Global approximation to the Boys functions for vectorized computation

A fast approximation to the Boys functions (related to the lower incomplete gamma function of half-integer parameter) by a single closed-form analytical expression for all argument values have been developed and tested. Besides the exponential function needed anyway for downward recursion, it uses a small number of addition, multiplication, division, and square root operations, and thus is straightforward to vectorize.

==> anc/README <==
SUPPLEMENTARY MATERIAL

to the work

Global approximation to the Boys functions for vectorized computation

by

Dimitri N. Laikov

FILE       DESCRIPTION

makefile   Data file for UNIX make utility used to compile the code.

t_fn.c     C code, main file.

t_fpn.c    C code, mathematical functions,
           one source to be converted on-the-fly to 4 floating-point data types.

c0n4.c     Coefficients c_n of Eq. (3), and z_nb of Eq. (17).

cnm4.c     Approximation coefficients for the rational function of Eq. (11), polynomial.

z0nm4.c    Approximation coefficients in terms of polynomial roots.

z1nm4.c    Approximation coefficients in terms of polynomial roots as in Eqs. (12), (13), (14).

RUNNING THE CODE

What the code does can be learnt from it, thanks to C.
But to soften the experience, here is an example
with all command line arguments followed by short explanation:

./t_fn L:4 z:2 f:50 c:0 t:2 p:-1,0 b:12 x: r:z o:0

L:4     sets the order n = 4 of the function computed by the approximation,
        followed by the recursion down to m = 0.

z:0     compute polynomials directly from their coefficients.
z:1     compute polynomials in terms of their roots, but without the polynomial division.
z:2     compute polynomials in terms of their roots, as in Eqs. (12), (13), (14).
z:3     compute polynomials with only positive-real-part roots factored.

f:50    select the approximation accurate to at least 50 bits.
f:0     use the infinite series summation, asymptotic formula for large argument.

c:0     use the above selection.
c:4     use the approximation of order N = 4.
c:-1    use the approximation for the single precision as in Table 1.
c:-2    use the approximation for the double precision as in Table 1.
c:-3    use the approximation for the current precision if it is single or double.

t:1     use single          precision, "float"       data type.
t:2     use double          precision, "double"      data type.
t:3     use double extended precision, "long double" data type.
t:4     use quadruple       precision, "__float128"  data type.

p:-1,0  binary exponent range for the argument from -1 to 0 (see the source code).

b:12    run through all 12-bit values of mantissa (see the source code).

x:      scale the above values by the z_nb of Eq. (17),
        otherwise take them as they are.

r:z     set the rounding mode to round-to-zero.

o:0     do not print each value, only the maximum errors for m = 0, ..., n .
o:1     print all the values (may need output redirection to a file),
        can be used for plotting.



==> anc/c0n4.c <==
#include <stdlib.h>
#include <quadmath.h>

typedef __float128 real;

real c1fn (int L)
{
  static real cn[] = {
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.2996264e0e3fdc6b75bf586cfae0127d22f42e68p-001Q,
    +0x1.b2d2abd5319791b38d49df7070fc87f65213070ep-001Q,
    +0x1.27f946839683a54ad32d062ac1ec38b2fb5d132cp+000Q,
    +0x1.7a93b75fb55a67dcea04363455b6806279d9811bp+000Q,
    +0x1.cf79b139d6aa21d4b5f3d7dbaf6bbfe407d1c640p+000Q,
    +0x1.12f0d52c58af572d40c75a6e2b2ae52a6a4d0806p+001Q,
    +0x1.3eae7e7118d1f939c93f3b009eafbc4a4d2e5501p+001Q,
    +0x1.6ad3c4b3f1da4bdc28b64866b43221f6588851e4p+001Q,
    +0x1.974a0a74d86376ce99964d2f12cda770b1ad4000p+001Q,
    +0x1.c40176ff41966b5dee425205d3e58f67ed50fc79p+001Q,
    +0x1.f0ee7a0a9cea07ca72c2b6634a1117f080ae72b9p+001Q,
    +0x1.0f042ec7b999ed7525b14b79696169c908c56ebdp+002Q,
    +0x1.25a432f5ba88fbf414a30b6d3a4c5b777a377e8bp+002Q,
    +0x1.3c54a126f60b98647a0ec79b6133f4fa15e0ed11p+002Q,
    +0x1.5313567ce881b90b49a9ef29d80de4c18a27286dp+002Q,
    +0x1.69de94aa54d6957290b0850932ba588ec6b11037p+002Q,
    +0x1.80b4ea9cd65663b45ba3d565183dfcca81d90a3ep+002Q,
    +0x1.97952393d054a2514b7a6eadc7516eb69defb154p+002Q,
    +0x1.ae7e3a9f2e5d0486166c4d857335f60e24e8dc72p+002Q,
    +0x1.c56f513590ffa878ba13317303b1fd62eeb86c35p+002Q,
    +0x1.dc67a8016a7e88b16b8b5ff28bb7b67576aa1e60p+002Q,
    +0x1.f366994bb7c54bd91c3df961024de3cebadb125dp+002Q,
    +0x1.0535ca4cb780453b5ef4a0cf09cf18a7b0385e79p+003Q,
    +0x1.10bb0d97dca29422cc4a4259ee68b4116b1337e0p+003Q,
    +0x1.1c42dea413c04a726b072a72fef10e744e2d9671p+003Q,
    +0x1.27cd0be65b79e146ca4dacaae922620896d90016p+003Q,
    +0x1.3359693ee68a8d1b68d61c3d2491d27e15f2e988p+003Q,
    +0x1.3ee7cf35dbd9c48a8485e43bc9e83ce5aae95028p+003Q,
    +0x1.4a781a594e480444d60bf18ea1a17875e02d8c4bp+003Q,
    +0x1.560a2ab5db17f111c7dfd2d01bd3185ada83a32fp+003Q,
    +0x1.619de364d5b9440849e464d3a5b48ba925cfa558p+003Q,
    +0x1.6d332a2c026892c46037f8297a467ae4c84e29c4p+003Q,
    +0x1.78c9e72bb7cfff26ca9409c22c59fe3d985c470ap+003Q,
    +0x1.84620498e476c0bae93d22114060f7203740f4eep+003Q,
    +0x1.8ffb6e80f4222d3163325935365e2bf52c4f6116p+003Q,
    +0x1.9b961295f494175ac152260fffdd22f5e5c1799ap+003Q
  };
  return ((L < 0) || (L > 36)) ? 0 : cn[L];
}

real x1fn_24 (int L)
{
  static real xn[] = {
    +0x1.d604fcc368a1af0b1f8a0d085a14390e343d5effp+003Q,
    +0x1.23bfdbf973348f2e45dc21b7ea0fe86541d85653p+004Q,
    +0x1.4fcc07f4208620a231367386462f93bf15f9358fp+004Q,
    +0x1.76d4d0122809bd935bc1d205dcb858ab7c37a05ap+004Q,
    +0x1.9aea0726ac4a7d0d03a78aefd14150a2272f2841p+004Q,
    +0x1.bcfa8e4797a0951b0bfd261e4fd183ddefa251e7p+004Q,
    +0x1.dd8bae33b79a470b0b99630e56d8b9b97c5cc892p+004Q,
    +0x1.fcf11c6e0208fd44a2074df2ccb7d59b9962675dp+004Q,
    +0x1.0db1d18e44f9cdc6d1daaa6e4416cc9341bf2113p+005Q,
    +0x1.1c85f95da08d44cbb87936798abeffc2d22b2842p+005Q,
    +0x1.2b0434cd4ced14331444c0433537f8a5c35113cfp+005Q,
    +0x1.393836953995329efb603fb70c2959dd7781ba93p+005Q,
    +0x1.472b3d4405d5bd57272577066fb921175ff65fc4p+005Q,
    +0x1.54e4be5e3186e7e6d3cc8c4e255f6d0cd5e8c213p+005Q,
    +0x1.626ad9aa58c7488828128982141c1baf4974bb4bp+005Q,
    +0x1.6fc2a97ac24286dd05de69832a8d57e7e01131bdp+005Q,
    +0x1.7cf07c28e1f0ec4dbfc71eff3c322fa53c722630p+005Q,
    +0x1.89f7fe3a36aa29e76af10891bce23f40b91b5d0ap+005Q,
    +0x1.96dc59ea74388c7fb26d3abf398fd0d064964204p+005Q,
    +0x1.a3a04f338453a43d62c1b2fa1a79a699596eefbbp+005Q,
    +0x1.b0464667c23a378ac96764f105df9144dde2884cp+005Q,
    +0x1.bcd05ecc9e122bfd0f109113b1fe5690ef894e20p+005Q,
    +0x1.c9407a36d5b8c431a7e70428a90902babd70d36ap+005Q,
    +0x1.d59846604a38408912dcf0f143bb93d3e8a8cbfap+005Q,
    +0x1.e1d9447d5ae76b80cd485c912059d692100fd757p+005Q,
    +0x1.ee04cf74b3b8286511be93c8b1de73df5d7ac373p+005Q,
    +0x1.fa1c2103a72dce09b8655ef06635b22949af420ap+005Q,
    +0x1.03102b03a32a6f1cea0d17ff4ecd5b232eb1969cp+006Q,
    +0x1.0909390aa9eb6d1ea993601acd51a5adb6bcf125p+006Q,
    +0x1.0ef9b1433fcd78f671daa8ecd1cfdfa37c9ed080p+006Q,
    +0x1.14e200860b603e8486e76be7ed697e5b149b8544p+006Q,
    +0x1.1ac28af2ea6d9daa0e25c9a07af3427e2cb6cd78p+006Q,
    +0x1.209bace427829ca844a7f466adec3c7bf1d6c371p+006Q,
    +0x1.266dbbc099149394d092aeadceec9f1adbae0dcfp+006Q,
    +0x1.2c3906b20331a3a0d192a6ceb9322006b801d6e5p+006Q,
    +0x1.31fdd7441663329daf133159e4b5584689d0d4a9p+006Q,
    +0x1.37bc71ef9d29f5ee4731c0f3b868ba263eddd57dp+006Q
  };
  return ((L < 0) || (L > 36)) ? 0 : xn[L];
}

real x1fn_53 (int L)
{
  static real xn[] = {
    +0x1.130d91fcdedcab5237a265a9cd5f6c4b76148ddcp+005Q,
    +0x1.3595d3ba5c75a00717c2a587666e018b2314520ep+005Q,
    +0x1.50c7b687d6195dff36b3cb6d98dfd2dd3c4e3d59p+005Q,
    +0x1.68ea915c868b51e9ab8a97ae1d8a2cfd7405d2bep+005Q,
    +0x1.7f3153947d4e525f7d08b79bd5779dcfc7fd7f26p+005Q,
    +0x1.942b0259abddf1572978583c9592ec1694d0b681p+005Q,
    +0x1.a82936b46b7087727fd8c9fc5270233bc8a0a131p+005Q,
    +0x1.bb601d284b65acd20a2d51cbeafc83da32bc40a9p+005Q,
    +0x1.cdf3a29f776968b546925bb47012a27eff3dc780p+005Q,
    +0x1.dffdd82757424483238c7a45ee14d7de0271840bp+005Q,
    +0x1.f192688cda74baf2fbdd1a32c42a8d84a26cdadep+005Q,
    +0x1.01604fd734a0003bdfe7609d11d3b2354bce5923p+006Q,
    +0x1.09ca570c38da7ddd225ae2f14dd70e5fc2870bf4p+006Q,
    +0x1.120c3e4adfc0b613115a3f33cc4ee3e4542679c3p+006Q,
    +0x1.1a2a1dfd7a99a13d3512d58d684c823dbcc8f2a2p+006Q,
    +0x1.2227650a7b32c6a78b6d9e06403148055594bd24p+006Q,
    +0x1.2a06fd39e20e5ce6a8e310d2dc27575366518bb2p+006Q,
    +0x1.31cb6612952a48fc37301c65a308f8dc5bc49d52p+006Q,
    +0x1.3976c915672e61371737721f767552853c5f9cf1p+006Q,
    +0x1.410b093e16affdfd1d171f44b2fd5ab7b8ab57c5p+006Q,
    +0x1.4889cf144cc9d775778788e3f5750855d7e9b0dap+006Q,
    +0x1.4ff49230ea43ab30a676636f216ea885b0fdeb0bp+006Q,
    +0x1.574ca0d8dcf9bdbcdeb7a91b61332ea7d4a8b2adp+006Q,
    +0x1.5e93262173bd825b20de03361fb6747d691256fdp+006Q,
    +0x1.65c92ef2fb6f3c8eed44be8354e3966d4db20f42p+006Q,
    +0x1.6cefae28936e7022afbe142a45ed4718b1378e29p+006Q,
    +0x1.74077ffc90778dd3961cb46325ff0c30f4b0140dp+006Q,
    +0x1.7b116ce57bb833eb031b32c3418df78843d6e837p+006Q,
    +0x1.820e2bff732d350dd0a302e64703d7a5ed8f33e0p+006Q,
    +0x1.88fe65178802a934d0fd596a881015b78005cac8p+006Q,
    +0x1.8fe2b26a16420b7f39a0948c44716c6f9c7c5ae7p+006Q,
    +0x1.96bba2218c0b6945b89a12fe419015b32ebe5198p+006Q,
    +0x1.9d89b7a062d6416b7c59b3014da35341cdbce91cp+006Q,
    +0x1.a44d6c9ef538b3c26865479c4d408700a1355bbap+006Q,
    +0x1.ab07322438ceec52dff5838242685f1119c779dap+006Q,
    +0x1.b1b7715f19d7fa92185b855f3e30c8bbc4bf068fp+006Q,
    +0x1.b85e8c653026c69f8caa6473ee32dabd73bd4447p+006Q
  };
  return ((L < 0) || (L > 36)) ? 0 : xn[L];
}

real x1fn_64 (int L)
{
  static real xn[] = {
    +0x1.4f4711dbe7868c434156743dfbc473eed7768dadp+005Q,
    +0x1.734aeabe1c2ba44940e8424ed5a040d9de310a6cp+005Q,
    +0x1.8fca71725bddc18c2036ed6186538b6d7cd1ade1p+005Q,
    +0x1.a91ec4b55a78da62116169eeef40a00223868251p+005Q,
    +0x1.c082528b26ca63f2a8662303ab2130852267352cp+005Q,
    +0x1.d6887d1aed1ac0bcde2a05781fd2086cb7f62615p+005Q,
    +0x1.eb85c1d91d99a72d476b68111a63790f73794683p+005Q,
    +0x1.ffb05e20cff69bbb2d74306070c3c70894defbe1p+005Q,
    +0x1.0996e5e50ab63902d386a2acdd99855141972fbfp+006Q,
    +0x1.130ca853e3d216389a776cf10a9a21f6643cf0b0p+006Q,
    +0x1.1c43c72c73b2ce4d3951993abd38162378476888p+006Q,
    +0x1.25444d294817fb529ebefdd0fcc2816352412d21p+006Q,
    +0x1.2e14a656eac283eb451edb7a62a234a39d004ec3p+006Q,
    +0x1.36ba0dc08e5f9087b6a9624f58eb802c1bd26b5fp+006Q,
    +0x1.3f38d820de034a7bde99a1d1a28f28b526e4bea8p+006Q,
    +0x1.4794a867ce60ac64f725df7dbf1409c77ba0f694p+006Q,
    +0x1.4fd095ac7a59ed22c4bedca92da070d4b1ffba58p+006Q,
    +0x1.57ef473a97b1e8511f44d6c5f4f8aea492bace3fp+006Q,
    +0x1.5ff309baa62f9eb2b19ccf40c8e4468b6281a806p+006Q,
    +0x1.67dddf6e8da50f0a961b34a55a3c58b621af34f9p+006Q,
    +0x1.6fb18cd8f25705e66b2e01cf43e4c6f6281a0e96p+006Q,
    +0x1.776fa2bc589324a1721443f0656c2c25f277582dp+006Q,
    +0x1.7f198619bba0231b31f5d90f5f3f46afd119b069p+006Q,
    +0x1.86b076a750ae53c3f2fd2145e1ecc11d54a7723cp+006Q,
    +0x1.8e359417d563a6605e410ef2eb1cdfd287c9b7dap+006Q,
    +0x1.95a9e2741309b21e694ebfe17b08372708b111a4p+006Q,
    +0x1.9d0e4db80887259f9dd41c211c760ff4c6b9d919p+006Q,
    +0x1.a463acd96d3720d0dc331800935f4f3c568730a3p+006Q,
    +0x1.abaac4549c9da58484eb765c07a369e8e9edeacap+006Q,
    +0x1.b2e448568ea15bc4538dc56f8f64a1a3779b0a70p+006Q,
    +0x1.ba10de95aa45387dd7394ffad43c3718a60aa80ap+006Q,
    +0x1.c1311fe79340a6b90b950ab4e78d7932a1217ff0p+006Q,
    +0x1.c845999f3f5533baea1888f19d26299e51e130d9p+006Q,
    +0x1.cf4ecebc6f335ba68eb758d4bd2b6729269b2ddep+006Q,
    +0x1.d64d38f3efec38dc9540a9bf6bcf25b8f06f8c5fp+006Q,
    +0x1.dd414996aff085f014acff4c2c8b27b800c8dc2fp+006Q,
    +0x1.e42b6a5c9fc5084272d1c69ccfd81870fcbc95a8p+006Q
  };
  return ((L < 0) || (L > 36)) ? 0 : xn[L];
}

real x1fn_113 (int L)
{
  static real xn[] = {
    +0x1.2e5627406070a1afea316b5ddcb6fb5613b34338p+006Q,
    +0x1.429724cdc1f4e81049a16fc211feaca175940b1fp+006Q,
    +0x1.52decef7c390319a98ad2e8034c30b0250df9d6bp+006Q,
    +0x1.616d08855a13eddf97e765050d3f2511b265b806p+006Q,
    +0x1.6ee79da4ab5fd84c8a4023418245c2777164d0cap+006Q,
    +0x1.7b9d6e3e55b40b3a69be2c9c7ebb9562dd309098p+006Q,
    +0x1.87bc42303283bd5715b2df00210aca773a36e5ddp+006Q,
    +0x1.9361ce15c86fad4a5d56425c428b4017be62212cp+006Q,
    +0x1.9ea2c9b2c7f72087b91a080dc8edbc280f681108p+006Q,
    +0x1.a98e69127d674b2cfd7f757f24ab448370035a03p+006Q,
    +0x1.b430428e131154a08e55350b98471cd2eb4f5611p+006Q,
    +0x1.be916e59703f8d78c51f3e47a002c8d64fc12fc3p+006Q,
    +0x1.c8b93b301a1288d87ab2436cbb198b999923652dp+006Q,
    +0x1.d2ada55e30b7a924d0a0f20fc9860536f8abbb32p+006Q,
    +0x1.dc73a83ecbe99dd4496fa1d088302b0863b9f369p+006Q,
    +0x1.e60f77d3861f84eb2a63848a7da0e150e576c0bap+006Q,
    +0x1.ef84aa9201c5981b0abd32fb66caf6b1f1f4188dp+006Q,
    +0x1.f8d6586eca5077a463bda4f1294ccad3ecd32455p+006Q,
    +0x1.010399300e8c1df084a088a26045f971358d6a64p+007Q,
    +0x1.058cca3dc46d87a51e48afdca18f95aec8387923p+007Q,
    +0x1.0a07ca10f6127814e874cdfb9e4bdef5f2c9a87ap+007Q,
    +0x1.0e75859e0aeed7f9d77f566aeb420a1238a8a695p+007Q,
    +0x1.12d6d09fa09c86da549dbd32503c7043c388d52cp+007Q,
    +0x1.172c693ee6221a675aec5a4a8c9eb2a096f7631fp+007Q,
    +0x1.1b76fb12aeff111571e1c9ab716f9a29be454501p+007Q,
    +0x1.1fb72199769b5badd4ccda627356f235eab15e63p+007Q,
    +0x1.23ed6a49af601c5df785d2b885b0ef486fe90f2fp+007Q,
    +0x1.281a564d479c45d160e105f73ae4da7907728b9ep+007Q,
    +0x1.2c3e5bf88f70829f6fd30cdbeb79b5eccae34a17p+007Q,
    +0x1.3059e80920b73dd8e9dc1ef9ddc9a68227fbbf47p+007Q,
    +0x1.346d5eb6bdfd2275105fc30767144f8180c09a4dp+007Q,
    +0x1.38791c9e140d05f3287bc797f90aaa8ae41008eap+007Q,
    +0x1.3c7d778bb7db33288cd4b46ddb2b48058296225fp+007Q,
    +0x1.407abf2c825d70ce1a1f60b4e79f88b18640f7b4p+007Q,
    +0x1.44713da777166b7abcfc7dd8f756e5cadb13c166p+007Q,
    +0x1.48613824a0b04e26adad7c49537b2ffa183b7f02p+007Q,
    +0x1.4c4aef43b5087fbf64a7f88dc1efc27082c689cap+007Q
  };
  return ((L < 0) || (L > 36)) ? 0 : xn[L];
}



==> anc/cnm4.c <==
#include <stdlib.h>
#include <quadmath.h>

typedef __float128 real;

int cpqfn (real **c, int L, int n)
{
  static real c0002[] = {
    +0x1.b2e0e562167e431efedc1bb78ce3589ed66b58d6p+001Q, +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.c1c069fee376e9954c9297cb653fd7a5c01d5140p+002Q, +0x1.ba156fff738477444ee558754e8f37b10030f382p+001Q,
    +0x1.8e4c185e60efb91724c807fb717d557abaefb068p+002Q, +0x1.42d8fb85bd46dbc876d31aa7f39a4d01032a9c21p+003Q
  };
  static real c0003[] = {
    +0x1.b65b1142a501313ef44cc1bf28d076fa6455bf2dp+002Q, +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.b6d750e5ea0c3900fdeedc8365df3302cc16f9f4p+004Q, +0x1.8a8c9ceb0a5896bce94091eeee3b31d9f3bcd4ebp+002Q,
    +0x1.e0b01f857a24dadf3c53fd3d901cba838c0965bap+005Q, +0x1.7ed9c86339c68dd1353e7a55cb431d282688c61dp+004Q,
    +0x1.ccd4db229c0e2d7f1e06b7c3b683854bd586508dp+005Q, +0x1.758931fc700d2a5200e1c6a528562eb916b916a1p+006Q
  };
  static real c0004[] = {
    +0x1.9924366f13aa861478f995b4cf52485ca511ca44p+003Q, +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.6bd64c31c9de36fcde60c22c829a89bf4f1cb4bfp+006Q, +0x1.5a78c09c9fca43b0649f1ea98e79c7821ee5669cp+003Q,
    +0x1.73f5d549fdc915e5227241a65efa3209509be797p+008Q, +0x1.4defee2b09b898fe843befc9338c8969c7410b45p+006Q,
    +0x1.a60c6585409f6b55bc9625a0d2f230f8ac887195p+009Q, +0x1.2d328ce708e33546ac4bd25e72d70fe8d1f62604p+008Q,
    +0x1.a250311710317e7286ee5e6bf5459d939d4501bep+009Q, +0x1.53126b32d5f089d5a7d28a042591c1acede797b0p+010Q
  };
  static real c0005[] = {
    +0x1.cec49a1240b220898773a7b43ac081fb9d63b8bbp+003Q, +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.538f09edeeccdd622ce6517274e5d38d5e3e9df1p+007Q, +0x1.8497010a200c7fb26e96c298a148baa5dc1960f5p+003Q,
    +0x1.2dbb74bc28f852d5e10b641686713e43abe6bfa9p+010Q, +0x1.1bc4167c259b8ab30ce098068e4c88f755b18bbfp+007Q,
    +0x1.3cd2adf3ee4ff3c81b567b4abf96595f55b2b4ddp+012Q, +0x1.1fa278b991338c0c2c189b3cbe6a1910195864b6p+010Q,
    +0x1.721e5f84c742131f23d61380b8217f4183a387b4p+013Q, +0x1.db0ec3d40ef26db11715be2d37b7bd5ce910caecp+011Q,
    +0x1.7945dc9d25337374959cf732a00bc5a37e727841p+013Q, +0x1.31ce4ef4fba77ebcaa0593b356791a9003f1bfdap+014Q
  };
  static real c0006[] = {
    +0x1.c1865fe72397a71b7a021e25bb2754f7ac54c727p+003Q, +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.28ad9982248c893eb871d5e0a24c4403f2181f70p+007Q, +0x1.7a3053697d080ae9df42a3ddf793100ca2883e3ep+003Q,
    +0x1.30486d7fbb41814bfd2755339c5fb1a3dbaf06f3p+010Q, +0x1.fbb4818bc434588bac39f0183b2bf99b7d22c5c0p+006Q,
    +0x1.b133069fbc901a4dccad86fbadf8a938463e9481p+012Q, +0x1.09b1c0edec886d6b5759241ada2e37dc8b98f8acp+010Q,
    +0x1.8c074f4ab046a5eadb66bc0867f7e40ca9638367p+014Q, +0x1.954f59ccf512d9b2e89c73e0ba82b513fc173d93p+012Q,
    +0x1.a56943def059a687fb0e2999c0501ad0aa53b9a2p+015Q, +0x1.56c9e232d37b6e3824313f2dbeba730c814aeba5p+014Q,
    +0x1.913368fbadb250495839ecfbddee83d1473c72cdp+015Q, +0x1.45337da9e2f456d3aa623849edb26fbad298d4f9p+016Q
  };
  static real c0008[] = {
    +0x1.b2aba251eb67c81b4de78ce5ba56c5d5b8a1b5d0p+003Q, +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.527bfc40ce1a0420ef9cc38678746ac7f5e4423bp+007Q, +0x1.6e85a90e8a5ed92c450c5c77a7f5c38b16799264p+003Q,
    +0x1.8c6d44287bc36e0fd24a814ab74cf0d3a8884d9ep+010Q, +0x1.1e7c7b694112b80f1f6420d1c8d94f4c96fbf93bp+007Q,
    +0x1.5319f55cc1068c8f2fe6aa7d8454d69b6241f60cp+013Q, +0x1.532ffeb530a72c2a54c95f76e058918a37e022c7p+010Q,
    +0x1.ba55cbbc2ffba67f5cf87e84530a600f607b7ba0p+015Q, +0x1.3b3267955def786f5fa808eed70369edc1cfc690p+013Q,
    +0x1.c6dc3030e408637786894f3575c02372dd776d9dp+017Q, +0x1.6b11410971ead7ccda5a5bd1fc838a3965d9d425p+015Q,
    +0x1.643201ef3fc693d48afde40375ea551a37258914p+019Q, +0x1.089ce330e23abf85c24b77f1bb84c21bd913f7b6p+018Q,
    +0x1.741cc6cc012dd73cefd9d8859b4e7e2436e43180p+020Q, +0x1.e1a4aee507b1185a8b0b7fcd032866efc56b5207p+018Q,
    +0x1.7a841bbb2b818597bdf2d55aa40886f134ea728ap+020Q, +0x1.32d044f50e730b09f3d62157434241abc823582cp+021Q
  };
  static real c0009[] = {
    +0x1.53d712911972c0e28f233550baac71bba4f967f9p+004Q, +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.6c4ea24051b37faf09806f87538219faa87d34c9p+008Q, +0x1.1779e71485d53d5f97084cf675a9093ef1eb5f56p+004Q,
    +0x1.2018101c05042695a4a82207c3d64c7c778bc8cbp+012Q, +0x1.2e127901aee142a36a1e408b725e2f0fd4f723ecp+008Q,
    +0x1.5d5507243b29210f9b4308e2e458825426238c23p+015Q, +0x1.e86b22e0bccc4e6495efc72833a75968299aa92ap+011Q,
    +0x1.4a53264a910eed06c67aa49ab46311f81f76b256p+018Q, +0x1.29f874a6dd65e7b9d925520c1c620f733b2a18c6p+015Q,
    +0x1.e039bbdb0cefaf2220922b82ac073b77385e563ep+020Q, +0x1.2b363db43ee38a5e034db522e6288a3a4f8a72d3p+018Q,
    +0x1.02cefaba1dcc7b0d7c2f4283e90fbf4247fc997ap+023Q, +0x1.9f6d4a0021377dd25a164816c33046370e101a95p+020Q,
    +0x1.85e674791f79e36e995b84a569cf86c7f7192a27p+024Q, +0x1.07e7d89eb17109e85250b7caced914707efe7312p+023Q,
    +0x1.6fd55b5d0aa68db001d4b41302d5d3ed92b922e7p+025Q, +0x1.612f0700ec487559d79d155a9cf77ba31f0d353ep+024Q,
    +0x1.4908febc9a6ee00dea409717792043b0679cc41ap+025Q, +0x1.0ab4b1b0267707b84c818e5a07fd1085abb19610p+026Q
  };
  static real c0010[] = {
    +0x1.a7204a18d8133ae908bbedc816e20b0020dd54bcp+004Q, +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.0f126f02a13cca1657109a131994bc917a519aa6p+009Q, +0x1.58e38c1973f2a9e6d209f18d040750595ef09cf2p+004Q,
    +0x1.05ead8ac785690e2a486551d005ae715bdf26545p+013Q, +0x1.be115a05c2fcff2dd5ef53d4a45eddd3020862b9p+008Q,
    +0x1.870b358e4f3d9c83e26303dd497f97b53a62d9fbp+016Q, +0x1.b490ae83f3dea2f198ad52d3e6384b91b3de38e3p+012Q,
    +0x1.cd13b3f76ce4421a13f7db3901f31ed49ac779d4p+019Q, +0x1.4d7aec272787988a4b244881ede209c135421387p+016Q,
    +0x1.ab769918d5e478a5683493a4a9747bc07a34be5ep+022Q, +0x1.88894c64c54d95178eed21860a82945dcc7424a3p+019Q,
    +0x1.30b5f50aa999cf85ce529c9b5a6cca08e20b9069p+025Q, +0x1.866d26f0638716e2b2c0e7c35b7a5356034940efp+022Q,
    +0x1.428c71ff14b7f648ee2d7aa2c28c708e66c7c0dcp+027Q, +0x1.05c5126d750408ea8f8583b56db34bd03ef258e7p+025Q,
    +0x1.df689f92f3264e40eed2afa124a623528de16e84p+028Q, +0x1.4d3fee3eb7aaae3a529043e9c003252913b13343p+027Q,
    +0x1.c12c0dc289959f0b399e4d0f4865652b35846af7p+029Q, +0x1.aefa2ef6fc817602490f1b336746b0868188bb9cp+028Q,
    +0x1.91ea060c7f7a1c1e85f51744899d1a79a16f22edp+029Q, +0x1.45c783076bb5f762773ae48cf68fc7326c28b8f5p+030Q
  };
  static real c0012[] = {
    +0x1.b42d17d2a9413d555710641d1814e0b6cdf6d46ap+002Q, +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.18d32ac09b9b6c62051cf8089f088d6f6759710cp+008Q, +0x1.88d66183f85519405df23cd409c0960349e3bec6p+002Q,
    +0x1.2e1d381a54a0bc4e6f3fe80d9e68f27ec0473217p+012Q, +0x1.c2c40bef5aa36a930f6155121548b82273dc9e95p+007Q,
    +0x1.482d567e16592f569c22af43b3a47044124f4777p+016Q, +0x1.f4c42bd426ec0448e4be3f9affcc7150164a9229p+011Q,
    +0x1.40fa24d24ee76989bde4d5397cdf283fb4d08108p+020Q, +0x1.1212e1bae22d7e4c398b0140107b3c83087d155dp+016Q,
    +0x1.fee5300bbcbc5da7866e1e5f356222aab66cf7cfp+023Q, +0x1.0685ede311e7aef113c794df177c63c006b2dd43p+020Q,
    +0x1.47cff191f52e8c8050c5ae658b9577cd7242990dp+027Q, +0x1.bf934d1aec9062e1dca8248f54e1d7bca8cba696p+023Q,
    +0x1.4d64a6e9f28ea4ce32222dee6145098a2da7be98p+030Q, +0x1.07ad75b222f04b78a76ae4665c7a13128624fbcep+027Q,
    +0x1.041dbf2b4c375a12d0e7c5891f08412210c24db8p+033Q, +0x1.3eba7b677b7024aeb3d33db177f5364181177576p+030Q,
    +0x1.2b2ca6224e274aeae422a79e6cccfc6e5100d69cp+035Q, +0x1.9da2bcae4ce930dfb0024417ce4c01341948ffd7p+032Q,
    +0x1.df4574a2eeace568812b9d89f976974f051c340dp+036Q, +0x1.4168377f7cf7d54cc6d86b63df9e9997ad4b7984p+035Q,
    +0x1.e0aad129c10236afcdae4b3a8ad5a4b85dff8d0dp+037Q, +0x1.861d91eb118090654a1ccf90c75d0e929cf04e45p+036Q,
    +0x1.c9f520991a73e31c52e84161a4931e729b14bf51p+037Q, +0x1.7334d608913bc7341e4bc23069a474a23cbbd512p+038Q
  };
  static real c0013[] = {
    +0x1.a3cf9f96e0e4668ccedce67ee1164a108e9d4085p+004Q, +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.5be1066936a4e59ee474836b5a9eefea2b44ad83p+009Q, +0x1.564901aaa094156bd4ea9ccaa34864b434a93812p+004Q,
    +0x1.a1360626739b39399d69e3b8adaa44a175339ff2p+013Q, +0x1.1b3a5ba1276e46476110ed4c84f4700098acdca2p+009Q,
    +0x1.995d4ba9340d71939424ac57e1a50a5085da0c54p+017Q, +0x1.585c0a21b147e5c6e25f4fb0aa0482e2ecac552dp+013Q,
    +0x1.4d78199d2f11ce94428c391aac38a32c5314bd0dp+021Q, +0x1.551d528e8151c3e7d7a344cefedb84083d9e45e6p+017Q,
    +0x1.c173f59f801fda5bf36c9999ada480ce96399f9bp+024Q, +0x1.1975ea0c004d2ef50de73a64751f5ccd946c116ap+021Q,
    +0x1.f42cc94b036a8cf56b36cdca9bfe6ea9ec2d82b2p+027Q, +0x1.7f62f737ee2013bebfd7816e57a8116aa32abe55p+024Q,
    +0x1.c823a208ede440e331165071fa11b7f088af60ebp+030Q, +0x1.b364260700aa905ba92192dcf17ce28be65781edp+027Q,
    +0x1.4f4d7796bee1b148914859559592b628de1f4ee7p+033Q, +0x1.9365e402d1c24503a8e0761d98bf778051cd1061p+030Q,
    +0x1.83685fb29e007572fcc1bf3201c139ee97bb9314p+035Q, +0x1.30d869653673fe5a4f3feaec3be7537f99337489p+033Q,
    +0x1.530adc0f2d71868878eac1993f61f1cba47fa51ep+037Q, +0x1.69406b7324d9c0997a4016bf8e09c6475b4085f9p+035Q,
    +0x1.a7c90b4423a3313fe9d3b42e45767b3023489bd8p+038Q, +0x1.5665410e79d19612a8003e02aa99531c2a2c3e08p+037Q,
    +0x1.528c72d9e041502a32f861c03efa09d0c72a05c7p+039Q, +0x1.af5f30e42f74e4477a40c2b9d04dd5d724cb4cc7p+038Q,
    +0x1.052b83ebdd62b9b3e29f69ae6666d40daf836962p+039Q, +0x1.a764904d119eb54355d68f7daea0a3ac4b46604fp+039Q
  };
  static real c0103[] = {
    +0x1.11cb41b4890bc5eb23403503c0f64677519731cdp+003Q, +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.8f292a11e60d10a23e60e7e17c79335b3e653bd9p+005Q, +0x1.3e1e8bfc2a8eb89b03698b583d30d3f8978f38ebp+003Q,
    +0x1.6cae8a15484dd35a8efa9a241d0459762df27fdbp+007Q, +0x1.9b32c66d61bba9a9a57de5514c459670de51580cp+005Q,
    +0x1.44b486062e2f6c2f7acd78187bcb0fa32b10060ap+008Q, +0x1.1e1d4c23c2efd14c0034244c339cfd05870d746bp+008Q
  };
  static real c0104[] = {
    +0x1.90a828b92188cfcd2e4b10efe03e39ebf0f2fbb8p+003Q, +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.ad91e4cf198842d6f6038944eb15b5316a1afbd2p+006Q, +0x1.d77eed04baa014cf34818fc7f697b8f6e324908cp+003Q,
    +0x1.3eacdd4494c7fbf46d944a916c492922727a3644p+009Q, +0x1.0559c28d34667e9fd55ed53b4168a7d119df8f51p+007Q,
    +0x1.32ab3efaf2083fbbe5f0fc64ad64a6c00123a4c4p+011Q, +0x1.24f41d2365cf708001950090a72f15bc3df1c7a3p+009Q,
    +0x1.24ad13f0096a870d9b30afd22ccaedc69d433541p+012Q, +0x1.01e457fce63ea173171baf8afc1f87589f9ee761p+012Q
  };
  static real c0105[] = {
    +0x1.1aa93907316f862628257cb2b20ee505cefa479bp+004Q, +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.94671e9097a7ab4fa655ce04f300077042a98598p+007Q, +0x1.4f499a16231bc78d7d5411ccea18e81f9e520a3dp+004Q,
    +0x1.9d6f96df9ed4e2afcef20ec210d881e7f0ea9c46p+010Q, +0x1.d2e8b3e544de9d3f4fe8e45f3f9504fbd21064dcp+007Q,
    +0x1.31ef7f053e9ac2a07a31227454d0362491356024p+013Q, +0x1.06fe7c9390c2419f3328d6113fffd976aa4d1ad4p+011Q,
    +0x1.2d5fde3bfdb307ee39d42743a1d92ac5f066c1e9p+015Q, +0x1.004316dd21eb7b819ffa30e0fdd06a0d5424400ap+013Q,
    +0x1.2b5fa009af690fc75486a179448969d2845c569bp+016Q, +0x1.07cb1e9c66ed81eb6559f82953b35a149c68d9f0p+016Q
  };
  static real c0106[] = {
    +0x1.d0382fe988b3bbf0a32f5ee78a41590f17b36256p+004Q, +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.c94adc67b14cb61f37bd7ea116f77ee4660b32ddp+008Q, +0x1.156531d6f53b306db4beea77fa4ac16c07e8ae9ap+005Q,
    +0x1.362ddb699ec6b9511d7219d8d9ca548e15ccc01ap+012Q, +0x1.10b45c7d92593e29b0c2a4fca0338ff5058bdcd1p+009Q,
    +0x1.376186132619c8f820e126af8318881ff5730c5ep+015Q, +0x1.5cecf448a4796a2694a5e67171c0caa9293a3bc6p+012Q,
    +0x1.cd41a5a3a3745705dbe6e8b97ad08942a7f5921ep+017Q, +0x1.9bf850861f1db6fd1ee68bc846920d82ae5c7986p+015Q,
    +0x1.cdc99395588830959af08f39bce6ccf0e9423cabp+019Q, +0x1.653b16ddeb6a112d884d78b91a4dfcb8622bd343p+017Q,
    +0x1.d7e1f1e083e594dd5e7496e7282ebd508dcd6436p+020Q, +0x1.9fccd02cb95946094e32dc4c018b1b65272366c1p+020Q
  };
  static real c0108[] = {
    +0x1.a1398dbd1703ec0846200c3cae32bbec4166df38p+003Q, +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.61981a29fb54382cd272c513ca5643ccab6e4252p+007Q, +0x1.eb86bf0ed5316ec3ce82ea472d6dccb3fa4fdbeap+003Q,
    +0x1.35f4b9486c55319a3c664d6c7f13505197a14104p+011Q, +0x1.a4cc948a02950842790e259a02f8f1118a6f1c05p+007Q,
    +0x1.f122137f420880a985f9400ef6f01a430b0977d1p+014Q, +0x1.5d6dac9e1d9bd88bce82278ebbd181900f940c38p+011Q,
    +0x1.45adb9abc2b3ffe31884574e5ba9537d2232da86p+018Q, +0x1.4e7b29d820db0cee22bcabc49558503465ac16c4p+015Q,
    +0x1.52ec2757a184e7acad45647adbeea79e92e091e1p+021Q, +0x1.097ee3e6b68efa93f19fbc5212949d2c008faea3p+018Q,
    +0x1.122ea3ab183eb5fe62eb99053bea6db9de69df93p+024Q, +0x1.2cd623e02d72f9ab9fbd9dfe53afc94b5f1276d5p+022Q,
    +0x1.3abc38b5fe1ad85ceecc6b5d1c895bb7c015dadap+026Q, +0x1.4830a784575be664c78572eea82b1e1d0406b6d2p+022Q,
    +0x1.7d93bddce2ec55ca953b30e7efac9e9c6b391c52p+027Q, +0x1.503a2c91ced89bcdfe1f8ea9f84c7336b5a30351p+027Q
  };
  static real c0109[] = {
    +0x1.85b97d5f961c549793a8310d2a19695e9f371b0ap+004Q, +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.c6502280b5007bbc603e5f29b769e3b686fb2652p+008Q, +0x1.d0ba0801c07648b7ca27a3929c46acd56c110387p+004Q,
    +0x1.a22f0b6ed9987eb79e701743d268436bbbf60bf2p+012Q, +0x1.0da58fb905185664a4a35cf3556c54239e3d5ae2p+009Q,
    +0x1.38a60c81e16b9114397b9b707c29fcc99c7b6722p+016Q, +0x1.f1d51bae9adeb818ecb1820e5d59a44120d323fdp+012Q,
    +0x1.7d7170d8ba35df1bf4cfca6c10a56fc5980e91ffp+019Q, +0x1.67988a47fb6ec386e6f36f958c456b557b09130fp+016Q,
    +0x1.7a8ef4c1c717769a403af3441f4ae3db553051c6p+022Q, +0x1.d8d113901854bfd0fa37fc5ae3d5bfce91bc95b2p+019Q,
    +0x1.2dcf4d5ddf6f7340bb6c80cbccd518b21cb74c6dp+025Q, +0x1.8318ec59e723d9901a581c828db9bfd22a39cbbep+022Q,
    +0x1.77969de651e461f9c8dd30d30479b0b0148d0e2bp+027Q, +0x1.a5ff5996a022db18a98f69cc84260a9dfd9ebef5p+025Q,
    +0x1.520e50b2a76416b1e9a1ad469f87d5726b04e7f1p+029Q, +0x1.12bca9de231cfd74ec0a899e5d05cfbe0b2195b5p+027Q,
    +0x1.5488df2bd3504f4621adf75a2e4f66e075d386a9p+030Q, +0x1.2c1007b3abce8d95da05808c32925282390ef4c5p+030Q
  };
  static real c0110[] = {
    +0x1.d0bf60e1c3fbb7107dad84e906e65531340f0e2bp+004Q, +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.43b0d738f57b265dd5c507e5f1b5a71c5dff1799p+009Q, +0x1.15b6eadb7f58da2b9bd9b61e3718b51fc186b040p+005Q,
    +0x1.5cadad44b82365e3f669e68f21d1ff0c39bb4c82p+013Q, +0x1.81e8fb1372a9b960708f4ddf838659d9111fa264p+009Q,
    +0x1.2b81d6218fa9a2884631bd93d5a269894f97c4d0p+017Q, +0x1.9be48816c1d500e3b447ad6ec40de8c30260c0e3p+013Q,
    +0x1.a1a7b75271472edc4b9d3317b720568b1c0a9deap+020Q, +0x1.67faea3d66ecf06dba72efe8b6710b26f33b733fp+017Q,
    +0x1.dd7adbd76f01db25e5cd8917850e926d4da9ce1bp+023Q, +0x1.d1fbc8dd11569fdd324984e258dd2f33fe6b883bp+020Q,
    +0x1.be72232f26588f4711bd0435096ad5573baf8458p+026Q, +0x1.36afb4170980f82ca9a6bc7ee77772e9a3e48d1fp+024Q,
    +0x1.504f756bf87b325fc953035357f51a81a8705034p+029Q, +0x1.9874360b5b72cb683419de514a96ac98d5adfda1p+026Q,
    +0x1.8e68b649398698e97652d085d6f5e74d05cb59fcp+031Q, +0x1.020bd42d8bcb2cd038e6a1dbb409da93209fafbfp+030Q,
    +0x1.611a6415be3cc4dc299067a55f72107a403cc5f7p+033Q, +0x1.d2851a13305ba551e56510e67de9829484409f83p+030Q,
    +0x1.77a41bb051ae007fe10904561ba8151fd9243daap+034Q, +0x1.4aff259406b2691d05ecc8d70475e1c7f836b5e8p+034Q
  };
  static real c0111[] = {
    +0x1.135a2771d934b883a467cb080488dad6cf9d413ap+005Q, +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.a6054842a9b439c8dc713d9fd4ed81ff75daf6d0p+009Q, +0x1.49acd4be79e5769386ce9118cfe3ce2caeb85080p+005Q,
    +0x1.021093002fd186c70e434e6e04137220714e9d1bp+014Q, +0x1.f7623fac271f390c6c2a8569946cb5a7a14e9d5ep+009Q,
    +0x1.fff63c28baa5fde45dfd92e0023ca113f7fe98cap+017Q, +0x1.3350257fa02eccd1803708432705508439866d49p+014Q,
    +0x1.9fb2422796cd2f7b9fdbb7bfd292a7d62374fe58p+021Q, +0x1.2d3ff3b3796a920f05f8966e52296373c7cbc209p+018Q,
    +0x1.1713416e68763bec2bac1c761d230571bd40feb7p+025Q, +0x1.f554a8267c33cec986a43d52954175a222a78d57p+021Q,
    +0x1.3747d3a0280e2e948a643b0a0a85b7646a3b196ep+028Q, +0x1.3426911e3174db870c69c0aadaadfab2fbe75e28p+025Q,
    +0x1.1ecacde3fe85bb47a616f097748c778dcb6c8ea4p+031Q, +0x1.9a83aa3b00de12fd086b26a119df52c8d8848a7dp+028Q,
    +0x1.ad546ff6f43b7e0338656049d55242d508106517p+033Q, +0x1.fa3172cefcf96bcc58637f8b3647118d9238032fp+030Q,
    +0x1.fe0e1cf7c55f543b8094285f9ec51f2e6e463866p+035Q, +0x1.54294e176a542654a326874851bd379bc8140591p+034Q,
    +0x1.cb1c0939643660ce120b2c5223e4059d4fd9ad61p+037Q, +0x1.09ffe5b81deadf4a60f3359bb386ff18a9f2a308p+035Q,
    +0x1.f643a98d75dce843f2f96b78322de8b9df097b7cp+038Q, +0x1.ba9229167380bdedac03aac42fedd7187e4ff6c9p+038Q
  };
  static real c0113[] = {
    +0x1.06158320e0f4d91f42550921192824752135ae0ap+004Q, +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.5a2645c00d178612752cc8f9933231d78b674657p+008Q, +0x1.3668f8bd4f22c0601aaa4817e7d2fb7efb962b3fp+004Q,
    +0x1.52440e62af183c7cccf953cda2fa0d1767d825e1p+012Q, +0x1.9c1b15703a277b62a260bd1f8d70c1319ea292d8p+008Q,
    +0x1.fa6d9d8e4ecaf2f1be29e17d13df8d2846ed5665p+015Q, +0x1.9257815fb36883ef8be27e994f1c6094628e5cc3p+012Q,
    +0x1.32b4fb50378f413eb80e54691df4cb22f3cd39e4p+019Q, +0x1.20fd25f42190b1f84256fdecbda4c9a7b5edfca2p+016Q,
    +0x1.5db109515ac34b46568f258a608337ae58196216p+022Q, +0x1.9ff62c136108795187ff9ff66262666ac55c72c5p+019Q,
    +0x1.bd26c2737283563bcee790cbfaf8731ffa7757d8p+025Q, +0x1.501461c71d4e88f3369cb29a35160df9a7dea5b1p+021Q,
    +0x1.3de3ea7eade42b1a5bd9f45089742a3e17971b32p+029Q, +0x1.367731421221d9320318d7e13d8d4202a46ef8e3p+027Q,
    +0x1.be06f7e8024951bce84954b872ef159c2be19e32p+032Q, -0x1.9a84ea9e2202679570a19f98dc07ccaac6d2a049p+029Q,
    +0x1.10b18130b499981a6cfc212d775d3d70cb73d304p+036Q, +0x1.bf5444a986ee3ca846a63fef3e858fba53cf4b35p+034Q,
    +0x1.09846edd15483f26d35dfd07a0bfdab7e8d3e81cp+039Q, -0x1.b9e2a64407d1c18758c293f0687709c8aeae4925p+036Q,
    +0x1.892cb9f010ee38be6b2c442ddb7f1bd9a027cbffp+041Q, +0x1.f18c440218f809af78031f9ebf6a9a2ae193136ap+040Q,
    +0x1.ceb6699f9660a0932a480caa3fa26920d32c598fp+043Q, -0x1.d21c167d0b4cebb27f1c55ff0ac11aabe972e874p+041Q,
    +0x1.8575faf2910034f67301532d6b39c303fcf85cacp+045Q, +0x1.572c8c4d1d45dc05ba0c3467225ed98564663876p+045Q
  };
  static real c0114[] = {
    +0x1.1a6111787646d23392ef23e55358a1ba5ce6c32ep+005Q, +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.092ef9b9c964dd1c4965d3195e7bf1f13111352fp+010Q, +0x1.522bb51821daa5fff252158d0117b0ceebf83660p+005Q,
    +0x1.83d081a583a69264d5ae8e53ce39639c7f6c12cep+014Q, +0x1.3d28be9703bf9b9998eb627efad4daee75c72144p+010Q,
    +0x1.d462ee8bf34571f1d46c00db0cbcf8185ed58c10p+018Q, +0x1.ce2824707a3ab387cb629da4297458fe4b90664ep+014Q,
    +0x1.dd45b05d177ff7c1b70374d3e89af78e27c734c5p+022Q, +0x1.1716680d01fe318fa5fe03906153517889a65f8cp+019Q,
    +0x1.9f7639a74eb6208b89e57ced9ecd93141ee69241p+026Q, +0x1.189693e11770ed954d6cac517cd63af9455f591ap+023Q,
    +0x1.36f4489b7dff9613ba855e79b021d9193bb52d53p+030Q, +0x1.f5bdd28f075182b498d9b1ebfae43c52723b8b75p+026Q,
    +0x1.9127f7eee1a7e5b52760ab497d44c5cf4c9393cap+033Q, +0x1.5bc356587b2717be39e13cc4fcdb0e58fbb062d0p+030Q,
    +0x1.bd7efa84c602aa69860720d97d04af166b808f82p+036Q, +0x1.021cddbd20f3c32d0767bdf92f8c00626b618568p+034Q,
    +0x1.a831e17ea0b80dd29caab84be92e57bd815e5b2dp+039Q, +0x1.b165ec3cac95e0b631f000f80f52c56db0e0769cp+036Q,
    +0x1.57a591568fc3b756b2150c2f4d5cc4cf729cbc6bp+042Q, +0x1.35c8010eb0c554bc784f40b8c523232a5f692771p+040Q,
    +0x1.d113b634c944a90ae114b46e93c1322c8549cef2p+044Q, +0x1.f105ba75bc6a02b617dc6ed4c7faded89a6bccd7p+041Q,
    +0x1.fa895b58006482f3ccc8283998abcfc3250bae0bp+046Q, +0x1.91573e475aa48601a1eb671809a4ad23d49b87bbp+045Q,
    +0x1.a81e3d832c22ab32acbc18586c197bc6bc812721p+048Q, +0x1.886ff7abaec78b38990fa9d6e2415b1edad068d0p+045Q,
    +0x1.e25f90c54349a2b61ba7da6c250123710d2fdbf5p+049Q, +0x1.a90b4078241e04f32d0d3761f6ccdb028f4f4313p+049Q
  };
  static real c0203[] = {
    +0x1.42052c9c81c083f9a4de203708c278385eb16d86p+003Q, +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.28be3757a212f6782f53016b561116abf439c657p+006Q, +0x1.e99213cecc6887bd2b419827c82e9d069354e18bp+003Q,
    +0x1.6e98a965700cfb4127c62eddc3905dcb6ca03a2fp+008Q, +0x1.801802abf099fdedd91386613424faa442d6e2dbp+006Q,
    +0x1.d4d32eae61c0e957e3736108981e36718c1ac7a4p+009Q, +0x1.82dd3a07c328402eed6a14a775c17f9ceb0c8cc8p+009Q
  };
  static real c0204[] = {
    +0x1.b246cabff814fd9ea0902acbc65e26fea3d334d9p+003Q, +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.13d71a56857203fae27577e121ceb638c70d5a71p+007Q, +0x1.4f8725db42b3328940f00cd9f44db2662c79dc88p+004Q,
    +0x1.051653632852f6b2be4189a104a98cc9a2b62634p+010Q, +0x1.c2fc6e2c9357d9b1ab8b2d215fb9f1e6a2b76ea8p+007Q,
    +0x1.5bf003da5d0db489369effa4f4d6f261a32a99abp+012Q, +0x1.138d3286951fdba234f65ee64702551f6529003dp+010Q,
    +0x1.ef7a59991349c25b6b9a203ec4a29c0e7f6d5976p+013Q, +0x1.98db8e815c73b19538a4a09c006195e26a7614b7p+013Q
  };
  static real c0205[] = {
    +0x1.1d3de4d8ad2618d8c5423167b7d41cc69a4341edp+004Q, +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.c4155755a8846f5ef5652f72c5a5c8970696223ap+007Q, +0x1.bda1918a26dbba0a06152ff8888862e5aef877cep+004Q,
    +0x1.0f13872c27becaf2f35f60a3599320574819ce5ep+011Q, +0x1.50d06992426b1cb3ad5ba4c99c631ff89aa8c90ep+008Q,
    +0x1.fcbe41e1521f489608d0f8c76c4852bba2da4ffdp+013Q, +0x1.e27a34fca6fd02d65baf4f53b0a2f9927256f041p+011Q,
    +0x1.5eb19f412bb70b5e3329ed406ed329d01887c57cp+016Q, +0x1.ac2fe867793c060c0789296de9ae567a50cb340fp+013Q,
    +0x1.0bc380b3aac246c2fce4283df2cfa8a827943331p+018Q, +0x1.b9e7d35d8466265f98c8ef83801da12331122ef6p+017Q
  };
  static real c0206[] = {
    +0x1.815c6f33deaae633d87041413fae532bba7bf6b6p+004Q, +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.7850af89d36e8464bdc31396451965524ebc140ap+008Q, +0x1.2fbf480f9d7e439072afe89529d7d3e8db4184ffp+005Q,
    +0x1.105efb0790014a2e1348ad1585c50c491bd1af76p+012Q, +0x1.27eb4f055f42bec4e51ae79d88343549518a6d39p+009Q,
    +0x1.35fca38a17f2cd7fe111eefa78d0bf1c463bff79p+015Q, +0x1.86432e1797d99ce80065ce18d3e57f3467419255p+012Q,
    +0x1.1973f1bd7f0a2b6c595fbda002e5c25fd2276798p+018Q, +0x1.1f5c672ed40fbc0a767a9cb6c3ffbdec4854f633p+016Q,
    +0x1.80880a828fea72cb6c6ff01da9308cfe9e598846p+020Q, +0x1.aaa9a010c6833e9ee0ea5a8313d18ef5b557ae9ap+017Q,
    +0x1.2badc16747b7365de503f0b9dbff23510c6d64f8p+022Q, +0x1.ee93a80badbacc312c15da7049b883c5551f4942p+021Q
  };
  static real c0207[] = {
    +0x1.f5019b7ff3fac6e4c22ab1853cb80cb380ae02e5p+004Q, +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.1c639f18c86d7073b3145904020babdde61bbed4p+009Q, +0x1.8d3aae423d86ace33325085f1612cb5f6ec403c9p+005Q,
    +0x1.d69f5bdf3489b728d4271474fa6bc0a6bb241291p+012Q, +0x1.be4027ecd7aa71703afc029f8b41ea8749835e2fp+009Q,
    +0x1.3071a8aa227359036e98520d58a32a23f50da617p+016Q, +0x1.66c82e53bd20078a0ccbe842cca99045ce1fca2fp+013Q,
    +0x1.3c756cfae571246eb860ac2a982d20f1632f30fep+019Q, +0x1.dac1d553f69a09222d66b86102a126626d91df97p+016Q,
    +0x1.05a6e5937f205bb86c47ea78a3d8c82e8c49efc5p+022Q, +0x1.e7028422bfb8b673f23d115c05214a322c43381fp+019Q,
    +0x1.3b8ed8d2e5048691d6b83d80c91272c4f0db95b5p+024Q, +0x1.399e30c3fcb771c8fd8054eab266d8fb79b258a8p+022Q,
    +0x1.9d34634db52876c4660a536b773480f9bc118947p+025Q, +0x1.54f7aea9563ead3142af785dd8e35f5fea5462dap+025Q
  };
  static real c0209[] = {
    +0x1.7c9f7984c90181c56cb6bfbfe29baef146990dd6p+004Q, +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.b5948ab105dbde9f4267b22d67a11a06258f8678p+008Q, +0x1.2beac87cb8c833012a1e3ccd17c275630c4da60ep+005Q,
    +0x1.8d3f1174e8d8d5d0a90a4fa1b820a9ea9840758bp+012Q, +0x1.54f87819dad5e78a0f4cea33f387a2dd0783b6f7p+009Q,
    +0x1.302973ec9eefcbc877b3dbdeb7778ee45aac8399p+016Q, +0x1.3eb494a5e4c736ed948efbb55895e7f2d3c2a0b6p+013Q,
    +0x1.92a6423dff024c147086ad23130e3ce4d2db72f1p+019Q, +0x1.92fed1750c9bebfa0f6c8a8489a02ef095e89081p+016Q,
    +0x1.ce91a10d14de205c1ced05f63e691249376961cep+022Q, +0x1.ab31935df73111baecd1ed8f0cbefc8dc4d14519p+020Q,
    +0x1.c0d85af7250797eadac872cb0e3675809c8ee12ep+025Q, +0x1.24caa3ebf878d105f98a7448b796149484786387p+021Q,
    +0x1.67381d0a8cb0abd5445e0115ccfff530547608dcp+028Q, +0x1.7e892ad3b152320cb8cc125d225ce48f2facc199p+027Q,
    +0x1.fcaeabee3592bb4981e8cdcc70e84398494ad428p+030Q, -0x1.5fb18e9ef41188455254fc3a9ddaba711a64e346p+028Q,
    +0x1.202c123ca4c1bffb6804756ab5677cb6a647b0e5p+033Q, +0x1.db963a166aa5e29101ada3cba63c1208257b08d2p+032Q
  };
  static real c0210[] = {
    +0x1.068297f007232522777af7a3cfcce0512352ec46p+005Q, +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.9600eeccfd1ad614eaa5ca89a198e48b8c82b694p+009Q, +0x1.a0a416afba79ff57a044198a7839fa6c144c4f7ap+005Q,
    +0x1.dd805f8e04a4ab8b6d5bab6dfa599641cedac6dep+013Q, +0x1.410e92c959f4e38f4bba2605873c700f948ddad8p+010Q,
    +0x1.c68a0bd7bafc7998ddfb714deabe0a693fe262fbp+017Q, +0x1.70083130b006ee4f59cb986271acaa8c42f4e1bbp+014Q,
    +0x1.67fb8fc876a7ebabc32489250b1b7c6a3ee5f955p+021Q, +0x1.7847bb44fca3bcc79b19f97ee6f2d7590796b765p+018Q,
    +0x1.e3c933f3e90cb790f252fcba02ee7c356d036063p+024Q, +0x1.c3002de383202be055e70336ae52616a87799796p+021Q,
    +0x1.1612b5090aa9d9127cf6462d30f3d16bc5046924p+028Q, +0x1.06bb344812964bdd192b22b506682398d9966ebcp+026Q,
    +0x1.0c690530e3ede8e54774f851bab77b99e05adc43p+031Q, +0x1.aa87ffbe797cef9cc3490ac8d2ff9a3235426c3fp+026Q,
    +0x1.a3109706782c98adbc27fde418057463a2b54cdbp+033Q, +0x1.a76a09d281a27449aa175a40b9819263ed1f16ecp+032Q,
    +0x1.11b4e07d2b8ac755216185e8aa0ab7d1a440dcb2p+036Q, -0x1.fcf72697ffa4d648f575f33167c82872f827aaebp+032Q,
    +0x1.2484bf06c32b3996a048578eb56ff424afc4a23bp+038Q, +0x1.e2c28993185a00eada78911a9fa0f8781f44f3c0p+037Q
  };
  static real c0211[] = {
    +0x1.cdcf67657c06bdb5db7e20417acf77fa53804ef9p+004Q, +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.956a185c4a478e0dc2243429ae1278c52b1be258p+009Q, +0x1.6d8b83441684d293d47251c67b1505aa489d2236p+005Q,
    +0x1.18a326f52822cc6b2e4b14aab9d400c21790dca9p+014Q, +0x1.406e0489d8fd1d20fd8f70d1d0769e10511446adp+010Q,
    +0x1.3bfe6a9d5fac78098c0d3cd97ff8249067901d3ap+018Q, +0x1.be00188955fbf132089bc5ce02ea1b5c486610cdp+014Q,
    +0x1.259eee3ae5fbe0c322b4337d95d537115ad0d0dep+022Q, +0x1.d9f272e93b93c840109c309d6fe90eba25690c89p+018Q,
    +0x1.c9b0af9e8445d703c3d8105cf32095a026de2fbdp+025Q, +0x1.00978b6c586ba26b5f21f480435a7349dea5066fp+023Q,
    +0x1.2fa3d4359e79192eea8fba0b3b6a75ea82a296d7p+029Q, +0x1.ece6cd0e76eafa84bfed9a7edb3171aa7b389788p+025Q,
    +0x1.5a42308f41288c103b15a061238db1cf8bad4125p+032Q, +0x1.723c00f5c3e157b490b94dcc9dbcaddb7bb8ac77p+030Q,
    +0x1.4dbc2fd5b33e4c5cd0a4595437406b581a9d49adp+035Q, +0x1.032cfe9597ec8df4d5d32ae18acdfb0c3591f486p+028Q,
    +0x1.02902bee7bc197b5c2ad521b0200f56a812192fap+038Q, +0x1.23f787efc50c62740b9b990e1141b17b964e3679p+037Q,
    +0x1.4c3f3e64a12bb5842bd96dc19b083ba9228c77cfp+040Q, -0x1.dad9deab0ccbaac777088b5dba65342e08ce8850p+037Q,
    +0x1.7aa16c648e2a4cf91a23164797e2736a5383368bp+042Q, +0x1.38700eecd84bf6531bed82e2f68f92d8e9d6952cp+042Q
  };
  static real c0212[] = {
    +0x1.cc0a1c4d05dc7e5747c86817aac696d0dc25bbbep+004Q, +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.75ea3bb7fbaf007f28f1b0426991da75120d590bp+009Q, +0x1.6c1d179a9cf670eb839cbbfeea9d37701413b26ep+005Q,
    +0x1.f440e604acee57c1636098659de8f1fef482d78fp+013Q, +0x1.276cb1cab5d270a524f02b19897ab31a28c63d4ap+010Q,
    +0x1.1a76310a25eae2e72945294431c2a92c2b3cccfdp+018Q, +0x1.892a489eebf694ce3eb176fc6a696c01925c74e3p+014Q,
    +0x1.0e50b47e5dd3ceac46cef31cae3084407a0561f8p+022Q, +0x1.babb62655f5beaed0a093fac27faac6b2e591f83p+018Q,
    +0x1.ba17d6ea01c313200fa92f96374030d46c7109b7p+025Q, +0x1.a0a28f64b93935438cfff5bf1d0eec846f48d5cfp+022Q,
    +0x1.372543e532d33dff5930f39df9d9f53e8f52f6a1p+029Q, +0x1.60ee21a8cf31fce56138d706ee95b122640a1be5p+026Q,
    +0x1.7af16d863c0744925e23c261c6d46ac54ad2a01fp+032Q, +0x1.ae0b32ac8694c03b029a8bb2c96240107dcf60e8p+029Q,
    +0x1.8ee41f841027221c3d418a897d28514b8139e063p+035Q, +0x1.657ec873b5a0b8324f0afe79a5922c417ff931bfp+033Q,
    +0x1.642ee37db6ddc7bef37a5a54fc1660674d303caap+038Q, +0x1.3d33adab5d00e249f7977a56cb8453ae7032ee3ep+035Q,
    +0x1.04b2e942a9311775bad70efc34cabb71776bebd2p+041Q, +0x1.d62cc0c7842a6c850d5eb1e5ef1982cb4573a8c2p+039Q,
    +0x1.3c309c3704a20a9167aa23af1178139f40531091p+043Q, -0x1.bd1c4ca3c35e3fcf5538e042729f8d3791fdfce7p+037Q,
    +0x1.30196002d297127a550c8ca4882fcf9c6bb2e001p+045Q, +0x1.f5df3b76482b3f2002ce828484a8e583f5cde157p+044Q
  };
  static real c0213[] = {
    +0x1.d6654368ea512cc400ebf822e6c756d26791e313p+004Q, +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.8573b4a96a8d4097a4638a0508ce56d9c9a70f84p+009Q, +0x1.747c281d8d9bd42a365d7256af2a58e2ce017a2ep+005Q,
    +0x1.056d3ffc2a25fbc58d2b9b8498e5e9f86b183f59p+014Q, +0x1.33c156a90734da139249f0671ebca2816a08be52p+010Q,
    +0x1.2756abe2b379ed1aee72aa226111281af377d05ep+018Q, +0x1.9bc733be02843dd9d59bfeee227cb941697ebd5ep+014Q,
    +0x1.1af1712e916fd56e71e06f7228964761bb1b8744p+022Q, +0x1.caaa2fd4cb0e2bba82f31533344b62bd1e8082dap+018Q,
    +0x1.d0ba84d3be53ff723d8ded5b08603346d09bd382p+025Q, +0x1.c1b5c2f680eadaf6e53c0c00123bc9070d927d4dp+022Q,
    +0x1.4a247c3912ae064b79f0d167d47f0e04fc60183ap+029Q, +0x1.555daf252f114cb742558fa949a84592bd0c90b3p+026Q,
    +0x1.9826088d09670ee69231342d94c425f83e75bc38p+032Q, +0x1.134dc8e5a27fbc4f3d9d65e1c0aff4c562cc0a34p+030Q,
    +0x1.b5f80120b36d14d467aab7956b652027a764fccfp+035Q, +0x1.11ef9d3c16339116b1bb218a9f6a2a5ffbc531b4p+033Q,
    +0x1.9267837df598a09ac65964d2e9779c82a502dfacp+038Q, +0x1.76b52581000abb83fab5769f0051c04bce8efd07p+036Q,
    +0x1.3938e366b143a0e04589dab2a8dd25fabc6b033dp+041Q, +0x1.01c3e613dc70885886e204b5953e310664342dd0p+039Q,
    +0x1.99a68bf5e1c05571f2c216374df9767b43d083cfp+043Q, +0x1.109b854b93068fef32cfc370db789932e7631bbfp+042Q,
    +0x1.9089a13fac3ef0bbb1bd538803e7bd0f39ae1911p+045Q, +0x1.ab5f3aada69deccba12c812171ac749dfc420ed6p+043Q,
    +0x1.fbd9c6ec2d7286b819352a38e429fb74ed9aac39p+046Q, +0x1.a3113fafe08376e3c74efd76c3769b3f2a7af2e6p+046Q
  };
  static real c0214[] = {
    +0x1.0eea990c2c02b01e208adfdf57acefa76ba66be5p+005Q, +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.f416c79a9085541724fd08c287aca2739f06817ap+009Q, +0x1.ae3b3e0df2ec57eec7a53db87a1d050088f3308cp+005Q,
    +0x1.716d542dfad540bd1e017be93ee5842795758958p+014Q, +0x1.8c4130c9a058bb2cf46638f03bc65aab47094e83p+010Q,
    +0x1.caa7c0c691f28b959ab3866d400da687e2a5d1cep+018Q, +0x1.229523774955aa35b9cb1b7c227524a6d1fa0e05p+015Q,
    +0x1.e54559452100c747dd649c24f4a83c899d9b2b15p+022Q, +0x1.6bc35be320835b8a2587a01e605d7210b74020c1p+019Q,
    +0x1.bb97ded7b76451d83de52247c5eb803bc6762138p+026Q, +0x1.6b1f26ef74b9bcb0534e49723e19ad2e90695b0ep+023Q,
    +0x1.6239ead4ab1cf12daef7794bc5863b2a97fc2526p+030Q, +0x1.825f6ba1798db396d968d83251e18976a5985bfap+027Q,
    +0x1.f32263a1e15de2caa7d970902ed6ec25e7da03d0p+033Q, +0x1.80ab606db32b22c411135325ba2294d7057a7c40p+030Q,
    +0x1.37b9bcdc0aa66751acab21b72d2363977d43db43p+037Q, +0x1.333be63844eaaa55196f9989723e0b0b6e0e4e0bp+035Q,
    +0x1.562b4f0f3578b3cdef5e6270df1159d338878cc4p+040Q, -0x1.835cc79103b2ba6cec2e6f26801b8f99d3173b10p+033Q,
    +0x1.47796f72680952225885949a9616bff48216efeep+043Q, +0x1.4f60a78403a8feaaa07190af64f4fc03aacb2b58p+042Q,
    +0x1.19916f9dcfce0f4df940503ba7b10576748b7a78p+046Q, -0x1.166f50e99326408ba692bcfecd6eab85733a6625p+044Q,
    +0x1.9c8dd2d0c184ff8877ccd83dc1c3e4aafd98854bp+048Q, +0x1.675f8491bf60f66bf7fac3a00cacac41e31460e3p+048Q,
    +0x1.8b402497f24e5ef3f584a965eb5dc73c1dce2f4ap+050Q, -0x1.b2a2ae4e20c7a0ebcd4e588df3404a2a05c69f02p+049Q,
    +0x1.347d3f683a4783d0ca3ce1356043f03c9579b42ap+053Q, +0x1.fd1e05df4be0e1e37876bf709f88012a5020ec1ep+052Q
  };
  static real c0303[] = {
    +0x1.713c7c9ba9663022ddc2dc56d75de70d528338d3p+003Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.9ae3b9d1a1719bd173fe807682e149a65f65b9e0p+006Q, +0x1.5d222c8960529da718ba1c36218a8e034c4634a6p+004Q,
    +0x1.3ffb4bed567a9b08bf73fe05d2520aa1d9e41cdfp+009Q, +0x1.3e26485c4e67d57c1535cc863b11f8ac9a4ac8c9p+007Q,
    +0x1.0c7864e80e4dd0b0c4775cca52abbc549ee4ab8cp+011Q, +0x1.b779c70299e45dd1f5a26412f36124e2f656da14p+010Q
  };
  static real c0304[] = {
    +0x1.d81d3558ea45db70fb03378887b64a6531576d89p+003Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.5bbdf0c8bc4f4b6554b1c0858059f382f7a44850p+007Q, +0x1.c4d45250dffce9f712b73fae2b746c081ed06ccfp+004Q,
    +0x1.907a9dd6fddb6bb9660d0a6d74b2a3da708e1c43p+010Q, +0x1.6d219531ec43f029115572cd9ad5d49873a3f94bp+008Q,
    +0x1.58ca5fd921cd95a5fc45c4ca4eafeb346224464bp+013Q, +0x1.b7a1a1fbf4ddaf9a42d6be27a3c9582fd199a72ap+010Q,
    +0x1.4e8e2f8e96fbb3040e2a309330503b26aa53ec20p+015Q, +0x1.11d3c7d8351f8ca0846eb62a0a8ad04327b481f3p+015Q
  };
  static real c0305[] = {
    +0x1.284da2ce35ada3451fff5cc3f31a6b5d469e958dp+004Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.0716c62274d15a12775ae2d5b5d28f484f3a2f28p+008Q, +0x1.1f23d5970b85a7a267fc361ad09e8d7e4b78fd6ap+005Q,
    +0x1.6c699f405f9fbe64993ad665fa9fb2813c70c7bbp+011Q, +0x1.d920eeb38d6cdf6dfe7c868f7beba1ba0c2b331fp+008Q,
    +0x1.9f507f92657e597455eefd62f94ae332f968cb30p+014Q, +0x1.bcb74b58c767e1544f269c05a99f0f0a0cb28d9ep+012Q,
    +0x1.7877c731b403351f1810600e677ef49b14b9c9edp+017Q, +0x1.f1642faf047ee9abe69e66ef5985786ede51996cp+013Q,
    +0x1.97dca681333063ca6a2e0acbe30f07f044cb4471p+019Q, +0x1.4dd3c6c5b0e98576e1ac7544b664bd5a6e8051e5p+019Q
  };
  static real c0306[] = {
    +0x1.73d4426e596e34ae38ce7e42b8ec5edf0e7dd644p+004Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.88fb7abb1a17fac74632756098f98d5165abececp+008Q, +0x1.6b4434401cf9e4901677a4d3fe1daede55132cc4p+005Q,
    +0x1.3ef4c1c31f5291a159ab9d085d682a3de4097f45p+012Q, +0x1.84a18ac7a12f7ec11519ad298bede85910acbccap+009Q,
    +0x1.a29baafa21fca624f2e25f5909af5d572b7da7b1p+015Q, +0x1.04acdf6a660a7d9430ba7d9eebf3a668b6b6de3ap+013Q,
    +0x1.ca6538ed31fd722ac86c6262eb889e6de3e58549p+018Q, +0x1.1a722779089a1912bd75192fbd790b88fe6af871p+017Q,
    +0x1.9e26030797da6fda6bdf5ce26726d84feb0646bap+021Q, +0x1.0dfd8f58924c6c780a0aa0b7d6af92bf1ba76d1bp+017Q,
    +0x1.da3060987b561e8b62a51b7165ec576d39e19ba4p+023Q, +0x1.841d5c7d45a373d16c79804cdf151ce17cb6b626p+023Q
  };
  static real c0307[] = {
    +0x1.ade0537792b8530c2906312c6d2157084125cd92p+004Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.f8a5f7f21ab01c15c98207774cb47ae4a615ef41p+008Q, +0x1.a5c66f925d67fb9c2f163b11dca07129a662b8d8p+005Q,
    +0x1.c752eb318a1beec2e5684f8089d7087924db0986p+012Q, +0x1.e9453f3981cc84abcb83b1d32ac289352baba4dfp+009Q,
    +0x1.4d9becb3b19d62d68e13c529df128a48aad70d78p+016Q, +0x1.b82be57efd17c1e90cb7daf4631d1f5fbb59c33ap+013Q,
    +0x1.95123e7765fbf07c6d30e9985067c65a2986f6f3p+019Q, +0x1.29016b5a78671c167dc03091085b0960575f2fc5p+017Q,
    +0x1.9a8c08d45234ad7c825390966d1e3603863aec28p+022Q, +0x1.cfbb63d22270c1a46a498d5058d7c84619c2fa72p+020Q,
    +0x1.4e434d253f84115c9de4d10ac10104f888899431p+025Q, +0x1.62036ad16c4ed7a87cf24fa2a1a2d78c34a88028p+022Q,
    +0x1.51a033c7606892930689a2f64c80ec63d4b33e2ap+027Q, +0x1.14571ec8ccdd96b982432ec81efcb29c0c6bac71p+027Q
  };
  static real c0308[] = {
    +0x1.a212ca608e7fb5c4af75f24807f7e17ee07b2cc8p+004Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.e78eb21f666a6ff0583ec39205d6b4fcbf5264c0p+008Q, +0x1.99e0df9d15a887fd4d96a32ea871ef14e65ccca2p+005Q,
    +0x1.b579af319315a0ef4dbf2fc7734c6a8734bc160bp+012Q, +0x1.d96bfd1c318b5aef794ccd64c45e52c595d7ee7ep+009Q,
    +0x1.3f9a4c22f4fe4ee51f260c295655205cfd4db47ep+016Q, +0x1.a21c63186432c98a4b35d32fe00aa439296938bcp+013Q,
    +0x1.841d42cf5b09bf9fb08b2ee0ea9d37515b9c7422p+019Q, +0x1.27edda18d726025a4d48d292553d2ddb6321e808p+017Q,
    +0x1.89ef397db1040b0e4d4e6225b60f67c9b71ed228p+022Q, +0x1.9c42c4768e4899873aef32dd8c86fa9322a34e01p+020Q,
    +0x1.3fa7bd515038a22e964d46217d1abc41ab6b44a9p+025Q, +0x1.c3987066aa1bd51eea4b0a21773fd2267ff990bdp+022Q,
    +0x1.472e85796c14cd5f5eb489fa30b874e511680c18p+027Q, +0x1.d4b5869459db6e72dab7a95278bd199e58014827p+026Q,
    +0x1.89cf6209423e22e350670d135404c1897991451bp+026Q, +0x1.42537b2efab5f548f2cbb052c699cfa5e5692fe0p+026Q
  };
  static real c0309[] = {
    +0x1.8d08e86ebf499dafa1a02341529af84f4b8e02e8p+004Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.e8cb5f1d22e2fc61b1b421b4178f21954f85b15ap+008Q, +0x1.84ac29c16830dd52299e9f5eb25c4e52ceac915bp+005Q,
    +0x1.d77a3039995794318be3f0c54447a64214866d20p+012Q, +0x1.d6ce4c5ac5d297b7ce090807d97cca93b08241cep+009Q,
    +0x1.7d3fd87adf1cdd496e682d8b31d6ee1f378da580p+016Q, +0x1.e4a603d0af6cc0ea222600613989bace3fc23efbp+013Q,
    +0x1.09ad26b5ef0a32e1b8ae53a14ce84607cd081299p+020Q, +0x1.01f7edd9b802b92e41c31054656148bba22b5ff2p+017Q,
    +0x1.4906e60612a63cb55477f338cd7aee9c9d84c50cp+023Q, +0x1.c77f2c0de6d8371d4e91136a714c044de4b67b62p+021Q,
    +0x1.645f9430cc2f441812f03a4e4d08c4dad08cf36dp+026Q, -0x1.87dc48f8d231a153150a42a4595e80e158b887d8p+023Q,
    +0x1.28177ccbc1a1b866d3a82767d3f0da02d1aa9193p+029Q, +0x1.1e698d3d3dacd55e82c491cbf59c6782789991adp+029Q,
    +0x1.a2f2492558c59d00d12f9fc85edddf3614352bc6p+031Q, -0x1.2d3fdc74fd4ac76732d284e04e99678ceeb524e5p+031Q,
    +0x1.da277235e420e767fa8bb9c738a6273f8372f950p+034Q, +0x1.84160d205e06375c140fdd87e9bd65c7a6711059p+034Q
  };
  static real c0310[] = {
    +0x1.13bf0e3371187cc15bb14e0876ea1b93d3ff69bfp+005Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.b45ddd3386990ba6d75a06b177254582f0614e64p+009Q, +0x1.102de568434c22b3746ff21fdff445dfa80a4b30p+006Q,
    +0x1.0b16a1147cd8b508c9f144e865ec752e77fec706p+014Q, +0x1.ad7f6b8480b563d5f95d3e0eb8f3b5547811968ap+010Q,
    +0x1.0f6ddcc927c4fc7abca467bf3ec44281425cce08p+018Q, +0x1.f359859e9bc9ed085cd5ead709f0678384443a19p+014Q,
    +0x1.d51a4fc49f08c057d790dbcb8b1a670b315ea028p+021Q, +0x1.2fe06a9781cf40b0198b89af3cef86c3f7d5f1c1p+019Q,
    +0x1.5ec1352d00f4c840a939f90245a5022f7c6d88ecp+025Q, +0x1.d2a2ed890e18b135f1e539db1c5af55d3ca5948fp+021Q,
    +0x1.d0f7f7477930ea6ea93c5906581191dbc0e05870p+028Q, +0x1.59a1d241e1a97b5c64809de11af7cbc1063eeb94p+027Q,
    +0x1.0f6a389808d5e21be14edfcc7fdb12d4a5df7b39p+032Q, -0x1.793f360d10fde0f13c683af94e9043c3c185f1a7p+029Q,
    +0x1.f3322475c97795f4bec99f7db3a138b8d60aa474p+034Q, +0x1.bed26d904b03f6207b06cae897e035e7e612a83bp+034Q,
    +0x1.795184462a8900e9e7fab51ba75c8e29b196f12fp+037Q, -0x1.ce00b9d69c4b0088eaf23dbbb65e2df200a7633ep+036Q,
    +0x1.8d5d6e9dd0c63fd86749a32f6d9ca5d1a5cddab7p+040Q, +0x1.453c56d3c6bda0d221dec860963ef79706308dfbp+040Q
  };
  static real c0311[] = {
    +0x1.c77800ede8b9656895243886474a4803d64c1648p+005Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.20bea40fe5531063f281a836c23d4a477af4b7d8p+011Q, +0x1.c554b37600fe15aa5c188683bc973ad1283e802bp+006Q,
    +0x1.e2658751884e5d5e1bb512c90d2cca8625360932p+015Q, +0x1.1c428b8d7beee3121f6d8622cb0c3531da6a93bep+012Q,
    +0x1.391e7f09d52ac7950ac982f70ad45260ff4c7835p+020Q, +0x1.ec1bb0bcba932976269d367d8111f4887f5f0673p+016Q,
    +0x1.4de75f5a074ec98803880d6dad22a0a3e8fffd17p+024Q, +0x1.0086771199be7baf6da3d5c335203315c5c839f5p+021Q,
    +0x1.2c2d34c7418863bea9bf5736a5219f6945142839p+028Q, +0x1.d6d2077a165ffa10dfda8c9b284fa9286c946d3bp+025Q,
    +0x1.cd13600d2e76b5cfd66aea5460204604ce2a70ecp+031Q, -0x1.d93645d53f2bc713c02378396d1c34ac80b4c3c3p+024Q,
    +0x1.385497bd39af4821336d0d0be352a42b980f0b91p+035Q, +0x1.4492f46dde0e4ef0c34640a412449dda7048978ap+034Q,
    +0x1.7d203acae9e7eb6fbd4bdc62e615ca06ef83dfccp+038Q, -0x1.1fda57fc8fa67b635ac276b2a4640e5d4e08c085p+037Q,
    +0x1.6acacf59907f8fff523123d534d0b56606968d84p+041Q, +0x1.92619f500c57f4b0c091242272ecbc5da2ad2ecfp+041Q,
    +0x1.f551e0b32436c01550b9c034fe0f5171fdc9604cp+043Q, -0x1.cfcc40f0aeb9be6268d3afe6f8da7105ddb345cdp+043Q,
    +0x1.41b77179441726e7d723dd997b6106a29db88d44p+047Q, +0x1.0751a4e77e7fac7394377ab823b9753fea8f43c9p+047Q
  };
  static real c0312[] = {
    +0x1.25e73493f488b73143b61b945e43e8b2bd09d654p+004Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.14d4c447a7f4aee917510e8021ab1b7ffa69a0cap+009Q, +0x1.1cb88494a8db508d89dc5a4bedf5b5da584895f9p+005Q,
    +0x1.b3425f986507215b3580bb94d8d1994187cb4934p+013Q, +0x1.117aa6d1877851f387cb8606e2d77cd9e73e6628p+010Q,
    +0x1.2c65e433e90b067afc0d17d734f36df8cef14df8p+018Q, +0x1.9d6299b0aae830bc967399a45fbe6fd897332d42p+014Q,
    +0x1.60fdf3af1bdb2747347fb1ab3a35fc461d74af59p+022Q, +0x1.4ac869e0589be322dd4a49024baf01923ded3f07p+019Q,
    +0x1.656daef85a73ef3660a4217bd16ecf893324334ep+026Q, +0x1.a161263d2a5ec3ca5bde945ff9c481effcb8e437p+022Q,
    +0x1.396a567fda63b846a727f2867246d4a9b400ba72p+030Q, +0x1.4c711b74f87944cb7b862dfc7737f9ca21d6ec36p+028Q,
    +0x1.d90ec86bffcc8aa0e097dda403f00a6c220776edp+033Q, -0x1.ed8cdf863bceca94110d1d29f7fe145c9245d992p+030Q,
    +0x1.399cb197439a3b2cb84759c4fa0c9b03a4b94f0fp+037Q, +0x1.c49d3a9c28bebbdfa320cae87041c59646fac4e9p+036Q,
    +0x1.82f5abed55191f49a3662d4fb7a5e40af88529a6p+040Q, -0x1.daf8fd13790cdf8399149030621e4c177852067fp+039Q,
    +0x1.7e535cb1897b4bf963e0a6eec674886d7ade0795p+043Q, +0x1.f94cb21913b3dcab57642f94b15c07d360e2c7a9p+043Q,
    +0x1.c21b2eaa6b53bda720dd7d7b3d07bb11e2ef0087p+045Q, -0x1.2ff5783d16a51420e483e80deaf8da0c7a702214p+046Q,
    +0x1.6754f507eb3e5bac2711685543a306737d2d7be8p+049Q, +0x1.261b3807b04af076e5b5f8242cae230857157169p+049Q
  };
  static real c0313[] = {
    +0x1.b5ede0cfbcd79aabe67059acf0ad660fe42af836p+004Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.85f3bc3d7618f1478edefdde0ccde8ba26ab2c8fp+009Q, +0x1.ade46191a59463bf7254ac69f0fde7fb97dc3174p+005Q,
    +0x1.194b002f360e4408874ee3190301e8be52bc0c6fp+014Q, +0x1.7ef1e3f3b8e30c5ad011aa6f046b21c2de1c5ad3p+010Q,
    +0x1.625275c791b80008e49a6a4f4ffa48120d87c82ap+018Q, +0x1.14c26ca259317a3e360140ed85d88bb195a62ca4p+015Q,
    +0x1.857c447bf9f89b4d8f007baccfe873bdce913dccp+022Q, +0x1.4c83264095bfe18252c83e07eefcac3d9f7aee79p+019Q,
    +0x1.78c8ad69ee3a5e900a7b2cf460d0e8ca29e26312p+026Q, +0x1.a61a3d211d8a08355580078a5e283e0bf76150b3p+023Q,
    +0x1.43416fd54137b95ed0080c47ab57b506bcb88dfbp+030Q, +0x1.eacf1e03b29686971e69ca42e3b43d8058ffad9bp+026Q,
    +0x1.ef2617b11cb62c44e185c8269538178de68c90c1p+033Q, +0x1.08601e335c7b2c51361dccffe0160fa693ffd6f7p+032Q,
    +0x1.50a3170449b81fe774ac28508a60c239ad865b7dp+037Q, -0x1.2e2b5664a16bf67e79e17b900b89001f90772256p+033Q,
    +0x1.91856be0911fe3febfd10676c4126e918594e5e9p+040Q, +0x1.ef71f5dab030dfb555dd42ead08026aabeb1396fp+039Q,
    +0x1.b51a79a68fc192170b19947c3abf446598bd1db2p+043Q, -0x1.74db8e7b6f259875cbd847202ddb84feddf07be7p+042Q,
    +0x1.a21cbb32ce60f8c4322e148affa6e240e43f7694p+046Q, +0x1.c57eeebc491f095c8eedcad7d047e2df913965c6p+046Q,
    +0x1.cbfc6abb22f1cc89a994595afbe3fee3186ac2c5p+048Q, -0x1.c6096ecaf7a93913abfc8c4b2ec69fbc525693e7p+048Q,
    +0x1.31ac353f39484d9291490514e6f1300e74311ecbp+052Q, +0x1.f45fe6595b9363963d4d36299bed8f289060a4dfp+051Q
  };
  static real c0314[] = {
    +0x1.011793301a620fedf14a03fb62e5b9308a37a5fep+005Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.fc5980b7a6214af065e879cf0e04054e5cf11959p+009Q, +0x1.fac0e21f9aa35b28e00f6a78b0bc521a0c79cc19p+005Q,
    +0x1.8d5da8b9d2778fcc1b1a66fcd422ab949509a9dfp+014Q, +0x1.f52991015eac68420ddbde16eafa45de2dbe91d1p+010Q,
    +0x1.09c29ba1b9f43ed41d0652a3fb264222a1655924p+019Q, +0x1.82d45f9dd88e59b0fd8808223e66a5b9299b2cd4p+015Q,
    +0x1.33b0e15c1406285399d33b18b0d37ef1e88399d2p+023Q, +0x1.0b2a4ee53754c27470ad3ebde3852a73df0556ffp+020Q,
    +0x1.38e659ec2d92aa48f8fba2771bb3a7c63e06df6cp+027Q, +0x1.06d55ee6383abf3aa403d3385b9be2a2cd4f1dddp+024Q,
    +0x1.19973b402a90d58963a564fe373958464d07873ap+031Q, +0x1.96478db6be1b8d4693e3e2619973c9cc869f15bcp+028Q,
    +0x1.c3c23782de42725a1b630a47a8a09daa9bacc30dp+034Q, +0x1.76bb90e58c0286964bcab429f7601b38eec1705ap+029Q,
    +0x1.47a01ae043f0910ed79c96e766a034183e9d0f85p+038Q, +0x1.1ceac5486c610465d428657d9bc5eed504dec204p+037Q,
    +0x1.ac6d100a9346078cbb8032485a9da6d2a2c5c6aap+041Q, -0x1.1209e4d70690af2e926bbde1d8aa3f838f412097p+040Q,
    +0x1.de12285945dacb211ef24f25f979b342ab9a593fp+044Q, +0x1.f42fd7d2fef9d8073beeb7958737b55b535ab32bp+044Q,
    +0x1.e809ccdff1d6ed3da783a78a6c64423e4d07fe34p+047Q, -0x1.cea62b57381aa4b871469c112463f3417e816a4cp+047Q,
    +0x1.0a76459385ffbca38b4f0b24c2c91ed6c48d1c51p+051Q, +0x1.7264bf4bc1944b0da43a634a74a6968800ea4608p+051Q,
    +0x1.4fcc91db9bfae9889d1287b1d5d0300e0af54820p+052Q, -0x1.80a0d1e80ca87b1521dbe677dcedeaedb6906863p+053Q,
    +0x1.80473bea3b7a53014166c0ce113f985d13b9c578p+056Q, +0x1.3a8643f985668ad6b663dd3314a475ca2e6387fcp+056Q
  };
  static real c0315[] = {
    +0x1.32fd34fe5a238c29d84b789c8530496b0afb8050p+005Q, +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.479386a6f6fefe35034831e4bb1f68bfb1ad90b6p+010Q, +0x1.2faba5d8ef880c228942f43c1b7c37d8fecc84aep+006Q,
    +0x1.1b742854914f6d0aed11a1a1de61752a1413e979p+015Q, +0x1.43375e61e8a2cf9d45d9a744bab3b904cd2a8536p+011Q,
    +0x1.a1abc0829416f26bd2d789698a3e1fa02973e9b1p+019Q, +0x1.171515a1a73180349b118dee5b79093043f9ada6p+016Q,
    +0x1.09d270905bd3fc1beb590d09f1bc624ef71d94f5p+024Q, +0x1.9224a3a598c182367b252a65edbfb9c480801315p+020Q,
    +0x1.28dc7c2f4189f4442d119d2a3d5df09a09943812p+028Q, +0x1.12dba29c4e071c1d5a13ec65c3283a213ce2c390p+025Q,
    +0x1.26189f30e9e2a7163f648a482e3e0462beee0263p+032Q, +0x1.c8c803f51a169ba26834de9b0d4dfa1c9d1e95d4p+028Q,
    +0x1.03d6f0c28d2deb88ecc8996cffb0f8ccc6a854cfp+036Q, +0x1.b66def2c0b7821584c8248f70b2635b8d77e68a2p+033Q,
    +0x1.9b5379faef521b4169f08019c3c6dc006d27d65ep+039Q, -0x1.ce59f97c97619be5d42c456a7f69b5f6c682dca1p+034Q,
    +0x1.2818317c2f635b6fa94ba86cffd6646a82ddf60bp+043Q, +0x1.4950d7ad3906c1bef1acf6b2bbcd066aa52f6c98p+042Q,
    +0x1.83fb755a7ff65fa249091fbcb5c651abd6da77dfp+046Q, -0x1.8fcf9e6604971386180a6b4c8469b4f7829c1827p+045Q,
    +0x1.ae5f8092fa86d0b0273f34b39d0b9b01e3969afbp+049Q, +0x1.21eb30b8b18f0614058b286979e87229ef00877ap+050Q,
    +0x1.b2f6af08260cf64d5e448ea6c7a4fc5a02e0b382p+052Q, -0x1.243856889a5664fa94f7c54e527ccf6545618fbep+053Q,
    +0x1.049f6ec962e1fa55e2da8a6b102f590b31139fb0p+056Q, +0x1.9f905024ed0d99daf1f26f9d876c84ffa8a99dcbp+056Q,
    +0x1.bf91cbcb6703f450943d3a78728a4e82e8ab5693p+056Q, -0x1.c5ce1e22b61906c44ae2d5eb506f98bb57df1283p+058Q,
    +0x1.9174b1cf48d26e98e8142ec1287ce425724ab17bp+061Q, +0x1.489580f0327c1df90788e4c62468f4e615853b9bp+061Q
  };
  static real c0403[] = {
    +0x1.9f7f3c34bf53555856e5206fe76e2a40c65c0fadp+003Q, +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.0f3781451464d8119e5c40379ecdebf6f289cc81p+007Q, +0x1.d6a13c31a7b0d274be1f6199313439eaa3aff8f9p+004Q,
    +0x1.ff4ab553e7e4b43b7ccbad048400e88a1a6db562p+009Q, +0x1.e3ce0804be51d268d784c46c5e64c86a632943bdp+007Q,
    +0x1.0b2d7f6c9394f18b1de1da91e640e9dc81bf52f8p+012Q, +0x1.b77d4ae3df9618d4dc7e39602225cbb775fa889dp+011Q
  };
  static real c0404[] = {
    +0x1.fe1db78b7f57ec225c38ca62dbc669b2541eae54p+003Q, +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.ab648c84aba4619ddb6cec9d0e878081c3ebc39ap+007Q, +0x1.245105484fce2960c946613c21ea48d09a4ec3fdp+005Q,
    +0x1.222c190fa8cb67829ac7ad99483e3a07fe9b5771p+011Q, +0x1.16fad5c8ba2d5be5ddf1423591a0b585113a2c98p+009Q,
    +0x1.3597e6aa9cda39b49b1b63fca2eb3267bfc49a3ap+014Q, +0x1.2918d94485b9493fcb979c7e8a0dc851a2991131p+011Q,
    +0x1.83f3d0fafcc6034cc4f37815304be1bfc3226f4bp+016Q, +0x1.3f13ecf34e32ac5bdab51e3dd2f9aff7a561bb93p+016Q
  };
  static real c0405[] = {
    +0x1.363ab26837f45356e13c477f7c52ed8e30649efep+004Q, +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.32af99e18260a10ad727635dfcde9d637d4adb06p+008Q, +0x1.66ca54b08aed391543191db54dcf79d4fdde95cep+005Q,
    +0x1.e08df6047658c29e7e49bd27efec3abfe122680bp+011Q, +0x1.3c5f279c615e682acb7080d4cad8bc27b5d0735fp+009Q,
    +0x1.413e6fdae27a729d8b50413fe3d3e54b12674c4fp+015Q, +0x1.8c02dd857b8a84878e5511bdec52891217ba4164p+013Q,
    +0x1.6fa9b51aba6972d108fcfb1b6305e920fa26336dp+018Q, +0x1.c3d8829240dc7fab713b0b85ec784781701f8ca6p+009Q,
    +0x1.0ce82607b1ad1ad00f9bc736f24385134580d9d5p+021Q, +0x1.ba556c63e6dac36b1e8ee14ae47e5f38ce28c527p+020Q
  };
  static real c0406[] = {
    +0x1.75dc1e06c26e7290fd307c6a1998c88939d777ecp+004Q, +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.b1e3250c263562175b7e05e860b6a163564719b8p+008Q, +0x1.b374dfa6c5d25c6b51dc14d8d6190300495da505p+005Q,
    +0x1.8ac5ae1e442d9846b0ddd6f4c8b30c92e6fe6998p+012Q, +0x1.06574412fe3813ff05d6a593dd0f40ae553ef42fp+010Q,
    +0x1.25ef2ccdd9472b1f2bffba5acdba9763a37e0e32p+016Q, +0x1.47fd22bace5dc976ae8250b69890e84da5f562f2p+013Q,
    +0x1.760dde01ec723d02d7691cdb8b8ee391ca98e142p+019Q, +0x1.25cbabda8e30591c7cb937249484f98153edeac7p+018Q,
    +0x1.ae769d70c143e7921c44cbfa6ccca631418f3e78p+022Q, -0x1.36d026fb05ae6d2ceaf6da7f6212acd1a76f8edep+019Q,
    +0x1.5e693807910b143e48e9a4881d3940a0d6594e8fp+025Q, +0x1.2033881fbd5955849932f22e538a06dac579fd7fp+025Q
  };
  static real c0407[] = {
    +0x1.aae974fadbe718d3383bcf38cc176fae710a44dbp+004Q, +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.11935f23e38db396c92f65cc0f8df2be3c8e8253p+009Q, +0x1.f3608bdfc4977573e9c33af2aff6210e8bd72100p+005Q,
    +0x1.14dbbe71b2b3e8f30e6a7d9ed80d0aebe5bca6f0p+013Q, +0x1.391e9b7dafc0268ce867c6f0e77ada4c8366a812p+010Q,
    +0x1.d20bb7bdea2e5422d89c8bc0c2c68538542893c8p+016Q, +0x1.57c80ec92e7c216fcb22d795909ae097daa30e89p+014Q,
    +0x1.4893daca17cb41b922213f729fbc974a5d8be0dep+020Q, +0x1.6f9bd3dd572832b50a4b4d9b19614fcc693db469p+017Q,
    +0x1.897515c4a3e894ede0b977f58a42ffb39da38aeep+023Q, +0x1.4196b8bf9e455a8c6b231bea1df1141b3972c430p+022Q,
    +0x1.a4d280362afc2789c6970121fb37b5bf8083b231p+026Q, -0x1.f1216318c03827a68be70d3a9627a259f2da3a65p+022Q,
    +0x1.506637b2426ffe7e4dc732d7454dccc642e0124ep+029Q, +0x1.14ad57f32f37e25e2abea852d6dd3e774ec9b35ep+029Q
  };
  static real c0408[] = {
    +0x1.ada30aca6eb056c7a77be13290a197f093db7872p+004Q, +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.1b4ee82e41ba43c8e65ce105aee58a08266f99bap+009Q, +0x1.f6a90abdd496635adf4c85ba16d7631056aecf2fp+005Q,
    +0x1.2659f933d39854f2b0dca9f9384ecb3f8ceed677p+013Q, +0x1.49666cca5dc5735ef1d74f17b8707133fc548e32p+010Q,
    +0x1.001a570a51ba503f651904885a315defc1e214ccp+017Q, +0x1.4e0435aea80a8d513aeac4c8f126ecf9a7bea3e1p+014Q,
    +0x1.7c0ae57f7009ece9fd1a5358b3f0e4bf39370bdcp+020Q, +0x1.2a8851cdc45c05905c594939fa50dec79b7a4dbcp+018Q,
    +0x1.e48972c4a7da56c43ae33001a2a2a4770f16137ap+023Q, +0x1.95a6c0d485de3d0b379349c81a8a8bf1b45d40adp+021Q,
    +0x1.07493b5e80b5b3e79ca81a5573dbac9f2de1d1c5p+027Q, +0x1.3225a5af77185ea0144490314aa9468d11884a31p+025Q,
    +0x1.ccb1d7c88555e22924786313de0d749ec252a950p+029Q, +0x1.68d558e8f0319da487d8f611d7adcefe1cab3c97p+027Q,
    +0x1.017b4d54de3f8a1dec97ff7c1596c54963e0c623p+032Q, +0x1.a78a3f4d749bd4089092da47198a8a94a8374ba2p+031Q
  };
  static real c0409[] = {
    +0x1.a790e1cf454b53882a5f5a69024ca4c91bbaf369p+004Q, +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.24631aaf2da99fc8a43736ea61310a82bead7209p+009Q, +0x1.ef587d632cfa95b935bdffa8e162ab481d5e2b10p+005Q,
    +0x1.3ee389bd799fc9e183c415007bf6f1489508ae89p+013Q, +0x1.4f5a7a7447b01c6e7384362f701ca3cc77bef1ffp+010Q,
    +0x1.261ed9410ee5c24321e210755044cd5976a0fbf5p+017Q, +0x1.92b7a0f5ca3373dd07350b602722566957aae77dp+014Q,
    +0x1.d299cb2d06c84f33f312fd983fd331759b4dc364p+020Q, +0x1.9afd706ce5d73bfa71d2053f6aefe4a680c975cfp+017Q,
    +0x1.4979d6fec32d19580cc2824a387fa1dc060a618ap+024Q, +0x1.0b81f4f5c954d985e6ce8dbe2a409ac32621b9bdp+023Q,
    +0x1.a74ad8a5e02b16ea62e89a8d612882ea3de52ebep+027Q, -0x1.60e9d2951b42f0421ab07df56636341891580748p+025Q,
    +0x1.a3c26945af4b1f009ee5c3093c4709dc93dbb717p+030Q, +0x1.b3e43b16e170e4f8f8921f2a9960577c27315b23p+030Q,
    +0x1.15916a9140d82a6b974c2b9bb4cbf97c5a94bc46p+033Q, -0x1.0635f310a7044d733f1a221538594e677a4d0e6bp+033Q,
    +0x1.b576ff85be41a8bb4f744c3d51ac9443e47067bap+036Q, +0x1.67ccd652ff49d7f9c00992365e00fb36775e1417p+036Q
  };
  static real c0410[] = {
    +0x1.055d788b33925023911acc1927e490df8df336f3p+005Q, +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.a6389ab1fefef020e913d6ba2c633d00c9e5f408p+009Q, +0x1.33699feff533cc86ada84df3e9ac9ae985a1d425p+006Q,
    +0x1.0d63fa0a4753ba3b9a99a09256d1758252af05aap+014Q, +0x1.f1abc0f312ea90c2734189b6907e8fcdee3dbb27p+010Q,
    +0x1.24acf5d0dfab0c683b0ea3910669bb3f6fe59c44p+018Q, +0x1.20bc31253b3f4556cacb4a488318ef8427d2c987p+015Q,
    +0x1.134647e074fed3745fdf285f8bc3ef9ef5a568fep+022Q, +0x1.beed00b409b57cca9c022a075246178abfa57978p+019Q,
    +0x1.c279aca861d048abe51bf4fe2bc600acfb274037p+025Q, +0x1.9020f021d409424713f99ea69ed071564bd8aec5p+017Q,
    +0x1.4cb87a7e3a78ee846cd420f0e8053920f8be45f8p+029Q, +0x1.985307b1b1a9243c9bcd237a724dff5522592bfbp+028Q,
    +0x1.d1b4e61d7c1965029ab96143749ab2cee4eb1acbp+032Q, -0x1.ff926a0fb4e153fb83be9ca3583737a5bff9091ep+031Q,
    +0x1.f3e976912786e325e4c24eb55b7c2680c7334e8bp+035Q, +0x1.6d076eb8e1bcc62d89e11c32b592a83a0a5782aap+036Q,
    +0x1.3fc35fc1fd083d30351855e33c249d0124cd5fcap+038Q, -0x1.19ea70051e4d4375ce057138632a6d2d653bea49p+039Q,
    +0x1.70b6461620ee55807ad5830b41a839292b3975a3p+042Q, +0x1.2f40d507f5c6e8b1268dfb4f272489be0ff239bep+042Q
  };
  static real c0411[] = {
    +0x1.940fd07968dc8ba98d4282fa67dcddf33a5fb338p+006Q, +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.d3ed1649e4256754e27b7fa7e39fc8cb22e5ee9ep+011Q, +0x1.e31757c931f330651708d085a1600013b12aa6fap+007Q,
    +0x1.8435353305efb930e4a28954f9349f3477665c2ep+016Q, +0x1.1194a84eb4da36fbede72420ae007cd9a4a29975p+013Q,
    +0x1.01ce756415b9b98c223a2f9c734bef4dde588b7cp+021Q, +0x1.e3becebdc7fe1b04275bdf26dcfed6d134199c1ap+017Q,
    +0x1.228f17c84f48912f67b839fa4c32bc5b27321302p+025Q, +0x1.ac280e5f0d16acd1d280a9d1b17d0f5015e836aap+021Q,
    +0x1.1bc2e3aef30a03ad8ce28c438447429e689f0e45p+029Q, +0x1.3865fea0b7b0330d43c6709b7f9d57f4789703a2p+027Q,
    +0x1.dcb853bbaa70ec5ebac678da0d6c4bf7be057c45p+032Q, -0x1.4c633a9c04a14086c9154558dd5452c5a8f83738p+030Q,
    +0x1.6277e68a29c64df48a77d9d3d1d25689cc43468dp+036Q, +0x1.46c09aff9bd61f9325008346ef14f01dd91b4ec6p+036Q,
    +0x1.04bd8d931f9a74cab2817c694ef4392c37278353p+040Q, -0x1.e14619c9620f02acbfbdc37161f5a6c6f7efa76bp+039Q,
    +0x1.318c016ab056e14151e8fa303fb863b91653cefcp+043Q, +0x1.0b8f27e7c4b6a4782859b2716e3e06aaaed2508cp+044Q,
    +0x1.1e6f0de266c9b4a7790e8c979f161aeb89adf530p+045Q, -0x1.a89c993bc78fd2a1a050c07ed6351cef8625c6e2p+046Q,
    +0x1.e3c12a809a5a5e1af74f22d90cbb3250dc352ebep+049Q, +0x1.8ddf33db58a76c51f03e3967c4495668a0073cd6p+049Q
  };
  static real c0413[] = {
    +0x1.5815969a3d48b093da8a97f583f788a27f4f2720p+004Q, +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.35bd7fd1817b97a1ddd1c8a879e5b2b3673578f7p+009Q, +0x1.8f94c27fd6ccc3031a5878ebe5f8d9c724e6bd2dp+005Q,
    +0x1.b629d6762043e0493c642e082131e39e65c3a721p+013Q, +0x1.6960ca41b7bacb86942c48e7dc0eaa96db08c347p+010Q,
    +0x1.21810f52345b3f6e776bea6fa18b45a1370397e0p+018Q, +0x1.0aa091bb4a644efaa02466a4d7e15f51d67d0183p+015Q,
    +0x1.5aa844562ff869baa08e9a679adea44b6e84ff9dp+022Q, +0x1.fb4f3dcf439fd78552701378e2f2f067ed609610p+018Q,
    +0x1.766b7042a1139361bf9c1323e03e9ae3301b68a3p+026Q, +0x1.769ce0342998e003a1e03d2f0308e9bdb74c0a3bp+024Q,
    +0x1.6d6e7142b4d50eb8d2e5818b5b5a2ae02dbf828ep+030Q, -0x1.21d73df02b830a251c7becd3131d4a19dc443533p+028Q,
    +0x1.4d3798cfe422480c8d998f1eb260c346c0771de1p+034Q, +0x1.3c05c0ae9255cb10a2a78de0b373e3150181378bp+034Q,
    +0x1.161d1b6faaefdb113350f1952da9f5d26f3c8d59p+038Q, -0x1.69af4c41fbcf7a64cdf8dad0af8b83888c12b9efp+038Q,
    +0x1.6939383c7bc907d0f9c8675c5409459695d536ebp+041Q, +0x1.027237333a5b62d3eb3829f1a7ccdc4a1ea80ff7p+043Q,
    +0x1.e37b282fa0769c368c7fa1d777a3989fd2253ef9p+044Q, -0x1.8a1acd951070e62f194f0541c1004250221b9185p+046Q,
    +0x1.e00d4756ef44a2e236c4259e2f10b1c33a3bfd57p+048Q, +0x1.21cd327f733e4865cb2990d45bf50f37a9cc0609p+050Q,
    -0x1.7ed26e7c52e3d75baf57fe0969296442fae0961ep+049Q, -0x1.b859057310c5b3cd21b2dfe1180cf5ba350535d4p+052Q,
    +0x1.65a1f6305b83ca3a08502d36bd8cd512056ecd96p+055Q, +0x1.26240f867ec39138468d22144f595fbfe1ff8b60p+055Q
  };
  static real c0414[] = {
    +0x1.f40a15f99a80b7e6a65e648717d181f85bd0ef15p+004Q, +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.079bccc7bd325777ac8283cc3473bf15a76454dfp+010Q, +0x1.25be2ed21c850ce023b4273b02a9fee7fdaa1044p+006Q,
    +0x1.ad5445933b1b918c9d3f9f77d166dfa963515d5ep+014Q, +0x1.36c151b95af6b237d4db77d8abb0418242fda16cp+011Q,
    +0x1.318a8209ea8356f60867862f8562e845956bc304p+019Q, +0x1.ec7ba5795748a752150a2acfe61438009e93f979p+015Q,
    +0x1.7e3fe8b5cb2d58871cb5123dfd08d77a81a2f0d2p+023Q, +0x1.873312a79ebf471d4f9743f398980da36dd02694p+020Q,
    +0x1.ac0bc528c93aabd78399cdd211be4de3042a6648p+027Q, +0x1.0ffaa286d5c3e63db78e13518aefb932cbd83bc5p+024Q,
    +0x1.aeb373f040c03e0cddf037e9e52b01797b47818cp+031Q, +0x1.064d91eab6831b3156e063e62ad138116e105bd1p+030Q,
    +0x1.83b63a984c14217d0f9db04908b32f25c37ccf00p+035Q, -0x1.9ba10a788d1d7d270c61c7a655b1e9b074696488p+033Q,
    +0x1.41216e702c8c9e6a52752651176a5d5299e942adp+039Q, +0x1.5b2a116d570ac8dc62da27c499457272b8e23126p+039Q,
    +0x1.fe57f646430f8781a12febeadde9713b9930d23cp+042Q, -0x1.5dcbed4e8ad77ba6c3c206109197ec6a0f22966fp+043Q,
    +0x1.4359c90b8e9aa9c757d16d09664584f83795ba10p+046Q, +0x1.bf9bc23fb0f6869442ee9eb203460d8add79c5b3p+047Q,
    +0x1.459e667f93858c374f1c78ef75d111c388ea273ap+049Q, -0x1.3268e0012293a9731327187df4a1745cccee4af6p+051Q,
    +0x1.85eadf58eafb03c9f1088ed7703ba8c7d08a016bp+053Q, +0x1.a31bd97e0ab3bc927d70c8b06989960b6e22e4cdp+054Q,
    -0x1.4e4e899d8f131aec022f7870d19f8c5de8a0b945p+054Q, -0x1.2502accc8f1a8f1cc835cc4bb12ed9c424c049dap+057Q,
    +0x1.cd599089a6ee2fc3afe54ad7d24bbd3e1b4acb04p+059Q, +0x1.7b71dce6eac14009e5e26e61baad895acdd6ad70p+059Q
  };
  static real c0415[] = {
    +0x1.05e832885eca83d1fcbabde74b96ce1de50c55e9p+005Q, +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.35bb9b1720cd6dd86171d84a1a3674ffb43ee02ep+010Q, +0x1.3410c57a809ac0900698dfa969767c6e48c6a841p+006Q,
    +0x1.18434bc1a7dceda3ab20c6322f37a8d52ce9b1a2p+015Q, +0x1.6d13c36e79003b25c1a4210dd2e6fe352b380056p+011Q,
    +0x1.b7c3e41eec50c4ee8f6cb51e1e0841ed6c7cb35bp+019Q, +0x1.4bf44fae8d5deb11effbdb3747b7c274f51a54fdp+016Q,
    +0x1.2bd00ba3c5ff2821218b43460c4dcfb48a8114afp+024Q, +0x1.e27db17790855a299a78463195e3b83089aee745p+020Q,
    +0x1.6a43d34a22682a99fbac4ec256334f00436e9135p+028Q, +0x1.b1881bcaa9f9b81de421240032cc7537c44c2ac9p+025Q,
    +0x1.89e598c4e636596c3f4015ab467ea64914819735p+032Q, +0x1.7104f7ec98742a6477a3a6b767c3256e06568a79p+027Q,
    +0x1.83ca3a0496fe1dd23ab7562b6a7e05a09f0daeb3p+036Q, +0x1.552bb062e44829ee3d8a59dd2cd3d4279e517e25p+035Q,
    +0x1.55315197e5bacfd5c9d4bdaf7d7ed2e233323b90p+040Q, -0x1.711ec562a8d5d2e5f8a73f49d11ef5aef9804cc3p+039Q,
    +0x1.1168516febfafa4154c0033f8cce6e0f53cb5347p+044Q, +0x1.b50bac418e784c03d33a7aa6f576e6de52b3a732p+044Q,
    +0x1.b62db694150898c89e4db23dc4a87bd867ae4230p+047Q, -0x1.c16437ba14630de435fd85b85436be7f18bd12bcp+048Q,
    +0x1.1a74cf651e2cde17cfc58b2cfcae1939b258f469p+051Q, +0x1.fba22fafa16901b83e5482eb30e638308d9c1c5bp+052Q,
    +0x1.a3e9c280448f3c4b8ef69af4a9604fd95bfac6d8p+053Q, -0x1.544c5b3689c57a8f28850813d42b0336ba7740e8p+056Q,
    +0x1.7ee80d299dd0412b4577f654abcb05fc910447c7p+058Q, +0x1.aa8c74baad8fc4e6c942075cf4da36d5975d285ep+059Q,
    -0x1.15ab37178e15c685462b0ab80f3ddf0d5d75aaddp+060Q, -0x1.228604f38c797715beae3b7a7e87914fa7f197adp+062Q,
    +0x1.a0615ab71d6084950c16289cf94c2dfb8286a96bp+064Q, +0x1.567574d3e2953f0d777252993d390901d384e1c8p+064Q
  };
  static real c0503[] = {
    +0x1.cce8290b425ec58a7651910ee021d0e260e7abcap+003Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.59b2776fbf4eb6eca15c4c247c1ee88a01e29312p+007Q, +0x1.3049d902b026b21fa22b195c2d1bc81fad0f4317p+005Q,
    +0x1.7fa8653120343497e33747dc61e7fec1a8ad1124p+010Q, +0x1.5965a82248c0698b18a354e7c24fcd224748dbbep+008Q,
    +0x1.e272d2811b5954565aea632b416dac7f5603d69ap+012Q, +0x1.90164788a41e53ddb4258892cd81f6a7ac16f2f1p+012Q
  };
  static real c0504[] = {
    +0x1.11995eb536db009f3e86120c1990285dacedc477p+004Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.00ad209219ea59396c6557021412a2d4b9f561b6p+008Q, +0x1.6cb048c15c890cf8b9a0bb6d4760147bc80b3441p+005Q,
    +0x1.91b41f8e892806fec725ca94a95d1c460ee3caffp+011Q, +0x1.9720eee94d9697f72d146c7f28c2f07bb58f7353p+009Q,
    +0x1.0214618c65216bc3db25f5e68de017cb1fe941c3p+015Q, +0x1.4904e62978bb96607e66ab3f3cf5f561745a0561p+011Q,
    +0x1.92a0049d502d09257b7e3261cfc4c6f8afa98150p+017Q, +0x1.4de403eaeaa734e2ac0d5ab3030d96e3215e0676p+017Q
  };
  static real c0505[] = {
    +0x1.4505622c385cd57c769f4898e03631118781a852p+004Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.62aa8a36600128b969b9e794c02713e8926405a9p+008Q, +0x1.b4acbf7f3210c0c0aa0d03e0449db444b6e49dc7p+005Q,
    +0x1.34ac80488687244a6b97158a752b83c63215697cp+012Q, +0x1.92b4a72e0e818000ee44d3e7e862014a6ffd783cp+009Q,
    +0x1.d6db8c904172a6c36000aa3f9d5f50be11b86996p+015Q, +0x1.5371865bdb522dfaba4b1c05cbaae833a74c30a7p+014Q,
    +0x1.4a98e686b08674e4bf46e67d6595567725e567c3p+019Q, -0x1.cf582130c372e4b4a4415dde715397d5dbea5e45p+015Q,
    +0x1.3b6cec275bf64d76d01b96ce8463f254040814c9p+022Q, +0x1.0593d218c35ea809d6216f2d8a75ce1b44629d86p+022Q
  };
  static real c0506[] = {
    +0x1.7c1dd14532a55b99941095cb1b9731a86196e44ep+004Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.e41625e9f1497ab9d5c1579b7770cc7b5eff379ep+008Q, +0x1.00e6dbe64867c792ad133a7da94dcb7adf29dd16p+006Q,
    +0x1.ea108ef86aca567a3e74f20c399a7521a5b8e935p+012Q, +0x1.602ddeca9147ba4312676f45b64dd7322ea2ac84p+010Q,
    +0x1.96f2e790e41ea900eee35301c64447485dcbf4efp+016Q, +0x1.608446aa2d8404e7d624ef65c615f985f242fdc3p+013Q,
    +0x1.220e958c4a8851260926001ac0da9e540ab64bb9p+020Q, +0x1.2d3848a622ee038d0a383516bb4ce1db4e121034p+019Q,
    +0x1.9b42efe83a56a1a8ef7b9710dba125ed6940e6a9p+023Q, -0x1.a52aa05e67226ee4a87917069d2b7ce665b85fa4p+021Q,
    +0x1.d0778bb51cf13728f28b18a30cd5a2ee237da851p+026Q, +0x1.812cdaa36679578dfd263e10ce77960c8ce4ef77p+026Q
  };
  static real c0507[] = {
    +0x1.aa6f85403e6085233c6201167139a84c7d3beac9p+004Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.28ce2311cc31850789fdc976a16dcd6c6262ef5ep+009Q, +0x1.2152bb1a7df6a9d16ef7a21821c3cd0ce4bed290p+006Q,
    +0x1.4c42d48dd51c586b3260348a141ad067499903d0p+013Q, +0x1.8261d03ddc3638a0321b6d6a8eaa4754c0fcf8e7p+010Q,
    +0x1.3c8ad96d02bc87c87e6e6522f803a28dd688fc71p+017Q, +0x1.0d051e620c6d2cb5adddd7b411c2ef44380392dep+015Q,
    +0x1.fb23e643404af510b78950b23dc149deec3ea2e2p+020Q, +0x1.f3d0b3e65170c1937d3983efdfb236fbed18e890p+016Q,
    +0x1.53474d7b81540da227b9071db0ddfc456d884e27p+024Q, +0x1.a364799e64205a9731cc0f395bc60092bbc11ed9p+023Q,
    +0x1.bd901f88d078ff3adee50c7962ffeb42687a259bp+027Q, -0x1.2f7f36c5d358fcc77ed2f534a1412d5775191074p+026Q,
    +0x1.0f3493090dd4b310632259bdf6b2207d977f74f1p+031Q, +0x1.c1d010c30d804c81156917b01e5bec346339279bp+030Q
  };
  static real c0508[] = {
    +0x1.ba125953bb965f11c77bb2ff156a43f9af33ee83p+004Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.4363e72b0a8981c2f3c0384e5efaf1838245563cp+009Q, +0x1.2c4488ff82cda22506333f67849de28f8bc8270fp+006Q,
    +0x1.78e5175c58c4257d36c89cd9f4728fbfa54aef61p+013Q, +0x1.b9112dc7c92f812394a427e66b2c82404f4bb986p+010Q,
    +0x1.77038716913d50e375e6074a11483bd81ae3d903p+017Q, +0x1.d3f556c7ee98b46e3ccc4c154e4094346ac9587cp+014Q,
    +0x1.45529012cd286760056301a7f9d204e50422ff81p+021Q, +0x1.3748dd9706f4ec9ae14c845a9520e218df3aacd6p+019Q,
    +0x1.eb8446c484d072c46884f060385df2fe95a653b8p+024Q, +0x1.3d6722d7f0990230a8c54d3719eef843d8dca45cp+021Q,
    +0x1.383c74f6150cee1552bae21aee04a9176978940ep+028Q, +0x1.5e793419cae137b262390bcdb31a37482cdebdd3p+027Q,
    +0x1.602397354d1032ef825c78e9cd9a12da665e8d92p+031Q, -0x1.41789a43f32c3fd77ae668f4fa06366450814885p+029Q,
    +0x1.8382d95af13aef9b55f5bd1c1f614bfe6dbed1d6p+034Q, +0x1.415b5fb64f9bbea387fe23aacc4a57ab33a465a4p+034Q
  };
  static real c0509[] = {
    +0x1.b7b62325de6389489a62403ef83fb8ecf250ab9ap+004Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.50b3cbc1cdc212b47b4f9f305348c5cf6129c338p+009Q, +0x1.2a9d9d0f1c0ba6dc5d47da8f7cc187cb7d607e48p+006Q,
    +0x1.9a5c5d492e722c1d77abb5521eed32763eae6095p+013Q, +0x1.be3a02f99b71feef6bf1e8d51c0aacb26f97b68bp+010Q,
    +0x1.ace676c3c1af97b7b578ecc40685d72dc71399c9p+017Q, +0x1.3abc2c2f50e8eb8a4a6831d4131705c02c4d8663p+015Q,
    +0x1.834c4cd0eed167198e915e0a09066a8ed3445eeep+021Q, +0x1.f9ac2325dfd8ef63774de126bb495f73ee567f38p+017Q,
    +0x1.39085f0a0689c44931159fbbb2e5acafebed56b5p+025Q, +0x1.366e012dfdd66885bc70efb0b6ca7eacc78568e4p+024Q,
    +0x1.ded423d8884962941f522818347417ca0251aceap+028Q, -0x1.52c0dbc7ca8c7fa21ee34be257bc8648ee5bb978p+027Q,
    +0x1.21c459804159ceb280445958dabf9b4e987576cap+032Q, +0x1.5d061f33688637dbf44e0de2c6ef9c1430a90defp+032Q,
    +0x1.90abcd29df4fab59002984353391bc6ec69c009cp+034Q, -0x1.124ce7aeb2e18e7c845596b82d77a23a3e9b8942p+035Q,
    +0x1.ca517a49d2a0d329a8ac4c63fb2d035e2b199f36p+038Q, +0x1.7c138106585d837433962d94772dbf2d139bf559p+038Q
  };
  static real c0510[] = {
    +0x1.f3db75a0cbf05a5b3b2517e33e61932889fb07abp+004Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.a7f412ddc4b0823e7bd927baec824e1431484c48p+009Q, +0x1.54b71041b05e9b2e7a032743f9fce43d382c9a4ep+006Q,
    +0x1.1dfb48c2af5312917c2d5ebdd4710c95c6604eeep+014Q, +0x1.24558cf1ab8eeb8af88f20afd23e94073df5f745p+011Q,
    +0x1.4f5509ec0658c4d40d7b9d91eb656803492a1913p+018Q, +0x1.4a9fc504531b10b39aba0cb4c8f0edaef722ced4p+015Q,
    +0x1.59e0ad98e0a20b63a1b3181e8e936e8cbf211bd2p+022Q, +0x1.69d94c73424fa696fd8b022d1a7cff683ae09bd5p+020Q,
    +0x1.350953fba4f617f87fe33d786c04d1effa8b8df2p+026Q, -0x1.71b0f87b046a9aabd639c9a88e3c46033a7ea0e4p+023Q,
    +0x1.ee5a3a734cff2418f410c916557cbc2b01b4e758p+029Q, +0x1.fd407ea040f4292071c2388e56119b18867f3207p+029Q,
    +0x1.9fc79c5dc6010bb8354027a7ed3c0f5fe078b3fap+033Q, -0x1.d24b04a05f9a55856eb5bccc2409f6315e6ce8e8p+033Q,
    +0x1.13f3f5f21cfa5145cca2879a95e48fd1408c3306p+037Q, +0x1.1f4cc5c8c3960cd40e9355b499f4c310c969f885p+038Q,
    +0x1.24bebc30689e4707fa71ad6aca158280cbe0a49ep+038Q, -0x1.11d359457532fbb1a97377b1a51907c46735b740p+041Q,
    +0x1.3c85935db49d94712b76ec33006a2eacbb070aaap+044Q, +0x1.067c8fde3eca23656094597dc9df87bfbfa76a77p+044Q
  };
  static real c0511[] = {
    +0x1.98d0b8d15b1519be455c10bfb2b4612121bea5c2p+005Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.9d13acc6e4677dd32f16cb04f1bb6945b1be38ddp+010Q, +0x1.19923de162ca2566f2c429094bfa6ab859ac4669p+007Q,
    +0x1.48749430982d2df8a80d6baf1eaac31b35f6b2bap+015Q, +0x1.172619de68181053aa528bfd83e0cdd530c749c3p+012Q,
    +0x1.b609b01a9e60b71f1d5c0ecd6aa3c30492a0d5dcp+019Q, +0x1.e0597c829b77362114362b4f831800df8cdf91b3p+016Q,
    +0x1.ffe669d936a8ee8c573c2c8355af43f020f126fap+023Q, +0x1.6a8838485dc024938c2d850b65043322c9aa7b4bp+020Q,
    +0x1.0b08845a6f9b9282e34820c38bcda841e62ed6a6p+028Q, +0x1.818bf7ab6a71bd1249bb9f2faf5b68d3e19925d1p+026Q,
    +0x1.e416734269a65be228d3a2d0291fa55bcbf97378p+031Q, -0x1.69c5076dd236baaa9f298cdaab9bbca3596dc87cp+030Q,
    +0x1.7c4145aff9b4d7b4e79ba80a3689e78b9d55be3dp+035Q, +0x1.136f6dd9c716712cf095df7cb5290d803c5f04a3p+036Q,
    +0x1.45f26ad3fc8efe4fda39f6f2368be7a76d0e789dp+039Q, -0x1.04c208ea715db5a1fb7db391401f545fbc9b3004p+040Q,
    +0x1.eb585200474d158f4619e6c65bb92d37d7356c69p+042Q, +0x1.1a1fcac4ae8403d873a59cbc67aaa5c0f1c371bbp+044Q,
    +0x1.f45b36b185356de23e0288dba2e1c20c7ff74a8dp+041Q, -0x1.0c0c7c8595b7f068f48df62e8dbc30f7aef3697fp+047Q,
    +0x1.1dadc7a6397bec4866e0a4e63f4b34c9c15bea2fp+050Q, +0x1.d9d167563d61daaaeb520f2ec174b3a60fe7e066p+049Q
  };
  static real c0512[] = {
    +0x1.d761c433a80e8142fa13af0c740fce53df03e140p+005Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.e6622b8bd57210a347af705465a0a443f58f4752p+010Q, +0x1.455d78599fea228aba547614948010ab722118d0p+007Q,
    +0x1.8b8488eda0d6efdf163f0e68827972be3f623dd4p+015Q, +0x1.488b317ebca7be3fd17eeb60b13f38dfb0f842b2p+012Q,
    +0x1.0ba1184d722915ee175c74ef8d09fed4ccc875e9p+020Q, +0x1.22fca17c8b7e5e46cf2aacf110f7351fc743f1f2p+017Q,
    +0x1.3ca0f820611d1f482218e2172c9c449006d87312p+024Q, +0x1.b00d97c39d87cfdea89ec2c03ca24a721110c661p+020Q,
    +0x1.4e37f17cb55e835ed8a73450369de65611f2823dp+028Q, +0x1.e06642a2c2298d6a2c7b655a7d4b1d96eed4b4c1p+026Q,
    +0x1.329c430e12dcc07740a97313314d2fe1eb9d55ccp+032Q, -0x1.ba31b7b15a876d48175d3159bac34d2d463b75c4p+030Q,
    +0x1.e5cb0037e99f06d26a55de5521078db5a009d699p+035Q, +0x1.4f9d398209d857c61eb5ab893406281a0a5a2a6cp+036Q,
    +0x1.a0b05ad180679d93c42e0203531d09a3027e3390p+039Q, -0x1.320619ad1e3d729ddbb4e297f6ed809b8cb83c11p+040Q,
    +0x1.41f48004f361e67962f98e7f72988b7dadb11aa6p+043Q, +0x1.48a146f1b9905ca262fe4d406ae5a1cd667dc531p+044Q,
    +0x1.6af55643367697cff667529a2fd7c4a10a038f74p+043Q, -0x1.20ffc386efdad63f6cd16f2e7df1b2d968e16d6bp+047Q,
    +0x1.5d23e727e9f6d9fc78800043f8fa33f83d41fc5ap+050Q, +0x1.f20e9fc00a01d5c0eeccd66817b2f40f58ced920p+049Q,
    +0x1.5138c1121cacf04711273f5572469423b67f88a1p+050Q, +0x1.17a71687b2990e5d1c75cc9815a5f21208ebef19p+050Q
  };
  static real c0513[] = {
    +0x1.9b7c10ac731dd52a48670e968ce8007333698a42p+003Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.6c9cd1ac503d3dfcc6edbacb1b59c596c70ecf47p+008Q, +0x1.0db1efa7fa60154d085f5915f1ca8723232f986ap+005Q,
    +0x1.84cecf0239715a0830117651bfb7bb2e71a16dbap+012Q, +0x1.e3c41759ca3280eeeb3c698a57d50be2dc5bc33fp+009Q,
    +0x1.ca81459990d8e4dec0eaf5f94e852aab4a83c774p+016Q, +0x1.5bf9e19efcedae43728e789fe52f09ebadc3f844p+014Q,
    +0x1.1352485d63bb95a9832b879ac30a3237238d35f4p+021Q, -0x1.6a365ad94f2f34e78530c8cff825e07679acfedap+018Q,
    +0x1.419d5d669ca98a1977e2cb38b9970f0c4caacd1cp+025Q, +0x1.abdc6e0de81377032ee3c6f38febaca923864c5cp+025Q,
    +0x1.428de67768b1125c1aeac2328d60e267bc8501ecp+029Q, -0x1.1b2287414f68b2106c7c4b6400e3e8bba1d810d3p+031Q,
    +0x1.738024ec463731232655bac04bc68838e730b78fp+033Q, +0x1.516c9b2790e616e1f62a1bdede39d6e621395f84p+036Q,
    +0x1.13aebf560ca5faa4f5d8b83c9eeca2ff570bbe85p+038Q, -0x1.0c7b19930d02624affe372682afd16ad208596a2p+041Q,
    +0x1.0c0631158e388d66a11efb6c28887247f4f08cc7p+041Q, +0x1.54f88c7c40460b941d6b3a6f8d36b25f0ec060fap+045Q,
    -0x1.313abe35234c9403f0341af4fb8138da44fef256p+043Q, -0x1.312f11fbb511325599dae5278bc3514b2f5dae13p+049Q,
    +0x1.0c41bed319a0f28723ee75710c416800473a9525p+051Q, +0x1.9d55a1204fbac254e86fbc2f767b1b507158ae84p+052Q,
    -0x1.3fc8f80ed58577e18c08d8376790ec45af2ae80ep+054Q, -0x1.5da397f610674a46b9814c942c9853942ca0d9f0p+055Q,
    +0x1.c3b5d12c850d3226a0425caa73a74264be6e4b54p+057Q, +0x1.7698a2e300acac00d7e82d727183846ccfebd746p+057Q
  };
  static real c0514[] = {
    +0x1.db628103340a182ed176654c17f085cdea61b195p+004Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.04fd3cca720002079c68c7a404de376c15f5d258p+010Q, +0x1.4395de978ae198a54c57cf9881980329a1a466a3p+006Q,
    +0x1.afb5a059a87e94442348cbdc80176eb56172bac0p+014Q, +0x1.664d2b1145bf37a494c31efcece816b9a443ffc8p+011Q,
    +0x1.3fa67e2e5b82ec7a3f338cede85b98a4b124f0bcp+019Q, +0x1.15425dfd140ddf8429ac36173f57641174f5a7a7p+016Q,
    +0x1.a519353c95de4b130fa11c833327d5af89c1d4e3p+023Q, +0x1.188ba32001fa0205e5da1567429001698d160441p+021Q,
    +0x1.fb07eba307a74e1b110e82c5f81fabcc38f1f76fp+027Q, -0x1.a241425c4c82e47eaa17e90db7108b52580da1cdp+022Q,
    +0x1.186a146ba7e728bcc5fd65b433f5605f1076af57p+032Q, +0x1.7e5c70d21a94d6630985bd1cbe7c0eb1b69bfcc0p+031Q,
    +0x1.115f7bb6ddc719132dbb87f0e47a1fbaa658092ep+036Q, -0x1.50c885f0b37b70e8458ef1e51f0acf854cf2ced2p+036Q,
    +0x1.e2dd8b946230a6faf860a9bdca04915d50f2d1bbp+039Q, +0x1.88f380b2a4a140291f10db70bcd46aa260eb8997p+041Q,
    +0x1.f00ab04bb9b28d39625fec66589e2fbba3c45a50p+043Q, -0x1.0696ac22c5a65794d756e52804a9aad400c98d59p+046Q,
    +0x1.6faddc46f8097d37bb8af64b1ea6747b29cacf2fp+047Q, +0x1.3dab94e1b1aebd103b4a80c160dc9b6b0ce4a1f1p+050Q,
    +0x1.b1ccf7f025f6b1e008064d43d3f8e15caa69030dp+045Q, -0x1.01139f2c832cb6cf978339f1a66f6402e6119861p+054Q,
    +0x1.0c30be533ce1d6fe857c9dcbc9cb656815b5d753p+056Q, +0x1.54b012dd294abfb76e6964e531b75d97f1350f48p+057Q,
    -0x1.c1ef322881680f3a35c060f2e4ff269390f23716p+058Q, -0x1.0ec29c0e3cecfc4d9d0884651d9230b314f7e40ep+060Q,
    +0x1.715eeae768141ef7a6b03b5049259e4de01df389p+062Q, +0x1.32503be94cd91cbec8616e950e84ad2d6a79a37bp+062Q
  };
  static real c0515[] = {
    +0x1.0bf0beb876b07a4b137bf3b9f79c661c2bf9399fp+005Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.629c76d56a6ded9110af01c37c464ee4749465e2p+010Q, +0x1.6dee148bddd93b3787e921d5f6d68945e94e6a82p+006Q,
    +0x1.5262bad7c60418bd7b6818d1767d55c19fc619e2p+015Q, +0x1.e50d8ad6850397273603ed965fa14bae5e2249aep+011Q,
    +0x1.1c00591415d969ef9ce62bb8ae173142b6d223f7p+020Q, +0x1.dc9ac522e4c471311687f7ba2d42ea5a22fcda76p+016Q,
    +0x1.9fa006aa61e3186151a58779661e07fb9d6e27eep+024Q, +0x1.3566f04a1c404b749a0ab07b2b92b9f03050220dp+021Q,
    +0x1.0eb9f7767a53d11db2fbfba6cf3579b1116e3947p+029Q, +0x1.f847511f3dbbdaa346f4f3908687fed80fd16525p+026Q,
    +0x1.40c16503cfc41f80ab3e79c7047b80447f50829fp+033Q, -0x1.12e88eb7335d18eb557e55e0c9f3f9a3599292cfp+031Q,
    +0x1.61ba43be7b635184bc06b2735fb9f7e12e906139p+037Q, +0x1.8a63ca647fe8521cece9d4202630e80a97dd658dp+037Q,
    +0x1.59ec41f065084f787c0fb246ac0329b2b5c41638p+041Q, -0x1.62cda5df11da6751f2daab654f8f68d5dd0079d1p+042Q,
    +0x1.1b702c51d28559c3fe100629284618a849f67386p+045Q, +0x1.5bdcd3ccfaab21cd1e8dce952d0d3665696dfc1dp+047Q,
    +0x1.23d86ce24af12a3857ed62ff8c8dc7a2a4834e1fp+049Q, -0x1.b63fcb7648843f1b06e8a12f6f6f8c19aea01e62p+051Q,
    +0x1.0eb45cf846bb61d61ac92130cdb1cc8bd1113b3cp+053Q, +0x1.e3d14cbc4712d4d52c1ea68365a28563a899502cp+055Q,
    -0x1.31523f6077fdbce50b7501d228cbc545d95e1e0dp+055Q, -0x1.727f3984a1c8b5bae1d70c62e412c878e5ce7d9cp+059Q,
    +0x1.7aec2f0f4f49cc54ecf37f6f82cd1e89e5109f81p+061Q, +0x1.cb30485a734407b23731d7537e3c9854f1be4855p+062Q,
    -0x1.42582e53cde0c69d8d1dc81edc6a88d0dfb38bbep+064Q, -0x1.5cdac91d5c8703ae6b2d43b8df20e440f24fc992p+065Q,
    +0x1.bfde79d45f87a90ff08658a38076c7fe353142c7p+067Q, +0x1.73692ab22bdc24852eb654078ed0778699d4d7bdp+067Q
  };
  static real c0516[] = {
    +0x1.a752083505f77a582de6c62cdd888308c1c3039ap+004Q, +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.255b9109e081826ece62fdeb747381bdff7b3b37p+010Q, +0x1.1f2486214642c542be0ca36758bab93d8c91e375p+006Q,
    +0x1.1bec53c8a01745a327e019ee57722b7387eaa0ddp+015Q, +0x1.9349321de43dc2e226cfbf034e3af9f8d56ba0c3p+011Q,
    +0x1.f3c46ecd3ab6c0057de54fecaf6ae604313dcc8bp+019Q, +0x1.7dda00c4fb8dea04aa1021a4994bcdd380fdbe23p+016Q,
    +0x1.81d68f9fdd0dcd1a2437565e1ca89d6efce6d815p+024Q, +0x1.6e12ba35d75854fdd9e5bc80da94863ed42beb85p+021Q,
    +0x1.0b08d1a38438ebe7e8da39237d5285b00f69b9edp+029Q, +0x1.556ddbfb2fecbb3a214682b80a6b63766726dc1fp+025Q,
    +0x1.4d224fde414c4a84f81bcf1898c2067fd624b914p+033Q, +0x1.884472bcca1d9251fa3f2fd79aa7409ec003bfe9p+031Q,
    +0x1.7b243832c9dfe3868bcc641acac43801536804cep+037Q, -0x1.0273953da69b474e81a102db46eb1996056ee238p+036Q,
    +0x1.9481c8ea4c4df5d75b162fbb5dbe6c42f73574e1p+041Q, +0x1.15cada28128bb9d5d589e499d169055f9041ff48p+042Q,
    +0x1.8982b1958134e5d95bd7e42607b4e1255cc3f57cp+045Q, -0x1.dc3b3ccea5652c1db80a62f11584fe5aa0afb40cp+046Q,
    +0x1.379bec4dc956092b5a90081f599971d0b2ba6b7bp+049Q, +0x1.af6c3181caf7d97655b745672c1876c15391b8d1p+051Q,
    +0x1.27f1b97cc5d29e0d5ac34c87d3edbe938f10da67p+053Q, -0x1.0444f312ec2c9d275b194acd0072f87e17ebae07p+056Q,
    +0x1.4328731c732e47913efc6b8077f71a3f8178fd66p+057Q, +0x1.1356d16443d1eca5bf24a7b7b0aa9cda176d6284p+060Q,
    -0x1.dcc3fa782124429296398bfc5c3a443ba431fe55p+059Q, -0x1.996e8abfdf8b290dfd836046e42a899bc3afcd63p+063Q,
    +0x1.a1a28d192fa21128d9aada880025d00b427ecae3p+065Q, +0x1.ed70e63ebbe8565410d92b27a19cba8c3009e1f8p+066Q,
    -0x1.5f3552af4ac7b4e63173d0c3e24901e36800d9ccp+068Q, -0x1.6f27fa273a0ac3d1a28eaec2acc6043565189176p+069Q,
    +0x1.cd0cd1c756839c7c77f20ca466f92e2a3ad175c9p+071Q, +0x1.7e57750b6450339eeceddec515042321bbd49044p+071Q
  };
  static real c0603[] = {
    +0x1.f9976250cdf0ad6282f9ccfcadc96b67e21b0508p+003Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.ace5b5ce142bf58468b3df2410c26e69e9df4d38p+007Q, +0x1.7d46cb855f8345d2bf31f6f3e01a0105912fdfdfp+005Q,
    +0x1.129b256e115e2584019026fc0c74f5599879d7fbp+011Q, +0x1.d5ff17acda75bcf8b338895d0d953803fd366776p+008Q,
    +0x1.953f07d40b4906eb2c6c681ad66f9fcbd6daee5cp+013Q, +0x1.530e74bfe27eb2d0ed750b6e69b79b17e30587e1p+013Q
  };
  static real c0604[] = {
    +0x1.2385382b93ac90b3750e8d368a0bdbece88ceb1cp+004Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.2e56dbc0e2eab10bc09917a3a4d66ee71e3dbd11p+008Q, +0x1.bafcd6442d8aafa2bac5cee3643d68d3e37e6478p+005Q,
    +0x1.0c02b6f7e8e3a6f52edc5bcaf43d1f8b4b611644p+012Q, +0x1.1e6f670960a565475c043d1bea2cc3ca458903dbp+010Q,
    +0x1.9629ede1a718825c39c59cba2f0a803a10dbb152p+015Q, +0x1.f80f4ffabdebea8d58dfadd1da9b675424f5b851p+010Q,
    +0x1.7ffe3a28916571db2a00265461bd68f77707a826p+018Q, +0x1.41464f96a11d32fe95e2742a9f9433edd72cbbc1p+018Q
  };
  static real c0605[] = {
    +0x1.53fc2f2187fb5c7d22110e78da473861df03a47cp+004Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.963ef4caf57be7e5176873e8b65c38241af2ae2ep+008Q, +0x1.041c30d7725ee72041072a66a433d5bb8e1a0bdbp+006Q,
    +0x1.82e5748ad7c8416359a0e76d08f96c422ec9284fp+012Q, +0x1.e944dbd5694b1be9727830affb6362ee2db46c7bp+009Q,
    +0x1.490a673cfb93beb465c234733e3bbd392ac45820p+016Q, +0x1.18c9a4add061f2df798f3656d03aa0d633dfbb9cp+015Q,
    +0x1.159c53121a3d2717a99fd45fc4559276a0505c7dp+020Q, -0x1.a0eba620a60d5b22eb6c924b666233904eceb4d7p+017Q,
    +0x1.50f716ccae9f89b48a967959ef795c3c5444b4b1p+023Q, +0x1.19ed8d255742079d1cda8cfa4d94e19a8668e96bp+023Q
  };
  static real c0606[] = {
    +0x1.83896160da3e4dc68149dea5a7f674759661bbbcp+004Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.0dc265ac103f3f466aaa56949d15251ee1134759p+009Q, +0x1.29ffb2c0451d0f4a8e2ea387500beb804d34f4c2p+006Q,
    +0x1.2db455c43f5c8809f7b2c1dc97f1f943bd3941e2p+013Q, +0x1.d42f6f6f7741dbeb94c75545f6168f263ace2e8bp+010Q,
    +0x1.13aca0eb35350b453eac977a658ea3a0c6fa997bp+017Q, +0x1.0af9530b8606712e0bb487233d2ae0c620a766a1p+013Q,
    +0x1.a983a21218e5f4e0b5258b86f6f0951de9843822p+020Q, +0x1.2a350c123eaa92b6e2ec4a5ff887f43155b5b8e1p+020Q,
    +0x1.696836c52d92303c7c0ddab4e176545576d15558p+024Q, -0x1.5082005f1d7dca506d773997a9a0dab1b41585d9p+023Q,
    +0x1.16d356bfc88347b0e936a8e1a5d27aede4285ad0p+028Q, +0x1.d29197c224dbb7862720dce55618b04577546e90p+027Q
  };
  static real c0607[] = {
    +0x1.ab55f5121645c0d1f410bda634e216f5d0f624ecp+004Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.4178c1f68f59bed3bd3fecb8316c57b39c4c5c33p+009Q, +0x1.49b5e0654858b6d50af75bd6ab639f6d9c6fb2afp+006Q,
    +0x1.89a764023378828510638879089fa0735038ba47p+013Q, +0x1.cbc8d1dce1244257d19dbca97a2233da157da7bcp+010Q,
    +0x1.a4ad7a96bcad0576ec1ece91498beaeaa51734d4p+017Q, +0x1.a99b47695a84bcc19ffa0030691e35356bcecab3p+015Q,
    +0x1.7b141437bf09cd73aefbc5bd7318312aed745532p+021Q, -0x1.72bffaef007f6cb066826d84ca2b75ca075ffcf4p+017Q,
    +0x1.0edf39b7fdc2fc164b8ab19512ac9ec6e64acf92p+025Q, +0x1.0034634ea9b204b3b51abddcdde3c3602a1c7a8dp+025Q,
    +0x1.9ab713aa2b2823f90fd09e61f29c59ccc02131f2p+028Q, -0x1.299bda27ef78c355d16282ac0576083af3d1c5aep+028Q,
    +0x1.7be72b2aeecb0b77f63896ac149f4bb9222be37bp+032Q, +0x1.3dda454b7c311252070934dc24c3ab1ff5255363p+032Q
  };
  static real c0608[] = {
    +0x1.c02a12a51da67d54197a7a06da95e23ac47c34b5p+004Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.664fc9ea0dd87ff422ab429ef4772aac3e217081p+009Q, +0x1.5a4e76e54d6832a8b29cde1a7d97ff0a2cc7e8c7p+006Q,
    +0x1.c9948e1c3a15beed67f77d6dc30c9b9449ce8ec2p+013Q, +0x1.1b7cbae163272c64038c423235cbc67c43d07e31p+011Q,
    +0x1.f9c0415204051415f7a5bf09e0d875a18fb29dccp+017Q, +0x1.181041d6458196c62e99bd6d1ceff63d77f6e645p+015Q,
    +0x1.f37f082089f68237e586a8830d3b87a8bc233942p+021Q, +0x1.45730ca825beae40ba8229a100337e8d93752f7ep+020Q,
    +0x1.b705382f2f1d82af18e1506dc6e530a4265bd3b6p+025Q, -0x1.e207dd9e9035e9e71431aa7f59ecd876d21bb376p+022Q,
    +0x1.31952a91f1ed283639ac374b6466a8724d9d20b4p+029Q, +0x1.33df28c07a881cceaf0ca4f5839b255c771cbba1p+029Q,
    +0x1.79bda351f333b904c7c5cbfc27316178c09e4a06p+032Q, -0x1.3c541d504657ff57250331bb6da136e9c6414b62p+032Q,
    +0x1.76a60f6893706fd2a5a89c813c6f869871f3685ep+036Q, +0x1.3974dc9a66d52517e2a1a5b650b167ad07b751b9p+036Q
  };
  static real c0609[] = {
    +0x1.bf3996040569910c4b475154919018b6a0a06ce0p+004Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.7767f81bee6ac67f7318dc40167f8b6ee994c725p+009Q, +0x1.598ed8ae66d9a2de36301e03e5ebd08fc1f40012p+006Q,
    +0x1.f6dddc222d577704c8e38e0c4a380d00ac83c029p+013Q, +0x1.180293f68bc2882be3ffd72eef655170583d01f3p+011Q,
    +0x1.24bb01cff17f5d7bc3dee214af7ad3d2abcf1ce4p+018Q, +0x1.daf500e95da26861f9457d9772eb120dc817bdb1p+015Q,
    +0x1.26c8803d81327a59f1dfbb3c49bd9bf6e7b2ff38p+022Q, +0x1.74510c5c631b56e576d1975982923eeaa7f2c3a0p+016Q,
    +0x1.0b1ea61c5a869b9a98a1fa74563ec95ec151fa52p+026Q, +0x1.6d408190db010f56fe69a0bcbefb55db914a4e62p+025Q,
    +0x1.e41c868e983692bb333684df3b328839ba21b8b2p+029Q, -0x1.421207237dd08f0f00a410667d3a4e51922c6125p+029Q,
    +0x1.5b44d1872086f1a041bf11561fb9d7421326a8b0p+033Q, +0x1.18e19d27fe94274e2a70ed55842e2c1f0c014a0ep+034Q,
    +0x1.8ff7941d67b859becb5f6ea2666793d8adbcf828p+035Q, -0x1.2353e20d71a55e68cf4fa227d0691c8c25b9ef81p+037Q,
    +0x1.bc529232a12c656f0532229772cad8eca846344ep+040Q, +0x1.73c018b817d6c1485b2cc23a1a0ae254a1d2ffe6p+040Q
  };
  static real c0610[] = {
    +0x1.e49c65065e5426b7430733a9b71d2bfa71a40bfep+004Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.b69b59ee41c1e23adff72dd217696589e300316dp+009Q, +0x1.7758cab193f41ec767398df40c67c098fc702e15p+006Q,
    +0x1.3a69ad371c716ef5107bf089d1c1cda5352e76adp+014Q, +0x1.5cdcd5405f4f8fcd7f56e016913e38d45f5ab12cp+011Q,
    +0x1.8f10420c5a5ffa93187b15f7fae2dc0f11440989p+018Q, +0x1.680b3f243c57f43a128bacb0eab3868483503977p+015Q,
    +0x1.c5b1601385825ba97a2f63591381d311430119d1p+022Q, +0x1.3da2df84785e01832630cfbe71056bb69de0c8f9p+021Q,
    +0x1.bb408e879a90eb0f3a623ea72f2e48f988f690b7p+026Q, -0x1.69b0fbdaa9546b14bb0e6963be46f25d349b6459p+025Q,
    +0x1.7312d2ecdbda18f8086153d02aa294f92c557fafp+030Q, +0x1.42a95d0fa33d82aff0886a56cdef2b3d22d8f94ep+031Q,
    +0x1.76b31a32977ea3dd87e1f4dd2541fb1ee0389fcap+034Q, -0x1.721b904acdcd34c5a788b6fc61868da111f72dcdp+035Q,
    +0x1.4d70d2f440d15733a84bdf0b7e42a5424d3be9afp+038Q, +0x1.b500ab76b8854cd5f70239b3556f000268956ae9p+039Q,
    -0x1.7de5d0c5412f78e69a6b067be08992901d7475b0p+039Q, -0x1.de62fc686308a2e09e397b0765559dcbe55ab594p+042Q,
    +0x1.03c1ea243045438e64d3bc2442e15326d9031e5bp+046Q, +0x1.b2a954e10dd675111b2e4677325b56f9c507de8dp+045Q
  };
  static real c0611[] = {
    +0x1.390afa3aca5a0901c4db47fbc7fb88dbd8c52a28p+005Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.3aa7879e9660ccafea0866a0788a4f4bc857512ap+010Q, +0x1.e812a900d728e9a00746a424c6bed7732067a27bp+006Q,
    +0x1.f894f2d568160bcbd2250663f203d1819686a18cp+014Q, +0x1.e166925c309b5218e41fcb355108066d5c380fb3p+011Q,
    +0x1.5c87a9fcf3a398392798b6ce0370d71219537d98p+019Q, +0x1.b470f69fd5512cf8e6cd0c4e82bc46650c07199ep+016Q,
    +0x1.ad6480d16e8b370197a90fa687fb38bc2164fe21p+023Q, +0x1.96e9ae749276d476a1386578cb55e8e37c1c2dc3p+019Q,
    +0x1.e52f872f40813b051a7da77a689eee087fb9506ep+027Q, +0x1.f425102ebae3e5d60b218dab6a6a5280f16b04c0p+026Q,
    +0x1.dfbf30ebfb03f37147af91892b025a6b6e6f7eddp+031Q, -0x1.6ce804e70eafef1e1b43e59c856a5e334ec42f73p+031Q,
    +0x1.8008f358515ad305d061423baf44241ab88b122fp+035Q, +0x1.dbb81f324a17479f4bc7bf3e168b038104a62bd6p+036Q,
    +0x1.7c9e3f017fcd7ead33a7aa617cd0d60056e38107p+039Q, -0x1.0dd26162a9cea8ef5c53bb0fe797fff50add6e9bp+041Q,
    +0x1.9e91813c01d34b42751a905844ad4114d45a017ap+043Q, +0x1.20dd5d6e80a54290be844ed4e23c01909959472bp+045Q,
    -0x1.b927c841a9d57eb0b44d6968708bbdad105f8863p+045Q, -0x1.37618853be16a541ecc59cb6e3479455ff16ec61p+048Q,
    +0x1.3a4969907d4187bd30ef55dfe6c538f9dc05694fp+051Q, +0x1.06f420e143d9d6a94de38785d8612b121e44139ap+051Q
  };
  static real c0613[] = {
    +0x1.3521d8eb15b8afccd7ac9cea3fe431599ee285e9p+004Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.227d45ee42138b4374b70a3af70a4b272a085e14p+009Q, +0x1.d70db73fa2a001948929342866c828a64c1fb164p+005Q,
    +0x1.5d4fc22b449cafacacbad5bbaac94469561620fep+013Q, +0x1.b3f9c8155b3df86a84fd2f3731f650229fe1c135p+010Q,
    +0x1.8099946c960eb155897fbc5fd92a5c1b700def77p+017Q, +0x1.73b9d5c2a5f01c0427c19efa11431c6c99a1fc01p+015Q,
    +0x1.78ad6aeec0a4367db35c0b9851b236c6475b4906p+021Q, -0x1.f789578883e7d569620be6d88a932191112e8eb6p+019Q,
    +0x1.5b3d7c07a73c171c3d10568a5c4fc649604a50adp+025Q, +0x1.e6122137f88c15de836ca9f70bc265c8f83b7458p+026Q,
    +0x1.589dabc690fca5fccaa4f36bdaf49d0cd9a4832ep+028Q, -0x1.51d562c4f81a6e728f3c95b164c9c06e264e4557p+032Q,
    -0x1.914cd663b328b3c96bb3f7cf6ff3aeb03ba92c00p+031Q, +0x1.7c9c9f55fed2be559fb980e539224c7705a97d3dp+037Q,
    +0x1.67904a895db6ee8bcec3f0a745bcb2920c4f9764p+037Q, -0x1.30657bb057e4357c470d7c5deecd13149c1f9a87p+042Q,
    +0x1.6fbdcb7707083951f0342ad4c0426c0f89abc0a7p+041Q, +0x1.6acd0021e4f2c2c4f28c55f7e91688cba4a59a3ap+046Q,
    -0x1.e462ed5bccedea03dd4d22fc94ca66fa12d04868p+047Q, -0x1.398a2eaa7c3bc4d8e11aa9d913db2fa6448efab0p+050Q,
    +0x1.35df8122a8fee8b51cda097339bd3ded0df19f97p+052Q, +0x1.77d08e47aca0851771916fbe0a17a8b18fde8a81p+053Q,
    -0x1.b69eb716fad4f0d2d06f6785669b7f8e461ca8cfp+055Q, -0x1.1fa172aa3ca177e813ed82f47acf67c8e9b50dfcp+056Q,
    +0x1.ed962d7136bf27e35684b59150be00d07bef8181p+057Q, +0x1.9cf7d268ce17f69e5f53ae8b9c79135982c3c879p+057Q
  };
  static real c0614[] = {
    +0x1.b3721cb0b25b903fc00d848c0228ce3421d1a028p+004Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.f2e8c93795fe03623ea6456bc748c54254db46b8p+009Q, +0x1.502c23f15d351a2223aabdc752404865eb2af7c3p+006Q,
    +0x1.9d9f24e1936f96fafae472e8c736839c157d7881p+014Q, +0x1.881f089ae9bf6ca3c5363db48ef09739c232c762p+011Q,
    +0x1.3b50d14019d39da326a036b7e13d1c94ba868d44p+019Q, +0x1.15964f8b91fe7c68ac60697e26e0fb09aa86425ep+016Q,
    +0x1.acab3f8bd451e67d78248a866d16af99a66709ddp+023Q, +0x1.aba310a224045f0b0922604c471243d1c7168582p+021Q,
    +0x1.0f528d908f3e89ce7573bd8e6a646df5ad94b573p+028Q, -0x1.5e7eca63dea0509df037a9a3bae305fbeb3c0cd7p+026Q,
    +0x1.4a2db59e8fcaba9d20dcd470fa96e5e784eceb69p+032Q, +0x1.0e3cf26eec96b4fe331ce9431d4dc85dfa3a2ad3p+033Q,
    +0x1.570a08cfe8d2ceaa818f4745c3aadfa176c57521p+036Q, -0x1.4173786ecbad70a9f546377bee621ec915ed565ep+038Q,
    +0x1.0c823d6dd4ffb8bcfea63fc1f9347b119b12dc48p+040Q, +0x1.64208a73347491500932decc8cfea7c5ce8d76f2p+043Q,
    +0x1.9b75f619b08cbd0edf07647c0474e5714b13c814p+044Q, -0x1.0e2afe05889ff7d6356f8275439358d05e0603d6p+048Q,
    +0x1.e520f37ce313def77db83f738a8aff4aa9629707p+048Q, +0x1.4cde5afa1c2aecffd1315e81477e49c081bcca1ep+052Q,
    -0x1.0d2f3f462d28064024a499447fd91eff1bb47898p+053Q, -0x1.2546ed189d4c4cb67e2655614a54935dc7b20a81p+056Q,
    +0x1.3b21423309e7d7d95de36eb0aca1576715191c7dp+058Q, +0x1.887294a2d969ba0d4a8cc4f86073c22eac2ae20dp+059Q,
    -0x1.75836191d52bcba7b487b3b1cd16550ede408a7bp+061Q, -0x1.4bd38d10f7994e7a94e059d0a0b3f9e1d57c0ee1p+062Q,
    +0x1.a012af5327037a175dccd5ae62ed73be9496620ep+064Q, +0x1.5c1d68f72f9aa8a7bd452f8b5805c24561f9a7e0p+064Q
  };
  static real c0615[] = {
    +0x1.2c095ae9f17c3271a8ccb2c408a1d0d2487eee8fp+005Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.9ec7b7a48e5980f572e05e58c69412c5a2a9b1f0p+010Q, +0x1.d358a04d64c2d72482ab2767bf4b4b9640b870bep+006Q,
    +0x1.9a3b591525319451d349d5574a2495cf4b5f3540p+015Q, +0x1.4184ab4c8ca9bd132b5779ebb3198ec1c968c6ddp+012Q,
    +0x1.69659c796e0c87b45698dfe6db41f184e6a88f28p+020Q, +0x1.5893f2062d4a3c5aa48e0269ec92219f0db62840p+017Q,
    +0x1.180717cb0c877fdddf7302d60e2ac04ef6225d5bp+025Q, +0x1.1c80f9cc056e8091f5764d0804863c9fbc75e03fp+021Q,
    +0x1.82d55f4ae1fc0bd9d610c61025565eb3c63d1f3dp+029Q, +0x1.43b088c0116d62082ac4e3c6328080d06476b473p+028Q,
    +0x1.e656c48c3d512b0896b27f5109be2b873005d0b8p+033Q, -0x1.8e0488e4c8f27ba9458249114eaa004dbb11c160p+033Q,
    +0x1.2b7480e185f5511ea319e4479e73ca5d06b2dcdcp+038Q, +0x1.903309415f1e0d02c093940ee6c92c62db86f66cp+039Q,
    +0x1.4e7ba188fcae7beaa46bf8bdc361a6f2468c43d8p+042Q, -0x1.b92987dec30be71daa7e5877f61aad19b844e77ap+044Q,
    +0x1.d159764cbfa268704900a9325e0793b9fad23725p+045Q, +0x1.af589bb27ac3bcf6a33fc3bcf0ac18201915aaa9p+049Q,
    +0x1.32240b17dc1dbcc1c2208ddfc5f85d65f0ebeb1dp+050Q, -0x1.2f0de746656007e896db53055edee72b874cf2abp+054Q,
    +0x1.350df8667384f869c60ac511ea269b95a1993076p+055Q, +0x1.5a73410ca8be0c316385dd0043f2fcb0285f6535p+058Q,
    -0x1.59a89b3e47b4186bbd7931186a38ff5c321a38a7p+059Q, -0x1.205f89f7cb8c728f8352543156593b0d7c3095d3p+062Q,
    +0x1.382b78467034d25283cc20e6c51fcbb71707e749p+064Q, +0x1.6eb4f0f11e79d8911f35466f3ccd6e5fd3040671p+065Q,
    -0x1.5b788a28b441a98a55b0bd1e5311af57ce8712bdp+067Q, -0x1.29e5fd30309ceb08f3fe1e6586cf59315001f444p+068Q,
    +0x1.697cf04159b7208da6bd2cd253edf96bc084bda7p+070Q, +0x1.2e7206a81ef3b8520e3b7b6c3e3aee3959755200p+070Q
  };
  static real c0616[] = {
    +0x1.4d57fe43059038571593c1aa3fa1fe55bc95a56bp+004Q, +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.3ff0e2a8427a0640e4fc7b75b26ae098643fa9d1p+010Q, +0x1.fda2fbe715d001e56a4d8b9603c24d5351aabf07p+005Q,
    +0x1.4d132e277a2007138c31d7c8ff9f97cf208e78dcp+015Q, +0x1.f96747bfee64535e658e4b3e46be881117767296p+011Q,
    +0x1.47c97b8aee297a9c80743a6112e902a4de7ad719p+020Q, +0x1.e0608a906b08ab69bd29d4a273cc075c3323cc87p+016Q,
    +0x1.16ef3e8a89b98b99cc347d11395d380af2ca2d60p+025Q, +0x1.65fa670d063ae1213a0e5c1eb000758966105e66p+022Q,
    +0x1.ace66d7e7e618d4498117fe306ccb0663a1e9c12p+029Q, -0x1.31ae6881cac725197f0b8b8f0a60fd6af4f87149p+026Q,
    +0x1.2743a262d8aea6dbb12cf026d533bb5464cf02a9p+034Q, +0x1.0b6b1627047faad51735288e0944ee31f657dcd2p+034Q,
    +0x1.686ede4080af770f2baf96e6048bf51ae88fbb87p+038Q, -0x1.7e63a77ba487191246018a7c0179fb98daa90b05p+039Q,
    +0x1.b553b99913e91fe49b0e2a279164b3a0846823d7p+042Q, +0x1.24e51ebc08b1c424f38929579e9e1d00be1e8495p+045Q,
    +0x1.12036625ab75f9ce172f8e095de284a2f65c735dp+047Q, -0x1.2d475a4db635d7f3c581c81b7025765eb621dce8p+050Q,
    +0x1.4e45b46cb2371f383340af48588082a46d8cb297p+050Q, +0x1.070e74a9a351a39d7f2451e4bcd9c676d3d8f721p+055Q,
    +0x1.f47cdd845bfd8b2b52295f3eb956902edce4842ep+053Q, -0x1.59a7ba1406520d4e618b04cef71251bdf8e6080dp+059Q,
    +0x1.707fdfb66e7c8a4f170197c8c1ae79dbab043526p+060Q, +0x1.6ef0c30536e8efb05f9aa23c0a456bce7c07e689p+063Q,
    -0x1.bbd53a19d6d795e9aad27929befcfb5c22f61476p+064Q, -0x1.2195fa95e127341acb3d011d1bdaf333e3755968p+067Q,
    +0x1.35f55c7a96b976db2469eefede39290c75cb0ef9p+069Q, +0x1.5b6b160470559f33c75b85325b46586ae21fbc2ap+070Q,
    -0x1.4f259a87d2a1a856dbc265062be90dd32a9be32fp+072Q, -0x1.0e4e6568036b8ad4be48f74029b84bbb4c5a0ca3p+073Q,
    +0x1.34515842b8d397c3f5c0fbf418c065b93335f010p+075Q, +0x1.01f5a4b8b61d4fba9c48ef97e7162eff6f96a0a4p+075Q
  };
  static real c0704[] = {
    +0x1.34c8c9e59f3a83a65042ecec12bf9adf1bcce4c2p+004Q, +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.5e4fe78408cd27369cbb7814e8afca88eac7016ap+008Q, +0x1.0763f3baf337580b890f87112f2d637bca3f3573p+006Q,
    +0x1.5b0be24b45047c287a2c96222468da1c341c7b4dp+012Q, +0x1.87616c1c26a292b10f83b5b9d76576ee123319b2p+010Q,
    +0x1.314265408e84c69fe57cca5340f142e13e3f87ecp+016Q, -0x1.8f323e68773de7dc8f757034806658808dc39acdp+007Q,
    +0x1.56a6c2cc406c166af14a51f8aa5eaebe0bb23de4p+019Q, +0x1.2126a4dfb2ebfb4098ca83b1d71e4877586dd60dp+019Q
  };
  static real c0705[] = {
    +0x1.62df38220b450d575ba81c485c97372a5a58c962p+004Q, +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.cd2386b6be13f1c79455e30437f4f521d37559ffp+008Q, +0x1.308d1bfcd612ee8cb7b3b8f34ac98da623432f1dp+006Q,
    +0x1.daa1389d1ce52948263a3c549fc47b0e1d6ec7c5p+012Q, +0x1.1c193ff5c0bb8bc3b505553575237f3c8ae57979p+010Q,
    +0x1.b94924dc5bfe555010e2fe411d05e25e3be29c2dp+016Q, +0x1.c1bc4e90acbb691be6ef2fbd5201c2b0aa3d2fb8p+015Q,
    +0x1.b88df5e1ed0fa69af06653fd4f9aaa39a6cc9931p+020Q, -0x1.0745d75e95ba4ac6645d4c38e7d27a673d8288b2p+019Q,
    +0x1.4dccb099f8cdb51871722ff8daa604687a3c21ebp+024Q, +0x1.19ae63c989f694a1819a3038714b7fde67fb5048p+024Q
  };
  static real c0706[] = {
    +0x1.8b02e591fb8106f4e121bdd1f00d2d0640d2d881p+004Q, +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.2b4e892e390b9f69faa879812c38b28e830f2d4dp+009Q, +0x1.54664c6a44bcf2d233cbd1dcaa9d3b76e0610e2cp+006Q,
    +0x1.6fc04454f070ef3a346d89a95bbffc4496aa9fefp+013Q, +0x1.3481f59e7a3befa8fc9e7d3ddf4f06b69db8e267p+011Q,
    +0x1.6e2a79a48a738b72cf60bb4d31154113587279dep+017Q, -0x1.e205c4d280d718f4e57166d01bf1d38aec22435bp+009Q,
    +0x1.284b508b535a17c44ce0d940aaf187a3aa63f94dp+021Q, +0x1.1b3fb27c517c11a5a43fdfb428ed6df6f7880c2ep+021Q,
    +0x1.26315ce592962b952775482a99469ab266cd1807p+025Q, -0x1.b060c5603e44bc4204eb8ec3fa958caae17260a2p+024Q,
    +0x1.33f7ce9d9397756e643c75a5c86c502dada7a635p+029Q, +0x1.03e20549a059ab0ab247e3885840d2cb74eb75d8p+029Q
  };
  static real c0707[] = {
    +0x1.ac962d46d1124ba32f0c67668948a49284c82b78p+004Q, +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.5aba23df031d6e5b8e84c26b9ea96e5ed21abf28p+009Q, +0x1.7262ba4f11a30d8002e128c2d7a08c8c7baab9b0p+006Q,
    +0x1.cbb3fdb24def24528dddcda3fee63ce800b547c1p+013Q, +0x1.06d37bc60875cee37f30be4bb0ef1befff1b5ea6p+011Q,
    +0x1.11d41d19fe0e3be57420dc870f534d04ffb5d3aep+018Q, +0x1.5309a48cf6265adc7eaa9831a06c799bdd0b50d1p+016Q,
    +0x1.14e5168a6b758db5b3011aa64f7e86143115d3c1p+022Q, -0x1.021ef4dbd167b93bb1a68c2e414bd1296162540bp+020Q,
    +0x1.96a78353e8b7618cbb27101476e30a45526a7934p+025Q, +0x1.23bd110348597c5d608cd125a2db573f327ba1a1p+026Q,
    +0x1.4ad061193d1aaa98141ee5db054ec978661ba706p+029Q, -0x1.b8c508b50c0610cfba2be451ab48a560ca560292p+029Q,
    +0x1.dd601c8fb14272c889a972ec577cc0727f140677p+033Q, +0x1.92d6f110e2aafe17a3722a7a53e074507d3358b7p+033Q
  };
  static real c0708[] = {
    +0x1.c2a037bf934df8ab4f261b14b98b75ca55979e18p+004Q, +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.8701e516d7f6b1a2e34f416272596c938c9ce676p+009Q, +0x1.86119fd8bada0308e76b33776612cff9f532055ap+006Q,
    +0x1.0db9f1832f62e55ef56dcca03c0dfc31984b0f06p+014Q, +0x1.65c697c233551594eb804f197e1f40187a2e6331p+011Q,
    +0x1.447d700b88817bdd7ed15b6d828f8497ceea972dp+018Q, +0x1.0e8ca2af5395d697e6b0cb4f5e9000f049058a2ap+015Q,
    +0x1.66c16e3525a08f3b2cbcfce55c94a317fdbb08b6p+022Q, +0x1.52c38805469f45d4c2a44befd6ade0dbe56cfd02p+021Q,
    +0x1.6fc22c35d00cfeba8245275fc2f7d6475fa605c8p+026Q, -0x1.5264ddc10d04734af9bf210555e483ef7a0fabd6p+025Q,
    +0x1.0fe059aa21c33bdd067db9a6f2ed65c54417e90bp+030Q, +0x1.c60fdbc6d43b2b26f2b04109d0b08440f27f1fc5p+030Q,
    +0x1.2d41859d19cab62f3340a81589e43e3fd54d56fbp+033Q, -0x1.38e6a1612b51e28d1ea351dd6afc523fe9365fa5p+034Q,
    +0x1.23c3991d771139eaac03066edc4d50e16dc04041p+038Q, +0x1.ec6affa2420dd7951c4b15a6137092f90637df3ap+037Q
  };
  static real c0709[] = {
    +0x1.c0ee7aa4bcea18e3389ea3e7d8ad8ac679a7760cp+004Q, +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.99fceb368cf57f6f41d5c05ea99cb7a6951ce81cp+009Q, +0x1.848e40ce9b434fd40b6a18abfc0ca3c54b867070p+006Q,
    +0x1.2a367bf2244989a903b47f7cb05a33465f46a290p+014Q, +0x1.4f8d6da680d2d7370b354627489c66ebeb2421d3p+011Q,
    +0x1.7e14663e3ea6a586878106a69b160d1c4d81134fp+018Q, +0x1.65e941dbaf7129369cc618cae00444cbb0c42e83p+016Q,
    +0x1.a4b4618463a6a31dafd6c80ef173002cb23e9305p+022Q, -0x1.45b47b55f598e9bbf34f9132657b962f6927297dp+019Q,
    +0x1.a028cfeef42db7711974aa9623533e9083ba2508p+026Q, +0x1.af99a163ba5d513c0250cfbe6ef2bfb2a373a30ep+026Q,
    +0x1.c29ca5b0e2bed761d0fb8ec4b2446cbb8b0a6be7p+030Q, -0x1.0bce4d244f96eb626fb8cf0835748b6fcc592a10p+031Q,
    +0x1.7f68aa8eae00774f80a444344734fe08c6a2fe68p+034Q, +0x1.abca004eb1a57e922b6786642bc08a48b51d50ebp+035Q,
    +0x1.18eb33eb878198d5b4eafd181dd9831484f5194ep+035Q, -0x1.0e0c36c6410f412ea746e5bbcc94a057d860f704p+039Q,
    +0x1.79c70d87d80078939b983eb3f731801aef45294dp+042Q, +0x1.3ecae8c6503d50768eba748b8c456ffca8446e36p+042Q
  };
  static real c0710[] = {
    +0x1.d872cfd1677f228b702fa187ddf8540b882a219fp+004Q, +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.cb86818647e9108cbb135b3289fac8c8ad32b6b6p+009Q, +0x1.998f0063a6b0dc3c078a91ed23d9bcb816422ae5p+006Q,
    +0x1.5d5af86d30e7a43139314aa191f0d1e58e7cc078p+014Q, +0x1.a28455445e9cb80e39e6a841cc209c354d3cee12p+011Q,
    +0x1.de8bedca86a28eef23e6a9449009142043e20b38p+018Q, +0x1.530c2f2a883b030f3f52c0f07d024563d3d2eae9p+015Q,
    +0x1.2c76fc57c614951308d4909bfaf6205d3cfcec9ep+023Q, +0x1.24045021279caf60c4339297ab529b46bd2cc465p+022Q,
    +0x1.41bce4d67f63265976e192440f08b3c57be961fdp+027Q, -0x1.05fcd511e8e50521b9daa397dcec492dd53b5869p+027Q,
    +0x1.0ce536fe2d4a55341365bf8fd96afaa3b9d364c8p+031Q, +0x1.90a5b500274f16fc68629ecffc815fd02111d152p+032Q,
    +0x1.446cb93523e3ebb453b7f5b81d907c65bfc5539bp+035Q, -0x1.0c043b124b539ba6da1981e42b06929f8ccad737p+037Q,
    +0x1.a3ced5889d71d3c812c62028beced0f705060d60p+039Q, +0x1.3c543b30adc3978aa70a6405a7bd483c3f1180efp+041Q,
    -0x1.7bfd42c8dccb554e9a11f3ec9a3342a2f14fe6c0p+042Q, -0x1.8047994238c611ad46f23a33e147709c2a419010p+044Q,
    +0x1.934ecdfe34846286e09b23addcc0716f7ee4479bp+047Q, +0x1.545630c05d31413cc727b8f2d8ebd8dc40f2a194p+047Q
  };
  static real c0711[] = {
    +0x1.19f8b38fd8f9ea932c02ab0c354a908c4b4f5dc2p+005Q, +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.292384d6e3e87820fa6011611af6921ccca8c313p+010Q, +0x1.eb45acf7119002c72ad0f571a05b8f1d477a9accp+006Q,
    +0x1.ef9f03da4bd4873ca9694b6ebf4555a6aeb27af7p+014Q, +0x1.f72fac53adb53eecd659d0ddc60027382bc7078bp+011Q,
    +0x1.69033e790a5c9cb6c3ad633d0ff228138238836fp+019Q, +0x1.09c07be918bfe1ed0c048566427d45cb7a74f9e3p+017Q,
    +0x1.d868f1e81a04538a957d364a32cde71385de4d3fp+023Q, -0x1.f35d3d20ea4f7e7639399bf4878d556679154e7ap+018Q,
    +0x1.25a0872ae31e36f9fd9584dec722a22174ce1058p+028Q, +0x1.f35214e3fc42f3858f9be6a32158887f7427d9b8p+027Q,
    +0x1.4547f3a73bbc06bece32894a3e55ec8b293f09eep+032Q, -0x1.f93f367661bcb17e3a24ad960e785c0ef9ad3caap+032Q,
    +0x1.ec56dc4d9fefa746f6f275404acd71f23eb04891p+035Q, +0x1.2ae1e561f33c94c2e2d0a3c7c1dc22d831c8bd21p+038Q,
    +0x1.0b8b8f0ee5edfb29b885822e9a50a1385c5ccae8p+040Q, -0x1.7fcb6d6632864d7ee0b8cb19b6b0c82f0e482fa8p+042Q,
    +0x1.0803689219beff0e1b450d1a2eec72325505d058p+045Q, +0x1.97e8d17aaae4f8d84178b5a9e0ad402d1f560aedp+046Q,
    -0x1.3bb7490de7d9b3e4510f62bff3206b8951dbc91cp+048Q, -0x1.dee93865e63eea186e54a29e0125608d6de79d3fp+049Q,
    +0x1.ca75108e68a97df5ba4d2d57ea4332b6170b5543p+052Q, +0x1.82e0127390d01568ce6f29e957d74c5624cec369p+052Q
  };
  static real c0712[] = {
    +0x1.2a09a34063f521353747c90f58ec8d2610ad980ep+005Q, +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.40f6feb9ed32dfbab696ba624c9e09eeedc04af7p+010Q, +0x1.03fc18071087ac3dc48e55adad7238f3a86132b3p+007Q,
    +0x1.12ec47467648eba1cf290d100e1b637a7da73edep+015Q, +0x1.13731f3879fdb1ee681a1c17586b100f9369e05dp+012Q,
    +0x1.9bc414f867890668076503e9b93d34486ecc211ep+019Q, +0x1.097ff5ddbfd44c21aaf0bc9f6736b8bcbaa7e3f0p+017Q,
    +0x1.13f41c8cbedd0ae2dfcc955c0c3d80e48b1cdfddp+024Q, +0x1.3dc20bfbef3a2eee435586b333248496435904c2p+020Q,
    +0x1.5803cd01b7bbe0eb9e0f7ee69f9b8b6326a3dbb9p+028Q, +0x1.3b49a41cad717721c09ac6881c661cb26066f7fap+027Q,
    +0x1.86cfa615256acd2d5fa99dab9be471c15f2d6719p+032Q, -0x1.70fbb8869ec43ba3cf0ffe438dd33d633cb83ba8p+031Q,
    +0x1.61d5cf3f58c865f63ed564458c5861d294583174p+036Q, +0x1.070af2964f36045793758987b3c01969495659ebp+037Q,
    +0x1.4d0c85f841e166b61853c1ee345f63d48649175dp+040Q, -0x1.99a874c017912c7a0a060c86654cc35ae67ab09ap+040Q,
    +0x1.ea5a05d1e93037497b7bb598696461d05994be6fp+044Q, +0x1.52614c7f0a08e453c5fd9337dddf1d05536d50cap+044Q,
    +0x1.fc131ae6592886cd1375bf9725b64482750d0d89p+045Q, +0x1.36b45b85363de2c8da6d68040d75cffe4a0361f9p+047Q,
    +0x1.494d20ce5aa669f48ddbb4715d1695e18720f7ebp+051Q, -0x1.93fc76ad90ae680b869b894f29478893c6318829p+051Q,
    +0x1.c4237108f406d844314e1b4c020acc7eb5d303bbp+055Q, +0x1.7d8b04ee91dea0d5c1f3ddd08ce35592f4c21807p+055Q
  };
  static real c0714[] = {
    +0x1.8bcc87cfd4f2ceca2bce7243fd8172461e621581p+004Q, +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.e47069d6b13d8ca650c0c66cbef89a2aae7b9908p+009Q, +0x1.551a609303abf30e3fe1bcc217c80bfb9bbe9d06p+006Q,
    +0x1.9351dcb0b1eacc29ed03d9cc885c7ce5df31503ap+014Q, +0x1.af754e96569d7cd4b42dff54b7ebeff86a4bc818p+011Q,
    +0x1.3e198571c682f926f1113dd2ffd3adc72f6acef3p+019Q, +0x1.fc4d0b5450e344012c2d6441d77c466d6de0b045p+015Q,
    +0x1.ba2b5141d7089b79e6de36d43db7cbb58a44ab4ap+023Q, +0x1.68fe94617d33d06f226c53ba4ab4dfa1d466a716p+022Q,
    +0x1.1eb285aad0b3f6de680e15b10bbe7171fc44cf2cp+028Q, -0x1.1982f4d2737fdf77cbf9d86fa2d1886707ae2060p+028Q,
    +0x1.85a28bfe533b0c19c724c551538f47efd022d6a7p+032Q, +0x1.59e23ccc87a498a7b04a47a2808e0aea550db256p+034Q,
    +0x1.c4b3bd2fb2c21e1242fd07b5bb0e1f9fdb35729cp+036Q, -0x1.d79af9dc5cbf3d61da8ba3d3e51b4b0c28dc21e6p+039Q,
    +0x1.6eb166b370e06918bbe7e2ced6443d64a7db96d3p+039Q, +0x1.09af5ae0d24938677163f02e2db5e193534e7963p+045Q,
    +0x1.163a0c5ce18bbe610053de99f5a85e973a7a71c4p+045Q, -0x1.b1b8ebea0ec4514780126455efa4d2fe2333fdb9p+049Q,
    +0x1.9a08556c15e67a8dc306bfb585cde9782fb0e096p+050Q, +0x1.14534ec598aaab0022e0ed0bf44b81dadf7ec864p+054Q,
    -0x1.7fa8087719f7e848b8ddd0a05a09656be852b98ep+055Q, -0x1.00d6fa359192a1e9fd734ae11960d11f732607f4p+058Q,
    +0x1.30f9b8ebea41002c82ff1bd4515f71fb45df41a6p+060Q, +0x1.5ec2fdc4a1c3c7baec301855e33ec3fe3092d478p+061Q,
    -0x1.9132f6ae01ade9902097aa7e16469e38170208bdp+063Q, -0x1.33395a54b81cc5207a2fca67424ea69b4d578112p+064Q,
    +0x1.6de0c38a40e3368db742857813ac0f701f83dc58p+066Q, +0x1.34c041fabfaa20b11c637f1a87ccee7ec95c96bdp+066Q
  };
  static real c0715[] = {
    +0x1.3765d820c78c5f731d6e4d35dd41e55380585a42p+005Q, +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.af36cd8d77f08652590b2fcfae5d591d8c8f9ae9p+010Q, +0x1.0feaac989c39d4bdb3422264a209b0b83759cb0dp+007Q,
    +0x1.b21dfc64d94c0c29cac8c6b1fc87b5b4bbf8b489p+015Q, +0x1.73de35236ea107928a3ab12ff3d7e74792f131c1p+012Q,
    +0x1.8b8a015cbd9e5a66c82c5e149190c99b7ce00454p+020Q, +0x1.b7bb5926cbcdefa29d74ae0f563a680c773d584ep+017Q,
    +0x1.41e2ba3bce232e1c1ce617d443a2b40aa93fb6dfp+025Q, -0x1.30bb338b32e725f262d6368433cb0022019f7c6cp+014Q,
    +0x1.d341d3c6e4b19bb289c4c5249a9be4e96c4acc1ep+029Q, +0x1.66d3a0a7ce048b3391d1918894ad925efbcac5e1p+029Q,
    +0x1.2e0ac6785fd0fb0418f838e3361b6345488307cap+034Q, -0x1.3831f54cb9bf31792b3a1c5a472e3cb079d36f78p+035Q,
    +0x1.9bcf609611e05bac7bb42ab4c297d0b4d6e2f8e6p+038Q, +0x1.2776fd6b782a0e7e83a512f39e1b7c7a45e24cb7p+041Q,
    +0x1.1c6a40f5c937fd4cd37aa9a3472adc87e79dcd65p+043Q, -0x1.6cc7240d4ec1fffeb6e3277db3429152df344b8fp+046Q,
    +0x1.e8359d9ace7dc1aa85bc1b30e7f86d4d2aabcf63p+045Q, +0x1.72ec18b881a9383a3e7c4057c8f2798757d02f42p+051Q,
    +0x1.257093b7f11eb1186b00d8f2ab02874a04321b4fp+050Q, -0x1.19ae0acfc486c44c8517b418b009b854dcf3e942p+056Q,
    +0x1.3c2eb183d357e77c4a289951f38e3eb2c3aee4f7p+057Q, +0x1.51ed062a032180fff4e00ea2ce8057c08bc9421ap+060Q,
    -0x1.f83023db2561a1e1ca678b8cda8bf21885dc9ef5p+061Q, -0x1.2bfe46debdb5fe9b2836313b52f1f380d176a9cap+064Q,
    +0x1.65b684c776a613a964db53f8297dae864d2c5629p+066Q, +0x1.8bdc6968bac24890d20021f6319357fac87be99bp+067Q,
    -0x1.bc5730366cf91f51e1aec45d8367fe1b5faabafap+069Q, -0x1.523f6e85f1df714096c26c644db53ecf4facd778p+070Q,
    +0x1.8fe230f640b9b9083ae7856a1e9d8e828acd2d14p+072Q, +0x1.517272d3f6f5acaa82bbb7d94480a9da1c2819ddp+072Q
  };
  static real c0716[] = {
    +0x1.65f80c6e3c6180a3dcff623d4ae274ae324f01bap+004Q, +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.03833a0d20406488a708670f6ca98a0818cdfc15p+011Q, +0x1.33512f09dade1438a2ac603d422aced339e2ea6fp+006Q,
    +0x1.2dd1bb32c7181f7e2e69964a7bf30b713cf7e738p+016Q, +0x1.d40e2e75a51111ffcd25ad767da614f5ab9149f9p+012Q,
    +0x1.4ac2c40ed4b8a6b69bcd7fe51d3e091a4a4a5e0fp+021Q, +0x1.97907fb6aa3579ffb698b2d4daafae5c25ab276dp+017Q,
    +0x1.31f859d8a6e951c278f731ee1347a107b93a29ebp+026Q, +0x1.434cef149a5d10210d77559dc34429d8ee16926ap+024Q,
    +0x1.03bd9afb781cd36be39e15e7a1f44d1af3c4f521p+031Q, -0x1.0ebca77deda00b217d332cde95596fe83d3c3ed4p+030Q,
    +0x1.8bbb89ed5ebc598ea58b0516bb1a3127acb158d4p+035Q, +0x1.d400408a1e7684d0cfd46fb2bf21e6e21c7093d7p+036Q,
    +0x1.e7db1c61e4e99ef38a30e916a5f442c1e9b9a87ap+039Q, -0x1.9cf0a0a288e5c737098524c271eb37887d0d2851p+042Q,
    +0x1.3704c6c39a7c789981f8ee754ebab9b27ac49230p+044Q, +0x1.3a29fc7493e357051b4577f6b1d117787dc27ee6p+048Q,
    +0x1.36c898e2880390039be117512b034aa2deea1d7dp+049Q, -0x1.60f041d34193a61aa1288c5af96ecffb0abba26bp+053Q,
    +0x1.fbc7deb4801bf887b90c3a1645e5b79aaabe6957p+051Q, +0x1.40a8612c5989a3c00e2de3af5992a70fc983f3d4p+058Q,
    -0x1.35fbb2129907cf55dd468acd879e3b22cfbaa501p+057Q, -0x1.c1e1d37bd2265cc996ee12a8fd91fa7cd8b26984p+062Q,
    +0x1.19c8eef26ed2063197f90356c2b5421b32b6ab77p+064Q, +0x1.f244c17d96ff860ad7fadb429d51ab37d80dc9ffp+066Q,
    -0x1.a48603044f222d087b13fc879a7eae4105f047ddp+068Q, -0x1.9f299e72ff1e78b00a00349fabf45adba2652402p+070Q,
    +0x1.eb2fe640b865c7509faacf4a5ad8a49df637786ep+072Q, +0x1.00914a0bd503aad530b965ea01979fbe230b0991p+074Q,
    -0x1.204584145fefb9fb699af0f39a387cd0af7e1cc6p+076Q, -0x1.9facce41f89d67525d86516ffaba83b785c727a9p+076Q,
    +0x1.c94c5974bd2581eb09592fc2df3d1af048a70a27p+078Q, +0x1.81e5af5a836aef3dc20ff76a6fa812d663e0c0dep+078Q
  };
  static real c0804[] = {
    +0x1.45656a27750097d133fa57847f23019649e3ef2dp+004Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.9044652988bc0d8e074613353ca70819509bf00fp+008Q, +0x1.33d957283779c9aca048921c6cc96e360163e5d9p+006Q,
    +0x1.b652b46b5899e7d20800bfde61d35f4180b7edf0p+012Q, +0x1.05048b6d527bdff409fc430070bc751fe6f52345p+011Q,
    +0x1.b9fe58738caed7044029e3e7275191d42eb83278p+016Q, -0x1.3899122c0c407b903a6e1086517d764c07048cdfp+012Q,
    +0x1.21c1a6c6c3b14799b2f9e4e1e5fe826aa8d45625p+020Q, +0x1.ecf1f33c6d584b7eb422239453a59b2e720efb9fp+019Q
  };
  static real c0805[] = {
    +0x1.719a1a49b237bbf8c92081b73bdda798935ad438p+004Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.03a3ed7a1e8a336bc2a8e460a70bca7fd937557ap+009Q, +0x1.5f9158bc03e521444c3b3789de0a2df533094dfcp+006Q,
    +0x1.1dd1618b2b71bbd2987b9234f6ac46dfc5fee703p+013Q, +0x1.3aee7fd7201fe672c942e94b6ab95a330e5f75e8p+010Q,
    +0x1.1d65d51ed1efad7bd8fc5f5ee67acff65efabe61p+017Q, +0x1.5db95de4eec1aa19ad62a05051c38954e96f5029p+016Q,
    +0x1.4d59326208aa141d77bc5390cbd8f116ad1276d0p+021Q, -0x1.195e29f9361651fb03deff90af81a84949f2c385p+020Q,
    +0x1.36ce2a15d68d463816e1d03eba6289552b9f7d71p+025Q, +0x1.08608cf1fe8ab2429237ad2a5f104e97952043b6p+025Q
  };
  static real c0806[] = {
    +0x1.920e3bff469815f524cdecf5e31b225220c07c76p+004Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.4a49e4d191d746b791710ad96f2571c4d43a30dbp+009Q, +0x1.7fa9f17a35ce5eada9b1f04e2e5c9358ce2bb283p+006Q,
    +0x1.bbf4e159975e11302e9cd4d94a0e7e7b2a9775f6p+013Q, +0x1.93b27420a3ae9a3ae2fabfa3851d8314ff33bd3ep+011Q,
    +0x1.de8de6815f9cac918c4d35bf7224327d70c6c029p+017Q, -0x1.565bb50cc89907f554229964e172acfd72fa9121p+014Q,
    +0x1.894e964e5eec4fc207a402f836b50e67d6854d96p+021Q, +0x1.01f84c1171a2e31f539ebaf5bd14ffafcf5c6336p+022Q,
    +0x1.be12b3935389a08f5900107eb5e9b5be38bbf19ep+025Q, -0x1.e69c8e6c3ce1e4be5ea1e32cce0445af93ea0703p+025Q,
    +0x1.3d3e6feb22024662168d1b94f386ffff4a44d8c7p+030Q, +0x1.0dda9a9c3b096916e83afa9bf3839e10daba5836p+030Q
  };
  static real c0807[] = {
    +0x1.adc13727a053537baf4c0575325cd19725748340p+004Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.74192bb9783d94d6f43a373ee28cd9a27a35f58fp+009Q, +0x1.9b0ecc9fdcbb5a0f7dba55d9ed1d7299d0b264b7p+006Q,
    +0x1.088297f643ce71c6f8ca6bbda35b95419ef92e54p+014Q, +0x1.1ee98e06fb55066cfe4aa6cfdc53b9317cad62cep+011Q,
    +0x1.5dc850d15cdcaebacfd5297f70e61a492b843d85p+018Q, +0x1.0e0a5fef13d476930ef17d5bcf862aef6393000ep+017Q,
    +0x1.8e108d0c21359aefedc8b37165ccfde9cc37f6dbp+022Q, -0x1.692f524fbd4c6efdddccd92b1b1cf71495a90a31p+021Q,
    +0x1.22dc99eeb9089e5c6a332f648ad4685828474c62p+026Q, +0x1.368f242d41aafcd368ea9a441fac9d49f7af22f0p+027Q,
    +0x1.c7d025e0a1f87ff1a4bbe3615cef692122985da1p+029Q, -0x1.164d8066726a925a7a1587262d752fdb96cccc3ep+031Q,
    +0x1.12e7949102e25997cfb1695cf2e01d9748f39710p+035Q, +0x1.d3adb77190b1010c065396370771576914bf4c2bp+034Q
  };
  static real c0808[] = {
    +0x1.c2e79b59433b97fffa096112a4cd02007e2630d6p+004Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.a731a11dacd330b4a607cf9c78045a2f1516d249p+009Q, +0x1.aff9899ae42225a2784212b48fc6074c4976d2fcp+006Q,
    +0x1.3861982121d2aaa4751a3943ee20342dfbf86434p+014Q, +0x1.c11f35c361cab4ed9720769cccb37c7fb537ff00p+011Q,
    +0x1.920f9d7a944300d87c7f6807e063db968675f0abp+018Q, +0x1.26f266aaa399c3c16ab3ec25184ab3457b788dfep+014Q,
    +0x1.ea7621459c8261407e27ddb2416f331729abe319p+022Q, +0x1.5849e5455313d411c6e987ac2839428a3f44beb0p+022Q,
    +0x1.29095ad50063aa93ba7ca1d9ee8d351e5127cc26p+027Q, -0x1.086dd94dc5331d5963ef919397fa703203e3185ep+027Q,
    +0x1.cfba8bb7169695d79229738244b7f20c14b26038p+030Q, +0x1.26d231ac9d32884cacadfda596d1dca477dc2204p+032Q,
    +0x1.261baba1ba7447c68b0195cff2ddda8c821b8710p+033Q, -0x1.dd7e74d81983534451b2c1616467b45d034191e8p+035Q,
    +0x1.8ba4c5090e79e5ffb3d48fdd2d5a0ef758d69690p+039Q, +0x1.508ad3380f2d57bc0b0caabdbb91490dd8efd09bp+039Q
  };
  static real c0809[] = {
    +0x1.be82c41919706dd81d110059e3f713c32107c4e2p+004Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.b986b6dd0b1ff3ecb877e47e69473bc995961ed0p+009Q, +0x1.aba116f3ab0878fa874f41342d83d964a7780ea9p+006Q,
    +0x1.59d46acb3d427d6a86042956058e07cae87f4d2bp+014Q, +0x1.819555ea7208e20c36ad6e9140ec2189ac1cfd06p+011Q,
    +0x1.e440bb7f472dbc0575a7adb2257ace7a415e3550p+018Q, +0x1.125285f4d99120381f17cedc9ec7943732379f24p+017Q,
    +0x1.1ea7aefe92407af76b744d3728b8e65862e4d7d8p+023Q, -0x1.52c92334b231fa95194e0d08ff9d1da2933db094p+021Q,
    +0x1.2b01ff33cfbaad0203607cdc18ddb79fb3811389p+027Q, +0x1.f1d99cc6e453d88062c36c6fecf7cd00935bb7d4p+027Q,
    +0x1.8ab3f16f139a368d50c325fcf82a9bdc8d6db0d0p+031Q, -0x1.835b55a55a3e819ee54f84fab26bc38700ad2968p+032Q,
    +0x1.9b8eac31e79dffe80c8ae46de7237dcc0d7114d6p+035Q, +0x1.2bd62782b2cfa5f23246ef64c0561e692a24cb06p+037Q,
    -0x1.9de4202daea0925a2ef905a8060d90cbb047d18ep+037Q, -0x1.affa3af8d817afa7901bb03fcb1daec377394c1dp+040Q,
    +0x1.1c3c33ae1ad4de805604414326f53d5fdc1ec918p+044Q, +0x1.e38d55787225c2f7a1a59c954fb81dc84d0a118ap+043Q
  };
  static real c0810[] = {
    +0x1.ccee2ac1c4361236c33c5dad719e5fb272665ee8p+004Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.e3701269b3f05bcd5d4015dfc642940aa71b0a17p+009Q, +0x1.b9e3d21128aea0b15e9938e1382d00ec5a00119bp+006Q,
    +0x1.83b409cc1919e2b06b5b614b198544e27e59ce58p+014Q, +0x1.f788b11a157c6102e43a893227e47e692ab1813fp+011Q,
    +0x1.1cd51e40afb30a8a178644e4b2be4e2c22691fdcp+019Q, +0x1.96be16c75cdb5a777dde74b5e0399ebb00c43fd3p+014Q,
    +0x1.8bd24101785386f1008628619592b6903415951fp+023Q, +0x1.1209fc98b661b052bd0c2da5f1322938fcf846aep+023Q,
    +0x1.d33a2a1477b679c820fc5b36466ec7a5edfa1aa6p+027Q, -0x1.4a9e2260168d7dabb6a0509c8eff50c6666c806ep+028Q,
    +0x1.6b73e6dbccb5b385eda631611f8b40199a828125p+031Q, +0x1.df43dae30896a43269ab63158d19af7b16e78415p+033Q,
    +0x1.0399ace2203d9b434ce3d65968d3f4249b588101p+036Q, -0x1.676b4c8f6840d88b0330af406d70464509d9fe04p+038Q,
    +0x1.0a7953136626ce75164b85a05a5165220a65fb0cp+041Q, +0x1.b07d274bfa95251a2927cdf345e35e285c39b8cep+042Q,
    -0x1.8f21224c2752c5365125274b80e5512f7b7b1321p+044Q, -0x1.1d615a5600678ef71e7c6273802233fad5d3589bp+046Q,
    +0x1.25c962ff00f9aea942a0ccb064e8e46cdd665eacp+049Q, +0x1.f3cd2dca1c25380d7a984b2405e12c5e76374371p+048Q
  };
  static real c0811[] = {
    +0x1.044c29b5d9798172b89920045b11c490c6cc0291p+005Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.24af6a9c54f8aeae1e24f92c150ca90e16f7f76dp+010Q, +0x1.f4e5b22f46e41a57727a11c9766ea157ebec43a9p+006Q,
    +0x1.fe3d767c15a06344b6641728fcd9c47321ad6ea9p+014Q, +0x1.0c4c33aceea3dcf8f509c510934d3530e8d4dd30p+012Q,
    +0x1.88621b2088329e2a1104ef8f59bb151283718200p+019Q, +0x1.6360ba920388ede3e12eb676aff4e84a5810bf53p+017Q,
    +0x1.0e113ff7fbd417c1c37f4191ac49294e8472282cp+024Q, -0x1.ce27060adfe40de0c6238d20edc1e489f97dec24p+021Q,
    +0x1.724b92a5f0de78c066843c017ad8182dcd9aa984p+028Q, +0x1.0a2afe92438b0ff6920c6757f7c9df531a5b7a64p+029Q,
    +0x1.dc3c751742bd1b2f016d60c4f30f46ea73a48446p+032Q, -0x1.47ea5e65ac070e90efb90a2405ee2b6a6372b461p+034Q,
    +0x1.372aafb247fba5f555e76b4a915a42b2c6555391p+036Q, +0x1.7a391058fc4fa4b1a9fc1c5e2657558164c7b004p+039Q,
    +0x1.24eac51cb9817a904c029a3d742601ab506b24a7p+040Q, -0x1.08adb86071f4f037e4380e92dfb7fe67e44e8946p+044Q,
    +0x1.69d3850f0154e829ace445515602bf2e00a06fabp+046Q, +0x1.1cb1c18f5162ca3719edf6d00bcc4ef479f34d57p+048Q,
    -0x1.341fa3640573d72b67dabc365f4a6738933d3b07p+050Q, -0x1.63f14049c69ce74bfc6c24c7326a7180d601dd20p+051Q,
    +0x1.49867ee0db5714452fd1a9ff09738b1069e72adap+054Q, +0x1.184d008bff542971d8a8057b96e91f50ba596e05p+054Q
  };
  static real c0812[] = {
    +0x1.11cda24348e905b57a446acef60787f5db2e824cp+005Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.3d0526c63f0a2b162cb3055519b1b3ed5b556f3cp+010Q, +0x1.07ce39e5cd6a4ab2d0e692822bce00f1fb28233bp+007Q,
    +0x1.1cd887eaeec0f8155a90fa2087aef6af75f00f9cp+015Q, +0x1.2f34daa7255e15470c6bf73a870e9b7f16b91f65p+012Q,
    +0x1.c91da07dd8472aa1bbbe3ea26805d9b1933ac7c3p+019Q, +0x1.21280f2411e9b43ab3f5916182f30ba6387edb7bp+017Q,
    +0x1.4821b875e6f38879719128222a939f4fcef18ee6p+024Q, +0x1.5476d1dd59671692e25f336f4f6a20219126e5a3p+021Q,
    +0x1.b57050836fa5fa69b0c2ce5f3a22de7eeea9cdc5p+028Q, +0x1.ab37d65815cb2621ea67e73ab2a9e5eebcbb2342p+026Q,
    +0x1.15f84fe5944e5db183d9948ba690c3127893002dp+033Q, +0x1.d9d2c4e315263a79e8cc83d16c62af1724e80ec8p+030Q,
    +0x1.2a7fb6df4cd9f9268d4b712863dae8c8419052dbp+037Q, -0x1.96e17f4e418b4a4aee25ccdccd23477fba7f7e25p+035Q,
    +0x1.e7c31bccf73af1fc288398f4a12c7c6e0a2d847cp+040Q, +0x1.402323c83d961006a0d211759d5bae7daaefe567p+042Q,
    +0x1.79dbc102fe253c33285fc4ea37c767a9ff21ae5dp+045Q, -0x1.06191b47403eff4447a2201a57d66695546f4181p+047Q,
    +0x1.b96294312cc81f3e6599d7c0b92001b70f73b893p+049Q, +0x1.6e997f692602d30b1a593283f1dbe2286feee0dbp+051Q,
    -0x1.1431cee62335c39d8177435640cd19ce6ad2d8e4p+053Q, -0x1.fcaec522f61738c8b23c0e323bac900aa739c721p+054Q,
    +0x1.1e9ccc17fa6e8424e67b3559ad5be60473f8451bp+058Q, +0x1.e798b34978ba1425f05673b96004f7a0cf35067ap+057Q
  };
  static real c0813[] = {
    +0x1.04f72a2fc0032dbe4843785f55ceb6b9d75c24c8p+005Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.2f8212f9c5bd45d474c8c1d2a2b76292600f3b0bp+010Q, +0x1.f637ee853aff477529eba790b2d7164e5bc689dap+006Q,
    +0x1.0d6d658785d9bdd48970669d053999648c0a87fbp+015Q, +0x1.211fc4b1b6f3b33b62559779dc187387ab78b8d2p+012Q,
    +0x1.ad59171e16f58614e57679f91e8916443a81ad1dp+019Q, +0x1.1c0e2594f4b003b2608e672073c64333dd647423p+017Q,
    +0x1.32385d3fd50e71fe30fc6191eca056570de77717p+024Q, +0x1.cf6afd51b1a28d3d32c1736939941d2c2feeeb2cp+020Q,
    +0x1.98d3e50afc28602ea7d2232e4704709ec1aa49cbp+028Q, +0x1.34dc1fb7316076db0f758257d690a2ecdd99b940p+027Q,
    +0x1.02d8f91f769af804ebfb4dc01c8e595368d80c80p+033Q, -0x1.234872b5e596494f00a16f82512c47201f842672p+030Q,
    +0x1.092978a03474cc6b36c8d835451c4eb6c82a8795p+037Q, +0x1.efe484d2da7b37b81b035090a353565bcf20e5e3p+035Q,
    +0x1.c06da0235d1ae7a3d9ca388df90f707ef9fc7f39p+040Q, +0x1.a88adf1c79aa4d7617f338fa82ca25ab0a948e0fp+040Q,
    +0x1.9025283bb49f587a54d1f774da07c315fa18e473p+045Q, -0x1.e930d98f7050938b4909243fd58809a97615d146p+045Q,
    +0x1.0edfef651b829c675bd13be5abdb497ba9f65a43p+049Q, +0x1.cd186c719a7e917d66405d972cafd68a05215d4dp+050Q,
    -0x1.bbeeb66e271b0dd65b359b577cf0aa1b6070fba8p+051Q, -0x1.54806defabadd6b212e1c59c9f0ee7c61f0e06f2p+054Q,
    +0x1.b949e57f4b81e247477de6bb6cc48399210823fdp+057Q, +0x1.661de7424cb8e1c9e4225f8745ce39821ed78708p+057Q,
    +0x1.947492bbd09fe3604076dc9881323f913607f5b2p+056Q, +0x1.5809a7f504d8520b62c60572423c561de861677ep+056Q
  };
  static real c0814[] = {
    +0x1.712b444777ec440360a4d15c95e1f11e9e5705a2p+004Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.edf3695fe613f94111fcc219bf32f0c42194793cp+009Q, +0x1.5f23bb5645c08941392560fc5a92a05e17ce1513p+006Q,
    +0x1.a37bce3c484ce84956267feeac86a06c81ddeb08p+014Q, +0x1.ef0686fd59196bf99d6390492cb7e232df84794dp+011Q,
    +0x1.5c93fc075d8d3866456d27cfa9afa8ce6b9e6093p+019Q, +0x1.a3a89af18706cbfdcc807e61f68a4a5e681816ccp+015Q,
    +0x1.f4f516abab444b8bf9eb588e3bb4efd93a0a0068p+023Q, +0x1.4282fa13825f98b587d12b87a623f91326521908p+023Q,
    +0x1.4552ba4d8b537159939d789de36c8e025f09b2b6p+028Q, -0x1.52ef52e819682703b24e3fba1862c6adbed9256ap+029Q,
    +0x1.f08191f7efba853c8b24c84a94864d31f54f2d53p+032Q, +0x1.8e4ff9a64c89ae786e3dd6b8abde0bd99ef16f99p+035Q,
    +0x1.6b097d8fb2a1938f368ab5851675689fc5f86f2ap+037Q, -0x1.2554e02eb6e2f565a3a12a58004cd0c593c05eb5p+041Q,
    -0x1.624069116b42a274556023fbf04de3c9b2b3abe5p+037Q, +0x1.55b38b938a2d66070c4089ff13711e130fcaa879p+046Q,
    +0x1.6f013c0ae25633750b59e964da5d308e664d1a26p+044Q, -0x1.25a99e6236b271d6b61df4f63e07088f12bf6fcap+051Q,
    +0x1.5fc253eab2f919f8712bde0a3cb5774f7a50924cp+052Q, +0x1.83acb7c4fa56e4f19c96f7aa5dce9882fe0d44e9p+055Q,
    -0x1.668c8b8e886756cb3b9bc61c09abcf179c99490dp+057Q, -0x1.770a3363967c00f23519af34333fbcceba6f5980p+059Q,
    +0x1.f0349aabe71fac042a45fff3f2aee00a1df355a1p+061Q, +0x1.06541ef3e243d2e0774b862b0dd616ba21aa4b9dp+063Q,
    -0x1.4ea47ed13c82cd4015e212bcf09ad6c8ada53268p+065Q, -0x1.d776075f9edc64a957caf64deaf8d34638f308b2p+065Q,
    +0x1.11b7fe9bf6b6c774fd6dfec6881bf0da4e927059p+068Q, +0x1.d1a93e95e4c198af1ff0b157df1921846c54d04cp+067Q
  };
  static real c0815[] = {
    +0x1.1eadef89421071e1626864b8e25acce7a25b285ep+005Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.9684445b55a7f2cd0eb27297d6bee2a6e48fce2fp+010Q, +0x1.148a35ffb5be72b0f8effd87fec6d9853f1f4b4ap+007Q,
    +0x1.9b835905841acf60104e0881cdd1c391ccdc2215p+015Q, +0x1.80330b1c17e830e3842ddbe079ec5f5943a6bc21p+012Q,
    +0x1.8274b06b6627171fa925d0031b08a581f1c96bedp+020Q, +0x1.00d9d9041a9786c14daaeeef077915ba583f1143p+018Q,
    +0x1.4a1ef8d8728ee07102c0aeb73c80f8f2ac91766fp+025Q, -0x1.3bdb3e56f25a240791907ab5bab1fca04e95ff38p+022Q,
    +0x1.f8bee3668cebb018392e8e7d9dfb7d02e7e4729dp+029Q, +0x1.5a533fd3babb7182af8702997938fc6179251c54p+030Q,
    +0x1.43d568547ca815f34dd3515837c6947914f5a20cp+034Q, -0x1.6c769aa61c2c8bfca881ed76a347d0b7e2f8289bp+036Q,
    +0x1.dc8ae4be4e24dbd94f85ff6e669d9c4c40debfe2p+038Q, +0x1.5bf2abe8ff69a027bf806a7d8d0e1e0e948711d7p+042Q,
    +0x1.cd7620adaea649807188e72fd715dd22be0583d9p+043Q, -0x1.d18a602973c5b332b9e869136f0668f1343969e1p+047Q,
    +0x1.05e68317b2bc4cfb21e4e4ba255e76d022943a33p+045Q, +0x1.f0ad81198babba56396eec266012692df9b98517p+052Q,
    -0x1.458c031a3a4e07e3b6ccf59ee8b0c5c5e7a6c8a5p+051Q, -0x1.91f347c8488ef4e89b2569928179400344c4bf3ap+057Q,
    +0x1.0d047c97567320549343400bc9b213691a94f2f7p+059Q, +0x1.fa8c67aa048bc7fc19c7c35ff1eb2105785a14c1p+061Q,
    -0x1.e203214a54871672373b1c7e6c8da637489559e5p+063Q, -0x1.dafe348815f82cc93380e936b038e8008bbe915bp+065Q,
    +0x1.3889f8748bb169ec6596e2657fd1e773202a8d06p+068Q, +0x1.45ee5a180b94d05bdcb69fa152456ca24c7a7074p+069Q,
    -0x1.9a62624fab99712e7905ef4732799847618999cdp+071Q, -0x1.22a1bd459f5f15ffe366dd77104c55efdf955c9ap+072Q,
    +0x1.5434523c8231638a8539a12fc2140a63e3ed30d3p+074Q, +0x1.216272bc839194157d75409495d12388fe020004p+074Q
  };
  static real c0816[] = {
    +0x1.298d62b998683a0aca31d6a3b4b7781fbec0b4abp+007Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.6ad24fe42909f14d88b4878470f8746caa481774p+013Q, +0x1.24875b36a4690880c664a246dcf8e5fe1394658bp+009Q,
    +0x1.e03fdda211c18ca4f6c122de126e51179461177ap+018Q, +0x1.723d29c6feea8e244154914ffb363b4c405c63f8p+015Q,
    +0x1.1304a3a7532eadbc93a29b63158f886ec5e695a3p+024Q, +0x1.f6dc3dd5f9be2220a0f8ca728caf8fd4f9f3d41ep+019Q,
    +0x1.09effff624eafabd6ed8f2440e50638b2246a046p+029Q, +0x1.db4ae6d0e77af00a73e13205dc3c7c425f1645fbp+027Q,
    +0x1.e51e3f0fd30cada0929677ad17178c5ffbc401a7p+033Q, -0x1.3627d614b0b0092686bde6acf2512a8b08279a52p+034Q,
    +0x1.9c5e947e021da4700b78a68dd24790ecaee342cfp+038Q, +0x1.e8ff67d434d432114f5b6870e6532595e2255270p+040Q,
    +0x1.e8c2d422d1ce1ca730eab45a23b336a10ce144e0p+042Q, -0x1.def21e6aa3b4cbe827a4fe2628dbf7fe91c23ca0p+046Q,
    +0x1.fd3431eba7b4dae02bf61c3c9585c4960cd218f1p+046Q, +0x1.7bca0da0bfba7daded6c23cbfa6496a7561a7bb6p+052Q,
    +0x1.0c9391d6346f7769cacbc172a45fcd99aca7b58cp+053Q, -0x1.c8feb1d370bfa03f13494adc3c6ccfe3b805e1f4p+057Q,
    +0x1.075c474524b1dc991f5f20e30324f27387ea99aep+056Q, +0x1.b5b82cc5716113b14934b756b52f4c8cd49c5083p+062Q,
    -0x1.f3fe12d905c819970d4ff453a70dcbc3be7300fap+062Q, -0x1.4600be2af550fd91c435f6c07c6d5097eaf58c13p+067Q,
    +0x1.edfba0fafa76b5f3e5d2d8295064a133b23026e4p+068Q, +0x1.7baf317be1a30060fdd4dde72720935f87151b68p+071Q,
    -0x1.885cff796e89411a1b4d7bba550edb5cdcc374e2p+073Q, -0x1.4d5cca402b62700cc6d49713720f3ad6ac5891bep+075Q,
    +0x1.b394317bcabbd2ced006c58ff15b685814e39433p+077Q, +0x1.acc6d36175433d3c1b47158124cfcebf4fec4b8cp+078Q,
    -0x1.0aca2bc60e31abd979ddc18dc0fa80ef2514b01bp+081Q, -0x1.699b4f2ecdf7ad760f4d7e0c29d15507d99a0bf2p+081Q,
    +0x1.8aa6372bcea8eb317a3abe86d07921f7fe48fe2fp+083Q, +0x1.4fb24bd91ad23fc2e0d52fbe037308f9f11a6d52p+083Q
  };
  static real c0817[] = {
    -0x1.e42fda2be78a7c2762fbc01bf00c296e95909d02p+001Q, +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.8427eda765ec8abfbf101ea0f30dc46cee72922ap+009Q, -0x1.27464d139f1c788082f2b0924a0f451c8f2f7a66p+004Q,
    +0x1.11aebef42f3af7f239db611398ab2f2e168b5772p+014Q, +0x1.73f2bea592dee66889e21887d4df16526bf60f9dp+011Q,
    +0x1.7aaf739c3ed62e4ec415dd35e2bee7729d01db13p+019Q, +0x1.bcf2f67ee0dcdc0f5ec6a38cb850954603c617a1p+016Q,
    +0x1.7a71b30ff3540de973bb3e7e39f9a199670c4840p+024Q, -0x1.c74279fb277ea4fed728348dc0ba74eccfe1fc21p+022Q,
    +0x1.505dd6f9f65a382b60d3f82a367e220bc0527bafp+029Q, +0x1.6f0365703b2fcb3d3967169c48551361ce4706dfp+030Q,
    +0x1.1a723c951ea9136f01195ad723746a935683b7a6p+034Q, -0x1.fd6bfb7eb51ded742be96489da24b86b0c2de109p+036Q,
    +0x1.2305011b249d2c1055736d1eee5021ea24f9d2e5p+039Q, +0x1.24f5e9735c56e02b5d38b41535b9608c944deeeep+043Q,
    +0x1.893224e54b6ec57cd7c37cd53dd959d285a54e76p+043Q, -0x1.f2721a8295fc181c1adf409235745806a242ab21p+048Q,
    -0x1.7b2b178da592ba5be2b8ba024370899b03c79c47p+046Q, +0x1.52e977f70d3ce0593c07d3fd70fa24b19007b7cep+054Q,
    +0x1.918b84c1802a6c160fe6bd401631e00bf61cc6e4p+053Q, -0x1.6b3a6dad1cd4462b3ea18e3d57c0173f2b2a31fcp+059Q,
    +0x1.0ced2dd2d170594dadd2d17854459bebb761dca0p+059Q, +0x1.380e0af27ed3e72ab724734a8383afbba3be8f76p+064Q,
    -0x1.249266ee97d62b98cb74f11007fe974d92b26027p+065Q, -0x1.a81541f0e704590d5fdecbd3199125c2e71f6d24p+068Q,
    +0x1.6a1b255f728e8c49179a2d60137b697292daa293p+070Q, +0x1.c53812f0c1cf376a5bfd6d6ece719eaae1a51734p+072Q,
    -0x1.f3df55f27f632ff32b7f8a59490f55adb803c7f7p+074Q, -0x1.70e7d7db1557c2be35c79995cde443fd5801e110p+076Q,
    +0x1.dd810efdbda77dedc02be6ba0fbb431cd0f80dfdp+078Q, +0x1.b89165f1a56981e4b379f96a618e240cb4e4850dp+079Q,
    -0x1.0c4d5dc8c947e45866e5a56e55c13c2a401cdae2p+082Q, -0x1.5b646e132e7d234d8af54fc6858743d618d616b5p+082Q,
    +0x1.5d395768885c0229b23a0d4c172adfa8b019a031p+084Q, +0x1.290e8bdec83ae7b4f80b3a2ff9c8919618fc4b81p+084Q
  };
  static real c0904[] = {
    +0x1.556036bd4ac2cb9a401897c156b452afdca8631bp+004Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.c3e67e3719363d740922db2659fb637819e76593p+008Q, +0x1.62b439ab047ac55e25bb4f373adc42d1d896411ap+006Q,
    +0x1.0f0a06b03bbf0b55542ad8d600f0efb7860ecc9bp+013Q, +0x1.5533b806831699773e86c70ea9a7070e776a169fp+011Q,
    +0x1.3633723d53044e65e7b1030d9888369da80e65afp+017Q, -0x1.ab3e2e6c47a073d9db0d5b0c930dd3c19c0c643ap+013Q,
    +0x1.d4c9427f9ea6f9ae7eeb12e31c94c10bf935168cp+020Q, +0x1.91b092385ae916283d90804e9d3473b727248eb2p+020Q
  };
  static real c0905[] = {
    +0x1.802a97e300c5c45cfa0ffae609bbe43dc1ee1a6bp+004Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.225d13b8ce6ccec8048d36238ad20dbd8c0b8198p+009Q, +0x1.911c7f46b73b9a83514115aff8fb2245b8a3ba34p+006Q,
    +0x1.52dc90b392e91b9a7d1b9dbba118f487dc4e1d00p+013Q, +0x1.4b5f6564440de854f20841c62c1ea8b901e176ecp+010Q,
    +0x1.65654c6414db9f03b852999a168e4c14b0d39f8ep+017Q, +0x1.08c4077160507573a49dfb9f7a6026c19f0f4652p+017Q,
    +0x1.e470f5263ccd5361c2014a31609322808b5c2d83p+021Q, -0x1.0ed8457544eebd25f43a2ab683aa33a8c2b98642p+021Q,
    +0x1.12d5eaac6b52524938bab2f46acb821c12754b49p+026Q, +0x1.d6ff742a1a53818ead18238d25dc83c411bf89e0p+025Q
  };
  static real c0906[] = {
    +0x1.986d45c2d12d1fd3b26ff7ab5625d6c09ce8d6afp+004Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.6a73cfea4364526202d27016887ab8d88dfb4a21p+009Q, +0x1.ab6c1e7705db5da78f8bb40ade94495f80110765p+006Q,
    +0x1.09af0d28eea49d4ab5ab5d5034b5a6390cb221b1p+014Q, +0x1.068dc555cfc2166ede66250572ac73f44fddfedcp+012Q,
    +0x1.34cedd07246b965034234bb7a2a2c7f7bda648fep+018Q, -0x1.da87a546476a5a08c783092c1e00a2deb38348d8p+015Q,
    +0x1.f301ffff44205ed3385ded696795e4e48e63d185p+021Q, +0x1.c378b0aac3967312c76a22aaf370eca612743a8bp+022Q,
    +0x1.3b7fa60f05c287af9117bf639c616f6fb349cf73p+026Q, -0x1.f2d595e792f77e2d33066c890707b21c3d0eef94p+026Q,
    +0x1.342e8f223f175a8070cf1c111a34e4f8e9def0aap+031Q, +0x1.0812895942e3c82cdefd6fe6cd1707eae9d0a1f1p+031Q
  };
  static real c0907[] = {
    +0x1.aead6a26deef77d459b37d73d7c585c18f649d5ep+004Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.8d4cc2c5e2a390ea8c569a91339d0605b5acd402p+009Q, +0x1.c38db6baff7fb2a2d22b8f26ae56f602c8752ea5p+006Q,
    +0x1.2c03b9056fc31b300888bcb62a71d5c71cbfc48dp+014Q, +0x1.279772e4e3a321a4c8f4c2ccc2a903ee072fecc0p+011Q,
    +0x1.b70a280064059aea1c2bf36e9bb18c04f960f1ebp+018Q, +0x1.aaf38ccdae6d0506c0ffcf84db27e56a0cac6534p+017Q,
    +0x1.1af939ed132bdae61a545f6e155f95b60ad032e8p+023Q, -0x1.95d56160e55722ee052f069f42a37da6b800c184p+022Q,
    +0x1.918a2b1bd4b44dbbd07efad3b5baf068b434f8b6p+026Q, +0x1.370bf14eebd26f64b237c769ac0b9a99b52c36e3p+028Q,
    +0x1.ecf60d438ef295e811855df9ed2ba80b97880e66p+029Q, -0x1.3b02d14ca65dc562bfbab0b08a09964fbd0d1e49p+032Q,
    +0x1.26bd030caf9ce58045d7c04aad8d78eed00942efp+036Q, +0x1.f91b24712a51e6ae2ef4b757ae94cb27f33c042fp+035Q
  };
  static real c0908[] = {
    +0x1.c1ace13a9a6546989c32659ce1499cfc27671790p+004Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.c7da15fedd37cbffa0d327ec5abf40d6c9087c41p+009Q, +0x1.d82840665733cdf8c48fef0f4a10e173b54633c1p+006Q,
    +0x1.65a4bad71f4d490ee859f04a615f38a034e86349p+014Q, +0x1.1a8a9ee064e3b1a7914247f440b7ec0deb8c6f7cp+012Q,
    +0x1.e483eceed062f23040f45ef2e525dddee5e4e5e5p+018Q, -0x1.66ba83fee4a2d1d77db893756e87458279f81444p+014Q,
    +0x1.4114a17b239d2340a224e44bf5e21f9860c60d5fp+023Q, +0x1.51297c84864dddeb51e7db4a52d18d987644492bp+023Q,
    +0x1.d48c5f1af35a9111e7cbc994269731b68786be4dp+027Q, -0x1.4c28e3e2a55082956fc5897c2da897d23e25934cp+028Q,
    +0x1.88ae5120dbf42a46fa92dce58d620a5bb0319beep+031Q, +0x1.5afa2113b58d7b1f279be29674c062fcaf16479fp+033Q,
    -0x1.71edf403805e2edbcedd0edf70c5a490d66c08ffp+032Q, -0x1.388c53091991f8cf5c12c7fd90bfbc87850b52aap+037Q,
    +0x1.e508619934bf59d3c9b14410f85bcd8dba24c0b8p+040Q, +0x1.9f9c67e2c4367dd28bd3beeca16b03afcf797fc2p+040Q
  };
  static real c0909[] = {
    +0x1.b8f821cd83f10177911b0d22d7fe717e181a973cp+004Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.d69d9c86f545817ce094a41e1075a53facd9c987p+009Q, +0x1.ceb71fd1842b46639352a4248ca02486510bcdd9p+006Q,
    +0x1.8a74e9fddb2b485d708407a0e15ae49692714058p+014Q, +0x1.a7d0f61632b4012b5f9fb8c5c33e3237e3063685p+011Q,
    +0x1.2d146f033642d9f50d2da612be10ec656ba28612p+019Q, +0x1.ad26714a286cae0af80817b0425bff861a59f677p+017Q,
    +0x1.7a12e305a9c72db9616702498fe43e31f5da14c7p+023Q, -0x1.cd0a61f7b2f67b30acf70e966239b36a10cd5666p+022Q,
    +0x1.8bfacf071128d4a2b29b240a61a1cad1a91c013ap+027Q, +0x1.12c923e046d42409e5472ffc9911ba1bd51d554fp+029Q,
    +0x1.48b61fd766f285308e871fcfc60cc4e91481677cp+032Q, -0x1.f27c481a20351e9be0f7955e03abc43ff81181c7p+033Q,
    +0x1.b979a8392ade90920193fde786e3eaac0e674771p+036Q, +0x1.81d01f4ce53fb040d681728b1e7ea0cdcc37e231p+038Q,
    -0x1.2c04581c79b8161697f6c441945c1bf2836765e7p+040Q, -0x1.3109d1e44cbe252dde620da40f7a8aa5dd940875p+042Q,
    +0x1.81df073ae142c4e8a8d75d84211f315dbb01f30bp+045Q, +0x1.4aa468860c5d0cbb457a21f2d16a3e95f272a55ep+045Q
  };
  static real c0910[] = {
    +0x1.c10498b251d87511ab018a939cb3771539f7b4fap+004Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.fd0669b4173b8b36564557d2ff7b41fa38ea85b0p+009Q, +0x1.d771be96f2211313f40c4f6b8b84b9545bd71069p+006Q,
    +0x1.abaf99b6d645b7e90164360b8028153c488bd99ap+014Q, +0x1.307c2f3ae976fb9f332bf0e4ad2a7086aae81434p+012Q,
    +0x1.4e4ed5c5dc9a43483f7d0d61bff641277f1cc0cbp+019Q, -0x1.2f47526a69df01bfc762b2270d433e6540872f9dp+014Q,
    +0x1.01fa1bc9ef723189d2de064d2608b56f40702262p+024Q, +0x1.016bef9169ab9a2ab5d033f4ca227202e9c366e4p+024Q,
    +0x1.53b8cc49ebb89c687ea8cd279c7523725c744376p+028Q, -0x1.7cf32b5d3b88b928ca9a557d7da930c6d8cb79fbp+029Q,
    +0x1.b8e473172c6ac1598d0110f6b7da7c9fed93bd6cp+031Q, +0x1.12141d00bc0279596fcd6b2ea6983aeb225c5012p+035Q,
    +0x1.6cb2f620ae60744acb8e5a5b61454478e85bf887p+036Q, -0x1.c1a2e47430e4bc9bf9c5c0dc43dfbaf3ef94e00ep+039Q,
    +0x1.4de45c53c5e5a00ee325535b27d49630071c5f19p+042Q, +0x1.16737333223e000aa11255566814665ad260f80cp+044Q,
    -0x1.4e41337fa3a1f17e860a45069951f666c59d7b40p+046Q, -0x1.894a9b73ac1a6143a7585d6eca11a186af24eb51p+047Q,
    +0x1.90ccf2104172d627fe5c3c1620eb248f9a029fe5p+050Q, +0x1.576f4d5844b5c5c12a7084c548d111764fc59752p+050Q
  };
  static real c0911[] = {
    +0x1.e667bab768d4912f2b6480f1dbd270357e2924edp+004Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.270826503504c34f4ebb33aea024599b9f810ae6p+010Q, +0x1.fffddaaf1b0379642bfa6ff34ba0528974ac89b1p+006Q,
    +0x1.0d54d6430006a115b78ce2fdc3f1013aac17cf5dp+015Q, +0x1.1d23a945b77bebd8994e3cdf853ec08b931e3c70p+012Q,
    +0x1.b5322d15d788244e4423b92b027bb006c5f66087p+019Q, +0x1.008c439c450813ebc3d86738f22102785072941ap+018Q,
    +0x1.37767398f4461fcdce3cca0e887d041d64eb4043p+024Q, -0x1.51c0cec825d798ed11e6ab8a9608bb7e632a0f3fp+023Q,
    +0x1.d646baba73ed43f811ab5a835108f6b3d2a846bcp+028Q, +0x1.1d9a4a42d7103e4f9c473db2a6aca78e2b7a9b45p+030Q,
    +0x1.71617bd4ab8b5096de04d2090b8e34b43cfd4eccp+033Q, -0x1.8fd814efcd5cd648cb97b29fe1586f16f1d0c9d8p+035Q,
    +0x1.7c917a622150bea517cd3ff738e8e7e826a2d5e4p+036Q, +0x1.d0d644353bfefd144bee649bf5cbeb31d3182de8p+040Q,
    +0x1.69c4c984d7d7960e589e22e80a071c9f232267e7p+035Q, -0x1.5b9458de7d2007660068234f66f3f3981e078b0ep+045Q,
    +0x1.f23d5562e7e9bdd09831de4592919e1bc935c184p+047Q, +0x1.7e5a373ad975dffbf8ddb751764712d19a2fb1adp+049Q,
    -0x1.fca700d6da8b593179ba1c0cda7177796d920463p+051Q, -0x1.f6d141f97d2d8d4a349410499318972654343f6ap+052Q,
    +0x1.c895e4cb0e0f70238ec8d786d2202dcd53913174p+055Q, +0x1.873c3f111b597aece485c9ef8583a5e3ca91e710p+055Q
  };
  static real c0912[] = {
    +0x1.02e0588233de0e906f1777b368dafa98cfeb4ad6p+005Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.437a4b94180c7373cf7658e4c11c71339432515ep+010Q, +0x1.10fe8dad7263470c83c426c4ace960ca0455c85cp+007Q,
    +0x1.30a0b0f6ad15608e30afbde5ba7c7ee6e65658aap+015Q, +0x1.59b1e636daeea5049d4f38ac9fa3006d07327336p+012Q,
    +0x1.066e76bf90a05b31ad75d790f4e022b921a866e4p+020Q, +0x1.183a6be248052dd079e850a5b99922ce1a2c54ebp+017Q,
    +0x1.945211a40fa159d41875b4565af3aaf2e7665947p+024Q, +0x1.e3bc64d560ddd2dafcab071431656bfdce74fa34p+022Q,
    +0x1.183d97bcb023b8c8313b61dd455cebe54f5b5052p+029Q, -0x1.c4d6fc063887b94cfc5650bc13cccc6c878a0952p+027Q,
    +0x1.811a388d17feb37cced3f568e2cb465544f45b88p+033Q, +0x1.82da9c2502f9f9efef0c87cd73dddd467e2b33c7p+034Q,
    +0x1.1485ef99f4668c8e9c80bbb6340e5462251c12d2p+038Q, -0x1.ef450d1f33b94af8edc1e6cc734afcd971637e71p+039Q,
    +0x1.8c5e7188ddacce076b317b4242bb60cda4d2a688p+041Q, +0x1.1e1dee95bf52d119a256345d7033f9c1fe6a7e0dp+045Q,
    +0x1.aa4a2d290b11c3ee47a4efb7aabbc15592596bfep+043Q, -0x1.a42453ed278a7d1221b578751714ae2f0fe3555cp+049Q,
    +0x1.3696753c8bb245c0fa7ab27c9a4230edbcece1c3p+052Q, +0x1.d460f339487df897da81bf4f7aef501fd7780905p+053Q,
    -0x1.29f7c29cedabeb62427c57be0bae064a6d156f41p+056Q, -0x1.35a66f643a8b51d999166ede646fd1a15250748cp+057Q,
    +0x1.23ab00659fd6bd1b0f46437b84fa1b4ff7c482f1p+060Q, +0x1.f3d81f31c55af67efe8e3f283d54d3bd3ec7a7fcp+059Q
  };
  static real c0913[] = {
    +0x1.d6b17bc4e3b73007361d287f3c03ea82bf105963p+004Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.2e3a8bc4314ffcf374deb16212d0a4dbb3f58ab6p+010Q, +0x1.eef3a3432182ab3798aa69ed46f38dfbbb22c16fp+006Q,
    +0x1.16b305f59228e67a303d3e16001ceca75b4b80d8p+015Q, +0x1.3cb8c42dc266e73f2f9a8c6f2556d126fc31f53ep+012Q,
    +0x1.db7d94a93d31c5befe5bcc3e0d4831795c5f6df3p+019Q, +0x1.3d00fb5939412c3c40eec25cf96d3e36a6b50ae4p+017Q,
    +0x1.6aa2d06b1f8a945264620f0d48864dcad177e9fbp+024Q, +0x1.5666775b2d64872c34ae5c6b6b342e0755e44664p+021Q,
    +0x1.02530d7f3922726aa9fa74006e458a469cc1d678p+029Q, +0x1.339f6da1f8bf35f6385d2fe3f622ecfd43e7fdd5p+027Q,
    +0x1.66e0a43c4fe8814a9e52b5c1766305da3803bc93p+033Q, +0x1.47fd5cf484ca4d70f4bc34b1cab4c6e87ff5804ap+030Q,
    +0x1.ab50f396dad58ad0495e4a6ccea3cc415ee4c8bfp+037Q, -0x1.74daec4fc92df46e0e2a14eb2286b0d9d13de5aep+034Q,
    +0x1.651982a8bf9d21939d2bec36bed9bcc146c79fcdp+041Q, +0x1.6ac79aeb3dc1ee50e7c30c4c35a89193b140849ap+042Q,
    +0x1.2a3b6bb1b2b7fa5351a08f08449ff53199c626e9p+046Q, -0x1.1ec17526d1a4568da05fb09ed42c8fa638d02f3ep+047Q,
    +0x1.ab521cc58025ba82b4d64474a9bfcfa15f33ea18p+050Q, +0x1.8e39f018a0ae4bb5ece98e480cebe8f28fc4060bp+051Q,
    -0x1.20d095e6552549d9921ca130f272b78bac1629f4p+053Q, -0x1.57e8afa0be4b32222c96c4bbf0a1dca04f35e1d2p+054Q,
    +0x1.70a20b33297031f082ff69d5168414a7b89e72d8p+058Q, +0x1.7accd7732f7f68762a6386f015f65554ee434ffdp+054Q,
    +0x1.d44a830a2f4bf3adcd79ea7775944216706cd9b9p+061Q, +0x1.9143f6e6f3fc5107d6291e825814c526e5ecbcc0p+061Q
  };
  static real c0914[] = {
    +0x1.61850b7867c9efa28125e13590bf18122826f468p+004Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.05c80d533ee4251bbf2445c49b30c5567d22d028p+010Q, +0x1.6fdfd29a17524e92a21a553a3e6e78eafeca3995p+006Q,
    +0x1.cc75ce4bc1988da5e957fa2f542bbb70bb1d722ap+014Q, +0x1.2589cb42e9c1ff03828ed25f8ab846526c996e1ep+012Q,
    +0x1.9a3783894dcb32083a55ac853c12d7c601856c06p+019Q, +0x1.fba65751fe39c1a7a0d7748bcd964da2edb2eec2p+014Q,
    +0x1.37cc3ca4d054bd4b5e4e53acf135249516a952f6p+024Q, +0x1.1efa61a1fed723ccbc90d9fd025e10d273a7407fp+024Q,
    +0x1.9274734d4c518911e7a1fea31d485cb0b4d16838p+028Q, -0x1.632164fd8e38521c929c2277e649265cf4837fecp+030Q,
    +0x1.506aab7b011b9bc30c2e6b4c0a97cb0b8abbcaa8p+033Q, +0x1.a42a04657a7a5bd9bed4d37d6a19aafe90ecf89dp+036Q,
    +0x1.51f9371fba5bd99f39e99209fb17667d0dbd256ap+038Q, -0x1.47670427961ecdaa40fadb230d32a4132230e212p+042Q,
    -0x1.7b3aaa92e99d67bbdca8ee353efc3c8c3dc44748p+040Q, +0x1.8c3ba9fc541b7018a8faff8dafe09396658e7e0fp+047Q,
    -0x1.1c8d068c45fc902bd6467744102aa0e2c76f2fdcp+046Q, -0x1.6402eedad7c74523de0245180c3db0f54893a99dp+052Q,
    +0x1.0dc834a93cc9803af01fa9037d6890eaf8968319p+054Q, +0x1.e7da2aba04e19d765fae93200b71e8af65be8fe0p+056Q,
    -0x1.10a9ccebd887f8a9608f4ba912f5572b05abe9ffp+059Q, -0x1.ea266573775180ae4c7a0d2b994b591b9f28c137p+060Q,
    +0x1.653af2e6ff7ab67b3c83b9ae6da0789d4826d4e7p+063Q, +0x1.61874093d59b50c5b1a3789cd657a3a3e40e1fd4p+064Q,
    -0x1.e5e7a4b822cad117b22b8bbda524ddf249ccba5ep+066Q, -0x1.47487e99ef8c4dd7e51d640f4cae7f2b5911ddf9p+067Q,
    +0x1.7dc435e9ae2ba7ca40fea5075b0851318de92ea0p+069Q, +0x1.471ffdfab2c3198898f7f7a0ec742f035c1d82e1p+069Q
  };
  static real c0915[] = {
    +0x1.f29b1c29763e13ed28d08e18463e7e9272c7dd83p+004Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.7a3db0679fcd07952c27974d15782d8d0d0360e7p+010Q, +0x1.069c9d93d684543c93eb9b823249369847dec90ap+007Q,
    +0x1.7dfaaef76b59b43c112164e8afcc07548815195fp+015Q, +0x1.820ce44a55faf3cd23a4a29897bc7c87bc269eeep+012Q,
    +0x1.72946529975838f2ebc514666133e53bc9a9cb89p+020Q, +0x1.3182cef392fddfaf1b7b190c2b0976bd9006ccafp+018Q,
    +0x1.4d7d272a02204913fefe2bc765ecbf367488273ep+025Q, -0x1.bbeea37b2d4ff60a73a2ef9b996dc394dbe748bbp+023Q,
    +0x1.100e41cebda06f7eace8f1b495face756558e3ffp+030Q, +0x1.433f47b9be41274ec07e1adb48272355bfe366bfp+031Q,
    +0x1.4b0f832fc242196bb3531c59bb1da55656ce39d7p+034Q, -0x1.8038610ecc165a7c7377cc7ec2adf22dc5702754p+037Q,
    +0x1.e75addde6897914501cbfa1f11a7eeeb54626925p+038Q, +0x1.79aebe754fcc660f12a81659054d0045cdcccc11p+043Q,
    +0x1.8ac51a8d8c26f5a83d129f0ab8650e5f0c1d08f8p+044Q, -0x1.0d523462e4a552722759a8b7f6afe170f3a245b5p+049Q,
    +0x1.ec7dcac1de92ec5b2b4cd5a347e70adeabe5652ap+037Q, +0x1.2d4e9d8473eab69377c6d085517b342447d6f2eap+054Q,
    -0x1.1e90ab2dc74d114aa228555671bbfbc66c95c1b7p+054Q, -0x1.01782782227b6630dfe4d277a17b8f5aaf4cc401p+059Q,
    +0x1.9d0586292cdfafacd66a7f8e34c3b38567a30254p+060Q, +0x1.53d0627f13b0dd95bf57beedbc9c5b4a3df043e6p+063Q,
    -0x1.8201fd251fffb5f63efc1bc5af962be9c7ea5066p+065Q, -0x1.4e362f87e702056878491e8b9b6c2b49a643eaadp+067Q,
    +0x1.e1b24a3f8133c9810d601d9b377ce8f8a55167f6p+069Q, +0x1.dc466376fcd05d2af9f6455bb804c44c4418d03cp+070Q,
    -0x1.46da66bd7c6f30f5eef857d4c90a5aed118b3efcp+073Q, -0x1.b8c3d2a60285d319c15ca9ea16ed59def780979cp+073Q,
    +0x1.018983fd8e2b87e62432de2eac5056954e7319fbp+076Q, +0x1.b95a4ee51939e7f7d1626ee57255002c8d5505efp+075Q
  };
  static real c0917[] = {
    -0x1.1a65d087b6a26e1d1e98bc75fcc37639b246fb97p+005Q, +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.5bf315aa04c8cf473b89bd8a1c136e00c4915c8ap+009Q, -0x1.3a07938cc3bf056c559dc26f1342c2db433c3f9fp+007Q,
    +0x1.81b17020285f72f2fd1081b9ef985130cab9011dp+011Q, +0x1.577dfcb51f4516cb94f9d879fac535fae4f82216p+011Q,
    +0x1.8aed55f347e168fa71e3c1244c17decd030b8cf5p+019Q, +0x1.9b5041537f16560b87c050009612883b0e688c22p+017Q,
    +0x1.f500e348f8faf11b445bfdabd28afcaf9176e685p+024Q, -0x1.4cd2cd8c544e8ac86ce93c03987a8888d25c7685p+025Q,
    +0x1.e9572038f0a041570c3fff6d36df3e84b151e864p+029Q, +0x1.a5fbbc5b87c883f656f3515b263e61dade79545bp+032Q,
    +0x1.982abf21dbec3f9654f8d1c873bebc5eca86af06p+034Q, -0x1.4aaafaddbab9fb8fe7fbd2e2cd6e252db847b49fp+039Q,
    +0x1.6f93e1b3aa124c590b1c64a11b083842144487a6p+040Q, +0x1.8d9047505cd8de0affb25912f8bafbc315698b71p+045Q,
    +0x1.5480cb11086eae5ab31ca8179ca36d02bcdcfbb7p+045Q, -0x1.6a6f241108904305311ab5bdf09d05b446a0b3f8p+051Q,
    -0x1.97bc8b6bf121918477866da2f45cdd114cfe25f2p+050Q, +0x1.05050019ccdc9405dd868ad789fdc86ab1cadde6p+057Q,
    +0x1.667b0fb56dd23d89ad2dab359c1a82942240143bp+055Q, -0x1.29535fe9b37a3eb781113ba6d536249075bd5a27p+062Q,
    +0x1.32e87aabab1dfde704d8d4bad5de68b6286af703p+062Q, +0x1.0e12f88037ecb385fea9eaabc58cf1b1deb2dc29p+067Q,
    -0x1.4b6c571086a0d6151468366434f50e0f4415f80ep+068Q, -0x1.83daaa683aaf1ab06f641284ea627a0f0cd603f7p+071Q,
    +0x1.8418c9a2ec77e71ad3e9c1e4b57406d093f773e5p+073Q, +0x1.b3c77bb654c6e70dd86d259e8a6f113157eb6248p+075Q,
    -0x1.1308b3f0222fef9ac95e2dc5f591411db426a1efp+078Q, -0x1.7406fc2fddec1befd0a3da89ce116c5600514365p+079Q,
    +0x1.06978129a28df8845d1e07cf37dd9ca87ff458ddp+082Q, +0x1.ce3c3a0b09a26f0b86704a4d8d01651bcea1248fp+082Q,
    -0x1.2e5a7ed94899ce6a6c01d7bfa6c558248db10d2cp+085Q, -0x1.796a91d043b3a9203c8cce337704d2b23b08fe49p+085Q,
    +0x1.7b4fa7d2e4f5ae86dce5add86deaa92501c6bb6fp+087Q, +0x1.450566a24531e1e6b23ef189898735582ddac405p+087Q
  };
  static real c1004[] = {
    +0x1.64bf5596ba2470a186c10907131d7ddeab2c2e05p+004Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.f8eba2ad7705332e88d9db692375bb27d864441dp+008Q, +0x1.93cdaca32033ed5cd8ac7c583f442f2d13e00f1bp+006Q,
    +0x1.4935b22d7d50df850bf0c02671ab31813eca0a98p+013Q, +0x1.b66fa90a37c371ce01cc3a919ef31d1b1aa306cep+011Q,
    +0x1.a8274a852fca26a1c3562a8a58085ac3194a07b2p+017Q, -0x1.b2ce55478c4a06659e755e8d96af7a8122ca414cp+014Q,
    +0x1.6d591746b65f6f7335d4f865d3b83110b09b0db1p+021Q, +0x1.3b28b0d0906fde5832bb722708508e071a43d558p+021Q
  };
  static real c1005[] = {
    +0x1.8e965a2f120c0a6adba9fc79807efe00a9dc440bp+004Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.42cddfea754ad3b2cd8ceebd0cff5cd396ccf946p+009Q, +0x1.c52a472f9b9cb00b777c73cf3ee51e50d6a788e6p+006Q,
    +0x1.8c5f43083af6f0d2465b06291550cf4c70bdcd1cp+013Q, +0x1.46a9206d88db49b7ccc0c02f7efce31d59a0acc0p+010Q,
    +0x1.b2705461ed852ae4abcef54cf62663cae88dd17bp+017Q, +0x1.873b13387d8508c53e0e5dd3ca459a2bf9c2acbdp+017Q,
    +0x1.53df6d532d93557f30f08409b9068003838c52cdp+022Q, -0x1.e40b4fa76cca348079e1939b865138413a1f7082p+021Q,
    +0x1.d14ccfc9e8805ef098ec22cb99f6a00088eaea4ap+026Q, +0x1.916157792d810d4a0204b641299113232a9f85b0p+026Q
  };
  static real c1006[] = {
    +0x1.9dfd0ad28c18bc23c367f2f70f6f7bf9b440471ap+004Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.8b9a1a5cc3c40b503b8803ec0f02e964d2ce453dp+009Q, +0x1.d755c50f13c558f65e5ef332799453e168ab7fe0p+006Q,
    +0x1.3b9dd98143740c5292a094492b0e98afca8786c5p+014Q, +0x1.53aeb61804a47dcf95526f3ecbb088c73f50e36fp+012Q,
    +0x1.8ac66f4cd6bd2333076372849d4d63916eb56916p+018Q, -0x1.ec6254409a4604e6291218d0ff0e3441863b0afdp+016Q,
    +0x1.2ed43c0dc9981bb1249e74c3747b099608a3fbe8p+022Q, +0x1.7cc04adaaedefce59b7526d5d6336b774f7540dfp+023Q,
    +0x1.9ecd424efcbc7b0a580dea2456bac8bd7b787749p+026Q, -0x1.dc528ffed8684c86ba0703f9fb7d78fb0d3327e5p+027Q,
    +0x1.1cd323a079d976782d9ca565bb2e53ce8e7aa524p+032Q, +0x1.eb651757589a69571e19841241eb93778dc0a96ep+031Q
  };
  static real c1007[] = {
    +0x1.af5197b743b627be5917b1b1619a63249950ce77p+004Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.a6253dadab18b6b181907394f476e6fa0b7ea68ep+009Q, +0x1.ebc7e7f949ce301c626ad623ea026054966dfe2fp+006Q,
    +0x1.4f70551d9064814c153195937078e4d4dc0b0d25p+014Q, +0x1.189a00150e897b1525d3400757f47010969b01b7p+011Q,
    +0x1.0f096debc17998f2bd90b60a50da15dd16297117p+019Q, +0x1.4d125a1bd6dae945aed88a959d69fcc8e12a595dp+018Q,
    +0x1.8f1c72121889af583f3f2d309c702b4852d72942p+023Q, -0x1.944fb3eba38ffa2003729d9299f9f706d0068ed5p+023Q,
    +0x1.0ef988dd92c70fff3156e9ae04ee7836cd3538ecp+027Q, +0x1.2730ed2b1b666bb50f0b15b8447041f5066e3410p+029Q,
    +0x1.021b6bfb4faec7c5ef218c32088d36620021db7ap+029Q, -0x1.486563785521b44879d5772d6f4c4825c1019e5ap+033Q,
    +0x1.2999d8129a4347ca1dd10581312f8ccded691c5ep+037Q, +0x1.00b7f16341ca61fa57e28682fb46fae0066b623ep+037Q
  };
  static real c1008[] = {
    +0x1.bf4398e1b37fa3ea9eb2537920b36b733c3f17ecp+004Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.e9a49966792298fe3638f4ae0551f424f8f35abep+009Q, +0x1.fe97c2018339d5887da3564201885a359c56364ep+006Q,
    +0x1.966cfb5fa77faccb38a619fcc059ea48b4b4b971p+014Q, +0x1.65cfdd9ec6edc1cd7650b9e57bf22d38b4be69e4p+012Q,
    +0x1.1d112cb4cc508d2d3a73f950f0c8801f02bcca1bp+019Q, -0x1.a56a93c9024b96db65d3291e96398301f0222cedp+016Q,
    +0x1.92de46cd27b8d9f509048a8c4d7512c22a4b3fe0p+023Q, +0x1.3ca0913bc01cabf743a47acc6ae1fcb720851f3fp+024Q,
    +0x1.6adabfddf3b199ae6c39fddc87cea85610db5ed9p+028Q, -0x1.6f8254bb803d2a04dda9d1b122491d900ee14051p+029Q,
    +0x1.5145cee717ea0e1743b3208617de5fa107a00ae0p+032Q, +0x1.7960ac0a24d1043a51d6e5536415bb5fded3f182p+034Q,
    -0x1.df1d21c5f58e05cde06ee0efde40cdd7e4ed42f3p+035Q, -0x1.6fc1de22683c2e56b15e9aea63fea0916451aea3p+038Q,
    +0x1.12cf0ae8168aee8f86cb230b72ffbe2172c238f5p+042Q, +0x1.da1d5ff85352941dc89b4692e37ca977b851b21bp+041Q
  };
  static real c1009[] = {
    +0x1.b0f0e3119b2dbb1a74bdea231a09e89b2a0afe89p+004Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.f1800d9c87f56dc1a7f8d3eaee25bd5be8bd387dp+009Q, +0x1.edb1dc4b19f7d41a0ce37e39e2ce6e2acfe4dbccp+006Q,
    +0x1.bc0845229aebea65c3641a49efe728dd9ddc38d5p+014Q, +0x1.b93046c98b128a26f25a95fa67087884b69100bbp+011Q,
    +0x1.71f7f06de189578eef72cb68171a04bc68ae91a5p+019Q, +0x1.54525eaf22780c37283762fe57eba9c9179797dap+018Q,
    +0x1.e7eb1e779dc29998f4b5a7a95f7764ef0e299a8fp+023Q, -0x1.06669bb63a4a2e50c325ef44c28235619225f75fp+024Q,
    +0x1.dbf8a2ae753a37d48189f2e9fe079098215da8f3p+027Q, +0x1.201c8a088c77b2064804d00f89937593186c7797p+030Q,
    +0x1.04e68aaeefdb471a6353302e9da2fe0a1025d114p+033Q, -0x1.23c6a9393a127526db0fab99d3dbe87573a21f74p+035Q,
    +0x1.da868eed1b80d9e3c8faf9a3531a8ad8adeff455p+037Q, +0x1.cafc753015727a37c32866ec73837ff6e64c5146p+039Q,
    -0x1.057652be7550963ac665ed7415ef6b5728eba6e5p+042Q, -0x1.8558c8b441071f82066388df90131a2c29d2e240p+043Q,
    +0x1.e0e67726a925160d4d709d88257f8c2eda904203p+046Q, +0x1.9ed65fc11431899b4e2c162a5387e424198df9d5p+046Q
  };
  static real c1010[] = {
    +0x1.b45bbc837cfd16fe78aba4c79bcdf0c1290368a1p+004Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.0bfa447fc3b1a8f46ca9524e2cb8f6f050da87b1p+010Q, +0x1.f1b9fcab1e381e492fc80b41681102bd1a7a21d0p+006Q,
    +0x1.d43efb8908ee334cb996ec2a0b79b3bf39a42ac9p+014Q, +0x1.739b7cbe9448ceaec31aa013c7a444be2863b1dfp+012Q,
    +0x1.81765a9e3eea510035c8be75bc6c1ab1c444903cp+019Q, -0x1.bd0661e1283bdbccf2dbceb7dc2fcce80392096fp+016Q,
    +0x1.4c5445c33d950e37f8ed83b599750b7ae0cbafa5p+024Q, +0x1.dd60509044d4fd1705d9a9284e15759f9178616cp+024Q,
    +0x1.f1c9c08dcb3184e2e62b8a874cc36aa872526366p+028Q, -0x1.993af36ccbbefdfb9216209f9b40d553c1f82188p+030Q,
    +0x1.bc3536f5839ef7ec20501d997294a6f22279c504p+031Q, +0x1.2b0569737459a8f94d0f3105d8f6c9dcd8bff1c0p+036Q,
    +0x1.8a75df6e60d30e7c2f346b8ebcb9df1a6460a139p+036Q, -0x1.07f76c21546cf2337f9f353fd1ee3e119ff50438p+041Q,
    +0x1.96c202609ce4886e5293769bfd74b5e7f9ba99aap+043Q, +0x1.5200cee6a5caf13e3f44b88a860c35742a2763c5p+045Q,
    -0x1.e796aa85c5d1e6e0e5265b140c64a7b37362130ep+047Q, -0x1.f977df4fe2237047c6633a3c42f9ef18635383abp+048Q,
    +0x1.009cb43c6ac7db80e027897153a7469a0cd94640p+052Q, +0x1.bab88f7c08fe92ff2ab316523e925c3ea93413d9p+051Q
  };
  static real c1011[] = {
    +0x1.c7e7d6119e01e67cdaee4dd5708d927de1dbdb96p+004Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.2cc56913c65963822a2833f873259044a745f22bp+010Q, +0x1.0464da33949c5e0d65a949456ecb19004f6eccc2p+007Q,
    +0x1.1fbfe719a67acc5136f03edec64ecf14af434589p+015Q, +0x1.28220b4613064324e5ae381fec8f53d28d89bfeap+012Q,
    +0x1.ece747617156149163195d12d32ba6ec6223ce3cp+019Q, +0x1.86cfdfd8a2fd3645ea378e780f4042d5c1feb5d8p+018Q,
    +0x1.6307fdc45c7d26afe149d9ef90d5e88057e89ca3p+024Q, -0x1.8a88b4f558791e467b442f21abc413bc32c43b89p+024Q,
    +0x1.2496b00cba1ee2a7eb82801d1247d860d96bfe7cp+029Q, +0x1.2a2ee322dab46f4b08f2041457a01cce6f277c07p+031Q,
    +0x1.2a9218729607bc15e70d557d0a0702717ff03de9p+034Q, -0x1.c94a7fb9c04c7206a03c89ee1675145dc82a4d1bp+036Q,
    +0x1.d27b27b54dcadbb1510dc48e795f277e030f14d5p+036Q, +0x1.103fcedb9300bfa40c51cb1ee56d8b1ce5321d70p+042Q,
    -0x1.42468a571bfbe904f9a5e4e556f5dc23df9f51aap+042Q, -0x1.ae56db2f281048267b69e4ab8768f809e9ccc2f0p+046Q,
    +0x1.4ae7c46f50a69b0abf6bb2cbdd55fc113c3bdbf4p+049Q, +0x1.e6e801ca173d415a0241beb2430e8fc84e6f12abp+050Q,
    -0x1.7606c976f44805a262f504b24bf57c5c7e8247bdp+053Q, -0x1.4e6150afa9f6e8316e61a1ff6a4fcc4b15e04041p+054Q,
    +0x1.2ce85388c720a229a7d95d525d2d852b41cbb45dp+057Q, +0x1.03922420d9ff58b4cd33cedd9e9fc76a80618335p+057Q
  };
  static real c1012[] = {
    +0x1.e3757b62a7971eb76c341c51ddee6457038aca44p+004Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.47cee43b42624e662192fe9680449fc0f1f788bap+010Q, +0x1.14a5b6c46e6c9438cf5c0323c6a430e8af655b9fp+007Q,
    +0x1.4008db223525c6dc9911cc1964510fbe583058b9p+015Q, +0x1.89a49afcca264748087f52a35af6a4e2d7589681p+012Q,
    +0x1.273ba7b916236178832a4c33bda4cdffb0e6effdp+020Q, +0x1.86fcc7b7fe13499d0a25fdcc120ce7b5167c32f8p+016Q,
    +0x1.e9d41ae588b8dcd7e1659724e16db9efee2720b1p+024Q, +0x1.26dcad991303eaab3ccf5008b9c4eedecd11e1c6p+024Q,
    +0x1.574111640a2b251d06c1a0c0e6d701369cef0ca5p+029Q, -0x1.1ac2a9f9bf4f366e60717f77a5626921ad6e98a9p+030Q,
    +0x1.da5010e56c991cad47e671ecc8707e63efb457cdp+033Q, +0x1.4f6dcbff8c7c5d25a9a496b90d383c94cd53dac5p+036Q,
    +0x1.f9b1be7022927774d25cab083b27eae434412207p+038Q, -0x1.cb7d2d6b7673e8bcafba376c52627e09255af592p+041Q,
    +0x1.8ef82aab8e0c90bd7cdd784618114a7f8ded1a40p+042Q, +0x1.f44e5955c5c3c81e9f0e19a6c839d5224c63824bp+046Q,
    -0x1.ca7f059a5d1201f8ab3a7388ab21cb4c833a6d6ap+047Q, -0x1.74325c81052f70b62fc6370f50263ef4385419ddp+051Q,
    +0x1.224a84304fbbb3e1f98aa46e256e5d7c743cb4b7p+054Q, +0x1.933a31a69060772276e321fb7258f119323d745fp+055Q,
    -0x1.328e0b2a7611378487bd9a23ca0722c84d8d82aep+058Q, -0x1.0c9948a895eed4af5edd830676ca8ef76e4ac6cep+059Q,
    +0x1.da424938403c49166427dd40bef678feab5f915ep+061Q, +0x1.991bc0fe9b81059bba4c16ea984afe3cca6d5f71p+061Q
  };
  static real c1013[] = {
    +0x1.b41969521ebfbf62c95aaa45f1fb447c208fd62dp+004Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.37b630969887c2c4042872294ebfb7b58a81b6dep+010Q, +0x1.f16bbd05787ab9323808c4f4a1d39efdadd68baap+006Q,
    +0x1.2acd6ada9811c648b64871fc3652880f9cca606ep+015Q, +0x1.628f2e4978d22faafe94cb452924daf17f961c53p+012Q,
    +0x1.10b5b35e4800ca8ce573a92aa3f28804d6eed3a3p+020Q, +0x1.81edcc0af2ffcf3dd52cde073e100030ad70436ep+017Q,
    +0x1.bd70cf534b6a4dd914299d61f5f60e17771a016bp+024Q, +0x1.07e27405b54c64df743156238f3de55f2b26d406p+021Q,
    +0x1.55a2e566c34a977092b66e383631de3e93016b2cp+029Q, +0x1.564aec86273cf0db1af209f81642ebc30bd288a0p+028Q,
    +0x1.fcdd5681415d0cd06104038a875c2059b5b80831p+033Q, -0x1.0923a23513afc96510d04bcc85010b38a044b144p+033Q,
    +0x1.465fd207fee152874aa938e851c80214f2943e53p+038Q, +0x1.0d74d07c6f093a3827e7afa3014105dbddc332a2p+039Q,
    +0x1.5b04b9dd24315120963bd436bb585b2547317d2ap+042Q, -0x1.d20ebadb4d3e5b1daf4c35d3d4125b2e2a39b1eep+043Q,
    +0x1.20bfc9f5ae070c4e2f204e6331c95e78f8389134p+047Q, +0x1.02956d6baa5374d5010c7fefbd77817fc1776803p+049Q,
    +0x1.259e54b8734d719023e3452e59a0df26db0920c3p+050Q, -0x1.7a3e6eb8df40f4faa9524d471b0ce0be06b23fd2p+053Q,
    +0x1.4ee3b34fe175abdca36fd046c17545265f49abd6p+056Q, +0x1.f961deba5db97c9eef306e4750c21077ad792eb9p+057Q,
    -0x1.1d83c4fa675d6f704df8facd5db16d5a4ffc7430p+060Q, -0x1.82ec813bccdadd8ae82a6283661c3fdb5ef5d533p+061Q,
    +0x1.caa6217be04e9ae1af9f460021048121db72de71p+064Q, +0x1.8ba4904f765082ef1af3f220872e96a076c770bcp+064Q
  };
  static real c1014[] = {
    +0x1.52e5a04187974e66184202e9022cd4767f7b6bffp+004Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.184c64d21956c1734bc085a0f0c278a927460530p+010Q, +0x1.7ebe70fe7447479e0c82a78bbb4558700afc98d5p+006Q,
    +0x1.ff91e547dc34284e7edbf92dfd8f9088875c8655p+014Q, +0x1.5e6f62a07a044c41560931f297c6e1f149e13169p+012Q,
    +0x1.ec06c27c420dc2429c70aeae068804b0adc75e5ep+019Q, -0x1.3d930cd87839d273ccda28c9b05cb0abd14f1766p+013Q,
    +0x1.915578ef5c44a45a793e198f71cde79799d19fabp+024Q, +0x1.f18d144a4e4fada25f85fc0e5abab8a7c54eddc0p+024Q,
    +0x1.004f40386a4819e17c8fd117fe5b2d3c65445b66p+029Q, -0x1.592d5f14ef7c2888c371461498afa2cdf434f8ebp+031Q,
    +0x1.c26486ed2d1497fdb7985a3c0e8803a050e4f425p+033Q, +0x1.a27babf2073967b3abe0c3a66bb00949da53da23p+037Q,
    +0x1.41dca3a4b9b6795126b9d5e53b3f3e400579dc00p+039Q, -0x1.5779af9f10b9ac4078da4aabc55643d3acf620cfp+043Q,
    -0x1.7192867f804e2d5610c706e831de35c167a160a2p+041Q, +0x1.b19761677a85dc663f1ce304027076ce27bdb8d8p+048Q,
    -0x1.9109546b747e48f9c961b4041842f4e38b40ed10p+048Q, -0x1.97d81427af50b0456a16e5806adb37a77d3d7873p+053Q,
    +0x1.7417a6fab73202ab08b95ae1d923e2888c440bbap+055Q, +0x1.239a6d6f6e85061a86c4715df04e8eb122c69f31p+058Q,
    -0x1.75df54d41e4bc86fd989a56440bd20b4f73aeee3p+060Q, -0x1.320db19eec2da8d456cee7917035b2b2a1b06ac6p+062Q,
    +0x1.e46d7f710c50db31eb06723bbc046f44e1b707d9p+064Q, +0x1.cc33327291ca4e2d3e7a13c09438ded1b8c019c1p+065Q,
    -0x1.5104619286531a19ab82afe033f5fea7281fa04ep+068Q, -0x1.bcbc1e207f18bfff1c6b5b91e497c24ff68f4c4ep+068Q,
    +0x1.0bcbf64cc0be725b3823cb7f4a598031244056b1p+071Q, +0x1.ce0467fabb170409f4b9de8d3dae917bdd950450p+070Q
  };
  static real c1015[] = {
    +0x1.abeeacc0596d349b0fefade56f4b2a165f3bef95p+004Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.69c157b6a5fa4c69f71b756a496aa971e4544ae7p+010Q, +0x1.e7c9231c6c7edf17eef7ec0b8c64e9d99a203a45p+006Q,
    +0x1.6ab009af58a835339457eef6ccc09f28cf4c0fc2p+015Q, +0x1.87e185d92cb7dc5690278dabfc81b9db33271403p+012Q,
    +0x1.6c7297a15b52221dfdc5cf0d873f58dfe2ba9aebp+020Q, +0x1.888d19c4a1026f4a76b80073b92209503bb4a266p+018Q,
    +0x1.5b4834cedee8d74c8fd48f9ffcd3ba5286f6b2d8p+025Q, -0x1.e8fd7dd35ad1eea56400f1e05721f3ea8d48f290p+024Q,
    +0x1.3633ff4ee8ff45c99694bfe2e6a02492ef62f94ep+030Q, +0x1.32032ebbe99f47fb975837effb1ef50467b07abbp+032Q,
    +0x1.52c336e7a8126001d7d182d8f30bb8bcc7c84e73p+034Q, -0x1.8c22f05447ecb6ed68114744e2cae7f7e454f3bap+038Q,
    +0x1.800e80d5435816becdf6e76870323ba0639d259ep+038Q, +0x1.9360868659e6b4cf972282fadb2972dd31fdab15p+044Q,
    +0x1.6ac4d2826f4ec78ec0fdf43a1cb6ff6ea671bc32p+045Q, -0x1.2f6587fbd431c1c8a385af2a294a0c0a3ca92907p+050Q,
    +0x1.5c7f2cd504c139b980fc46fa876aa66f306f1c55p+046Q, +0x1.62d11377219d8ae823280929d4b12ff3d8d3289dp+055Q,
    -0x1.11df9b86fa24a7dfb2eac39579bd7dea3ad1e3f7p+056Q, -0x1.3deb1fc79bd770fcdcf53d5d1fbffc43694b9fcbp+060Q,
    +0x1.2d3278ceb9e23b9e02b6b228223752215588b76cp+062Q, +0x1.b5bbb0acc89afac309e7a364d6674862e12ba022p+064Q,
    -0x1.1e0aa15139477938b7ae089bc92788126085fc81p+067Q, -0x1.c10f3ecdc61135fc2591daffe76a1a41b31b5b21p+068Q,
    +0x1.5f2a6407de15aadbe8aead1854fa7f1b86366f8bp+071Q, +0x1.4b738b75f1e49aa9fb2510ed9e4eb7f1ad72d4c1p+072Q,
    -0x1.e7436b8505c501f5e75b3d593d8b3a5680c8b351p+074Q, -0x1.3d14db48c2018a25c580ba365f40d4f6533bbf85p+075Q,
    +0x1.73d01ff76125a7e7f92bf7a9d70ac53ab7801a2ap+077Q, +0x1.40bc5dfd553d637434baedd75d8dbdc85941a42ep+077Q
  };
  static real c1016[] = {
    +0x1.6ae12346eac15ee4a865892056444ef4e3a727dcp+008Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.c669171a76a5b8e7fc47c33bf86a1f8816dc1630p+013Q, +0x1.ab0c9210de10a15fc748a3f89bf224fa49ef4a5dp+010Q,
    +0x1.5190a1de417ed761b59f137aa05af7ec10f9292dp+019Q, +0x1.1c9224fc5cf3b0cc223bc1fcad84d26669aa7deap+016Q,
    +0x1.75c619262ae52f062738f1124eebfa716aed39edp+024Q, +0x1.4f5208ba728467cdaeaedc9a54c5f01970573311p+018Q,
    +0x1.6ded3efa5057658cb002ef98146f4a92548dbd93p+029Q, +0x1.6ee43c443f8dd9f5b42e08f9920f4fac8e712d43p+029Q,
    +0x1.61dc4a025a14392a8f245dad4aad2827c17f1b77p+034Q, -0x1.511a8cc36ae5ed36b079ace541cae1394f1cc675p+036Q,
    +0x1.88414b6c505a74d89524ee1948cb95e2cae9cbedp+039Q, +0x1.13289e852e5e8857c81f93640275f1c0b6602d9ep+043Q,
    +0x1.cd46e16b747c55310b1efe888c3581f3f809b6edp+043Q, -0x1.3591f682047d4e55c1b8e905c7469c4cf215edb6p+049Q,
    -0x1.ad8f57c1d9259b4275492d3b6dc6ee5a5f01d183p+047Q, +0x1.0ffca330300d9e0b350207a79a942ae1ab5c6015p+055Q,
    +0x1.0bdae8e749e9652b473a1c79b7b8a18759b6dbb8p+055Q, -0x1.7017ae5bdd170407ae8206799c3c81ed536a3c87p+060Q,
    +0x1.e98104555ae9af98194f0ba8c255f9685cc297f9p+059Q, +0x1.88472bc625d40467cdbe9d16578647cf7fd9601ap+065Q,
    -0x1.b7bfd9d23763717f37273eff1110f2feb375ece9p+066Q, -0x1.45ddbf37e483adb2cbaae8d84ca39179c67b4bcap+070Q,
    +0x1.5297061ba149d3099f508624fca088a58eb246d9p+072Q, +0x1.a3b12f0f751430339ee4bce8caf06873880a8ee9p+074Q,
    -0x1.1c326215533d6c8667b5ab893d929e27b569f449p+077Q, -0x1.96c31036d1773ab6c2c57999192cb31109661819p+078Q,
    +0x1.3b0fcc5daf32065a47829d5d0c69c5474733ea2ap+081Q, +0x1.1cfac4c6ef55af6f6e131bccfee0b23fa10a96dap+082Q,
    -0x1.9a3c717ed46335c7cd848c73ff6319338615478bp+084Q, -0x1.046544e7e3a46d820eb66a9ee058952b77d59d39p+085Q,
    +0x1.223827ef4cfb06c2b5b3854a9fc91068eb7a07e0p+087Q, +0x1.f4b3b1f4e54a311a990ed43eacd75b1a44718067p+086Q
  };
  static real c1018[] = {
    -0x1.05b51c7f4ea7f91dfcf5dfa58da55ae9939b9aaep-001Q, +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.022fa4008e6de871464e27a591c90f96a21760f3p+010Q, -0x1.aba301ea504e51b6a99bcc3fc2cae508afea4e02p+002Q,
    +0x1.2546257b3d362fa6759c73c9d0b07e9b641cd606p+014Q, +0x1.3e52d59ba192c0351a494d615a1b8a7c1d4645fdp+012Q,
    +0x1.894c74b7a0527d898c046a3e1015e91823fc6b0dp+019Q, -0x1.5921628a27bafc3e049025833f6296253937c239p+015Q,
    +0x1.51043e8a8cfc604d9d16addf961ac55945e4be81p+024Q, +0x1.1c183d6b95d64ed499eb98a8da12f5a1d8489fbep+025Q,
    +0x1.76e5b0eaf1edd2f0a2aff68f760db999cc7b5fa2p+029Q, -0x1.41250493dddb66777d891097a1c1aee650552f1bp+032Q,
    +0x1.84c0a89237f1acf91d0d2cc79dbb317df11b5000p+034Q, +0x1.274f2f9feff4283ada1ce1ea006e7ed46c0919b4p+039Q,
    +0x1.9e90571ca706f877541a7188e01a6579dec58681p+034Q, -0x1.88092867b3cec5f4b9390faa75b6145d29602ebdp+045Q,
    -0x1.45c70575e3619190653034b5cc9af0559482de53p+041Q, +0x1.961fa6975a40889926edf6f43187c5fbd24a050ap+051Q,
    +0x1.55a6f598f30718bd57a54c9964246541aa434c18p+051Q, -0x1.4b946c1a3f35daa92fe79cdfdf10df4d52031388p+057Q,
    -0x1.642078670412bd81ffe642bac7bc04e917b9db71p+055Q, +0x1.b232a7c3b7c511adba7d188d47402a3c63b82bbep+062Q,
    -0x1.57483a843af5be15dc5c190e57a79b52e2c64596p+062Q, -0x1.c94c562016e8f7e3e432e5b419b4e61d6661cf43p+067Q,
    +0x1.06647dba6dbae0ac87e4c5cfb2f1476227392a0ep+069Q, +0x1.8381e0bcc26e9e49e91215635eca5d11296f3475p+072Q,
    -0x1.6c08c7cbd01084229b2aad8bdf4f05db11443766p+074Q, -0x1.05ec579b3ec4638f6a59facffee446e86c15aa72p+077Q,
    +0x1.48778c4d5399efca990a5c5136192709f2f321a0p+079Q, +0x1.163933c576e56841bb66299311081b3193fba981p+081Q,
    -0x1.91968afd9d3c370c669e90eb6b06603344eb3de7p+083Q, -0x1.c30bbf1bbc9dad1c0aaa370c985c0cebc084a95bp+084Q,
    +0x1.4f89ec803813b5b06b613c0c65d8c3dd54fb5594p+087Q, +0x1.09b13ee4c07e1846105e6e08e9e8f2d7f65f5dc1p+088Q,
    -0x1.5dfb73d84c0385b69a6e8f2a7f4600dc005aae33p+090Q, -0x1.9aeeb4c2dc2f3bb4449ba7738e589d003bbfc7b0p+090Q,
    +0x1.7b26af29c211f978ab1fdc80f4cd001ccdda2539p+092Q, +0x1.4710dcd38af17c03214fe943212d92eb4023b2c8p+092Q
  };
  static real c1104[] = {
    +0x1.7388deeb3740d633ec53dc20df61f4111d2ebb62p+004Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.178584bdbcd1efdbaab9c98620a268d5178a1fd1p+009Q, +0x1.c701323f7a353b82a6ca2d7e3af63aa3fd76098bp+006Q,
    +0x1.89a8e16f442c2b5723797e71fc7161aea1477725p+013Q, +0x1.158e31b44ecb548afa7ee85bf39d4057a1cac8efp+012Q,
    +0x1.1b8f9f457589e5beff60029a693aa211226ea366p+018Q, -0x1.826c2610405e498c2a710a502cdf4730da7f29d3p+015Q,
    +0x1.13d6a79db92c535721ba04f00c2b59e79a157ef0p+022Q, +0x1.decf64aa60f4644b8191df7636e0b19de0e706c2p+021Q
  };
  static real c1105[] = {
    +0x1.9ce672df738cf484b63c0ec7c426e73968284117p+004Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.650db2e7c938410e147d96197dc3eeee07613a7ep+009Q, +0x1.fbbca7dad49cf6b8499f48c6edb8e170e23a989cp+006Q,
    +0x1.ca4cdb6fe7662cc40a8d8e6869a1d73afccc5cfap+013Q, +0x1.24fd0148835f4e1039aef7d27dab46eedb5d0a39p+010Q,
    +0x1.00b5a1b2d3bafbce7b87f9e8c94b5ddb5bbb961fp+018Q, +0x1.1ab2267a1fd2d3bf47d6f168eea08ec979de0f6fp+018Q,
    +0x1.ce61cc3d76260b586192ba93992007c3918e95a3p+022Q, -0x1.98a561b22b8907a6af7330b18d53b2531bebd827p+022Q,
    +0x1.7b6e5af6aa9581096a05be356c89542e33225870p+027Q, +0x1.49509c0deabe5087cbd19fc931dfef873e140913p+027Q
  };
  static real c1106[] = {
    +0x1.a2a75b6f1e9dd71e77bdcb80550d0080252b7f3bp+004Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.ad8f852e1e802e397bd74d28b4bcae7a0cb38977p+009Q, +0x1.0189267ba690d49237958773768a5da3a5a33adcp+007Q,
    +0x1.747da771def5976f31bc79b91007c0b1656b4e39p+014Q, +0x1.b5316eb130a210b3ff9eb25a7ce8f07f37e15661p+012Q,
    +0x1.f5232b7c87a877fb81948ab253a5947613783998p+018Q, -0x1.bf4f428a2265f82571122021e404089b599c12c3p+017Q,
    +0x1.5f0cc0746b365aeda28835d72db077b47182a25ap+022Q, +0x1.368897e540162810ed980e494032cf177e0b085ap+024Q,
    +0x1.f450214b444b3b64742d76785e848c65511ee82dp+026Q, -0x1.add46edc67b945d4a76a2b4ea48b8f60e5a493afp+028Q,
    +0x1.f86cd050b7d3c51251960faaaed5f757bce84663p+032Q, +0x1.b5cca1ec8d8a41f279e12326b2ac5bd2f18061d6p+032Q
  };
  static real c1107[] = {
    +0x1.afb4e5ba9b6de6338927a470ca9aacd368d41de8p+004Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.be8292672d3ca5069cb53335226068261615ecdep+009Q, +0x1.09db06de14c7950c6345f6e7bf9c8d4b75946ea4p+007Q,
    +0x1.71b19d37d28ebd5fe262df98a127fa3b22b0ddddp+014Q, +0x1.cf89ba89665de6006bd7bc206a10e8d648974661p+010Q,
    +0x1.4967e8d8cbbe6604192b737ea85b01d2f849278ep+019Q, +0x1.fef3db8af40dce980947747d8ce2dc828ed9869cp+018Q,
    +0x1.17a5f1e267f0f7e5b9ed606f885ed0ef7d44a9aep+024Q, -0x1.73a5e98d2f8bf396f99b763d1981c58c8772eec5p+024Q,
    +0x1.6a75dda88b9f8ee2e573c905f67160d9e24311abp+027Q, +0x1.0b34d8d26fd062db135dcc54de193cca76d62d2ep+030Q,
    -0x1.269f6a2a72a9b145f147409c52fe5beefefbf58ep+030Q, -0x1.40bcd32c9c39c59d1d0674ed0eb98e54ad6e7cf7p+034Q,
    +0x1.1d88054eea7de02fb9a5bda4c8efc6d1ae9a7f19p+038Q, +0x1.efa2a2a2597d784abe19fb723ca0f996ac5c4736p+037Q
  };
  static real c1108[] = {
    +0x1.bbd5292acc4303662e713a7248f26fba2c84b1dcp+004Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.068bc248471b88e064632a2b3960aff4e4148060p+010Q, +0x1.1195aa24204b4c8d6413759644f4e77d7a8e727dp+007Q,
    +0x1.cbd0c21056997e2822e9463e1e220b7ad6117ab3p+014Q, +0x1.c8d779a2ebc506e03f3cec6047c6628ec1fdc25bp+012Q,
    +0x1.485549d0efe29a704107f4d4e3db5dad17b10d8ep+019Q, -0x1.fbbb26203c8c7850e992fbbb8907e3369baeafa8p+017Q,
    +0x1.e293e1e484f5a52d38e92931fd82072e69aba5c6p+023Q, +0x1.1d3aecddf010171fdc29111e6cf5b5390c841704p+025Q,
    +0x1.1472fc5ef7d438a917c501f09c7c389d989e9a0bp+029Q, -0x1.748f9a2e511fece90ca0922ed4734f850e480b44p+030Q,
    +0x1.27c6bec7e42d732bf2c198ff080b5b69a9f2fa31p+033Q, +0x1.80a88242d9b9e1b1241b89f9ae2f3c7d59e73b97p+035Q,
    -0x1.92bf68e55a95feb52029e834991d70e15ee2a5cdp+037Q, -0x1.8f25b645c3b5d97adef93a1f87a3cf4c6df3103fp+039Q,
    +0x1.2417d3678be67d5bcda7072508158f274cb20126p+043Q, +0x1.fb067ff358c2c067f0a5054e609f755e84d5065bp+042Q
  };
  static real c1109[] = {
    +0x1.a6d966fd0ce791f6e72d66c6b57c24f3626db76ep+004Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.0516aa3ab75472a950dfa1ce6fdd21b7b92f6f2ep+010Q, +0x1.0435bd680cf51c4b989db23cb7a8ed458f743df0p+007Q,
    +0x1.ee37cdba13b239d1211830262e647a28a4b7e435p+014Q, +0x1.a934481f55f5adf00c27a21f950ff43a9dda9f6fp+011Q,
    +0x1.c392a8a5241eefe9dbf6fe817894543bf3526c60p+019Q, +0x1.0ece99a4e7cb1b9b352ba8c4f10c9d059b998619p+019Q,
    +0x1.371838b828ac604c31fb3dccc40e8224ef6927f0p+024Q, -0x1.0c33699a9e6b94880c62e96cdcbb2155947c2ff5p+025Q,
    +0x1.f090aad2990da05ddfaadfd680527a55041a309fp+027Q, +0x1.1eef92313d63d9548745ca58dcb172102cede596p+031Q,
    +0x1.898d92ee72081d62fb828876a02beff3f7f85683p+033Q, -0x1.3c2c096f29b13c7ebaf6ddecf8c40e53aef0edebp+036Q,
    +0x1.f997f8a647a989e38d65d0f87a81b40f0e139b56p+038Q, +0x1.fda5010a27aa064d1473063fb79a611326e4f215p+040Q,
    -0x1.703fb87c8aa51f8559007a8a9bb070daa58abfb1p+043Q, -0x1.c98578e16306b2f03e4bac882121868cb9ffb9c0p+044Q,
    +0x1.16efa31802a3235916a218ae2867f7722548d5b1p+048Q, +0x1.e42fe137fdad8db3a9b867eed70a10aa6a51fcbep+047Q
  };
  static real c1110[] = {
    +0x1.a6e586d3a52552d32e37d0761173b7eca7dae428p+004Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.1a333a8c25256234a308e0254c48cd5aa16c757ap+010Q, +0x1.043d77c5f2b2b34633a1b2fd878767cb415999d6p+007Q,
    +0x1.fcb90efd91923a64b142bb1464c9ddf02d63f363p+014Q, +0x1.cb5788c15ff7570a5235c5c20f9fbdb13b1f8f96p+012Q,
    +0x1.b3474e7ec177f3e4ab63a2365a2694d60ac5bdd8p+019Q, -0x1.1a73faa3213ed0738db6b0a9e12b0e2c7f35e2dfp+018Q,
    +0x1.a6f7877df17921c86ac4465ad6c8eafd26e9e9ddp+024Q, +0x1.b124f5b4759ee8c75d8660f875f748b8c17708e3p+025Q,
    +0x1.71bf0505a338ce6a7d6c34489f3a900876069d8dp+029Q, -0x1.9ed69082a882e32dbd360fa5bd9c43d43c3bbf92p+031Q,
    +0x1.13a62c4275e509f683ce5a2e9c764d568ea4c7acp+031Q, +0x1.376caa33fca1ce361db3163c3b4682f0ffb53c6ap+037Q,
    +0x1.f9dfc8d87c496afbc4ab0c11bf27d9ce892ca9f4p+034Q, -0x1.249a8e7daab08569039fe1d33a7f364d2a61b626p+042Q,
    +0x1.dd366ff80470938ffd5d630bb4fefc5b9abd86acp+044Q, +0x1.8402a2fbe744be98524eb659ba14712d7704af18p+046Q,
    -0x1.415b18e1d4497631575ddaf883343077b8490b83p+049Q, -0x1.30caa0083ba85460a2b423e36434a3a63e08dffbp+050Q,
    +0x1.35d031a8171e07ee70ad0938217cc6499b7ecc3ep+053Q, +0x1.0ce4717fb782ee9241aa11bed7a43f1fd3885da3p+053Q
  };
  static real c1111[] = {
    +0x1.aaa374b5d9421d86ce1f57c37c096092d638c401p+004Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.345861b1fc750ff1bd8985a11dae4a615c8e664bp+010Q, +0x1.06a00bbe32c013717451eeef49e23e5ab0f4ea4fp+007Q,
    +0x1.3558c05338184c9d33277a796639d19bb51d7c9bp+015Q, +0x1.267cf65e1061a4e62d7f25902e80310baffe39a6p+012Q,
    +0x1.18060a2178bbec310eefc32408709ad5ba126d32p+020Q, +0x1.333cb8fbe8df8bc8705ba633b7a6fc433e1f4e65p+019Q,
    +0x1.8af4252c7486e7db5d8a875d1077aa18e5fdba1cp+024Q, -0x1.9b2857df13b1a561c7d603b850cc660acbd66f90p+025Q,
    +0x1.5c1d07631a5ecc59be7daab7bbf49c75cf8afe43p+029Q, +0x1.2b99f23941925447c2d683a160a34799eeb30f1dp+032Q,
    +0x1.f0036a1fc62be2a7b98938611cc78c781c95c51bp+034Q, -0x1.ed40e47f2458e721985f679222af91656fa1ab14p+037Q,
    +0x1.46391eab7fc8fb9920817e8fab695f385f66b62ep+037Q, +0x1.2f0953f8a0035f795ce8c658f7dd16993d013d77p+043Q,
    -0x1.4cc93feec268b306cdab2fb537b01de010fd1347p+044Q, -0x1.f6fb79c66938ef0cc6a18ca326f3b37344531bbcp+047Q,
    +0x1.a1e013f97a26f40ba4bf3700c5f70004dc9148d4p+050Q, +0x1.257be88f2de07317b734ed82126c7479770afc71p+052Q,
    -0x1.f6d0512536efa59d9be9161ec37e79b07f7d1340p+054Q, -0x1.a3232ef6bc0725a828e559a9278c197f6bada03cp+055Q,
    +0x1.7885ec3686f261acfdd6a7a244a2d6dd6f0bb3afp+058Q, +0x1.46ca80e34e7270955b9af82a7ffb56481f42c48cp+058Q
  };
  static real c1112[] = {
    +0x1.c009a08d6f8a4001ac643a60dd209971e10cfd85p+004Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.4c5aa099fae65a4114a29742ea2ffa4a3f9be9fap+010Q, +0x1.1443cc240d0dc2accd4383dccb51466b77e11f75p+007Q,
    +0x1.4d0ae9df35982d7bd000dbb6287ff51c9d1f8d77p+015Q, +0x1.c6282d58d559bfd2acca47b8ff666102ceacde3ap+012Q,
    +0x1.49028483aac6a679e13bbc5b26c7e264a1086c59p+020Q, -0x1.89138916d90c0d9686a76a575559f4d7b2180df3p+013Q,
    +0x1.29a0f4174736a4e6630a0c4a5d904b5779291193p+025Q, +0x1.45fb9c301e3a75d3dcfa34c939ea10b1897b14b9p+025Q,
    +0x1.9b173eef5785877b53142047ff3b7f750fbbc791p+029Q, -0x1.8fd986313fb4cd659fd82cda575d797a4680c8f3p+031Q,
    +0x1.e7fbb294e38330f8626c84a41ebae180dfed1aaep+033Q, +0x1.beb32f60a68546d3cf98d826c2a84bb90a24cc63p+037Q,
    +0x1.c9f2e99758acf78831a296e05edd5dd3c0ecde52p+039Q, -0x1.41983d30f025443fa3b70ec4d442b46eddce8638p+043Q,
    +0x1.fef7a40961ded9cd82ce5f75ded0cabc17d2d455p+043Q, +0x1.5fca31ef3213055b0dc856efbf8218676f036737p+048Q,
    -0x1.1460e902798fd7364569b839a6a73a66ca616ba8p+050Q, -0x1.0d03b4daca67ce162e77e72df24d58e586619949p+053Q,
    +0x1.c4c1539cb6b95f34844181e7fb335a19f10d9c35p+055Q, +0x1.2557e130c8f15e6788bd7fa18c2d891221f43cedp+057Q,
    -0x1.f1e839c7b88519afe32429e834a130a5dc9e29e0p+059Q, -0x1.8e468616f58beabe2d993e18d385fcc9fe9d5b13p+060Q,
    +0x1.556bcfcda673189af7a01646abfca000f306f7fdp+063Q, +0x1.28534cdca4d475fc4e12c41503c4798f7226b1d6p+063Q
  };
  static real c1113[] = {
    +0x1.95415b4be9cebcf497b90b9fcbf8f32eeb777d67p+004Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.44652c6015021733414d8231df403823acf33c89p+010Q, +0x1.f1fdc7908894368c9a9798f6541450cababbf9e3p+006Q,
    +0x1.418e2650957fbc64b66c16894fbccc41beff0971p+015Q, +0x1.88c3180d23fb2f387be0982d8075d0db1bc23c53p+012Q,
    +0x1.378da31172c251420ce5ee29ba1cbdbf13712b78p+020Q, +0x1.08192fe2a3235579852b2b0d56f76c36c48dec50p+018Q,
    +0x1.0e61d56e2cfb95f2d44a5772b2afac859ee6f566p+025Q, -0x1.0dd04e893461217f2f7eba9b13a5ba4c56ea584cp+022Q,
    +0x1.c7e22352883affee8fc3bc55e859939ca0914571p+029Q, +0x1.280615b7a2353d52534af95d37c7fffd4e642e5dp+030Q,
    +0x1.6b1b1e43c2cfc5e429b3dc98c02708a82a5f521ap+034Q, -0x1.04f05497e9770012c665d1962e5ef6e3ca41685ep+036Q,
    +0x1.936870a8a43529fe639ce4afe57c9b57607c91b9p+038Q, +0x1.d3e2e27f7049700e78f1e67301d6b4364fd633a0p+041Q,
    +0x1.4ea6f2ec52dacc7caf1bd672de14d03001084181p+043Q, -0x1.186caeed210c587a806117c4d4f57eeda99530a4p+047Q,
    +0x1.db7db3eb889acae7660ac0981b1a3abd3dfff064p+048Q, +0x1.164b2d3cf0e6ac420cce9022e27e031dfefa045bp+052Q,
    -0x1.b05a1adeb82ba4d3143f7a66b9ee351801b413b3p+053Q, -0x1.8e2adfc74f12b8d41c57d827132327dcf5d7a588p+056Q,
    +0x1.549b4ae594b731f4bd41abb8d328e44b344db77ap+059Q, +0x1.af15a9a614632e9bb36dd67d07dd38da35888449p+060Q,
    -0x1.58ce8ba912594ce2021f3db37f85999fe6eb11d6p+063Q, -0x1.26e92eabec594267a2d7c5c5061b63f9ec70f2c3p+064Q,
    +0x1.103a9eb95300d84af0b30a0339c165629d71d2a9p+067Q, +0x1.d88b6bdcd027a3d3e665ef6a10df6dc77f66a01ep+066Q
  };
  static real c1114[] = {
    +0x1.3f065ffc58068c0689aa30da536da5156492fc39p+004Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.2a7c929a987c7eb486ced9420bcd6ee9792812fep+010Q, +0x1.8410df97c3f980418e4845240cd6d7745721caf0p+006Q,
    +0x1.18643ea4b28793e0e5076f2205c0b4fd93a9f70ep+015Q, +0x1.a022535d0e01c28364e626ae96eebdbbc6e38b94p+012Q,
    +0x1.23848485f3cf5a86165581d9ef14d08eeb758056p+020Q, -0x1.6bbf16a85403aeeed2372f2e6892f2351175a6a2p+016Q,
    +0x1.006e98c3b0b4c01f7d22e21b3da09e07d8c9f270p+025Q, +0x1.a7b2066a4a43aecbfc2597186bd80ec60999d901p+025Q,
    +0x1.3ecc9ce7c201ad87de57ea1ae6a540b1dcdd7b8ep+029Q, -0x1.439d7df53130f85daaa23c6e914ec9c055bf5b26p+032Q,
    +0x1.18bdfdfafdfae11fd0570bc8e6af319a1eabfe92p+034Q, +0x1.958022b08c1c2aa389f331085ebcbf4146363225p+038Q,
    +0x1.2b2e4b4867dec8259c78992b167529a053a1215bp+040Q, -0x1.5eed711b8ce7f1f61707ff807a2364b48e9d1b4ep+044Q,
    -0x1.fcdb3b00753ffb78a75eed3661fe2b5c4719fb59p+041Q, +0x1.d0114171d5bf00f6dd87061b08c218bc62c0f47ep+049Q,
    -0x1.4d60d080877a18bc9c73bffe276e3ffcd24df3b5p+050Q, -0x1.caf62435a6ac6bd1d74d4792538cf3f6f20e2169p+054Q,
    +0x1.e119a5c3c17163f4da890432a3e3ee271e38e95dp+056Q, +0x1.588d3d35d1e8c7cb1bb0a40c578a846405a459c6p+059Q,
    -0x1.ebae0d51e74c02e7fc6eb1baa7b314d994d4b6fdp+061Q, -0x1.7c963865f787c17be1c1c78ae99200ba49d04c99p+063Q,
    +0x1.439af0a69029fda60e8ff62bce5b64036e3241c5p+066Q, +0x1.2d0b124f76c7d9e3ec5d8d30f1d9abe3785f988dp+067Q,
    -0x1.d5f541aacfe85b99fe5eca9f84ead06770fe88d0p+069Q, -0x1.33030b79e798aea2c7d55db8bd78bc5cf0b0162ap+070Q,
    +0x1.824551390bb7cf15502ced0832aac522130f43f3p+072Q, +0x1.4f404cd6fcfa621e86cf8ff8921a2cbf6320e5dfp+072Q
  };
  static real c1115[] = {
    +0x1.6c8332483791e73196609941213fad4da21e9a4ap+004Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.6462fbdbd7b5de088a6134f5b3d6a3edf7c0fa06p+010Q, +0x1.be0d8b3996bd6f5660e7c0dc000998f232fb18cdp+006Q,
    +0x1.60f32ad4ce9329b68aca60ae6c85698756cccc22p+015Q, +0x1.90d251ee84b67ebdc7d06718e9d94f86bd88d46dp+012Q,
    +0x1.6f5098ff3f1ba94500632792bc4d7b5c7e8749acp+020Q, +0x1.1166a23ce822a55e4615d0a604d38f8a85e71862p+019Q,
    +0x1.73e6b98d85cccd9d3bb8b340f8f1e71c586f02b9p+025Q, -0x1.ed738aa763399c088291f20f45df7eae9aa2acebp+025Q,
    +0x1.7a0e8ee480fb667a2b82d124c347da963886b292p+030Q, +0x1.23995a684d2d161bc12a5c4a283e9af9452d72a0p+033Q,
    +0x1.61e057d212832a0678936263c0be1d6dcac4fefap+034Q, -0x1.92aef1286b42a3d24dec17c346f3c5fef30b19e5p+039Q,
    -0x1.4d84cda0e70ab58e65f9644811217720e82fe634p+034Q, +0x1.a97b2e3761e31cc0078b9fc5ddfc71b98cc5b846p+045Q,
    +0x1.58639cae69160411693866c1e9edebb8fa67b3b7p+046Q, -0x1.4f50eb8cd4f0ac2c8fc5d614fbb077a64785b2f0p+051Q,
    +0x1.6bf3eb06959dceb9022a7e038d75a92b4a6b5fd7p+049Q, +0x1.98c1e83d715fa06dab838ba47fafc7a4e6702420p+056Q,
    -0x1.b2409322d92bc5e499356a048e54fbf12dda2c0fp+057Q, -0x1.7e41da36e1cf7dcd568fe2087402f6166254e740p+061Q,
    +0x1.a3940817955b263f54e446b1e889d8d9532227bap+063Q, +0x1.11bc19efe8bdf099a2117a2c399fe95ca0224be4p+066Q,
    -0x1.91a62a826e790bb97c3944d10e6fdb3fac948cdfp+068Q, -0x1.23e09cd55a7f554c5cadc8e41a4c15d514aea822p+070Q,
    +0x1.eb1438154f31e2438cc1e2abfdbd699430183f68p+072Q, +0x1.bd9f5f2fcecaf4d534291e28df5827f57b7c198fp+073Q,
    -0x1.5ae7db42770c211a6a3fd46a76ab71c034b3d776p+076Q, -0x1.b7c826e04678ba7cce1af33f18916760d034ea6ap+076Q,
    +0x1.03e4ed1bf5b28a35643ff451efc67fbead1b5820p+079Q, +0x1.c3222f8bf22e391c70a638a571c59985ffafad0ap+078Q
  };
  static real c1116[] = {
    +0x1.ff9599b0c6593ae730d4983177c384760bde9405p+005Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.69ed5dbd8a2bf2ac596748647c328c6c8e74ec81p+011Q, +0x1.416cc557f82927f6e49b144aad5d8d47acc98a75p+008Q,
    +0x1.e7ddcc24f2dbc763683778c1f67415556b210775p+016Q, +0x1.e6af4545c67a95ac8585e7480e1f4897055472dbp+013Q,
    +0x1.0f9a198e9ab39b2a92019f438c173814d05fb889p+022Q, +0x1.e89a8dfa5b206d840a9a0eade5aafb6abdd1bcc4p+014Q,
    +0x1.08ed3796b4baaefb5ee194f59d794e998e103c7cp+027Q, +0x1.3ecaf551aa5856f22319cd29c551b06625fa5328p+027Q,
    +0x1.00fae94089c25e48a7f351ea4065ea21c18f3ce8p+032Q, -0x1.3f2ac43e652c4fbccc73d02d8d558f51ad15de8bp+034Q,
    +0x1.3f2f891c431c3a82e7d4526fbb952938aabbbaf1p+037Q, +0x1.12b44b69e1d10489021241499917d3293f9e70c1p+041Q,
    +0x1.97b47fac72c64feb5a9c31b2f2257ae554495efbp+041Q, -0x1.49b628006563f2a225d7e7b8d8799ccfce87639bp+047Q,
    -0x1.a1df3c60f785c9f62ef88d6ec7a80d9dc4f3cf2ap+046Q, +0x1.3354f3b04dc732b8c15ef88e1a433cab16459488p+053Q,
    +0x1.11609d540194698999394f39c26f504ffad64e42p+053Q, -0x1.b9c73cf7754f44483dd7fcff10f65208112065f8p+058Q,
    +0x1.8a6f48fae59a52c78a2b42eafa687f94e0285319p+058Q, +0x1.f2c0da8b1b772bec1c6c729ddcac21994188efa8p+063Q,
    -0x1.5034b56fe5e36c43281a58035653dedeaeb0d8cdp+065Q, -0x1.b68f1b822723826349c720dbac7ee7c40ac4c049p+068Q,
    +0x1.008ee841d06a5b78642ff63e27cb5dde12164436p+071Q, +0x1.2a21d3ec558e9765a42b6ea5f23edab91b335c79p+073Q,
    -0x1.bde11fc8baa3ba767672c4521c710c1095d5ead5p+075Q, -0x1.3077ba7fe62f3ecd87b8a01f3fc55679f1e19798p+077Q,
    +0x1.fb9e2582ede9de31e08558eeddf482b7c5dfefacp+079Q, +0x1.bfa5d715da288f627f60f14888a3732264fc4ca5p+080Q,
    -0x1.568312140e002bb7034f1d3af3e5f9719a610827p+083Q, -0x1.abc070081f799bb8b4e997f777e898eb180a0afbp+083Q,
    +0x1.e8fea5f03457d57638204182a628b49e4522b8fcp+085Q, +0x1.a86836f08e9fd451db7edeb2b02f91fda63878e0p+085Q
  };
  static real c1117[] = {
    +0x1.05eb212c7e7a7db066fc8f07f1e9fee3589f805ep+007Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.35b0f4159c1039fa03016b45f3f75510136ed8f9p+012Q, +0x1.4b8ffe1c694a562c53206393a0b70b0e12e2e319p+009Q,
    +0x1.d9983a06f1e799503968e9873ffc57646b506b33p+017Q, +0x1.aa2285ea688b19ff0725f37a6df07da38fc6ea0bp+014Q,
    +0x1.06be2bd1dbb18a125abd6850146e93dca0b1024bp+023Q, -0x1.2278eada3c42fb48a0e0eaf21c1e57fdbdff92eep+017Q,
    +0x1.04086f3f3e8c6bcc97730814df43284157ecc934p+028Q, +0x1.61cf7cb92a76abdf7a7daef1614d9772bb62fef0p+028Q,
    +0x1.f81cdb02c228bf879630b731b4c3ff3f89ba87c6p+032Q, -0x1.6486922f688e1bb1557df3d490a6e9a61c54573ep+035Q,
    +0x1.48ea9bab2ec139c3e98c10f1e29d4ca8daf0105fp+038Q, +0x1.2c5ec253195320a73785f1386e936cd5d4d6c0f2p+042Q,
    +0x1.c236d709736b1aac24195a9c6fec486019d2b089p+042Q, -0x1.62d227fd2d1398be5f8eff74b516fffe1cc73ebbp+048Q,
    -0x1.ecb430d9c5d135f5d50f27d46409676052284195p+047Q, +0x1.44deb6f46cd0e465a430e6774e6a661b690ad133p+054Q,
    +0x1.0d0b0aca1c9b80e9466c1a29c3bc0f25c96cfe41p+054Q, -0x1.ca3cab76c34a9eedc77c7e3e0c47d7dcadb0a643p+059Q,
    +0x1.d8d2ee8a936e00e8809065dd2fb7d55f03ff1af9p+059Q, +0x1.fa7c81ee0c62a61db2100cb2b2ed33648f2a28a0p+064Q,
    -0x1.6c471742e7bed49adca114068334b15611bdcdafp+066Q, -0x1.b26c244a0aae572905e40b1850142c7ea41ecb36p+069Q,
    +0x1.08b6996677f0b7b98c4f717a502129e85f1975c2p+072Q, +0x1.1e5bacef63a9167113ba9cbf51ad2180e978ecf9p+074Q,
    -0x1.b762ba85ea45cbd30c5ed3c8adfcf80d47cb968cp+076Q, -0x1.186ac49e155090033062878f4bdba22ba686e09ep+078Q,
    +0x1.d95e551ccf4141bf6c4da7cbd26760afb4d2d4d3p+080Q, +0x1.82a3f16195bcfdbeb8200ec5adc10c9a889bd0e4p+081Q,
    -0x1.212cb4e900c3eab638de6d3b46996195e238e0a5p+084Q, -0x1.459fb6493599c84b440562dd1e8344bf6cc8adfap+084Q,
    +0x1.42dfe44ebaab448135fc4a643dc69925e3efcedap+086Q, +0x1.a9b3b85cc204e6d6fb31f3f19bbcc4e3fdfc2c44p+085Q,
    +0x1.f90484663e64bdbbf2f348e7e4ad027e68eeb90bp+087Q, +0x1.b6504c713038efe4cee6a72b5403145317233878p+087Q
  };
  static real c1118[] = {
    -0x1.2713a9c648be65fa8be7beba17b6127a5fb3c7bcp+003Q, +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.f34380e4c81cb7221c23ac2f426eb70f79a7ef57p+009Q, -0x1.9d67f7e113b179afd099e490a5ea8faa81cb2b10p+005Q,
    +0x1.1c900cc46d5746e55dcdc15c30a06a07ea91d1f9p+013Q, +0x1.5d0e6155d960fd5b5dbd21357bbf9e6b2512b3eep+012Q,
    +0x1.1b4c80eb2b5d60eed9e58d0145bd729faae39baap+019Q, -0x1.bf6c95e254e6ee5eb5f0ce9d1d7a3de93359fc06p+017Q,
    +0x1.58872384226f33f5343c60dc71ae670cfd01bdc8p+023Q, +0x1.252097f7c37d59ad5a2cd4f865990d4b41c985c4p+026Q,
    +0x1.1134deb2178cb2d3a1060be8845621142f4e6f48p+029Q, -0x1.76f24ef06cf8701d086acc07633016ce112873d3p+033Q,
    +0x1.df33854d84a98dd4355d1d4e1a21021d5598e376p+034Q, +0x1.616fdb2655e704270f709019d2df733472e7c46dp+040Q,
    -0x1.2b393e0eb9d8c0bf2286caeab96b11303aea8307p+039Q, -0x1.ebde90c371b7aacd69607c66502d527290e0fa3dp+046Q,
    -0x1.c16ce41d482352f7310894961e2754cf8e856fe3p+045Q, +0x1.0948312848b669d14bc4226dd3bce414fd73ad1ep+053Q,
    +0x1.c1e58271ac987b393f56ea74e1660d9a265d203cp+052Q, -0x1.c3ca0ffbb51f51b83940c818429d67f7c50176efp+058Q,
    -0x1.c350ea0bd2ad0ef2ee0c829ed34d848939acf157p+055Q, +0x1.33d10e8d9a8154bae3fb556b16aa58b52f29383ep+064Q,
    -0x1.740c8b451503b9f9a5816030590540bd45800928p+064Q, -0x1.51057bac291ffb50b448344f73a3f123bf504cb7p+069Q,
    +0x1.e0632c1b5bb3b3608dce62d56e62c3550b32e3abp+070Q, +0x1.282a68b3fb664a4e99f8f78b47ef8f0f19b163c8p+074Q,
    -0x1.4615f75e6bc17d0f73fb7c518706c16d49de5772p+076Q, -0x1.9e4441a28418c6386885ab0e5a0e56016d4349fbp+078Q,
    +0x1.23c5cc5990407b3af33032fe7d0187f3691d8a8bp+081Q, +0x1.c5b8fe7947d149eb7902eeaf17c9a24fdfcac4e4p+082Q,
    -0x1.66006ded6b9c115a070f8fc0c416e4ea2eb078a5p+085Q, -0x1.79c50a07f052f68435a65e7b5c202da2a445c425p+086Q,
    +0x1.2a769efd22239997e2f21ef03a1d4cbcba3d2cdbp+089Q, +0x1.c653e5b37fc3d8248ae401e0a7a427fa1252c546p+089Q,
    -0x1.3685f8d18baf6298ea8ff30842a393c651afbc2ap+092Q, -0x1.6410e541637b00474e8a118bf47ee4998a9328cfp+092Q,
    +0x1.4463827709f1d861dc9155293922ee78fa0ecd1dp+094Q, +0x1.198aeae9042d4e8f9346429f71edb6e90b0ed01fp+094Q
  };
  static real c1204[] = {
    +0x1.81c2732b8c95f07eb1226a8469af4257f67b9a9cp+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.32fe6696fa31fcb899096a14e1c98835551242ecp+009Q, +0x1.fc2c17eeca392f4952c442ab0ecfad49fb8975d4p+006Q,
    +0x1.d04e655ef44679fb79b8cc6d2e86b1c5c9d5918bp+013Q, +0x1.5ae916cfa0957c2c29cc99dc2fa44483c0936113p+012Q,
    +0x1.73de059211da6eb0d0c777f5f4fcd8be4c558771p+018Q, -0x1.3c59944f876af1964d0d61f062de8b39e75d5f01p+016Q,
    +0x1.954553cb42978fae0d4f4e52bd2e3c30865a466ep+022Q, +0x1.61b6ff1373370d3a55a543c9b42028ed358ddd4ap+022Q
  };
  static real c1205[] = {
    +0x1.ab2545ebabf81979c6e789e8f8135ca29417b93dp+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.89391441d5a55f7b717b15da15bb44a80cc62df3p+009Q, +0x1.1a6d54b9262f3a1bd75f48a37bad2148c3c46851p+007Q,
    +0x1.065018dffce3561812a0fe7774be204da833a199p+014Q, +0x1.baeb7202a1665a852f24968c851a6c51ca792bf7p+009Q,
    +0x1.271bc48e2cd00eda2c312e4d48087be6de889a29p+018Q, +0x1.90582841aedef7eabee8c419e2f23e8e0042f242p+018Q,
    +0x1.31f16fd7f148cb26b68110dbf49822be648a1d83p+023Q, -0x1.49b15670a06f41e73ae8bc9eea913affb298b394p+023Q,
    +0x1.2b8ea7125adbc5817930da1781b6551be19d8f4ap+028Q, +0x1.0573103b362987fbc56f07c234c604edcbb9ce4fp+028Q
  };
  static real c1206[] = {
    +0x1.a65c40e0e0a429817c6c17d285f161a5d537c2c0p+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.d0272c3303bddc18724484d08be372ce7ac89d17p+009Q, +0x1.1726717e1a3d51d23f5088ff1640d34f534e4adep+007Q,
    +0x1.b51b0204b8fd8c66810665c835c95d1d0435aa1fp+014Q, +0x1.17e0130468c3ec3cc0394cfd7f8a6d676716b674p+013Q,
    +0x1.3c70969146f645dfeaf33b934525492bd6c53687p+019Q, -0x1.76e24a239c010a4ab5bd4e5254c07d19ab0fe8e1p+018Q,
    +0x1.82a90a243a5d9984665df32841ece6546e92f97dp+022Q, +0x1.eb794a2ecd7e4d5e682906fd05281f3258270f98p+024Q,
    +0x1.0ba7ece1068de4b5396b9f4a36ff06fa247db60cp+027Q, -0x1.7246f1eee79b6de76aa499465c3686a16f73e16bp+029Q,
    +0x1.ae66eabeaa1946f863a4ca61cee01c7bad2fd196p+033Q, +0x1.77a625460fb3a101246282e8b6672f0a7f147a49p+033Q
  };
  static real c1207[] = {
    +0x1.afe7294ade6d3c7810a2672f86510d83aad95c64p+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.d64fdb289f90931d77813f834f22092156b53c32p+009Q, +0x1.1daf55be5d68f1f463404c5f311e8699594ad582p+007Q,
    +0x1.9182d7548fdc8c3d62cec621bd5a1b7953b5d80cp+014Q, +0x1.11a0cbb2428198645a5d365b989b640256025762p+010Q,
    +0x1.8a37962a8336425551b82d2adc841433097c2afep+019Q, +0x1.80a223a5e79fa8102b30403e38d67318e57f3152p+019Q,
    +0x1.858a77b3beb0177fe681db56f9901db3d85191bfp+024Q, -0x1.41d98792b3d44d119d3d577343ff26f9477ca1f3p+025Q,
    +0x1.e717b698a7e98fc8057861f910ad370b3d049a64p+027Q, +0x1.d01962911e150d880d92de3e426dda1f47685c50p+030Q,
    -0x1.489183089c661bc22a9aff0533396a66514db1d0p+032Q, -0x1.28f21c24cc5c3d7b0ce9deaebc5e69d4b84137ddp+035Q,
    +0x1.06262b74cd6397791b8dc3d54afc92fe8f016122p+039Q, +0x1.c999ae07692c9eaf213de0b057182a4bea1e1168p+038Q
  };
  static real c1208[] = {
    +0x1.b774cf64705dc9132b62fb3bad35a981db9b788ep+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.19553d6d3836cf4d364f2ab22ca462f8b234be13p+010Q, +0x1.22db7d072b8375ce59cca79bff4f8919040ba164p+007Q,
    +0x1.0396000c4767e1788ca6ba8fe1bdc33db7d4df1dp+015Q, +0x1.25f048c0ca8cd9caf533c0d934d4fb92cda92ca7p+013Q,
    +0x1.72b7a5812539696de6337dedc5cf26450c76584ap+019Q, -0x1.f42e4d4d646c43fd534399867ef4c176dd7d6b8bp+018Q,
    +0x1.11533d2ecc0e1b694e73b8eb99fa3fee6ebcd033p+024Q, +0x1.ee4d16572bc1f105082f9f31e5278f1d0f010fe6p+025Q,
    +0x1.9e84cde13532819df13d498111d4491c984a8bbbp+029Q, -0x1.6197b3dc1b7761e19a111d21bae28adbf0510fbcp+031Q,
    +0x1.07684c6bcbb57da295a6146ad92c6cef526a3a5fp+034Q, +0x1.7355458890655038068f3d6fdd839c61bcefdab9p+036Q,
    -0x1.03424174e6582607d890fbb432d855817f732aeap+039Q, -0x1.963f5c37c1eadd03049a8c9ac2de007a09894e43p+040Q,
    +0x1.264979a611ea983121a08d2de81d486c00c293cdp+044Q, +0x1.00d9850efbce6e5153d922e857690e8b221f963cp+044Q
  };
  static real c1209[] = {
    +0x1.9aff289d6b7611fffc0c2b0e15d52f20a53eafebp+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.103b974b21e28b10df3a3f19cde18c427211d115p+010Q, +0x1.0f5e4f25267c8009c948f72bd2fa6aabb4a205ffp+007Q,
    +0x1.102db912904132fb285fad32d687aeeaef2fdf03p+015Q, +0x1.673ed79a1b8ba056069171160e05810fa5fd6faep+011Q,
    +0x1.12bfb3f8aab9767fc32cfd5b857af988b69ac2adp+020Q, +0x1.ac6896c6e84690f606222728ab11ac971a4e960fp+019Q,
    +0x1.8b9b093c461b1a1fe02b598adbe6fd190c5041d0p+024Q, -0x1.fc3e22281b7f171b94b2e790a8f6f722e5df03a8p+025Q,
    +0x1.8368b09683f98324e17996ee3ec94ecfbf855f59p+027Q, +0x1.105c4be199a21102143100c500a2edd89f008ae3p+032Q,
    +0x1.17ddb1652f0f31d0c6982bcf48dc54780e7fc635p+034Q, -0x1.4158f052a8252dae309c002f535f0aeb13d381d0p+037Q,
    +0x1.07a64333a2005aa2949ecfa3c892ce52cc49ef15p+040Q, +0x1.0a7bad774a5bad769d3bdc2b6a0c3ed5681ab7a9p+042Q,
    -0x1.c75bb3b75f5212c26f58c7f5c3f0d2cf6ffa10b4p+044Q, -0x1.f5f897e5445c71d2f7304b734e0269b7af4386abp+045Q,
    +0x1.307995151d016627d8a72fd41b313b782e3286a0p+049Q, +0x1.09bdd70fb236ded9b0e5a8a30f84539f9b9373ffp+049Q
  };
  static real c1210[] = {
    +0x1.98b2cc854f8b5e618eab016635adacee006eee13p+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.2968f1108d9728cddb17e99592a77752e09def1ap+010Q, +0x1.0dcb6739e33dce0578dfb1fb818a963a7d85f5ebp+007Q,
    +0x1.125cddb2347d582d262b533e7f8ed0075ddd924cp+015Q, +0x1.202f4533c7c53061deef45d5dc29d4106d199bb3p+013Q,
    +0x1.df8b78de5e464067bcc2d5847ad1f3b293683f8ep+019Q, -0x1.20e1cbc48043534e75a0e487a19387e5bdf57d56p+019Q,
    +0x1.09c28670c55d7b2a9bde535a03dfee419c3b28b9p+025Q, +0x1.7ee35e50f4f4c8ca47b0332cd5518a0b00a05021p+026Q,
    +0x1.1742ecf26e8d447e3ca9d0a5d80204b8136bf691p+030Q, -0x1.9027c0dbf8df7a385baa34501a21abfa4a9d38e4p+032Q,
    -0x1.ad1799d8c3984b495d3479f565d83f601d1390f1p+030Q, +0x1.366176bd215e08a5652b5f62aa424ebbb77ed7c3p+038Q,
    -0x1.d79653504c14e2b0c7d7982d2f41fb232390a2cdp+037Q, -0x1.33f7606495dc06a261c226b075fcc85d87b15887p+043Q,
    +0x1.0c5ccb50840ecd246a6dc0402a4b9f41021f2647p+046Q, +0x1.a7091a7abd5de09d41c01a4c236ca15e07955b86p+047Q,
    -0x1.86d8f1a00febb6b931573143f17a43378bd146c6p+050Q, -0x1.5b1de33025dc598ef94519822810fb9de21a16e1p+051Q,
    +0x1.6286d3b3820cc66921eb30ccb38ee0d9d733bb5bp+054Q, +0x1.356d10a613c09c8552ce93ea1a3434fee8e72158p+054Q
  };
  static real c1211[] = {
    +0x1.8d5cee7d8e8abae626ab77797cc8174f45f39242p+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.3ce669d5abeecd78c138bd9ee91d0c114f3fbdb3p+010Q, +0x1.060837e8d4ee5c4e465235946ae81e6cd5c8a8e6p+007Q,
    +0x1.4dcc9abd7d9da3626259391ae3378f5952f4d280p+015Q, +0x1.0f629e011a83939b05cf2b900e2654d29f942edfp+012Q,
    +0x1.40b54d8d94f8a1c8dd28d563593c619845a08545p+020Q, +0x1.e94f7956d635b16084c3a460526a42ff97e38db3p+019Q,
    +0x1.a7fb659e288ff71fa5a4645222081511de5a1983p+024Q, -0x1.8d97c946957b7c7b739f13d9cfba8ddde6be6818p+026Q,
    +0x1.7e7ce5d31d040d33ba3c4b0fd191601da122557dp+029Q, +0x1.212c9ec7b15beea547b77df34c0f5bbd33bc861ap+033Q,
    +0x1.a18ca6f73184c9bcb383ad54170cb9afa7c1d9d2p+035Q, -0x1.f9136dd78801fa1a6ab42415b76880af0c21e768p+038Q,
    +0x1.2d6aebf248e93ee2a438ca99b0692dc184f49693p+038Q, +0x1.4140a8423d55aa9ec8364b3d7fd04a4b1b60c04ep+044Q,
    -0x1.ef87e535dde960670c61899f7404f42947c7c9bep+045Q, -0x1.16ba517484fbd81ca65f46d3f9888296abfe2ef3p+049Q,
    +0x1.f44f5828b05abbfb932029135bad469e3bc0f480p+051Q, +0x1.4fd9ae0bcfcf7e6b30478576ac342d2319a24d0ep+053Q,
    -0x1.39f3635c3f87d4a381b795130f0c9779b30326dbp+056Q, -0x1.f1328686a89b723b2215f15c8f23bad7541c8ec6p+056Q,
    +0x1.c02a50d788213d0dd0340b8dfc8c2b08a9ba00abp+059Q, +0x1.87270d9ea3585b3a9456db92bf9a83ad914ddf34p+059Q
  };
  static real c1212[] = {
    +0x1.9cc81444ba9735516b699edc9f3b50c755632864p+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.520380ea8a6c261e9271c182ea56220c6f000f8bp+010Q, +0x1.109734c5ed83dd993c5a6d1dcd06697de59f1babp+007Q,
    +0x1.57e7410af1cd18abe95425d8b2638c74b771adf7p+015Q, +0x1.0be42f2fa5297c5f4809a22e7339564cc0a990ebp+013Q,
    +0x1.6c1ecf5c8a51a9e5dcbf7435dd3fabb0237219d7p+020Q, -0x1.de330f7f6f34ee6bd437d7ee4c4a27d4abfb02bcp+017Q,
    +0x1.6ed620e774afc8cd18190f0e5c494dd99056fc86p+025Q, +0x1.4f172a97926d0aea34a8dd4ed74e37cfd44b707dp+026Q,
    +0x1.eac095bd238081a39e2c3a1f4edfe65f78125370p+029Q, -0x1.d418e33cc6cebf6932b3c004d292a4b9e57235a7p+032Q,
    +0x1.2ff49b9cad592855c48064a7887eeeba6fc3607fp+033Q, +0x1.05446d66978351cd5554db8da7a5b594e3ef6c53p+039Q,
    +0x1.95c9ba22a0437679f94f2707dfdf127e2d6c13cap+040Q, -0x1.88fc35f6d931c65515adcf1ee3048d3f171b9435p+044Q,
    +0x1.63d6f2b3e4102ff1bd5e74cee5b1c2e7323d7410p+045Q, +0x1.b75db241383dc6896139379fc24e681a7e328ef8p+049Q,
    -0x1.c7579c111330a612115815244972a9ac9ff4019ep+051Q, -0x1.5a912509310f75d5fb59182456f2176b3474ff48p+054Q,
    +0x1.3aebc845f196e8f02e9998e655e61f3d638fc2a1p+057Q, +0x1.80e006915f51d187a82154fc3219699c16d66fe2p+058Q,
    -0x1.6253e6c5d0c09ca11519b2ef99f970dd1984c87dp+061Q, -0x1.0b4187816c5b73518dd9e2f4708c0d1287ac4892p+062Q,
    +0x1.c45483fd70d62f94003c96df5576818851d8ba8bp+064Q, +0x1.8ac99e29f9a2773a55e91480a0c84b2bf732dcaep+064Q
  };
  static real c1213[] = {
    +0x1.74e50d8cdfb9ecf4ecaa99472830d76d0c905734p+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.51b7b656eeb400095f55d020931bd0ba11d6fc76p+010Q, +0x1.ea8d7d1322c0180b95b63ce1adcbd6efd84743b7p+006Q,
    +0x1.57e99ae25aa2c213a27205559f14a69233a57dedp+015Q, +0x1.a7796bf1c49ee41d2a8c769592d7c743cc5af412p+012Q,
    +0x1.5e39d55a1f5cb4cf2b92d492e7a5d4eb179d90a0p+020Q, +0x1.97ef69d12c1a56fd41c88fc1fbe3661c6ab2f2a6p+018Q,
    +0x1.3dbaa35d6a7290915bf32801ccf5902d1ac3d1d4p+025Q, -0x1.7c725baa539278f24efd614a850b6e1a0a103e2ap+024Q,
    +0x1.3019fb19fd6c14b708d9a66c30b4dabf792a9949p+030Q, +0x1.c390c8f66bac51426eca990dadcba854e34af86ap+031Q,
    +0x1.0d317ddbd54101ab4d1a347d5e440be494bc5226p+035Q, -0x1.ec7139fad65541ad0db68bfafcc7e72c23468ef0p+037Q,
    +0x1.1b1106dc71892bd7d549ada4432bd25f525ba46ep+038Q, +0x1.bc5895a6548587504f344897c85faafb88e81a57p+043Q,
    +0x1.08a7be214226fece4d7afa9e8f723daf9b427059p+044Q, -0x1.1df9252918f0977d4f8c2aca5c80350e3c667804p+049Q,
    +0x1.c2c782f50ad326f09809c4d97f69f99731f70fa0p+050Q, +0x1.1d516fa55a032c3f9fe33a5a9ee997badb310b76p+054Q,
    -0x1.4a854bd066e1016a338929ec8ed342f696544884p+056Q, -0x1.9e36d67d9f42202d2ab779c63450d0a3b9ec6d6ep+058Q,
    +0x1.79e9142b3f1f2c3a8e42ba6ffcaf0386760af21fp+061Q, +0x1.b4e58d7327dc6cdef8b5ae91e842ad9c5294b871p+062Q,
    -0x1.85043b81028eca94f7584521a9b1b1b7de6b3c46p+065Q, -0x1.25e8e401a4ff937316caa7531997296df6146d9bp+066Q,
    +0x1.f2941a0fd5c9643f3d3375e094bc52f301f847c1p+068Q, +0x1.b3270c0a56f0e76fd56effd0f425e037b57ff0c2p+068Q
  };
  static real c1214[] = {
    +0x1.24d86db548a2de0229ddc3185120b3a094c755cap+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.3b693795efcefa4b8f0fd41d803f8202ea68ae9fp+010Q, +0x1.7ceafc8e2b4ab7c5f0877e0ea1d1fba2ef55a354p+006Q,
    +0x1.2d8433e732035556ff3e1140830b848e81e456ccp+015Q, +0x1.ecb1223d1de974ab26849e9f7cc0208dd5dbde8fp+012Q,
    +0x1.536711153f3d160692c1f2cd439a9527c462e917p+020Q, -0x1.e1a24780dafd563db81440168d2db7fd4a290d76p+017Q,
    +0x1.42df0c0c0a5233de8ae355983944169956d4a56cp+025Q, +0x1.679f5b4e5e7f40b78b1a5c85156d1cda2c570969p+026Q,
    +0x1.7889a92d5d112402ef5dbaa2985e9f36d9055e10p+029Q, -0x1.2b77840309b6529e3de92389e989453ca0be00acp+033Q,
    +0x1.33a0522fa28557f9cecdb59390f0e13ef58eede6p+034Q, +0x1.85f26ceacc46291c43fd7c342a57bdfc9cbf36aep+039Q,
    +0x1.119d724292dc0806537a6856b8064fe7d4208456p+041Q, -0x1.64524a929f1c9e7ed07a0c636e44a601f63d40dep+045Q,
    -0x1.ec9f85397a41e29f59985bc24001a10dc90a79f2p+041Q, +0x1.ef1ec1cc3dd2e5c769d918962b089faeb6f46b79p+050Q,
    -0x1.d5206618c97da2b57afcdabd57ccc0d94c35d9efp+051Q, -0x1.02340983ba477ed66c5e737b4c7a95b2b2f40b56p+056Q,
    +0x1.2d8af9cfd579ae9db45bbed0f4192731273e7329p+058Q, +0x1.987c19130d9cfbd7a18695cb4cafff3d74e04cdfp+060Q,
    -0x1.3f1cbba83571274be7bcb9204fac017980a0a858p+063Q, -0x1.dc8a91567505cc6228447cf3915c2adfa0c9fe90p+064Q,
    +0x1.b0b25f607e8c62ee0d734469057cf78473b8eb5fp+067Q, +0x1.8dbc969e43869696a4070108684ef600d1782cd9p+068Q,
    -0x1.4afc3c8fe4ffb60162475685fc88f183519ca094p+071Q, -0x1.acc018060cbd4836c7d2dc85adde2371fa33affcp+071Q,
    +0x1.18ddcb706e0d248be3b9d75fe040f6e319992066p+074Q, +0x1.ea45cf37b12de184357c07c5849df8145b51d5e2p+073Q
  };
  static real c1215[] = {
    +0x1.31b06a1b6b9ecaa6928248197b245d31341d4d6ep+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.671175582ac353058cafe168312d205f806034d9p+010Q, +0x1.8e822e3a68cfaf706a8701563c179b968ae15165p+006Q,
    +0x1.5d18c6b8fdadbe976d51e2ca59d6b2b4eb1bb4f1p+015Q, +0x1.974eb8170951a74ef8b65b13fbe256ee5a61afc6p+012Q,
    +0x1.76a9096b1241f3799df2954740f65607964dfadap+020Q, +0x1.9421c0daa4c41363edf4158fcd9ef77f4accb27ep+019Q,
    +0x1.928d2432963b2b571a049d1222bc8f22d97531c1p+025Q, -0x1.d77bb274ba495e14543fc0de4c9f06a51fcb3f4ap+026Q,
    +0x1.e89885a5db6e900068c0bcfc5078234ebb9f4e8fp+030Q, +0x1.12c7d4109904b0ca3308d2a12d620a6e97f66178p+034Q,
    +0x1.89520d4d868583526ec51b28d1f0413ee36ee7aap+034Q, -0x1.90241704e47b30fe2657854678ffbf8e5f1789a2p+040Q,
    -0x1.192c845075e01649ccfcdf49d7e6a422de048c28p+040Q, +0x1.b6e847a4e4c4981624fb1d03da9d292199ea8667p+046Q,
    +0x1.443ebf3e6eea4c477daf0062269ce591add9d4e1p+047Q, -0x1.6903e0abfcd78f9c11277f65623abdf4abce67abp+052Q,
    +0x1.8b5d32a9ac3c0a57c4547d86e899fab29ce38493p+051Q, +0x1.c9db678e98a4137a9882aef07b10b09d9b28f254p+057Q,
    -0x1.348b330793dd095a6b4176c558cc64f417a93c66p+059Q, -0x1.bda6c61d7083fe8f19707785a11ceb7ef75a52b0p+062Q,
    +0x1.160dc07b0e083d87e57e2052f0282caef051b2bap+065Q, +0x1.4b5ecf8ce22745cf3258f2583a08fedc05117ef6p+067Q,
    -0x1.0c34dae9ba762c4d3a2cd69d2a1b214fb39e44f1p+070Q, -0x1.6e8732e03d3aa5489c560439db2dd224b2631787p+071Q,
    +0x1.4942578c52120fe1ccb53c58d8d43ea9b1b3e546p+074Q, +0x1.212c207be6e560dc2d8dc69fcd2f7801b3dc9bbcp+075Q,
    -0x1.d9665a53f95d9eca66efa9118b8fb1e37b34227cp+077Q, -0x1.2632396c67b1adcd66f02bc00c44da7d3c6b6b3bp+078Q,
    +0x1.5fd6f57f9cbba3287127f15a1776d2b5daa69c85p+080Q, +0x1.3314b408678256256b0683174d5cfe0d21b8109fp+080Q
  };
  static real c1216[] = {
    +0x1.2ecd27c0be374d5469025730b3ee3cea65af7871p+005Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.04de8cf3ae9b9185fe180a61a449ba1504c44e2dp+011Q, +0x1.94a239cad46e6a8199ccc9da1f67a00de74ad26ap+007Q,
    +0x1.4762ac1d0742f9ed488c9c3b5b1f1e5aa537f1fep+016Q, +0x1.7ed4fa74c56d974a563ed3be5a309f6cbf00a4f6p+013Q,
    +0x1.7b2bcef13c75f8f8dc01c4bbf465411ec31700adp+021Q, -0x1.d9c685d9aac7d6f57693cedae9f3fec7c7fab174p+016Q,
    +0x1.70254bc80b991efe529318aaa5701b6533bd32edp+026Q, +0x1.37cb39ea69ab0441d35496b85268f97d9650cb01p+027Q,
    +0x1.632a80942000f01dd3628179dd6230e2a7cf54aap+031Q, -0x1.5713afec4e7b7c7d22035ef985440d1a14ba610cp+034Q,
    +0x1.0b1e2003e1d830a93e104e61bbd4774ff0f64c49p+037Q, +0x1.327e53a94c1630d148009cf1dc3259346656d23dp+041Q,
    +0x1.8e4403bf550db352339f6199ea396ff66b307cbfp+041Q, -0x1.8426fb3bfea2d3834a5dc9847ac3099af60eb2c1p+047Q,
    -0x1.64eda2917fbf7400a03a82aff564381d65602aa0p+047Q, +0x1.7b8ef9400b6146c6b715f88162f349734257798dp+053Q,
    +0x1.184fd800b8157f9a24ba3371642601261f36f2bdp+053Q, -0x1.1ea7a4b04e53b78e5550591eb680080716e14ad2p+059Q,
    +0x1.55e364d6d20f9ffd6157737a8698b18da9a62ef7p+059Q, +0x1.5351ce267ebab3169376e64df74245be74d2205cp+064Q,
    -0x1.101cafefff0fc9338a83cb6044439e96180bc0d2p+066Q, -0x1.38aea8267098717e6f191ff289dd206f255a215fp+069Q,
    +0x1.9966446825cec9bf280809df3ee9e79e4aa87305p+071Q, +0x1.bc869623eb78963262a37f64ab962ef96652af58p+073Q,
    -0x1.6be899ea2882182ad5d92898d33a0a5b24c9de8dp+076Q, -0x1.d9f5ae58eebee509d5bdc56f198988147a5ece4ap+077Q,
    +0x1.a5ed4fae37154c6f2f321b49d80b9872648e6fb2p+080Q, +0x1.6a6e4be86530fc761b2555bba421d7260cc26a06p+081Q,
    -0x1.2425b953e6f9cce8a0cdad2de387615b98ab4725p+084Q, -0x1.671bff455d4ed6d43e96348be284570bfb116b94p+084Q,
    +0x1.a22ed28b95202deb7285d7e5a9aefe609fa30734p+086Q, +0x1.6cfbfcc671d22d603a71bb84afdf4533a4aeed92p+086Q
  };
  static real c1217[] = {
    +0x1.d583f0dc5c581509a60086b07a3ae0bf2340f75ep+006Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.09792c94fda4ebb8405936a8125ec6a371c16843p+012Q, +0x1.3f00790100276977b38171a200603c1eaa1f07a1p+009Q,
    +0x1.b73f8a05078ce99400d9c5755991038f68225303p+017Q, +0x1.8bfb52ad9e526ceb001750d85c9dbfc8fc0c80c8p+014Q,
    +0x1.f5c7519cececac531ec7f531ea6e78d531cc878ap+022Q, -0x1.a32f9383d85eafe8b10a38172734c60549c9d935p+017Q,
    +0x1.04953d383da221c99a8944123bb505b15ebc35e7p+028Q, +0x1.787862d88ce1eee15467b5c7f198b09e760a583ep+028Q,
    +0x1.ee26d3a2d56d5be1dab9d09c57cd0860de14183ap+032Q, -0x1.837d34312543ee0be25d4711bf858b238b543a3ep+035Q,
    +0x1.660bb440e16f45d0e0e8df861b571984f267e2eep+038Q, +0x1.4973ef20c3cfb90e92634a38fab5e8a6f8f008dap+042Q,
    +0x1.5f43d7abd73625ed2e8d16ca70f93c72a85993f2p+043Q, -0x1.856cea25add3bb37dcd33345f3abb379862e1e9dp+048Q,
    -0x1.6b48df551a417058a58042c077507012f837a114p+048Q, +0x1.60a62b4ae8982d566a4a784b4b98fd7fa0b9c890p+054Q,
    +0x1.8af4c306e2eebd42c9f0eb76fa06f0df9b96163ep+053Q, -0x1.e1f688e824ac454414ca2b9c1410d586df0dd0b0p+059Q,
    +0x1.f39930eb11402108cf88c2142b63fae47515834ep+060Q, +0x1.f440cda3bfdc0a74a61e33e2215748fe54925c99p+064Q,
    -0x1.19824b04537dc994c9d1c034ff4b70f6dc292bf2p+067Q, -0x1.7b77a6c0da8d4833760f42e0115706716b875c15p+069Q,
    +0x1.51d10d65a1c39f911f9f078aa9b41712b5e6238bp+072Q, +0x1.84ff389867b295ae499d5230fa8862d64563af6ep+073Q,
    -0x1.a5a9beeddd7e67deef407b22b249c09f16ee00d2p+076Q, -0x1.7690235d22328cde0301ab7acf87104ffa4aaf95p+076Q,
    +0x1.c43dd2c828bc51ae551f11831a0fc3f329acaedap+079Q, -0x1.f71b30bad6eb7bfd67be46e5cf6bb578b9f182d8p+079Q,
    +0x1.6cf2d262b6a924d5e470dbccf3414497533e6dbdp+083Q, +0x1.3a3041e09c0806d7215f5380554f0717f2011d59p+085Q,
    -0x1.5732582f91367995271f36f4cfef8cac0cfda2b9p+088Q, -0x1.f57e0e7d8e9345d6997af3516f21bfcafd56b2c8p+088Q,
    +0x1.9588a79186bf522a4c086341a8527ab0b1ce0486p+091Q, +0x1.61f1c23980aff70eb608f9e0e7c01f83426bd2d6p+091Q
  };
  static real c1218[] = {
    -0x1.0651480453f2a5d903d1d7f9bc24233af87b7f2cp+004Q, +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.05761818aab608210b1c2930acb719833e45ef58p+010Q, -0x1.7b6d8bb38c23a4c150aabdd58cff1082957f42aap+006Q,
    +0x1.2c3177dad9379d228cc79d169b6f9a0d45d136bdp+010Q, +0x1.9fe6c810de7770f59028f4a103e52ea8aa7b438ap+012Q,
    +0x1.b68ff04ab2ddbc9419b1f88e0dab49551661bd9fp+018Q, -0x1.f8b64fb0abe928ede969edc24d8c32c8477b9361p+018Q,
    +0x1.1a3d9dfa344d26d5d62602d329abd95bda699356p+017Q, +0x1.1c3678e6d55c03907378c4fa70867c90317fdf17p+027Q,
    +0x1.1c696a17b82e6b00aeca42135902428aff649a63p+028Q, -0x1.82a49b17623a6f0fc6474724fa53823033b88784p+034Q,
    +0x1.8302245e4f2c3246cb5e639c00511fa49139d7f1p+035Q, +0x1.773642d45d5bf6386b6be32de754affaa9dcc43fp+041Q,
    -0x1.31cdcec0300a20e830a7d551d56f642bcd4b459cp+040Q, -0x1.0ea8e1bb3d449d2dc3efac5f7064d090e4ffb9f0p+048Q,
    -0x1.96b2c2f27f1768f2abe3eb10965cbd02f9006df3p+047Q, +0x1.2dee742e10681a29412619c64240890ffc85f0bap+054Q,
    +0x1.005c4ae9c2fccef6592a5793fe3a155ec5bb47c5p+054Q, -0x1.09df93d9b3ab313396a8a8f181fedd662b0e47c5p+060Q,
    +0x1.e16fd7dfd3ba79449dab5eba32347edbe41c6f30p+056Q, +0x1.760ede704e22f0d75ae1add17145ebeb095fd0fep+065Q,
    -0x1.3ca6eda7389726f2ce83a556ca378ad77dc5d437p+066Q, -0x1.a63df36eb0514f9f038250419794e868aecd716ap+070Q,
    +0x1.6e27874ea63b6db282e18b65597837022423f4b4p+072Q, +0x1.7db6e7fd29e95d150732a4fd6e6785fc17ee9cf8p+075Q,
    -0x1.e42db9204de9304d940ffca6b0d0e3d7c04a2db1p+077Q, -0x1.11f5cf25f7249674dce58b54811039f9169d17d3p+080Q,
    +0x1.ac4065c8cb6688adc3a639bad62210be6bfbfd49p+082Q, +0x1.32e1f26115789be38e86b230a62fdb4d64bf8665p+084Q,
    -0x1.0587cdaa0183a69728d658d493e2bb031052e6b8p+087Q, -0x1.04465f5dae1d9de265a16f65c09223bafb5117b1p+088Q,
    +0x1.b086918db74be165f7074f0670ca7d4507454f79p+090Q, +0x1.3cf7e9657c3b33231656e2c337f81102229f3854p+091Q,
    -0x1.bc9bb5c1ba35ab695ed971d64017bb948b6a620ap+093Q, -0x1.f32b685d9c42db85420542159d78bf504b8dce7bp+093Q,
    +0x1.be45e6a1aabfdfc0d5991e842b9431dab68266c4p+095Q, +0x1.858043337eb53738b2573cfde860b76552ba8f63p+095Q
  };
  static real c1304[] = {
    +0x1.8f711946496d5f18a7bacd6764f6b14049afdfd3p+004Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.4ebcadc24422443081cc32370dfb81dee9cae13dp+009Q, +0x1.199681c340a2cd8efe155870672281b1979f2b0cp+007Q,
    +0x1.0e7f6f8e45c618fa11873fe3d13966f503e8ca8fp+014Q, +0x1.acaf998827c3a2a48456a501068f15059b1c459cp+012Q,
    +0x1.df7dbc68ad3d0b7c0c2b34141c6b2b660a9ec4d3p+018Q, -0x1.e9545d31bc428f89020b5e8a73d6b4dee52b91ffp+016Q,
    +0x1.22b32de6763b8ef1c91f59afeafca1dc06952075p+023Q, +0x1.fe0c3d488e882a576ef972e09cca9274de1e8d91p+022Q
  };
  static real c1305[] = {
    +0x1.b95d892f89fad2ba853a0e8340e6973d42673355p+004Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.af70c12085d4d96dd5aaa725c07419f1bd6d7d71p+009Q, +0x1.3847cb49dc023bf5c3667aa5abbc3867fed41866p+007Q,
    +0x1.29ae745e4f1e31ec81304e6c910601c7fa5fd74bp+014Q, +0x1.9835bb1828523b3290bc7c567fb1a33f598c5192p+008Q,
    +0x1.49ccf7abbd598714eaef2845abd42ea068a64315p+018Q, +0x1.16486155587287eebab69ecebea0b6f82c894a77p+019Q,
    +0x1.8acc354693deb9163a3950d9ab5510c9b88d8f21p+023Q, -0x1.003dfc316d33db79b53e995cbbef23ef939588bep+024Q,
    +0x1.cbcd152194490005bf6fabb3a832f42957967fb0p+028Q, +0x1.935f4a19053aa465a5cfc7730096cb3f28d84cf6p+028Q
  };
  static real c1306[] = {
    +0x1.a90ec38e54fea71bd87de127a6be07b41c5cc98ap+004Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.f332118d1692ade03ab7aec46ecddda13f9b201fp+009Q, +0x1.2c576a92ddb1e465249ce8c9934b8b43b0dc2c7bp+007Q,
    +0x1.fe57bb2aab3246abbecfb0d04b8bc1f550b73224p+014Q, +0x1.64652ae915eea44c7465d146c0d2236dc651f00fp+013Q,
    +0x1.8e18f48a5500cb9e36e6281449eb4772732e2ae6p+019Q, -0x1.291265c98686ea2bf0ae849823941fcd0067237dp+019Q,
    +0x1.9008714cd1afb4f4fadd610a145abf2d332bc5e5p+022Q, +0x1.7a8401b020ef9aa2391f25c3cd65ac7513734436p+025Q,
    +0x1.cc766e3c7b256b8a666bf8070e290259cf04aa7ap+026Q, -0x1.32c5e8a9294f3809af58f96247d9b88e9d4fb815p+030Q,
    +0x1.63839fe62178593b192f24db84fba4b07423bf0cp+034Q, +0x1.37e243c80966f548b40b2d5239ba5a2aba541958p+034Q
  };
  static real c1307[] = {
    +0x1.affd01da80bd0b38848adcafa31da42cdf400cfap+004Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.ed812ccf2912aedd491c2c08a5152a32592fab1bp+009Q, +0x1.316a59f720ac2484063f1cf9b9363986031259efp+007Q,
    +0x1.ad6e7b1b5969394e3c0805e46589e944afe9dd97p+014Q, -0x1.2d5a66e670720d9028e48f3924538961e09ff9a1p+007Q,
    +0x1.d093886ab29c1b3af274422a76621f91aff0edc5p+019Q, +0x1.1c01c7a7f55674b6c8b3b1451b26706685163d27p+020Q,
    +0x1.0d9e4f61efbf8cae51bfebb550fec3ba477fe2d1p+025Q, -0x1.09f221350522175ad4fe39eac80916544fd9e669p+026Q,
    +0x1.4cb7d60863094075a0ba74c63f40d5227be7dc39p+028Q, +0x1.8498f1c05ee8998b8f84a4974462559af84e0c05p+031Q,
    -0x1.a85237da7d745950237322fe8d6aee216423427bp+033Q, -0x1.06d7150c35d343931fb82c38a77181ba22303088p+036Q,
    +0x1.cf3b2ec02943150d4cef74c1bd111a4c0c6a0d57p+039Q, +0x1.9661a00602d8b860ad4d7b7eff1c76f1d0d69f72p+039Q
  };
  static real c1308[] = {
    +0x1.b228a4a998fdb7ed69a32d35c7c7569d2cf0c29bp+004Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.2d67d6f1e38134054781656d7e35dac057c40e2ep+010Q, +0x1.330122da678a2f2edab5504690736366fc6a5a09p+007Q,
    +0x1.2519a654fb6aaff8f14710127039d649e518fd0ep+015Q, +0x1.7ca04cec5900d29f37ee4736a888c9e976b4b1f3p+013Q,
    +0x1.9abad8668c327f25f3e7f3ed038809492c998b32p+019Q, -0x1.bbb300edc179a32f2fe0f36bed484b42f6d91ba1p+019Q,
    +0x1.1f02a2a953883d7d6fa02aa61062941b51f351a4p+024Q, +0x1.9d71021f27cfce21f7cdee5cce6e787c91a98160p+026Q,
    +0x1.31b3bff46fd76d69dd81cb08f324d05e319b3971p+030Q, -0x1.3e7853b6a5442b18307388324d76bdafab1b1ba2p+032Q,
    +0x1.d725a975c9b3bbc420e5ee3381b4c21ea3a62c7bp+034Q, +0x1.56450056a0cf552137e92b3183a3092e03eccc67p+037Q,
    -0x1.22f4b4d8b95a55bfe1221c76a981d33fd08f0a46p+040Q, -0x1.882db6afe36830e36670c1e62bb58241ffe19f69p+041Q,
    +0x1.1b4641f07a87e813609eb33d38a2d7b14a79d19ap+045Q, +0x1.f104f9b61901f4a90631385ef9df4b9403e840a6p+044Q
  };
  static real c1309[] = {
    +0x1.8d9de5d678e3b0eaed0801c6d41283c5d642dc5dp+004Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.1a0688fd03f37a12cda763eec88f76d406d48968p+010Q, +0x1.1840774e8fd2bd388d47896c0b055aaf8b2c72cep+007Q,
    +0x1.28b6c3bee7db36babfc7e0f034748053e63deb2ep+015Q, +0x1.bbb674d3675b0aa096098b9686e8012a822f5fafp+010Q,
    +0x1.4e23d75e67195cfaa7920c9384ec147855ce4e34p+020Q, +0x1.4e974cd8bf24c398a14b1d3c6fb60984b2b32cd4p+020Q,
    +0x1.f9e6869e3d20979970c7dfdd77fef3d1e4b39cf2p+024Q, -0x1.c66b9af3f5625cf4c46e5ef14aea75fd4255e593p+026Q,
    +0x1.3dfde0648d8fe816a86bf41a97b283dd71160027p+024Q, +0x1.ef0226391b6e6d1743ff21a6ec1c7e79faaa9dd9p+032Q,
    +0x1.71b02331174c362dbcf911e9b461afd8f32586edp+034Q, -0x1.357054edd82af96bfe59d6140a88cc521e86ffbfp+038Q,
    +0x1.0ad006530bdbd56e162ba03a8a36177392a0ab6dp+041Q, +0x1.08869613f2b2c39d4579ea7af4c0ae81241b0ed3p+043Q,
    -0x1.00b1736efb040e209cca305068043bd54d1c18c2p+046Q, -0x1.03df8526fff75a7c1d37412f94e7dce5410cffbap+047Q,
    +0x1.3b660e5a2cd16e400ef5d04f41bca389ab95d309p+050Q, +0x1.14b106395709cea33a69717dbe3a8fe1714f24ddp+050Q
  };
  static real c1310[] = {
    +0x1.89df50ea8cd89aa4f3b162de8147e335229bc600p+004Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.39ef5e33ccb80e0a0dc4e077e821e08141f2f393p+010Q, +0x1.1582ae9ee7d9b4bd891bb405de938b67018ba133p+007Q,
    +0x1.260da2aeb2bf2e42926479c458e771363fd33d74p+015Q, +0x1.6f33edab397d9863b7de8f68b7abceed43dc9609p+013Q,
    +0x1.00378f743e371bf556dce5ec3d174f3582041c4cp+020Q, -0x1.0953d82bafe6d7b2fc42bc567b86ebdaa30a662fp+020Q,
    +0x1.49410915b37fe4fce92c37239f4ece5c557a59b7p+025Q, +0x1.493f3197deec1a589eb2e0d88a3827163d90a2cbp+027Q,
    +0x1.ac6175b937015da219f06a10edea7520e95eb092p+030Q, -0x1.71a7d78100b3bc0f597615e59bc079a5debba657p+033Q,
    -0x1.34b569e79819cfceb6054590ab8ebb3c6ce6fa71p+033Q, +0x1.28fcac85c7e470f12b2c046d15eea59c75c99be1p+039Q,
    -0x1.e08c1c271c59a054af9fe68d6360746efdf3690fp+039Q, -0x1.356a5c914cc261c0488d7d7ffbecb08ad9cedd91p+044Q,
    +0x1.211598709580159c69c63658c4096313b311cc0ap+047Q, +0x1.b812bcadabcfde51957d283b3348cdd669b1e276p+048Q,
    -0x1.bcc87e0559c63075a2efc431003ce774da0a9aeep+051Q, -0x1.7798ed2d42ee29f71f8dbbb73e27a12f171b6d70p+052Q,
    +0x1.828ab8563fce73dfb57e587f9c8efc48b2cfb72cp+055Q, +0x1.531a8c283feb8357b96a2f34e0dcdb316f3b2c8ap+055Q
  };
  static real c1311[] = {
    +0x1.6f62636df9d670eb8681a3c10544ddf9e774e489p+004Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.45dc0ac72b1954597859cf9ceeb3c029efca35efp+010Q, +0x1.021e521c83f517848021b1f43dc7298bcd1df033p+007Q,
    +0x1.69200bf8836f5a8d5a112c0155169a6ad337917bp+015Q, +0x1.ae198729bc9a1c54f37462412840ab9d57aa966cp+011Q,
    +0x1.730c844068bd5428dc7362fa944911c77b65af97p+020Q, +0x1.854dba8b8192247b34e2e5958c1c91d1233fd62cp+020Q,
    +0x1.b105b9d8c1e8a27dc1a88d74a88e4b1e8a852e57p+024Q, -0x1.6ba5eb63d008a6ea69b41346c1daa36f5b255950p+027Q,
    +0x1.6819746b3a386d05b63120f04cbbb26656193173p+029Q, +0x1.0c8efc04ff83b2a3271c3dcfe9dcc2568f509d55p+034Q,
    +0x1.5fcfc860ce730918800f2e401efd4c21d868383cp+036Q, -0x1.ede8e29d319a912f19980fd81feb57070ade8876p+039Q,
    +0x1.5d7d67144aee7ac2530d98cb29aa18e8b95a56f6p+039Q, +0x1.45994a7336a2df06ac9763e2d1d66efc4e261e0cp+045Q,
    -0x1.3cd0ee60b9d50d479b01eb2dba3e1e2224891d3ap+047Q, -0x1.2663b34e8dcc49e63cbba6c45c8ce0fab4fc8014p+050Q,
    +0x1.1c8470ad7d46dc586786f4607b5550d1d69dfd7fp+053Q, +0x1.6e522050d62fa4ee76bdef5d7584855442e90501p+054Q,
    -0x1.7052f3b5e911c357b3444a6206007e20baf0f250p+057Q, -0x1.186ec7ae68927f39b16d3c7a0d5b2c8514d03f61p+058Q,
    +0x1.fd2234033162a8e91bcdaa3666126ef4567a7432p+060Q, +0x1.bea681cdaf388c98e4f88bf02a2afd4e00da92d4p+060Q
  };
  static real c1312[] = {
    +0x1.7a059fc0529af1fd9b5978eccad50f1aba4755f3p+004Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.5915abe9937b4eba13806ce1da8e0c984f2dd5c3p+010Q, +0x1.09e804f15932e964b62646bfd807029691c3f4d0p+007Q,
    +0x1.5fe692f23bab46bfe26830ed559a3602e89d2f94p+015Q, +0x1.44ce28f4fae8ed9497027194d02a96df5f4dabd8p+013Q,
    +0x1.8f7958e6e6ccb12b2eace1bac3c625d8082cd761p+020Q, -0x1.48b00643329e2cde0674fa20f69bbff90b8ef121p+019Q,
    +0x1.cd319e0ca7a8f6b607d17837ba45a3d94992d288p+025Q, +0x1.4474226e55a4cd673b9256b346ba6e2492ce11d5p+027Q,
    +0x1.2b2dd8253cb31def842fdf6e5c65f593cecedb99p+030Q, -0x1.ed4da57074fc941626a8388204bf71510cf5681dp+033Q,
    -0x1.32def4c2674512df438666eb075fdcc9ed4f64b3p+033Q, +0x1.18a872d4b901e6e884464947523ff701f6ac5b5ep+040Q,
    +0x1.5abaea824483aa16cc1510f237daf34dbd11a91ap+041Q, -0x1.b78d718dce6f392322ad527b2504750d04feaf82p+045Q,
    +0x1.e048a4fb6da98a870a6eb93b013faf2be79f7320p+046Q, +0x1.f96915344aecbacf755c4cb17d4ed39e1789cc2cp+050Q,
    -0x1.3bf1a16d48773d552bb53023dac8895cf7077114p+053Q, -0x1.9b90ee5f2fa0bd9b2d989e07f2ed8acd5a987b4bp+055Q,
    +0x1.92298844aa570e026a0119a2978965e2b1a3a11ep+058Q, +0x1.d3ccd8811291d7e9aad01f9400590641bb81fae4p+059Q,
    -0x1.cbe4c64023956df626e00e3791a7b73d95e34615p+062Q, -0x1.4cc414a7a257144b05e5b26abb8a773f44616198p+063Q,
    +0x1.189f958cab011a4e39674f6ea56548ba055bab6bp+066Q, +0x1.ec5e3559c598798a49dfe95a7557802086517991p+065Q
  };
  static real c1313[] = {
    +0x1.51c03801943fdd1896fe2ddc7d8de2a68f0b42c6p+004Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.5f6fdc1bdd3a26c9fc991744781570a20bdba354p+010Q, +0x1.d8d8df7e094f9f90207f912225018870a5dbd92ap+006Q,
    +0x1.6dc8ca0b604698556a9839f392ecb83ed7f1a4eap+015Q, +0x1.b67f250ad740316e9c904be01e263931bf46fb4fp+012Q,
    +0x1.83660e3b8e6faa45ea2be156e25f96efe1cfe323p+020Q, +0x1.56b4a226c53ddd9ad8846e01a53f84cf8a97671dp+019Q,
    +0x1.65097134659fbb83258493a5b56db05982a2b3ecp+025Q, -0x1.16feb5c4fea5502d99bdbb8403cb54f3a2fd2124p+026Q,
    +0x1.954d5602fc83c8e05f6055b99683362204ae8d6dp+030Q, +0x1.2452c58138318e416723ea4beaddd22986d3871ep+033Q,
    +0x1.aee524cb749ae8bb472a38b24a71de12552d7aedp+035Q, -0x1.5efdfc10ad5fad2c313fa7e7b6f13e045d8c5cabp+039Q,
    -0x1.60c4a2d3bac32c94acc664e3a013ee63c522a898p+038Q, +0x1.4517d40128c9ca8f4288b6b161ae6a56bc2d2253p+045Q,
    +0x1.d7f04bddbc6fa35057a7c0cf2695481024d081abp+043Q, -0x1.b5aa7cc0b7ccdbfbdbb538126d1fb10cef4e0b02p+050Q,
    +0x1.7fc65224bd662d8cfc14cc129da6d5a6c481064fp+052Q, +0x1.be5c10845b2096c338d95d98669e35a539a9bbb7p+055Q,
    -0x1.39c7ee5ad75a23c4b1d1a5184a4fcd2bb26ce948p+058Q, -0x1.4b85b4125f7ffe528bae8f523899554f03e1fee8p+060Q,
    +0x1.43d2ae3e39ad1d5ca9e1969da1d2866ca38f5e7fp+063Q, +0x1.5f907dc4dcebf3a77f267d69f7fc43cde5ba5641p+064Q,
    -0x1.4ef48e71b659777e0dc6547b38022de104dc9006p+067Q, -0x1.db7625ca4ea469d187d648b49c1a82c67a5f1873p+067Q,
    +0x1.84edddb6b9fe2df536d8a3a88dad5d5976aebfaap+070Q, +0x1.5532b0dd81d84c7947bd09fd94dcde12dce0c7e5p+070Q
  };
  static real c1314[] = {
    +0x1.0554a62e0a96b19d13b1cec32e04f82a69dfd207p+004Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.4b63ecf297a35ec2fb44eab56d9c542e40471219p+010Q, +0x1.68f3a3a70d77cc5259f0413968d77232be493ce4p+006Q,
    +0x1.3e4c268305f426f7c36f539ca01c93fffa450620p+015Q, +0x1.24ecdfff20d203a7aee7f4cd6f0da22c22abb69ep+013Q,
    +0x1.85b30e0c32ef75858abfe9523bb44cd2880b7cd7p+020Q, -0x1.fc2e7abf07667f02deae4931169e6d4fdd6596b9p+018Q,
    +0x1.9339f55a75aea4f623a01eed2a5e84345b48325cp+025Q, +0x1.32b3813e5de335f50cd4b6fae23b22c2e3fdef74p+027Q,
    +0x1.9beed88723c1ce95485f8e9d76065ea28ffde97ap+029Q, -0x1.141d8ca38c5ab3be7a2332d97920f58dde8b17f0p+034Q,
    +0x1.f516bdebf0d3fa45760230da96adbf6398b8dc36p+033Q, +0x1.76da025f9293c68a2c1b23074a1901a9b0919b75p+040Q,
    +0x1.f48b9525bc66e58c10c377058668726f7335170ep+041Q, -0x1.698ad056d0572f9c718ab0391922bd434111d032p+046Q,
    +0x1.381095b42b4ffc5d36c6e5cf19aee91aa1c12dd7p+039Q, +0x1.081f881357085a1fbaad4b8012404abfa44340d3p+052Q,
    -0x1.31a642d0bc3e006d83e1f9758c0fea3972af679ep+053Q, -0x1.227e6a3b0cc661f3255abc5785f75124d464c658p+057Q,
    +0x1.73f79292f99a4dd9c77a018b4f1de433edb98530p+059Q, +0x1.e40fd42bacd71d2707f2a2f1a1026f4da4a67218p+061Q,
    -0x1.9a6837106ae2e8f0437227dac5c2d1db9d046b7ap+064Q, -0x1.29c49114abe5142cf2275fcb81ea09d3b4ef6bc2p+066Q,
    +0x1.1fa3d57afaa2817fd8bebf8aba7f1024dc34ee1dp+069Q, +0x1.05799d38dfc30528ec270d87ecacdcea3aa4e881p+070Q,
    -0x1.ce4abd5342ff8083e03c7a9470c1fa1dd25e8088p+072Q, -0x1.285dae3342453ec88c89fb266af53b9483eac1bdp+073Q,
    +0x1.90d6984866be7b85fb051222741084fdd513622ep+075Q, +0x1.5fa5440d1df2b2fc53c1b5f6334e19e9bfdaed58p+075Q
  };
  static real c1315[] = {
    +0x1.f35dafb5b29a004f99f027f593737c8c74d3ed75p+003Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.6ffbef43c98257149ffcbb5b30fc815296a08658p+010Q, +0x1.57e5a3ddf6ad75d0ac6a420a2fddc773ae1a8400p+006Q,
    +0x1.5d07c57acb7f127a4fcb979cafb19104b7637172p+015Q, +0x1.945f2c790bfdc41e27dbba7f96ee2515d58f2619p+012Q,
    +0x1.7ec86bc32ddb889b0454e18c84eb506a099d5baep+020Q, +0x1.35bc602e189ad8b19abc6d4d393f946a158597b7p+020Q,
    +0x1.b0dcd84c4807ff77d830ca2f052645af0383e39bp+025Q, -0x1.b03e08167b928c64f291e8b2137920921a05dc3ep+027Q,
    +0x1.4b32eb6292712be092fc9a330ec4b41598cb6e91p+031Q, +0x1.fbcfbee2cca7aef7bd97adecfe2de73abd7da495p+034Q,
    +0x1.f91afa1dbfa5062c43379d1adcaaade3422b1fc0p+034Q, -0x1.83582a4d7d9d4475239c0abe21a93d582052f8cap+041Q,
    -0x1.ccbaafd2d5f7863c3c1bddacd22b8c65f0013e42p+041Q, +0x1.b907c3b5a1f90d933e2189e0bc48c205c4bf8c55p+047Q,
    +0x1.2825df23b97528b1114cdb4279527d14a3cac18bp+048Q, -0x1.79b4949829d4506c9f84cc26afca527b8d00e6f6p+053Q,
    +0x1.482306bfa74d42949ef94deb976d0395fceda13fp+053Q, +0x1.f1b6ee95f5abd50dafc7e19bd0c6141d5fc2f0fdp+058Q,
    -0x1.95043ed75c1e094cea8b793f005132916b8a52a6p+060Q, -0x1.f757df6e8d209bed383298836dcfa8d6ebce3992p+063Q,
    +0x1.5f4398b32aff5101c293a12c1567500eeb1ca01bp+066Q, +0x1.842dda42803f206c1134993eccb3a14e51799caep+068Q,
    -0x1.562dd15359540e089d8be2f23c751c0bc50db4a5p+071Q, -0x1.bce06b4d299d758bfa498f6165351ddf8432dfa9p+072Q,
    +0x1.a8334e4f0c45ed793f229aeafc786d146ed731fdp+075Q, +0x1.6a9d1d32372e7956ce4e4b2fc347d908e200e20ap+076Q,
    -0x1.36972e0f161bd9cada8924c497009c1c8dafe94cp+079Q, -0x1.7c3841579b7bfbdc66fe2c4cae37c2b865a8d3d4p+079Q,
    +0x1.cd7b661bac9d9de289b4009159470f385881e5efp+081Q, +0x1.94d8cb9e8eb5cc7cc5d31d985712a406ce3673fep+081Q
  };
  static real c1316[] = {
    +0x1.965c6c6f2b56b492427ed4fdb49a0df66ae79bebp+004Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.c88657366548ce3b8ec92c29c4364513c7fa7052p+010Q, +0x1.1ea74e2b7c3c750bbf4ebd3883103b6049860343p+007Q,
    +0x1.0ab7ee14cd8f8f129094acc239726e568ab9e6f9p+016Q, +0x1.725bb351de047d5dd8fb83fef3c3a1eb06b2eabdp+013Q,
    +0x1.497d3a2becb7be50f40d38d60299acc1e6a1a9e8p+021Q, -0x1.6866e1a66b95ea5e9c270621eef3c8b934c0da85p+018Q,
    +0x1.3a69e73213a658b1492632e1998c8333cb0f773ep+026Q, +0x1.a1d11e824319fe2389adb3d9b1724c80c2f7a1e5p+027Q,
    +0x1.1e395b0652db22a5206b64c6477dc30d6dd2661cp+031Q, -0x1.f2ea6f0a828e10ed9a7f8af3f64ee851a78e4ec1p+034Q,
    +0x1.21ae242b7d0a355e0ead7533350ab2ebe0c06650p+037Q, +0x1.caffd86547c93d6c50aa26ba50f9e58be06cbe25p+041Q,
    +0x1.1c2129549d5e54fae7d82ef7463ebaca7026b1d4p+042Q, -0x1.2fa6645bcdef76e3613be5e9c3b645483f91cbeep+048Q,
    -0x1.5d6cac39e9004723b4f4c07c7ba99b2aa308030dp+048Q, +0x1.34e0e42034d921afeeabfe34da370e7cd7a4b613p+054Q,
    +0x1.4b9c83894461e6b8695ccd8a1c8e36d599696496p+053Q, -0x1.e61006d17ab93de48ff3ad61823bfc1a68609599p+059Q,
    +0x1.7c4243ac995dd01b138458ad4974395021043b75p+060Q, +0x1.2b42929eff3be99c796c45577d4c620c12a52886p+065Q,
    -0x1.197c56fdd96b77ff2954b62711222d22614b7c9cp+067Q, -0x1.1ec654341b0a584de222825baec1edf7eeb47e35p+070Q,
    +0x1.a11276b9d68a2a0ab04495a8b622b1b5b40b2806p+072Q, +0x1.a73fc6a7702a1926eecbeb361388757c8a68885ap+074Q,
    -0x1.7814364377c532d89b1adc719007feeff5437c8dp+077Q, -0x1.d3e29a30b1ead69d13246ac41a53ed8649f4cbe5p+078Q,
    +0x1.b9cb5aaed1f30b04b9f44766b94c804594b85f35p+081Q, +0x1.71d3ee8837303145c55c50e61ef1ea8b402e609cp+082Q,
    -0x1.37bfcd0ab94c3819885b59f105da615ae64c6459p+085Q, -0x1.79aa5addb2832fc575c727dd91a4715403b9b1d9p+085Q,
    +0x1.be303057fc4e8967d0f91e3417bcc3bce01651e9p+087Q, +0x1.876e13e59bb9d76d003fd69becd827d3d7627977p+087Q
  };
  static real c1318[] = {
    -0x1.65dda6ccdb4a015de0d2c7e614e32c8957e40e00p+003Q, +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.356ed7f25f144502570a78a730185088acc85ad6p+010Q, -0x1.1bb01d78232ffef27f71b7da51e22098adec99e5p+006Q,
    +0x1.3d3dea519e42ed8499e64f7eb415371bfbd73358p+013Q, +0x1.113de42cfb74c8a89ee24d4fc94096a143e5a5a7p+013Q,
    +0x1.94c3bb8aa39953d51d01a4647bf21bd2cf4fff34p+019Q, -0x1.97aaef7fad77caf1c326940864fb0f058d80a7dfp+019Q,
    +0x1.6eb32efd87192e9d011b0d3b904fd37b2358efd9p+022Q, +0x1.ede0e8701cd5e5bbca67999b1c2b994bae1b28bap+027Q,
    +0x1.f849f2ac6b91971792a70f1c5493c8bf779a4724p+027Q, -0x1.52cbbfde9e83a0297594475cfc66d6b2a695e211p+035Q,
    +0x1.7d1756b3d881f4f6d7cd34761b5a1377f7e518a6p+036Q, +0x1.4c4928bdd0cfc32d1eb12f0e7b9ddec4d91dcb6fp+042Q,
    +0x1.58d632f36f109741a8d2273975d5b1dbda426660p+036Q, -0x1.e3a670e66e922de25f5843565230ed2a2850805ap+048Q,
    -0x1.f8a3ebb5f74edaa0b28be5cf0ac9e5bfb831bc7dp+048Q, +0x1.0fe07a42d3b7f1b35caf6d4a3aae57341d1fb803p+055Q,
    +0x1.9f8aef1acaed9feb985b00184e882e4c23b16cf4p+054Q, -0x1.e18f8f9eb637c0e35272d370a236798895c67f7dp+060Q,
    +0x1.1bbe5d907a4e453af2a05a4c90b4d1ba92185875p+060Q, +0x1.53d01079290e4781c4ef96be13e01badccb3585fp+066Q,
    -0x1.9fc800f696cd2766a47104089b12dc559967672bp+067Q, -0x1.7f867981325906a02efee3682a881aac831f3bbfp+071Q,
    +0x1.a06c09d3eea62021dec1a1408168d7f109d3d584p+073Q, +0x1.5946628538934c9a496e8afca561523acf2f853bp+076Q,
    -0x1.ff0ac9c6d73ac5794ce080dcaa305ef3e701cc43p+078Q, -0x1.eb264648d28915740313ca9e30c19aacbc469d60p+080Q,
    +0x1.aa78589b93af9dc8c1b8ab4342b5dc0469c9bd91p+083Q, +0x1.0ef0c64d705e6ff6530b31e5191927077c953fd8p+085Q,
    -0x1.ece4bebc1aa225839801ae22fd00374afacb441dp+087Q, -0x1.c11f48e2b4517593739ae68c82fb8f20b437c878p+088Q,
    +0x1.7f0f6a61fc8aae60b712dfeb3508a724df6d4cd3p+091Q, +0x1.08647d8e17a050d296ac029970cb4a964836e530p+092Q,
    -0x1.6d0d935282d4b86c9c7db442553ec2a8e7112ef7p+094Q, -0x1.8c67e598b0a771ea22fb2f270cda655711714d4dp+094Q,
    +0x1.462b836f3a882cc3e52362b4e7b39ae7402dbaa9p+096Q, +0x1.1e2412f03353a1555c4004d621c0230d7941ba9cp+096Q
  };
  static real c1404[] = {
    +0x1.9c993ba52c0bae5fecb45336b0371d06a1238deep+004Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.6a9c8a2ba0f237a0cc662cbe1f14471d80625232p+009Q, +0x1.35f1d00d5256ed30954312b22f34218d69f48b7dp+007Q,
    +0x1.37c021b649aa920ff4a3b655c8a4b7d74fb9e8dep+014Q, +0x1.0632485f7556e42612a4fba0b14a5c8c55b0c8aep+013Q,
    +0x1.308e474edbe6a88f348b1d5437bf0a674f70e528p+019Q, -0x1.6aaa3876a99dad43541a89da57afb2ec1c453ab2p+017Q,
    +0x1.986091aff506cc4cc48f06adebb2482efd849c6dp+023Q, +0x1.67f4234d5045e287152163783aef3a17b1be2f17p+023Q
  };
  static real c1405[] = {
    +0x1.c799c857e226f13bf916068e93b80ac3173b9726p+004Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.d7d90efbad82e98dd637ab178c488bae2e46f854p+009Q, +0x1.577533a3455565359ce4b92ae892e66af5528cf1p+007Q,
    +0x1.4f4867dfed2c0fa2335bc743ad78c1225b7db538p+014Q, -0x1.31add78318cd0075c4a0477abac3b8505555c684p+008Q,
    +0x1.65907cbf724b8ccf4269e15c934ffd1f4c9ee7dfp+018Q, +0x1.7c6469d5d7280861ea6d2109fc92cff04e26a40bp+019Q,
    +0x1.f1b74aa3aa3782b08a3d1f531b365defe148efc8p+023Q, -0x1.81fa3d697494a50d44dd4b88d9f3f04aa604a855p+024Q,
    +0x1.58300160a904e32c57e885249bc4cea355b177a8p+029Q, +0x1.2f60131ee98f4b002c330491c8d9b501ff7ce2dcp+029Q
  };
  static real c1406[] = {
    +0x1.aab33d5fd6451f4fff8586f09c1e469d4be415d9p+004Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.0b3ed5956912c9a66c0b154dbb194f7ddd6aa265p+010Q, +0x1.40ef3b134cff55b35b408e196637f944835cadb0p+007Q,
    +0x1.28956c5e46f95a94919a03c18cb80273cfd310eep+015Q, +0x1.c34afc6efbec8d65df6623ca731ef21f7b316ec9p+013Q,
    +0x1.f3578c6b8826ffc73d43dba2c0e90e11df593f32p+019Q, -0x1.c366db7b133245b932749811c1000a89d64d2ab6p+019Q,
    +0x1.7b4064aa3629417a6d3d4d6bae22a5362061b926p+022Q, +0x1.1c7fcb40f80123f56f4f189ff8eb64a2d30c9c5ap+026Q,
    +0x1.735795b9e925f94c3c3c94fa82b1feaf6bf92b17p+025Q, -0x1.eba7d931ad3b63db8aa4a955be3951b47141e2e8p+030Q,
    +0x1.1d5ec0344dbf65b6fc07b2402b707cddd6975ff9p+035Q, +0x1.f7107c301cf1764e7efa7d14d8f720f782b838f4p+034Q
  };
  static real c1407[] = {
    +0x1.b00dbcae9edd19ec2147ce7f09cad07b1f5969b1p+004Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.0209422e09bd4f96f10bf6d7d35a47e05a51e652p+010Q, +0x1.451b4ff80048824cdc64a34b5d43b8befe002befp+007Q,
    +0x1.c3cc233d736b2fa18e89c20a9780a968c5e43850p+014Q, -0x1.f86d0556bb0becc919808a401baa530a6e081d18p+010Q,
    +0x1.0d7df5eb63a2fd29e88095da4873230324b7d5bbp+020Q, +0x1.9b819b3a3770cc3a69b5d7f76f56cfe986eefe09p+020Q,
    +0x1.72af9d2a5916aaf7f6dc9f36d1e184fbaa4d16bap+025Q, -0x1.a6f0b2f453ebd70ae24b807721a1b9ef35ba75d3p+026Q,
    +0x1.d18bf27db12f46183c6efd8e32e8826a85c7581ap+028Q, +0x1.3b0d96d88524c5f706eedc570684a7cce08c4ea7p+032Q,
    -0x1.c4fad48e95e3245d3e7cbc076d958fccba8e9215p+034Q, -0x1.bfc1af9c1383701ba79100a7e647598cf9e000aep+036Q,
    +0x1.8bace8103bc0c9ccc488f4aede5193cb600b0e94p+040Q, +0x1.5cc20b03f9a7889539c71be20b9bb82cf4a61b43p+040Q
  };
  static real c1408[] = {
    +0x1.abedf3e26f75d41acd65dffb2d8f34e9fe47e400p+004Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.42fc3228dfb2771be3eac536ba53f65e88bf206cp+010Q, +0x1.41e47fad39b68e19ecb82dc7da1287f4e97d7c10p+007Q,
    +0x1.4b828b5e4fd13f177416193b8ac02995ada79cf4p+015Q, +0x1.eedce038d278e4f86a74547c61848528aebfeb57p+013Q,
    +0x1.bece638b028ac5cd557f8026ba206ceca4647969p+019Q, -0x1.6ffeaf3cfc3935bab7d7b555a36d6a88f040265ep+020Q,
    +0x1.0adc4379c60d6f990e287da77f962404c3389bc7p+024Q, +0x1.4f03409aa6bd48e0d38883b9a5e5964224e8fe3fp+027Q,
    +0x1.bb57a8f42aee25e65b938e6c15906e4492c3e8a5p+030Q, -0x1.12becf1a29d821120de55c88bd7c59bc94e9a925p+033Q,
    +0x1.a27fcabde6efa5221978e355b85eb28355725797p+035Q, +0x1.2f29967b4e0ee78da5567c50fce7c3c212928171p+038Q,
    -0x1.2aa16d74510937c693de42748bee58fac32b845fp+041Q, -0x1.6a1ba3cf30bdd5cd3640787777a00307e28ffcc5p+042Q,
    +0x1.061efcd064c866d276e2c594d277e412b1f6c85cp+046Q, +0x1.ce146d0d4331fa0191162adb79eabaf25eab74a8p+045Q
  };
  static real c1409[] = {
    +0x1.7ee752e3ac27ae1bf84b247a2aa9f72e8a788609p+004Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.2241ca732eebed66c12145e818bbd495f5df5eb2p+010Q, +0x1.1ecd59b918740ad524c866eb31f7c54a6ca71c40p+007Q,
    +0x1.3ffe6b6833676a8336bc169e0571c8bd33580871p+015Q, -0x1.bfb9234e2c78ad8de3a3e162053b2c3b1728ad4ep+006Q,
    +0x1.96bddac037c3209346898f89a0c0626b9e4b7ea3p+020Q, +0x1.01010fc7fbd280d4461ffeb5209f2a17b4c2023fp+021Q,
    +0x1.478143102a336c7aed7c76d732a37f349179d43cp+025Q, -0x1.83bf08bb4f97807ca1adeaebf8fb9073b5d5074cp+027Q,
    -0x1.60fff349f6742fba9a85310457f75b7a01d7773ep+028Q, +0x1.b09ad54f52d0974a4fdc29a0b89d083561241fc9p+033Q,
    +0x1.b7b9ff88e678d15ccda40284c8b123663806bcb9p+034Q, -0x1.1c8528f8a47e1ec99b0c54e3396f4700a75f20cep+039Q,
    +0x1.04e8ebc20f75b9c6f222631cf51d2bebc3896b22p+042Q, +0x1.f5ca25f1a699c04704a1a65fb76e08f197f5c4b0p+043Q,
    -0x1.0d91a057a4e225ed2b94780cd163e4f9195c3536p+047Q, -0x1.000d114963f1324b2b25e52723908ddcc311a5f6p+048Q,
    +0x1.3828440216207b1d6d67cb8e2d7e7a35d929f7a0p+051Q, +0x1.13249fac6a8f178121a8b7a335c7592210378664p+051Q
  };
  static real c1410[] = {
    +0x1.7a88fca8dd0e5950910efac319334128e1d32876p+004Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.4c2f064dc3431381b933a2782df70e6bc7e17d3ep+010Q, +0x1.1b65c98b0d1329abd36c663b2d2acac31fe49590p+007Q,
    +0x1.397ec8df0b323840a8023e7d3d00ae86e66d3dbdp+015Q, +0x1.da6f2791e808d93f66fb5808a4aa83f63c04a885p+013Q,
    +0x1.0706d837e7e4c60ec9232c34803a6eef95c1e69bp+020Q, -0x1.c7718a34eb670cb6c989b420b45b3bd148e3423dp+020Q,
    +0x1.91205541857bd896f221118ac649230de8d16c15p+025Q, +0x1.137aa5079eebf5f6e9e8100c7395945c142a080cp+028Q,
    +0x1.4c18e789552c859662e295e710e7b90c3b805dd6p+031Q, -0x1.48badf318aa50df534bf7a11ebcb42d16692b3c0p+034Q,
    -0x1.7d14b5e0236cd9c00f0d7fb685ee9910aaaa56a9p+034Q, +0x1.11c62a7b842bc02b71c8221f606fc810370d241ep+040Q,
    -0x1.492a4d1b28e90f9f6871b16409113512e014d658p+041Q, -0x1.2a33fba41fdb439dc855ce51f0b09f3c61783df7p+045Q,
    +0x1.2aa63ebf78bd5c8888bb25e218fc376e848ea07bp+048Q, +0x1.b6c6f9a51c028cd7d7b74c87106e7fa2293a0639p+049Q,
    -0x1.de74ac6bf4eae3a3d384546e40942ceeefc35383p+052Q, -0x1.8447132f0222da154ba8335a6a15f22b0744b89ap+053Q,
    +0x1.9383994241439f686a471e8b0263a3a36e206427p+056Q, +0x1.63aaca61196cfc4c0c2583052c87453b4c78e2dcp+056Q
  };
  static real c1411[] = {
    +0x1.50471f726eaadb3e6a7096b32fa5116f085111f6p+004Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.4ebee45727ec4865b14e6ef03689acbd0aba2a4cp+010Q, +0x1.f4ee0382e03ecac2be3e33b3a98a015e871a04fcp+006Q,
    +0x1.878560f823a81e1e490d334d7d5a3dd5556ba6a3p+015Q, +0x1.b77e489ec6ec34559ccec9115e41048c9dbc87c6p+010Q,
    +0x1.b2f35296167685136067807b5f3652de383ccdbdp+020Q, +0x1.32c6f8ab5e86cfb834a16fb88cd6143fb68505c1p+021Q,
    +0x1.9b123fd9a34bf06c9c85c716651d0e3dcc9f7ab2p+024Q, -0x1.3e1bab72eaab0db268c54ad9dd9d2d78df832d54p+028Q,
    +0x1.b78188cc4ddcad3fcc871c8027c7d8edf07d4a30p+028Q, +0x1.e14c73e6b52eb9ed65f51bfe4cb4d91c0c2f58c3p+034Q,
    +0x1.25d82710fdb257788539b05bcdf56144bb981982p+037Q, -0x1.cfa4121d3c2ed9ece80b4688e8992f3910cb748dp+040Q,
    +0x1.ae80be5bf08b1b4f0b8c070b0210bd8cd9adbdabp+040Q, +0x1.3cc7fda42f4ed2a40012b475f4d40528e40c440cp+046Q,
    -0x1.6fbd7df9e70c503b2d601d46307acedccf691810p+048Q, -0x1.29b77b7248ac1d4f60bb5c329fc3b31ab5de3a6ap+051Q,
    +0x1.3487faa9292bd7f54d4f66d32bc85546ffc1efdap+054Q, +0x1.7e7063717d814c5f661bd4bfb88167e0f87f50c4p+055Q,
    -0x1.996b0598d71ca396645709d42b645e5aafea08a3p+058Q, -0x1.2e3deea40de6cdde76c89316cc051d55421dd1c6p+059Q,
    +0x1.15090937230d5cd07e4966649ead47325cd2cb60p+062Q, +0x1.e85f11813587ee7febd096e653b858bcb87222f9p+061Q
  };
  static real c1412[] = {
    +0x1.57d9956f3485f5e5f80ee2c6d5a4e518f1ee0108p+004Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.61c2e3cc024fda93c0c646eba2bdd33906e9b282p+010Q, +0x1.005db978750a071aec8330c755db618d246ab9d2p+007Q,
    +0x1.63e0e1898ae47854eb67e592b904705f3aa52510p+015Q, +0x1.9551f25ddb0ff0195d73f5aa81e7d5deb23bd7f1p+013Q,
    +0x1.b0ac6b96cdb134abcb6be1da5cd296401eb8d6b7p+020Q, -0x1.5808d579b969d6409d0f58c88148d6ddc87806e0p+020Q,
    +0x1.284dd7f13cebbea3136a6429466aa1aea5129727p+026Q, +0x1.2ab10bf83c3034417e5a7e068c7fbbd0f75a2b44p+028Q,
    +0x1.7ff5689bb5592d166ad56a16e505bce99a777361p+030Q, -0x1.e3cd9f6545423feaa17e04d9605cac459c1e4646p+034Q,
    -0x1.b3589f5226b49a1aee4ace233598dd6257e83a2bp+035Q, +0x1.1ad3709484f7f6d5551321797a2aee1436254af6p+041Q,
    +0x1.1a2943fcbc1e99a6eb39995bc50a89cfe91b4f15p+042Q, -0x1.cc2dea93a5b29f58d13a5e20cda3cf1807597cadp+046Q,
    +0x1.2ef74ec65fae2c4cfc8865ec5d592924bb35f3d7p+048Q, +0x1.10bce1016fce1c864a3b4fac152b306e713d9c83p+052Q,
    -0x1.8992c958ed70654a70049be355170e3baea38748p+054Q, -0x1.ca86bc7a396afef69bfc3be236782ae84c60cae2p+056Q,
    +0x1.df4d766a43a2a59cc01bf6a2981e2d8a70a86af5p+059Q, +0x1.0b4f1c93a8ea3473115e855ad5399d4c41e170f9p+061Q,
    -0x1.15dbaeeb70377b8bda0517677168aad7d8455731p+064Q, -0x1.85cd26501355e3c7f55131452acca9e53a44e64dp+064Q,
    +0x1.498992db887378ca2eee539bbf42b567e29db5c5p+067Q, +0x1.22765a3f2611328fe389c1e172425d6bb48967adp+067Q
  };
  static real c1413[] = {
    +0x1.2bc0160b16351cc352c9059cf3a9a1b106b74c2ep+004Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.6de73e727fa683f4abc639512a9ef6ddd5ece85fp+010Q, +0x1.bbfec37d6c0ef2363f54b1c6ed813e63619ebc71p+006Q,
    +0x1.843c56c84033c283bf54979926c85e1be13fb72ep+015Q, +0x1.aaab3aaeea1b69baeff7e38c82cb605a8ae730c3p+012Q,
    +0x1.a70e87ea494f44dc95ee5a164de582d6ee4206a9p+020Q, +0x1.2a1986a3229ed85d2050ca291a5db97f0507944bp+020Q,
    +0x1.78c705620f7d90af6ca865468a55883f57b3f5b1p+025Q, -0x1.477afd7723ff6c997cc871ce7d2138d9ccc16381p+027Q,
    +0x1.0ce1ca1c4be344e560a711efbece353676af3357p+031Q, +0x1.4eb236e7f9f67adcffee42477d04f760d2892808p+034Q,
    +0x1.7754a13357287f2e3fb65d1c4e34b799d9a50b0ap+036Q, -0x1.ab766da0dcba8af42d24cfd920040ce972c190d2p+040Q,
    -0x1.025b4c18cac097b281e0e0c3fbf664e7a33d8371p+041Q, +0x1.988bf11a19be3d98db01b6e8231c3d3d0fa83818p+046Q,
    -0x1.797e7dfd1f3562c9fb67ab9e87a380f2ae81de45p+044Q, -0x1.1db2aecec67ee011c08a21732f3063808e9b4624p+052Q,
    +0x1.1e5637394e51a705e62ff56dd66f6de45afc67a0p+054Q, +0x1.2b5bf084e110aef9f5f2386c776fb463d101b257p+057Q,
    -0x1.e14fa99e01e1f8a70e2a88234406a36f6016bebcp+059Q, -0x1.c866a6582cfa95a7ca66be1a0b182f5d8311edc6p+061Q,
    +0x1.db4bcba1677c0609e9488542a68cae74cc194befp+064Q, +0x1.ebca1b9541f2eab94929aba8835048ef4cecc6b1p+065Q,
    -0x1.edf972646b290028669c42560d147836eb5f5818p+068Q, -0x1.51153b8b5fdbaaa1b4f484660442a1b72861aa0ap+069Q,
    +0x1.0f85ad72b32b860b0cc07f4e1e327c91f3613d17p+072Q, +0x1.dea70e83a861cf17b5b154e8d15ab5b1776dd2d2p+071Q
  };
  static real c1414[] = {
    +0x1.c360b4bd22a4839ffc1f29c3706d93b6854ecbe0p+003Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.5aeedb18e5ea13b2ac8af5f14e4335c275ef642cp+010Q, +0x1.488ea7bb6e32c6d51b7f14683137a663a49443d3p+006Q,
    +0x1.4a1b3bf2f4b373a51d8cd5f5917b092633b77ca9p+015Q, +0x1.60752d36b0c9471b44fe862ef6867326d6c9794bp+013Q,
    +0x1.bb72f97f8f3f47fbecdfd11932111b580b14b502p+020Q, -0x1.e5c4aec474774b6f164fcbc75c0516a861cba13cp+019Q,
    +0x1.f8f18202c2ebf3c1062b9060c9a366552b78e95dp+025Q, +0x1.06c1c06981204076b08ef2ed0617c54698b05dd6p+028Q,
    +0x1.8df8986e0ec194ab102e9d6d4da70e5daf675b95p+029Q, -0x1.fb24fbabd7b97a9d012ac40d81048c7137a73585p+034Q,
    -0x1.473907b88267bbb6807f3386b7699d9a3b40ad84p+028Q, +0x1.6756e9dbdb44c7d16d8b1164dfe21a772744f5a5p+041Q,
    +0x1.cd4d6b1714010bf05c6c1728314cfb09417c40dap+042Q, -0x1.6d0186b5ab967a452369f5d80d308d4e22648d3cp+047Q,
    +0x1.4031f5990bdab90f7a175b3931a12f0851c2dae5p+044Q, +0x1.17f54636111683cf09a209f3be84bf7b6e26573cp+053Q,
    -0x1.7c61f56a86eb5b9c184e173fb85b7594e5d6b36dp+054Q, -0x1.43d36fd00094885f44c6456c4a656fed06c27debp+058Q,
    +0x1.c371c0004ccc28bab9d801261512fb7ae67b55a1p+060Q, +0x1.1b4b30954a77d7013a9b1c0fbaa1a8d98d27538fp+063Q,
    -0x1.033652d2065a00f4be001e3faab0b5950b660dbfp+066Q, -0x1.6def02f9b5abb3dadd5b4dddd55e9b125866671fp+067Q,
    +0x1.76cfcc05533ea90aa514db207a3903bc42f286c1p+070Q, +0x1.503f119bb868ccb2fd49bfd87a1114345427b099p+071Q,
    -0x1.39deafbb26075863f276e21138bef80a6d101e43p+074Q, -0x1.8dd98e0997e49d66bf2b419a9b03db437d8fe123p+074Q,
    +0x1.13a65f491d9d07c57333f979a50cbab2017119bfp+077Q, +0x1.e5edd9872810d94e656e70c7030f7f1acd4e8c10p+076Q
  };
  static real c1415[] = {
    +0x1.86376c62f5e2dea5dc8246221d7307ba0a450893p+003Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.7e1c8cb3771f34881196321777eaca6952c172d1p+010Q, +0x1.18e4541a9871e71073510a8b762b31ccc63be194p+006Q,
    +0x1.5fa59cb6d2d075d4949907ff1a3b3dd5da26b165p+015Q, +0x1.7e9cca997b0c895093fb05e933155831097cba82p+012Q,
    +0x1.84357b4dd739b8da8d281f6fd982a9599449c910p+020Q, +0x1.e35a09262033191a2b24220c1b01bc8723a47cd6p+020Q,
    +0x1.c54b945ac4cabfe767e737a57742c67f2f397bb8p+025Q, -0x1.7f41a4b7ee84850fb53a3319e1d42795e5faec9ep+028Q,
    +0x1.d1600297a640e73aed7849643cca7cd396382120p+031Q, +0x1.cb02b7681866c607c93542ce9ed10019fe4693fap+035Q,
    +0x1.8ebee11478757346a9a257ac1785efa452964680p+035Q, -0x1.6d55562bb8f65e1e95ed441f02c291ef4dd43f0bp+042Q,
    -0x1.1c0ce939f9b3ad086d5a7674b61be03d0193b921p+043Q, +0x1.afa043ad9e1773b1297a17d5c543a29bb3b98cdep+048Q,
    +0x1.03a6b80979c223d6b650471d753706e6df336881p+049Q, -0x1.803c13b0c36ddc919cc42178e1f686720821651bp+054Q,
    +0x1.d34460d14164a3ef28d6d0e2ed1c6df052865863p+054Q, +0x1.06c2aa7408227aaa4305fdf2bd94622e34cfcf97p+060Q,
    -0x1.f3999d1307a5350ce02e54a948f204c9855aa900p+061Q, -0x1.13bf548eb2558d7182d6d1f652ad685e52d729b0p+065Q,
    +0x1.a8c778521eb35a27c107ead609a101e359c1d06ep+067Q, +0x1.b8ba676e39ea34f12d8d19cddeb00b79604c4985p+069Q,
    -0x1.a301f2f579cc7f1e1ccf916a53cb410cc19e73dbp+072Q, -0x1.05721397148dea9ae2555da85e0e8c904d27f08dp+074Q,
    +0x1.07546049de0a0bcac931cb96d5aa6066ba69b910p+077Q, +0x1.b82af46045b4ff01df43a4a8f02fe92832db593ep+077Q,
    -0x1.8926cac7eb2b24a97160df6fa1e133e6ab9cf3a0p+080Q, -0x1.db95395c08529ecfb5ada8e81f928b34b8c86a7cp+080Q,
    +0x1.258251dd05605c3609b8e733a147e8043efeb52cp+083Q, +0x1.02b4c04ca07f66e6a5e5fdf61ada28dc7ce4aafdp+083Q
  };
  static real c1416[] = {
    +0x1.29cc9938e3c8348a28ddd7ad18b9b354db6db15cp+004Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.b964818a754f8c2af4ae3ed6b254084689c91b41p+010Q, +0x1.b8f4393df6bacb5f0942adb668ed12db10f69024p+006Q,
    +0x1.ec1361fb7e95cf1272e7f9c7577cd33dc5e59550p+015Q, +0x1.9b7187269af5a5b73b9babdf8f9def3dccedbab5p+013Q,
    +0x1.4c7d31d52f5bbbb993642804646caaf52a98271dp+021Q, -0x1.d9ff893701a4085d2b9f67de05e3b98f22c5f9aap+019Q,
    +0x1.3074437f9ed3b3d6d5168672c3939adc148a290bp+026Q, +0x1.7348df275522bfd9bb0c53c437d4bcedfa0ce0cbp+028Q,
    +0x1.a4e118678e7981d871170d59c706116ad1271d5ep+030Q, -0x1.d7fa24be5143d7699265e809e4452019077457d6p+035Q,
    +0x1.7bf0b48b093f871bb00706bb8c9e809715976f64p+037Q, +0x1.bace9794d5abbf71bb88fa6ef34167f9a3101f8fp+042Q,
    +0x1.21bd3d9f55f0adc4c4e02aa552bffabef547dc13p+043Q, -0x1.2e614becfdca26e18e0cb146479932c22073ea2bp+049Q,
    -0x1.8be7d0752ecb48d6583b76e5d625be54da1f2811p+049Q, +0x1.3ca39bd92ba58d46e1b448366564cef3d96474f7p+055Q,
    +0x1.3c6ed68a73346622d0b89f31df2212f92f74af91p+053Q, -0x1.00e18ef064fa06844ef7fa21e0a33a026cc3cc54p+061Q,
    +0x1.059b276d243482b366c47f9d1ed0337d445833a7p+062Q, +0x1.45e558058352361b0c41d166573d044621adf53dp+066Q,
    -0x1.64e786ef23f040927d2f38376a5b2b97ffc75cf9p+068Q, -0x1.41c54881d3d07c1baacde730ba01522e6f05e48cp+071Q,
    +0x1.028a7886bca2526c476c5346144532e47ff98fa7p+074Q, +0x1.e8c6732ab589f5f00d6b583e1ec1aab49db61f97p+075Q,
    -0x1.d3faa3879879d9cb17fd06994854b2d2cbd29488p+078Q, -0x1.15cdfcab309b6fec3e5abe4e55106849a686ba2cp+080Q,
    +0x1.1459e696b5c23935dcf06a6b6fc9650d9687a632p+083Q, +0x1.c283cf774655d58d907491c1c0e0825b9fe91ad6p+083Q,
    -0x1.8a1cbec91ecd50687ac136da8a3bfb734da2bf74p+086Q, -0x1.d6bcaeece07c283a99fa083388db10175f9e7da8p+086Q,
    +0x1.188fc84ad988afae68bf17113abe321fb4d0b0fap+089Q, +0x1.ee96794db5e75df9acce95cd36106c304f5c5d91p+088Q
  };
  static real c1417[] = {
    +0x1.0612e3c34b1035f551738cd8dd4c7139e53ddbbap+004Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.b32b0980343fcd54ced2ba2230f9523539bee8b3p+010Q, +0x1.81450374962bbfc622bb92bbaaaf5aae409afaa0p+006Q,
    +0x1.ce9032863d31200af9e7b62b5225cce6c49f77dcp+015Q, +0x1.84d039bfeb2b16d6b57369b17e5f471cad0050e3p+013Q,
    +0x1.3abd92682820520ca6a70ff9b113055a3f2f9ba6p+021Q, -0x1.42314e0fc8e96d065ef9e84124ed0d34f5c36062p+019Q,
    +0x1.280bc33bec4ce5a9297e95d030d3096a56d3881ap+026Q, +0x1.1c6a68736fe6a8c6bf340dd5264fbc9bdbf00d71p+028Q,
    +0x1.cf133338e821db895f2ed4e2eee50dd32cd4ed5dp+030Q, -0x1.66e728b39e5468ebef0d7c63cdd51f86ce3a3471p+035Q,
    +0x1.4bf36a20ad9c0d9ccb610d7eeda926b382882038p+037Q, +0x1.52dd82269be272dca30a4373d2053d27ddf913a0p+042Q,
    +0x1.d8d71888fb632a0e514f4bff8d093edbe3d12499p+042Q, -0x1.cf395e97c9a5dc05ea3718132a3e7af4d9de758ep+048Q,
    -0x1.2f06661b8de261127296d6997bf90f0090ff8a57p+049Q, +0x1.e511df95f51c3efc03d5b5fe1a449befcd4fedd9p+054Q,
    +0x1.12dd724041b77f75ffc8c6a10d9cfa9bed7c8173p+053Q, -0x1.885a66a85d139330bbb778625d7a349aba26c870p+060Q,
    +0x1.96638226964fda02a5d370227c3af8511d446384p+061Q, +0x1.eec5de1e4d573930790f6a97ec171f6d96e27641p+065Q,
    -0x1.13e0613c2c7a9b04f2c80616a9ecb63f03f05ef5p+068Q, -0x1.e33a264823551d077f2014096473660b3f931a1bp+070Q,
    +0x1.8c2920faf5bfdcd366ff123d49336d335d64f8a0p+073Q, +0x1.687ee4e66af5fd57d59b90e4a6d8034e052d21c9p+075Q,
    -0x1.5ebbf79298706e5edcc783b7f8d26b9027aa0d6ap+078Q, -0x1.8d786e19bf06cfad2871f2a85984ef62a5e5a8fdp+079Q,
    +0x1.8e712cbc875b2860a96ffbd6df938a8415cac007p+082Q, +0x1.30e8beb21e758b5742a249e6d48c609a8dcb1f2bp+083Q,
    -0x1.03affb03a4b927b7b0a6b8dd08244dc6759f3873p+086Q, -0x1.196ac4c98bda98a453c6aa5ce599f0a357dbf137p+086Q,
    +0x1.1493eb2bd8f9338f497a1ec62babfccf6e24d115p+088Q, +0x1.6e24d0622ab194059c93c02e1bea27a69db2eaf3p+087Q,
    +0x1.1428b09fa90b27900b658ce062bd40a5c1ff581cp+090Q, +0x1.e6d39486712013681c1efc8157dd2526f94a4239p+089Q
  };
  static real c1418[] = {
    +0x1.e122bcf324f3d26a86078b516b2242fc28f12866p+002Q, +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.8e9dbb5dde5e52f391870bf2d365286b47af7239p+010Q, +0x1.4887a3a7b9bde6c3bfde8a9bbd739542872f5112p+005Q,
    +0x1.57e87e7f3ec866cfa16e55eaf0650f299f91464dp+015Q, +0x1.71a5592fe64f93c0639908c4ed886ca6c074d425p+013Q,
    +0x1.f8e6b8d6d3d37152775cc4b33e6d0c9b8e51e265p+020Q, -0x1.c0d224bc869a3e3ef8e475ae7efd3b367083ec4bp+019Q,
    +0x1.97b77f0ba5787d48836758e98ed4780080cd9888p+025Q, +0x1.4b7d7609e9fe0aeb55eab62813af2e34cfafc894p+028Q,
    +0x1.15a2e36894c2de8de5508f537792f16fd5ae29aep+030Q, -0x1.b545c754531b1a89a3fddcf7ec97377773af6b8fp+035Q,
    +0x1.45964d645a4922213081684b28d95befe10c490ap+037Q, +0x1.a6164a63fa0d75e0ac533b5c2bc6440153c54bc8p+042Q,
    +0x1.91017de50979babb4ffe4bce575785f9d1f91383p+042Q, -0x1.2a8a0abb3f1102c0ff456e08d1801ce245d4bd11p+049Q,
    -0x1.820d21bd3bd42b23706798333e598092d899ef68p+049Q, +0x1.44d478d14c76865878a0c7f5f73a4b8f7d3881eep+055Q,
    +0x1.177b192cf3b3f439372ad21f118f5ddaec51cdd9p+054Q, -0x1.13b9cca77507d1a3da18d38177af8d40f4ff13f7p+061Q,
    +0x1.b85fa8dbfb491a67bd52cbd8bf2e42b30d541f67p+061Q, +0x1.711e3193aba6c0babbd7278d02e78e2202afe6b5p+066Q,
    -0x1.605f81442406c03878ad64fa53a967ff58b1a7adp+068Q, -0x1.85a209158b2a6dbc55a25d7a22611eba681f9ed5p+071Q,
    +0x1.1ba9eb77f52316a1866e50cb941bc998ad49efcfp+074Q, +0x1.4272ba3e7280e3e1cce0087529ddaf1918e6d87bp+076Q,
    -0x1.21c482465531c09db27ba1e28ad75192135f4f90p+079Q, -0x1.9c0230e79bb6dee0521d6f92591fc916d7b5202cp+080Q,
    +0x1.908d7eb562158fb9cc1614cba85eefd8f6cb24d1p+083Q, +0x1.8c2509e1e06c48dc781f9cb00b49aa7210316901p+084Q,
    -0x1.70b0b94cbb718558bae4207d9d22fdb074ab12e7p+087Q, -0x1.121b1a3f2fc71ae14feace8cad4be74b64c284fep+088Q,
    +0x1.adf2dae312f40042748dc155bb513c6a47263948p+090Q, +0x1.fbbe635ba779d90ffdfe014955e966aadbb7819ep+090Q,
    -0x1.0f2c3b0630502aff1b476f0faf3c45769e1175f3p+093Q, -0x1.1204f76ebd7b8ce3fd4265134db4919b2db8b7b3p+093Q,
    +0x1.3e6cb28ad4d2fba571819e8a85b01feee43092c7p+094Q, +0x1.18aacf20fa20d18ae48d7a51a3fef72bcc1ca12ep+094Q
  };
  static real c1504[] = {
    +0x1.a93eb1b734bb0bb2fc90f4cc4bf3991ae17d5fa0p+004Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.867a0295372bdf1b2230b26d30f6cb8323ddad1dp+009Q, +0x1.53182fda19ce024c103d919031e5b33dce0e0d9cp+007Q,
    +0x1.63c2ae7022d2a1a155c96958382b9bb08bb462ecp+014Q, +0x1.3dd3b071e0720f2becb1d4cf8f659248b383bb6bp+013Q,
    +0x1.7dcbc19f2a4ba2cb73c9418e721b275ac3132f7cp+019Q, -0x1.03eb228dfab7a98a525a41cd24424dd613cb6e92p+018Q,
    +0x1.198ef00080c40af44559e1642a1ebe5957a5376bp+024Q, +0x1.f2828033168ffc48468b3625d56c78510a31d800p+023Q
  };
  static real c1505[] = {
    +0x1.d5e42a6616180aae0a6cd4cd2d39b7599a86be79p+004Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.014cbed105e4a8710f80fe56514667ce0cbf96d9p+010Q, +0x1.77fea80ddaf4669357a041b440cbd5b6e0b0732bp+007Q,
    +0x1.772aa114557fc68478ce9dd38ad7af97b27be6d2p+014Q, -0x1.4656dffeb76e2bf77a0e9803e9c4cabac55384c3p+010Q,
    +0x1.7685b27671237c84dbf61375bb46d2ecad6e5a0ep+018Q, +0x1.fffe4097dfb0a225766df01fa7b5cb9c2811a32bp+019Q,
    +0x1.32e7fbdeebb896e7402169cbe95f256508a39517p+024Q, -0x1.1af85cb4137a376201c130d22659dc942e245aedp+025Q,
    +0x1.f7fd993c59a91ccea82cbdeab640d0c839d92854p+029Q, +0x1.be2ad2fc93201e146087c26c0dafa23dc596cebfp+029Q
  };
  static real c1506[] = {
    +0x1.ab3e7064a947578e338c1bf6c4dff62ac3170c17p+004Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.1ce97971c88dec0d6068447e76cfe554237fe88ap+010Q, +0x1.54bf250073fb4114754da45992922cd1bba803a5p+007Q,
    +0x1.57505ac5d6066fe39b039faed071ca1dcf36b6bep+015Q, +0x1.1c14676ae55335fc5e56b42bf81daaa195cb5a2ap+014Q,
    +0x1.38647c7aa9c0c0c61feb4a95da02162d25527138p+020Q, -0x1.4bb5149007b664cfe87ccf1c919f4429f7de0f6cp+020Q,
    +0x1.35fa44cf2cae4964b2dfee9095c97861d62d4a82p+022Q, +0x1.a262fe334be8bb9749f7222a877af61f2d0c8ddbp+026Q,
    -0x1.a3ea0e9ec2d62b3f1ea3bdac6aa0022bf25bd47dp+026Q, -0x1.7ec44acdcc3a11f590f4a233407dc104e5a8de57p+031Q,
    +0x1.bea1156168cc879fed060b775c2710abd0706890p+035Q, +0x1.8b6313f1af03b59d396674af0e112fc59b744be1p+035Q
  };
  static real c1507[] = {
    +0x1.b0321f1eac1ff5de7947fa2b125c86d09029fc14p+004Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.0d039eb5c67c1901312313ac691eaff43d202a7dp+010Q, +0x1.58d6e2aa5463a8fc928bb5e62db2c2cab73d7d79p+007Q,
    +0x1.d2bf208e3cdd2cb884469ec6534f269bb370cbb3p+014Q, -0x1.237dc72e98cef3d9053561553ed566d5303782d9p+012Q,
    +0x1.339a639855dcfe7f09390f4a8aeb1e6c7aa19f08p+020Q, +0x1.24b8d273657856d81cd9b7c6735cde17e39058f2p+021Q,
    +0x1.f9d2c5609241ba1a0b775b2a9961bf2c5dc7b990p+025Q, -0x1.459c794f61cc4dc25c5634b14425913e8ba7e500p+027Q,
    +0x1.4e13c52829c40965bb000348c5c1543239283e50p+029Q, +0x1.f06c673d3742d5a92c84fbf6b32dec7900874225p+032Q,
    -0x1.b330900bc6e21908b585cd797f5e0e40fad124f9p+035Q, -0x1.70dee09f42c26da8235a337fdab5e79b1345b89ap+037Q,
    +0x1.47fbf1002301d6d70891d094e60e457579c1fb1ap+041Q, +0x1.225aad181769b228b71e515c3043c01cfa995031p+041Q
  };
  static real c1508[] = {
    +0x1.a4bb6cfee3a60333bcf34aca2479d46292072bffp+004Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.5a4baf17c2345572d25457e4ca7e5aecfeb3a69ap+010Q, +0x1.4f5d5b3d552f7539dfb59cbd858d9b88efe4d8d7p+007Q,
    +0x1.781d56e5feb4d8778d9169e25ff96d4b254e4346p+015Q, +0x1.4236813e98fff3e5200e719c137be2887acae178p+014Q,
    +0x1.dd67690fa164d97ed59317ac608f6f77a27ae513p+019Q, -0x1.22d40af6550d55801e719235ade0177e202d67e1p+021Q,
    +0x1.7dfef5e56cec41a5daa136110dd95053c36b87b5p+023Q, +0x1.07dfd0c96f0401ab4406a7d635705c341daee086p+028Q,
    +0x1.3bfc8f9d0b9f9e58eccd8390266396e0dcc8a5f4p+031Q, -0x1.c9274b7b73b8a5fd3f3bffa7b9338e25208bbd55p+033Q,
    +0x1.6e3e735a805eacd5dc395eef110db874a5723c89p+036Q, +0x1.036027cfb9854cef9476b42b3a65de497e2438f0p+039Q,
    -0x1.1f2bc74202ee5d848f2122ecf80259f9d71c9ce7p+042Q, -0x1.41d34a1831745462f756997fe8c6425038d95df8p+043Q,
    +0x1.d49f9035a8a07ca8a4149882cc0121a975b7ea5cp+046Q, +0x1.9edb9136e3be045efa52ef11a8e5a1aea8d258a0p+046Q
  };
  static real c1509[] = {
    +0x1.6f07bb345e94b9a4ac20b4437ba24374e70b5c82p+004Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.28acce4fb28669b33f6ef4a51e5fb1e5550ca8f3p+010Q, +0x1.22fadf8879883355b6753d3b59bd3f4dc6f4fef9p+007Q,
    +0x1.550ec6e0d9899d5f47f22643dfdc802c692d9ee7p+015Q, -0x1.7da25b5e4addd2a12cf88e2e4d15ca6ba175e54cp+011Q,
    +0x1.efe2954a34a0efdc7f2554937989d79045c428d0p+020Q, +0x1.8391f223740ea8e20aa607a11e4be7d5360c2bc8p+021Q,
    +0x1.af23dd6aeb48c47035660881317ffde772f2bab4p+025Q, -0x1.3e37c07f6a1641f7b9e886df934e11c901050c1fp+028Q,
    -0x1.03532208175de7e956db9d27b9a1ea241d3e3776p+030Q, +0x1.6d1a3e9a024eeb537b84ed4d06b128fcf3345282p+034Q,
    +0x1.b348024c42e3bc63e02613b93ddafa4fd1d11a58p+034Q, -0x1.f6af9624ed9eb6609b6a530a21b60e34935fe43cp+039Q,
    +0x1.ec9e450dad00413b5d4570ab996fb07937bcb9d3p+042Q, +0x1.c940109ace1e522d77e9bf6977292eba49447162p+044Q,
    -0x1.0b547e51ceb0a47a2168de884dc74692eeb1bceep+048Q, -0x1.e34e5a6ce0387f29fbf3410d61c5d6b2819fefb0p+048Q,
    +0x1.28ce80e1db5b3801f54c11f73ea6e61374e5d130p+052Q, +0x1.06c0f4d5922484ceeb118c9b067cacfe7ee2ffe6p+052Q
  };
  static real c1510[] = {
    +0x1.6acbf6f8291888bc982d20b4d86f1c3b964e71b7p+004Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.60a3c33c83f3cae7f155c3389d47765a9cef8e16p+010Q, +0x1.1f7b23987f28d92da7861b3f968e74656a0ccd06p+007Q,
    +0x1.4ceae668d2b2c14f26383c669611698e812da202p+015Q, +0x1.35e989d32a34f98ee12c0256da9031e5d603a30bp+014Q,
    +0x1.fdf2a19d97da52be582c8e96c9042ba8183a6eeep+019Q, -0x1.746754faa2f11ac9dba2f0aacfdaef20f27c84bfp+021Q,
    +0x1.deab10b89b68754a690bffb6c0ec5854110204d2p+025Q, +0x1.c11520c05ad92bb4297cf29d73f7cbc88edc2db5p+028Q,
    +0x1.029c255dafbd0781f9a121e24989f27b01c0c6f5p+032Q, -0x1.1aa4b70fd5c603a5572e2a3886d6b4f86da4c77ap+035Q,
    -0x1.73fdee52c0f9227f79868e0f785924be40157ae9p+035Q, +0x1.e7f1ee33aa531066c38ad0446301eb95b80e05f1p+040Q,
    -0x1.7f267347e4366156b2a7a0c93cfe7de056c9541fp+042Q, -0x1.14e36705a5bece93019bd93a6648c105116c7304p+046Q,
    +0x1.28a09a9d762bd604c871d112b77e62fec40b2492p+049Q, +0x1.a511b602eb7ff619e77f8fe428cde0aea45116d1p+050Q,
    -0x1.ea587a680fcc235f9a799bf72a7d27ff9fb8a627p+053Q, -0x1.815b15db7b8d33d3c86d906ae8f588f394a8f553p+054Q,
    +0x1.9514e57a437796aafe1a4fa62d528b0bacdfd169p+057Q, +0x1.669b30e2687969189cd7c8567ce8150cf8680024p+057Q
  };
  static real c1511[] = {
    +0x1.2fc39200da03c675f99d6326fb40bc1375154af6p+004Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.571759f1b8529c2a6c9e4ec97aa932e1da2d7ee2p+010Q, +0x1.dd6175c0a6a564c6e973ac6cf0fbc02192080524p+006Q,
    +0x1.a94513644d4c2e2603ec161cf5ae14d1c2e80431p+015Q, -0x1.0200d61bfd7d56beec9be3c9ce5e579d2f60269cp+010Q,
    +0x1.02ff426e1d2bfd46db86222a10ed4580b19233a6p+021Q, +0x1.dc8346f284a8389c7f0fe4d58040d7f03d896db1p+021Q,
    +0x1.59816d45b26170114ab38b1bfad57d232da61902p+024Q, -0x1.0c18c7b07ac7d96ad67745cd3850086c4154f472p+029Q,
    -0x1.13cfd50bb3383e0653527a7336ade47cccd26155p+028Q, +0x1.a160853992969e69289516e7fb1e2ffe6f2a6b51p+035Q,
    +0x1.e36a2fa5b4fe0ec0611e45f8e2ddd9553b3b4dc5p+037Q, -0x1.a3a029c20accbaed6a653d6a13d2ffce2bf766e2p+041Q,
    +0x1.004d1d816e63fae38af5654152d5f6c742b2dd7cp+042Q, +0x1.28fb4df032adb268dcb33032ca06a7be6c88fdf4p+047Q,
    -0x1.8d99a684e3b4a4936119ef7c521abf1dd3f15df9p+049Q, -0x1.21832d20eb38f9c88bbc701b674bdd847f937d9cp+052Q,
    +0x1.40480ac4f9907365c8d661f3f6bf8268b216385bp+055Q, +0x1.7fae656277b26874e20164350ec885657b7381c2p+056Q,
    -0x1.b2123b28d4de14d84772570ddb8766766d67f267p+059Q, -0x1.389006c8c66cc0eff29b98c521569f2126af2224p+060Q,
    +0x1.21d651bdd1852bbe761c3d07f07949c0279c3584p+063Q, +0x1.009579330927fc66e465b96ca678f13dc4bbafd6p+063Q
  };
  static real c1512[] = {
    +0x1.3656ac0d70dcedd35d5571520464d0cbc556e7d2p+004Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.6c4a3bbf9ec3d7fc463a1c556dc71b03ffc51c15p+010Q, +0x1.e83fa16a91f062b05de6cded3a98c38d00b0d98fp+006Q,
    +0x1.6267117fab6fed379d76849297ad8273a363aee9p+015Q, +0x1.03c2b78b5482017a330421ddcaab94ef8a8728e2p+014Q,
    +0x1.cbc2a8ab7536387d11490fb994fce7f3221c3911p+020Q, -0x1.3ec1aaaee6449664d642d5347f5ad8165099476dp+021Q,
    +0x1.849ebf922749747a5167446e4a21eaaba5ab16b6p+026Q, +0x1.0761e6cd213dae63dcc4a0e5945a205c76d4517ap+029Q,
    +0x1.0a03e060c9bd6c88195a39a5e6a3681e3cc092b6p+031Q, -0x1.c14ab0c273440d4bcdb9d3c183af319705c4614ep+035Q,
    -0x1.22a16f837c9f19bc245d8a99f4808d07fcea8caap+037Q, +0x1.0ec5cc6dcb0868ed538515fbc4e47196e0ad1b20p+042Q,
    +0x1.b0361859ac761fb7a52fe96c3b1747e235cfea6bp+042Q, -0x1.c8e74033fe5ec8777fb89b6d43d2fe8af4f7236cp+047Q,
    +0x1.64713ac0b069cb03288add73f417eaff0794f6f4p+049Q, +0x1.175d430f0278e71eaf6d3f1c1d4b80fe3ce68034p+053Q,
    -0x1.c53b108a0f69acde38e83c6ae479d99954b6c997p+055Q, -0x1.e494ab4823fa308bfc9d811c9f97543891a97e26p+057Q,
    +0x1.0d8f387d5c9c826a833ef95ccd987ea0d00934cap+061Q, +0x1.220e3ecfcbff77c6658d87ac6a608d49a2331e84p+062Q,
    -0x1.3ca1aba448624a969e6f5e5815cb29e231b1892bp+065Q, -0x1.b1999c3d181c618825fe07ce2460010fd6028dffp+065Q,
    +0x1.70f1381c8f7d6b52c8ae2f89d0f938e330839e3fp+068Q, +0x1.469cf7bd6dcbc717aa6ef3e399434544b6382397p+068Q
  };
  static real c1513[] = {
    +0x1.03073a8d34669247a7cda4e6878441eded705843p+004Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.7d7ea8fbfc16320c1635e808921177c28f03ababp+010Q, +0x1.936eb7676befcdfa855b88b8215aa6e95f801da7p+006Q,
    +0x1.9ce05c0243389e95cf682030bcab60df5fee1280p+015Q, +0x1.73fb7edecfbc833f5fe026b0fd53121b5dcdc60fp+012Q,
    +0x1.ca2ab040708e141c9a21301d995098dd95af23f5p+020Q, +0x1.032571f668756b7c42d19de4e6a67ae68b811329p+021Q,
    +0x1.6725b95ae3952e720b4503b66c9dd4c2c3125d92p+025Q, -0x1.53e6731f2af740ef32e525a68f5125e5c74862d0p+028Q,
    +0x1.602e822f81f8104880f3906d0fd4e84bb32300e2p+031Q, +0x1.5e1f197bc1e461e98670b913029a1ef6bdd91f87p+035Q,
    +0x1.5a69972c084b4fe0612678604316d9f9459feb31p+037Q, -0x1.d539b243811c82e1a7a44d6095254ef7aa00984dp+041Q,
    -0x1.68e7657ead2c89d02ec38bdaa30f548d6b563e00p+042Q, +0x1.cf690a09ac69289ad4b70e957aac17b14811577ap+047Q,
    -0x1.56cffca123d71c49e44d2674ffe3ab45dd0f8dd2p+047Q, -0x1.4fb1b0915d8d18c682c719bcbeba06bf80b5214bp+053Q,
    +0x1.7e971c6354f6a29987fafc862199f09c6cd7d063p+055Q, +0x1.6a031c13c1dd9a49ba04e9f63b78271110accd2dp+058Q,
    -0x1.4393b285f10c80c4160e528630d3d9ba0fea8c47p+061Q, -0x1.1b8ec07e0788e122e4d5c7dc8b39478941ea3433p+063Q,
    +0x1.3946a33e3c631332111e3a1e86a22b57ce8c02fap+066Q, +0x1.37dc8df1979a5024e7793687af09e96778846f3cp+067Q,
    -0x1.47ac920bac57a28962a696296ee5099e636fba80p+070Q, -0x1.b307e5cba8f0b0ba6f517969b7cf1034d18820b1p+070Q,
    +0x1.5cdbc456e1c67fddac9bcfbc8279f44913339e66p+073Q, +0x1.34d5663be27d7e8f915b5d816162c7261b9cceffp+073Q
  };
  static real c1514[] = {
    +0x1.75dd1055679425c6448354e857ba77e5af14b133p+003Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.6a7495edfed96ccd8c45ef51b5f76f626cb82721p+010Q, +0x1.1c41c27d8332db91de12f5f303dc848665fb3a21p+006Q,
    +0x1.4ffa5f1d70a6346aa0cccee1b122ca3c3389b340p+015Q, +0x1.afc3260f4ed91fbd81a6e8bd929fb5da6be1d2b1p+013Q,
    +0x1.f6195a81aad444186d808ef2335b3d32bfb8c9dfp+020Q, -0x1.b641b6139cda8c5d3f87a911fe9e69137b7b04d5p+020Q,
    +0x1.40af6bc55dbbd54723b4f13b0139b44b75c54127p+026Q, +0x1.c1d904857960e677241a1e7e9a397da86bf76d09p+028Q,
    +0x1.2741cf69ca34a6091899a2318bb9ecc84932dac5p+029Q, -0x1.cd8c4bfee4110e94ad87fc779decaf3f589fdeb6p+035Q,
    -0x1.579129187cbfc1745c515e8a6a5ca3442ad63103p+035Q, +0x1.55387a4964a13e73d5396466ec5bace4e575af9bp+042Q,
    +0x1.aafe8111edb9947999604ed0bb953b11b27119a2p+043Q, -0x1.6bcdacd8f61a4733ec43039f8c248d9ea1bbfe49p+048Q,
    +0x1.567ca93e71958ad7cca22bc1c0bb39b85a70dce3p+046Q, +0x1.2420b9f304d69479f69ba36004b6365b57b1f258p+054Q,
    -0x1.c8061cfda3111bce35996ecdc2affcd2c1428b99p+055Q, -0x1.61fe78c8aa65e9db22fb49f8737d5a6b5375a4a7p+059Q,
    +0x1.0bb6b27704668a311cf06f0dd1843ad1dd8d5532p+062Q, +0x1.43d225af88b70fe6ea9d99bd38935152ff9e2034p+064Q,
    -0x1.3e40000d164ad471d398e8c9ec547f79063c782ep+067Q, -0x1.b4f04d2fd7ea180c6bcf40abb06f519d5cc985f5p+068Q,
    +0x1.d8e0a3b20616888d7d78825da6c99d34bf83173fp+071Q, +0x1.a1dca044979f1057bc8563755cbe1207dd2e86e5p+072Q,
    -0x1.9952878938dc032ba14b167abe9be84db62c5829p+075Q, -0x1.007425943766525d10b64bc734f377a1dde612e6p+076Q,
    +0x1.6a538132157bae3c44191ba614933513f9e10e86p+078Q, +0x1.40c1932276416a20fb916a3de137de1226fe81edp+078Q
  };
  static real c1515[] = {
    +0x1.19a75fba197465a0f0d0f154d06a51174dddffc0p+003Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.90eb1689be8a153e51b1f9aabccca4f1900389bdp+010Q, +0x1.a01744577ca5bebb20613f226505fb9aec4f6789p+005Q,
    +0x1.648a5510f8922ce3023c74badcb5ff2d1c6c1a4ap+015Q, +0x1.48f5081484bb2398ae474caa06f07da6f2853ed8p+012Q,
    +0x1.833af68ba80e0ab884730a7a9387d79fc2d4c87cp+020Q, +0x1.7b18769f0f59c72c41ee0f879b83d612dc3ef3d7p+021Q,
    +0x1.c0d90c2005b4162eb16b2514729c0de8add0b426p+025Q, -0x1.4a69202e0f704ea60124f9c7d93860355b55cde7p+029Q,
    +0x1.4ee7101b91816012e799da01f3572b875694b26bp+032Q, +0x1.95dc5e147953ae98b336ef1121f9508fcf30b2c5p+036Q,
    +0x1.74637e7fd8722641fb3c7a349db7fd96b14f9633p+036Q, -0x1.502cd8c57ac201107caba70f5091b2189ec8dcdcp+043Q,
    -0x1.350882bb948cc348166365745d5846162f597b6fp+044Q, +0x1.9be2554fa54f8ee65443565ba6c523ff958e8358p+049Q,
    +0x1.b240377cb2a884744def3b3750b8a68ab1feb8bbp+049Q, -0x1.7c9d37c38db2ec679c7b1521bbd39ab85a5ed9e8p+055Q,
    +0x1.2c6f8c6ffee7e3f707793a758cb88442d0a4e9f6p+056Q, +0x1.0de4a3977647c79e45bd8f6aa343883c9507e096p+061Q,
    -0x1.24c9c788ea23add1583c33a657fe11dbaad59454p+063Q, -0x1.259639777c0b2769cd39081c7acd470393ad1ab9p+066Q,
    +0x1.edd77e2c31edf935ab3763add663224adc2fb6a9p+068Q, +0x1.e5d490ea9ee60d226070e50e9ee53c9f717c7896p+070Q,
    -0x1.ee68a1676313c3f1ae21f77c04011d9d8ec0c4d3p+073Q, -0x1.2a1a05394ad2c3fd38c7530f21bafc7ef1136c3bp+075Q,
    +0x1.3be2cb533efa494e67463fd44ea98f6e2cf875a8p+078Q, +0x1.030893d44efaf8618ce788ac1ea5f3e238218c73p+079Q,
    -0x1.e13909171a133dc225142ce7b7ffe3f2297e23c3p+081Q, -0x1.2046aeecd591cfb3a7836d286e386b096ac1e117p+082Q,
    +0x1.6a4f90dc63204011a7f414715f4353495d9a1bd9p+084Q, +0x1.40be167cb27889238887c9302264d810b0fbd461p+084Q
  };
  static real c1516[] = {
    +0x1.9899f8743237e182b252dddcfc672f0aa04d159bp+003Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.b58e56253b3367160507e1f6f81b03ee34faeae5p+010Q, +0x1.38f7c189f347ab47e741574919d2e3f4c78e98b2p+006Q,
    +0x1.cc2b82ca0b4350e51b49664cd07739de762ba663p+015Q, +0x1.dc2918c2c41242965243b3c076b9f5e8e1706723p+013Q,
    +0x1.5d088d5b61899d4b706e514b3d42305e16247e85p+021Q, -0x1.d36e983661f33aa0055176d22bd55c6e0b1c27d6p+020Q,
    +0x1.2f7e991aa270b2e47d3f64525ba38ba52ea9af34p+026Q, +0x1.3f558149c0216701f162565819e20cc9575f24f3p+029Q,
    +0x1.18622db9c91e6a625fd94d9677392af9add7117dp+029Q, -0x1.aa5ea69f9a9c60e4c976124eebe190d543590d45p+036Q,
    +0x1.f33e08411da4491d1d93e7c6cba5c42652f555d4p+037Q, +0x1.9ac735e9cbbd920d2506fd29dce42dee0443963ep+043Q,
    +0x1.2c33a8861c57241f9f145d86e5e1ad27b52c13c1p+044Q, -0x1.21dad62702fd8de2ceb5e5912c41a1e51e6b411cp+050Q,
    -0x1.93b77f4aca6ebff710bda17e218fead8d628ae36p+050Q, +0x1.39197ef1a48406132b99645a93011fb479f7fd15p+056Q,
    -0x1.49b433115f6999a1c2e2251b7c79f7ad654a22ecp+051Q, -0x1.062afa522c0b88be305378ed12b7c38b9d845f59p+062Q,
    +0x1.488ddb7ce96f1b05afd83d33eaaf959f9c198a59p+063Q, +0x1.5702c1c078a3542ecf2889be07f94193451369bap+067Q,
    -0x1.aa7fc4eb5aff3fe451f121902235ab982b229fb9p+069Q, -0x1.5d2093ea890b9aedf3d6b996af463f12d163f184p+072Q,
    +0x1.323f8d2326b2862b630357b07d93fa63b4504ab8p+075Q, +0x1.110d4a80ed57f8cfdace2887c19378e444561314p+077Q,
    -0x1.1772daacbe7bb76cec019ef2ead5caf036884b31p+080Q, -0x1.3f4568fe9948a751f6848919af8deea3e22a0304p+081Q,
    +0x1.4d495030d6955d3853a43c4e25c86ea03cb52429p+084Q, +0x1.09b6dc8d28d2ad1cbc48b2996e78a8c7026a6a5ap+085Q,
    -0x1.e14dbad25f7c5591676e81db13e793cd44feae47p+087Q, -0x1.1c40127b41ca3db2a8aed54584d939f2c309a407p+088Q,
    +0x1.56c2aa5e0af60a1a2df36947f8a1c953b8a564bcp+090Q, +0x1.2f6f6793aee64d9fd8fca8ddff38bcb453f5804ap+090Q
  };
  static real c1517[] = {
    +0x1.5cbaf89dd07bf288ec2017382cdf7fc31da116c1p+003Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.bc6f0ab9c194724c0db29336015af51a5e783d0ap+010Q, +0x1.077bf9c992f63316c8456a677d76229c7b3e45aep+006Q,
    +0x1.b4b036fc52f73b2f09984d8345da5744bbe7e09ap+015Q, +0x1.a73ace03fd0491589e74f74aa69bf512d9dfade8p+013Q,
    +0x1.4a5b07caed8e0cfb5ded056ac5e7eec6761c2590p+021Q, -0x1.8120427bc992c67a11abb59d73e87ab227ac3b68p+019Q,
    +0x1.4572e89063d13fdcee0ef5b64b90c09dd7996da4p+026Q, +0x1.4585605b6a20052949fd0c969d8bf5ca0bd2ecbfp+028Q,
    +0x1.ad8309911f4b851e72ebbff68417b5010f0c9223p+030Q, -0x1.a0f3d815762239104f4a9c373308a86a87d2a773p+035Q,
    +0x1.5f0ee6c60820340cf20f1301b61efadb10891d1ep+037Q, +0x1.8cd669246d8590ad5f3054965b1f7a6e58c9f879p+042Q,
    +0x1.82558409f7b39ca16d3e1dc503044555382b16cbp+043Q, -0x1.0fab484348c24f992ca6038feb8d48bc5d368c7dp+049Q,
    -0x1.7efee27037f61d8569638164345a540564e73e5dp+049Q, +0x1.1a2beeb20018e71a11e76b5af0e97c6717fc04d0p+055Q,
    -0x1.cb7d14a79405cefdfb8311d9ba662260ea2c3c07p+052Q, -0x1.bdd11bb1ea22901eb48aa405faab1510ce558878p+060Q,
    +0x1.6289a6335cc0ef8254226d24969cb6cb1b721388p+062Q, +0x1.0bf70fc1ca8184c01d2877961bc4dc749d2dcb1cp+066Q,
    -0x1.93aa07aa194f1e514498db73c52a89501437351bp+068Q, -0x1.ddcda6e70577fc70aec125ec2e97e0d2d4f086f3p+070Q,
    +0x1.f778eb5c58d5279fef0039218792354f9dfa96f5p+073Q, +0x1.29de99351285c94c8b9be7c2d1c5dae81a8f0e30p+075Q,
    -0x1.6564874aaf0032da00bf1eb398080e5f7305163ap+078Q, -0x1.aa994df412d3de655dab2fbdfb9b347d2a985604p+078Q,
    +0x1.dc466ee951e1abcbd9e6a40caa149f5ed92d26c8p+081Q, -0x1.0c2b705fd29f3207ba34ed1bf2ae002302600f92p+078Q,
    +0x1.7fd89c7abbd02e3cc20d0eb92a24dd11d72bcf44p+084Q, +0x1.91a515618f3901de378b7d243f9183774c76035bp+086Q,
    -0x1.2057e27f85bde3af226cffe0c06c3834fbbf6c36p+090Q, -0x1.960e9fb49e83157bd35bfdf1710225c030a99629p+090Q,
    +0x1.6aecc57e2b0891d429d1109e647d5cad291cf18fp+093Q, +0x1.414941d020e1a64fb478cf01d01123694875b27ap+093Q
  };
  static real c1518[] = {
    +0x1.bc8bde4e4d2a312218fffcf3864a27907a38d520p+002Q, +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.afafbbc770d9571e8492da372f4518a5b9843e55p+010Q, +0x1.3def41b7a86fdb7bb8b63e65157d9e6829c286a3p+005Q,
    +0x1.7f41ccae4d3d6cfb0d6a2b4e7ba9e31d519d05adp+015Q, +0x1.a7ab655a8e148f140722766b91d6f4aa0e6f2d1ep+013Q,
    +0x1.30a0694aafb6f7838ebea28bcab768123b48f1aap+021Q, -0x1.000d407083a1112af9d975065375f143a6fbd7acp+020Q,
    +0x1.14cc326dc6b9789fdf6aa9b264439ddfeb11d8f5p+026Q, +0x1.8418aa640b4f91a7c2f5c31f2811729a5536f149p+028Q,
    +0x1.30ff3203513ab16b90d5504a8a99cdc24b110a10p+030Q, -0x1.0169b5eba90d25072f68ff37094e5a23eb36cae5p+036Q,
    +0x1.763f34066986c79ed8b3e3086bd128940cb5fb65p+037Q, +0x1.f48c2688ed8d7213690066ebb4da025be8fc4416p+042Q,
    +0x1.85416c1c51350459acbff4c4755b450bc6e46f0bp+043Q, -0x1.6238f150afe498c2fb8fab92cbf759c3eca63944p+049Q,
    -0x1.f0d05772ed3e17b664c09347d34df4ea56bb131ap+049Q, +0x1.7f4499513828f881e92b8dc63ec49b227463a263p+055Q,
    +0x1.b5fa0a39ffaa6c9e88376ff2f20c22e07d8f3256p+049Q, -0x1.405468518a3f5b31db0d8a1c5cb1bd32218e3d9ep+061Q,
    +0x1.9699c2c7fa51b4587fa8c9a18ba0e8c1cd7398d1p+062Q, +0x1.a0e14b426a3677d28bbbe0c7f335a154cb98d352p+066Q,
    -0x1.07a06e1e41efa53a3473d1f62e8adfdb07dfe8ffp+069Q, -0x1.a3dd3574d1aa5e594bccf166afeaba97c94cce7cp+071Q,
    +0x1.7768886edfed5a66ae210c2d63f0313b681fe61dp+074Q, +0x1.42b0646267fe7494cdb08770cf1dfcadc48c0283p+076Q,
    -0x1.4e91b3bbd9bb8458d47ff9d20600b2f687b048b7p+079Q, -0x1.6eb920526d0cf5f3809bdebb431e0dad544df974p+080Q,
    +0x1.7f5a9760d17d9a11a201bc439843d59ca77b61ddp+083Q, +0x1.236feac32af543a2cfa679873749fb37f0640c08p+084Q,
    -0x1.fdc1cd4f2c17f9befe64d0a91da2e1d37c7a2208p+086Q, -0x1.1f81b536b56497a364b9111e5e4dbf24222fe8e6p+087Q,
    +0x1.2dc8d0f1425c15b5575c944959e7a61b02af2c4fp+089Q, +0x1.09ac5be1a8802f53ebe682dffe4a705ff33203b2p+089Q,
    +0x1.291fd2afc844fcdc8923dcef38c6991a1b3758b3p+089Q, -0x1.5aee602ce405684b2f897e938170aa8a2423d0d0p+088Q,
    +0x1.06a28a4c419cee5be48412f264d84beed18229fdp+094Q, +0x1.d1014fa4d622870e73946efed654b4cbe238e578p+093Q
  };
  static real c1604[] = {
    +0x1.b564cde736fe181029eee28ddc844aba504de0d3p+004Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.a230db8432c7adbd4db957166898ddcbe3fa38cap+009Q, +0x1.70fa25ae080544efb92b265db8900b89aa3e272bp+007Q,
    +0x1.9256a64039d56f23c78d9bda0278f35f6da684adp+014Q, +0x1.7e1a63458d086c04c27c79f621a1965136efb25fp+013Q,
    +0x1.d8fd9432dd70db2b577df7c7060a02e7cb9dd34cp+019Q, -0x1.6a808fb937d95ec5e3945454285a68ee78041022p+018Q,
    +0x1.7dd933588ddfc356b340e9437d5cf6fe05815d43p+024Q, +0x1.53670c2e061553a152d7e4743900431d9392343ep+024Q
  };
  static real c1605[] = {
    +0x1.e44658927061d6d9b29f38b9eea8f22a07793a6fp+004Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.17ee32c7d7bd7bbad880c3a4c4ff439af1ba3ad5p+010Q, +0x1.99eeb4af4c93a3bc83f457f58bdbfe64217bf513p+007Q,
    +0x1.a1683f189f710651d4250e27b144df118ca9acc7p+014Q, -0x1.4aa884422a889b1c0a07a4ab654364e2eebd81efp+011Q,
    +0x1.7817675e46583f22cae3b966e72f2fda6fc02a97p+018Q, +0x1.53b6e6cc1a19b8f51b31eaddcb30da7aabf5ce34p+020Q,
    +0x1.7290523e7d0ae8499cdfd61dc25f5f238ec8159ap+024Q, -0x1.954ec69e3c347d5ef555642476b170f7d0325080p+025Q,
    +0x1.69bfa24625a02bf17e4edde86a25dfdd782b6d7ep+030Q, +0x1.4189750b01124b05161b54911b53b961c63be949p+030Q
  };
  static real c1606[] = {
    +0x1.aaa5038d722b8cadf1652494cacb5130f4de7946p+004Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.2e7addfd502ea19613582d6d319dba5406d7a9e9p+010Q, +0x1.67962e2bf56085b2185640af118836aae306e652p+007Q,
    +0x1.8beda14eaebd219a226544808407817694dc14a7p+015Q, +0x1.6389d6db61cf83e39c0d98b941550a4e5315631cp+014Q,
    +0x1.85fbb7114db1da33b75fbd363d5d5ae5c4522bb1p+020Q, -0x1.da5af1caf32746f9362ad5acd6ace6fe4ef51688p+020Q,
    +0x1.5eb6f0670ea8d583e097b8f44d43d0bcebabbc55p+021Q, +0x1.2d9bc0db20e8571cd1eb91b2910b8e6516d6179bp+027Q,
    -0x1.8101820da11261fa93d872b022c397cdf195545dp+028Q, -0x1.228d16d35be0caa458a625768729ec2f6aedcdfdp+032Q,
    +0x1.55a68a89ae3ab5e4ed87fd9ee2b4d465e6e19722p+036Q, +0x1.2fac49c11c0d309ca1e9ac1403c1de9c9506af27p+036Q
  };
  static real c1607[] = {
    +0x1.b083ab9b94a6fa5c1ba98db9ce532e64cb049a34p+004Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.17b4e68c01dbbc1ac33d6066dbcd9b0e60bb4f4ep+010Q, +0x1.6cb6e70bdd8abd1c183d463d43e0f03142892cbfp+007Q,
    +0x1.d835959984f3630895dccd9361af8b9a538bcbd2p+014Q, -0x1.0264fc83c1d9e99ff4464986296a9f018af5d683p+013Q,
    +0x1.591151e89116a9173414f4b019f169bf5b5c3f88p+020Q, +0x1.99505ec3cf8ed818265ac9d0f7d0c9a653478595p+021Q,
    +0x1.5651d3834b30a9d4962142623102e05ab31fc311p+026Q, -0x1.e7a543ac3c14748095a8b05ed4ccffd0e91fc9fcp+027Q,
    +0x1.e9c1773c5f28560f9de5c9bb65e8c15e6420c7d3p+029Q, +0x1.7d3774df41cd33c807b19943c8b8f3a526035cd0p+033Q,
    -0x1.85ac01aae3d7203bb875a872979bea26eb773a3ap+036Q, -0x1.271c9b436ea62c2a5323b40e0d6a6aa8d0fdf563p+038Q,
    +0x1.08ade3f7bdd22dffcbd7271a7f81478179b269f6p+042Q, +0x1.d683f9b44b23e074ca8c0c598dfa0ae8fe79a024p+041Q
  };
  static real c1608[] = {
    +0x1.9c824c7dd921fe1ed7e8f867c9c48c6f919eacc2p+004Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.73911dc830cbcd2e3fbb91df0690e660bda924d8p+010Q, +0x1.5b3cde0794c983a0fe85255547d8412d927dabb2p+007Q,
    +0x1.ac7d0a53e03de921938ca651de845fa5ecaf1be8p+015Q, +0x1.a3592b4534ace689d8e0c747bb1f1ce283c8c4e1p+014Q,
    +0x1.f51f65fac7e7dfbe61a2e5260f1919babcf1fa57p+019Q, -0x1.baf34190b8595a2aeacb7c18dafd6a83777d2dd7p+021Q,
    +0x1.d6dcd67c8ed67db8530955bb92c365e9fb0a742ap+020Q, +0x1.9549d8d5b40384c25b082ddb67480d0ea0552fd0p+028Q,
    +0x1.baaf081f7b9b60c5f8059c69686280d32b279547p+031Q, -0x1.70ad43774fabf531cb58747f78f541c3326b7b12p+034Q,
    +0x1.3a4930f800b13c20a6c00f8c9270646fa23fea3bp+037Q, +0x1.ae85a4e81e42020371bfb451a2aa5e19034bb6aap+039Q,
    -0x1.0677945f156f1ddfa92185ae353a7ea0ab9a6da1p+043Q, -0x1.14b30b60e77701859dc86670d749a7fed1a39902p+044Q,
    +0x1.96507b7f0a843a1238a4b15dd1af4aa5087e28cbp+047Q, +0x1.69261be42ad31ea3cb7c2bb917427c0c531afeeep+047Q
  };
  static real c1609[] = {
    +0x1.5e28d93eb355f97a67342fcfff3f01e9b4e24b97p+004Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.2cfe28c20cf264c37f9959d1f71d466705db4ef5p+010Q, +0x1.24c4edc0c9f4e2eae87360693f361960fef4bbc4p+007Q,
    +0x1.66ace02c5e3af758cbd64b0f7f120b1bc6e60177p+015Q, -0x1.ccb808ccc3af4a6c04d8180cd1cad96d6e17552ep+012Q,
    +0x1.2ebcd1ad6de0421401a56091aa28ac2958273d59p+021Q, +0x1.1eb8d938438bbeaf7b72c51752f3aaeb9849efc6p+022Q,
    +0x1.20d9c55f2c50c9cdf1090d8b850daaa4092f168cp+026Q, -0x1.f93db77534e880ac31d503226f0aabb87e537603p+028Q,
    -0x1.1141968a12fa14687ae7efc9fc9e0ac94bf70d58p+031Q, +0x1.2aa94e72f4e1d5c83072016abaca5f1c82a4a52ep+035Q,
    +0x1.0098efe13af6300e8fb26be7d1adbbfbc65887bdp+034Q, -0x1.acc31d1dc38d438d92eb70c3b067e35e2ee74796p+040Q,
    +0x1.c166273f0d6836f7d2efc11ec12fe74b6b0b6347p+043Q, +0x1.9224e674d08c37b736e43c2eb7b20a587406c510p+045Q,
    -0x1.f9805e21961481c81805188d6ac17bbea00bad1bp+048Q, -0x1.b736e1f780ccacb236bf5e4be6bf25957e4bc8a6p+049Q,
    +0x1.10576b3de76f142c8118c923a63a09dab90974ecp+053Q, +0x1.e422f2ef34de4b655119a36ab1d52a052e55e6a4p+052Q
  };
  static real c1610[] = {
    +0x1.5ac0e9ab9479f28fe6b2481c0a0def512a832fd5p+004Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.77dd37bf7839db58d1c541a7d1fe9dacdc255eddp+010Q, +0x1.21cb34684f517d3524eb15def72a3e11c31046bap+007Q,
    +0x1.60c207f808883f0469104408a76d2a167b437e08p+015Q, +0x1.98007768c8a7078bf3b531a80f11e4c902d6028ap+014Q,
    +0x1.c28b289f7af9a43c803c2ee8c3938b382a066a0fp+019Q, -0x1.25554bdc399c89bb9a3d00d37e659a61e338f664p+022Q,
    +0x1.1620c414d0f9d71337a0b31ee1fe77c15d075272p+026Q, +0x1.653015767af830b15b3acf2f8e6c67d617480904p+029Q,
    +0x1.9222b500d414881ab2879518a640329e4867eb23p+032Q, -0x1.d7a8ce62a10deff3087db668510f693d62868662p+035Q,
    -0x1.3f5f12afcbfd8a0f6b887eb756a7ce4c1036a584p+036Q, +0x1.a5b26abbfee682874cd92ed45b0f78319ea09b6cp+041Q,
    -0x1.94f4f37d9268766d7e7ca166db0c2929edc260d3p+043Q, -0x1.f14ddc1fa97ef56f4de31302b07dc6d3e492fbacp+046Q,
    +0x1.1c17f1bdc5d54ddef91b48e7f8bc7c7c45c0029ep+050Q, +0x1.86642fd3e1e62dd6b0973c3328371c5e83d5ebb1p+051Q,
    -0x1.e1c7d56ee473411b69c6089894a9a278ba1eaf0fp+054Q, -0x1.70c2e42dffba2228fd383404002844d4f6ac4147p+055Q,
    +0x1.889786709605a655b3c132d57b2e281d93906428p+058Q, +0x1.5cf3a610b25a877e52e22b8374865b98bccffcacp+058Q
  };
  static real c1611[] = {
    +0x1.0da5c1b8d1eb7bc8f0e3e2154ee6729a870466f0p+004Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.5e6477bd2bc98cf57808c40189b0099af0f28eb8p+010Q, +0x1.bcde1dfdb12221ebafcb0016b29f1144c7f5e4d0p+006Q,
    +0x1.ceacbf417d3f43473c441b8832dda1acb8e133bfp+015Q, -0x1.4e24bff10fb228443122ebb14e7576a199178559p+012Q,
    +0x1.39e95983c82939775b2b04aec7a2dafb8bf78746p+021Q, +0x1.6bdc7f1a113e8113ea92f0db4b6239d5699f43a1p+022Q,
    +0x1.bd9b90a436cc2bba20b4e5fc1a04a5e91cbd506cp+023Q, -0x1.b5a4c1be5cb7eeca558bb115b9f15f3aa2540973p+029Q,
    -0x1.b18e3804f29ef6a64881a6706f55e228d0197c30p+030Q, +0x1.5f488984b30f82cf349611917f78058b9fd68a82p+036Q,
    +0x1.861387184696bc0bd31e2801ac65d4bf4cb88a83p+038Q, -0x1.6f8a31ff360f72373cff38466731a9f225eea942p+042Q,
    +0x1.1f56391fce927a3aa51b5ce172fba53db6420477p+043Q, +0x1.0d3495912a5713d0a9601b8295ca15fd066ddc69p+048Q,
    -0x1.965a77fdbec196739e43ca75220932b377bf59e6p+050Q, -0x1.0fba98efb038ada2e75ce9ba925f75ea4c129f56p+053Q,
    +0x1.3f85b4243b1b67a87f0d142900c9393ca608fe48p+056Q, +0x1.733bb29e5e943429fa06ad2f561ff507cd4176edp+057Q,
    -0x1.b94f3b00908b6fbedaf0853302a2bee5c2be6c9cp+060Q, -0x1.375669c5616df23922009610b9efadcf701d937bp+061Q,
    +0x1.2479a4d1c13ef589155fd4c5b659f72d40249714p+064Q, +0x1.03f6c2b997bb8bc9c96820024219d13a3044bdb6p+064Q
  };
  static real c1612[] = {
    +0x1.15983eeffd87b29e2eeee729066b2fc015f57f9fp+004Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.7903eee4858b4e6832f025a487dd1dacc5ded4b2p+010Q, +0x1.cac0c7d22bb0e0596454e198ddb34adf551f4b5dp+006Q,
    +0x1.59cc212441712eb8971f094799144e1409e6f647p+015Q, +0x1.545ff7f8fda2524f9d4e98790115ff53a049fb0cp+014Q,
    +0x1.dabcc0febf98db05b0beaddb379cccf01cbc7229p+020Q, -0x1.12960d021971ea01800faac564626df0a86da421p+022Q,
    +0x1.031e787bf3b086454018debb2b21b4e858131a6dp+027Q, +0x1.bf9303b384d200c8e10c51a99a0a7d3dc641d91ep+029Q,
    +0x1.901274d1fe1d4cca364f760a43f4bd0a2454317dp+031Q, -0x1.8f4f474b28097de683e0b9eb88f101519654dab0p+036Q,
    -0x1.3a31f18a21d62506400fb3e0e5a30387ff38a0bdp+038Q, +0x1.f0c83364bf8eee9284ff6cbf32630f408aafee67p+042Q,
    +0x1.32a3ff9d000d770b2af12810dfbe4790feb8d599p+043Q, -0x1.b205e19d6837810cf8c1a1fb7b2653868c8e3ab9p+048Q,
    +0x1.89c5d664658e7fb3b5447daa7db36fbec0072a99p+050Q, +0x1.11c10bf68231dd3534f0e16824e734251f8f8dacp+054Q,
    -0x1.eaaa0094894db68b4f47db4999d107c88da18824p+056Q, -0x1.e997210bc145b512cf4ee4be46d2b4d68c6cf40bp+058Q,
    +0x1.20863f877f11b6b6ebb75b6abc71839cb8395402p+062Q, +0x1.2cf8f1c89433319658d3d96bd130f27275c33634p+063Q,
    -0x1.5754946c3db72c7c6a62cd8331ab9ccb2662ed28p+066Q, -0x1.cd2bf697e0a00dbf1c09695a79266bf1ebdc36f4p+066Q,
    +0x1.8c09bd00f355a62b86d4dc442062805a4663bd4dp+069Q, +0x1.6003cbbd4d65bd5e3c273efcc76d3159cb171825p+069Q
  };
  static real c1613[] = {
    +0x1.af540581cf1efb007914c9ead8d3380c6697fc92p+003Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.8e79afab1f1a97c1f69c390c051daddd6ab7c3d1p+010Q, +0x1.5e8c3ad476952360b8175ab4252fa3bb3a91ca4ap+006Q,
    +0x1.b9bf37854448fd36c2d76c303ac1b8b315f69160p+015Q, +0x1.f7bfaf2358e5da7efe2e33eaf8c5e51a127da0f6p+011Q,
    +0x1.eeee77d7e9c30941934b7693eb60575c6380089bp+020Q, +0x1.ba3584c5619942fb9ddd0069ba2ac27d6f5c66c2p+021Q,
    +0x1.157c3a3468963f54682c5b104c924d3d2bd97658p+025Q, -0x1.4526383bc7da3e63edf984d2311a08396741885bp+029Q,
    +0x1.c168ab6bf7fb2546525cf9faec030635e3341056p+031Q, +0x1.55ee66448c7f528ae558336db19aac42fa95755ap+036Q,
    +0x1.46632e970c362d3e1f85ecd7af132f1545548cf5p+038Q, -0x1.ddadaf0762f8448680af8b209473934675056d1cp+042Q,
    -0x1.91d8b4580346b6e6d8f31f5dea5049e2b9e222c1p+043Q, +0x1.e77de71f152b0dda32b427bbcd62b05aff7b90bbp+048Q,
    -0x1.27bd727ce29c7c2775bf559270b7ac65b24974acp+049Q, -0x1.6d2af485050057c4c5fe3bfd1f3be4177a7fc148p+054Q,
    +0x1.d3f20621ccebca245865f6d118c9fc787c8851ebp+056Q, +0x1.9575815471e0ceeb852e9369820fde7fd689603dp+059Q,
    -0x1.8c42afaf4b162c0c4b52e5d7f65e2f022d428096p+062Q, -0x1.466c5bd25a36d9db2d5e056e9a6214c92d8ae712p+064Q,
    +0x1.7cd79b59aa2bc138be60c95aa20a00729de23c97p+067Q, +0x1.6f2efcaa717a5fa0e64caf20346dcd05fe7befe9p+068Q,
    -0x1.9196bce92b23876cc1b12cc64e21c1755479368fp+071Q, -0x1.051fc9a1511de4fb160c0319b5d3b0ced6eaa68dp+072Q,
    +0x1.a3a1db20ed6038aaa7affc022384ca13ed7f3c77p+074Q, +0x1.74fc7ff1e70d16d6ee75945b2cfa1026eb29348dp+074Q
  };
  static real c1614[] = {
    +0x1.23c176865d475df0132c888e7b7a70b11aaf0fb3p+003Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.7a438755036a37b2eebf81a20e2912ff0727cfe2p+010Q, +0x1.c93bf51c21dc96dab0b56ac34a103a5086f7fc67p+005Q,
    +0x1.4e656fde0b45836b685ac46eeb26de49551d9054p+015Q, +0x1.0e3e1ae78702b15e151a1c623495ac3b18080af6p+014Q,
    +0x1.1b95075113a80e0546379e3c4d4ac547f3d4342cp+021Q, -0x1.7b806c71e710a67094ca8c2ed9620b0b2485a464p+021Q,
    +0x1.a13f5a31e2ee8e5e20a1ec9599902704c2b52387p+026Q, +0x1.7e34efd56e326e1bc2f3ff6dc79c1c523deb84b8p+029Q,
    +0x1.9951813f1c26126974736e80380d8ef960765c72p+026Q, -0x1.9de73b35d45ceec6b3b0293cf4e3eafb5ee47073p+036Q,
    -0x1.15fc6cd1897830082d8c5e3d0b9cb4a32e51983bp+037Q, +0x1.3ed028d0df6093009dda0710b8b5546f310493cbp+043Q,
    +0x1.897b3408680df663a2e81a1248ff8cd79abeed56p+044Q, -0x1.637ba55af6b814dadfaa6dc0a2be8d1d7a8c2f10p+049Q,
    +0x1.15f00491d2f08721aa0dacc4548734e47e5b0942p+048Q, +0x1.29dfee5b593f5c779c2f0423086cddec3a3ab146p+055Q,
    -0x1.077a204a99d09d01cae114d50bedee25c53ba6dfp+057Q, -0x1.78a6573460e4e06d6af1637d37945d4da9a05f86p+060Q,
    +0x1.34267f40452d9782d79bb34faf819d507064e612p+063Q, +0x1.66d2154d01bd6cf53486a03b263ed45a8286a665p+065Q,
    -0x1.790cebcbc1c2067380d1769d912e2845677ef9ddp+068Q, -0x1.f779ff24a515166b39786d54e801f7cba20a18d8p+069Q,
    +0x1.1ed7e86a8f603f1f05678898b41ae099cd0f107ep+073Q, +0x1.f2ed38661b1a4760d76af9c67d64d900f24af2fbp+073Q,
    -0x1.fe239a216391890c4f25ffd3f34148fb6da4a0d9p+076Q, -0x1.3c2fd96a7f777309563b67558c1ab4ed3ab529b1p+077Q,
    +0x1.c6434ffd7d8c74e21481f88e7cd516fb9454cd8ap+079Q, +0x1.93c47b051a0883f00f678e614ddf4d49b2654433p+079Q
  };
  static real c1615[] = {
    +0x1.57e5604f63398b2f15591d4c713c2c3aead1f838p+002Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.a83d0b71e20db5d8e1b0b48762f71a4ebd5f335fp+010Q, +0x1.efcfd6a76fe53dd0ce443f3f523db8d575329314p+004Q,
    +0x1.6c0485b723209c7cfc9116b33b6030395c4e2bbep+015Q, +0x1.c26ddf33ed0c402c47c4bf694d4e23b80fb70eb5p+011Q,
    +0x1.77bccae8686fc84819082a88aee19a0083af39c0p+020Q, +0x1.287ea6ec327b9f8b2f58c31fd6328cafbd45e123p+022Q,
    +0x1.8c2170c82b007a9dcc9a266b43d1fdeee5724477p+025Q, -0x1.1600715f09ab0dec267bc58d1d976d184b31041dp+030Q,
    +0x1.e8bc3e97a8c9dc81bcdbfcfb3ccb1fa22369ce93p+032Q, +0x1.5f5ba0dee266eb279ee3d31f102df14ae2b7fd08p+037Q,
    +0x1.768d5d30ea04edf9d387a69b455e15ea3e2fdd79p+037Q, -0x1.2e46ef2ee4594cafe00d8ea52a298c6ab71fe1f7p+044Q,
    -0x1.37e980dd59e516033009a93357fe278511b1da53p+045Q, +0x1.7fc6ec1543bd2b7f91b3138e1431e1bf62418827p+050Q,
    +0x1.57de8fc38423d969dfe581d80e3d93a1e28609efp+050Q, -0x1.6fb10be3b1315c58fd66750cf18b2c2ecbe173e7p+056Q,
    +0x1.66994355585b83831d31df2801574dbabf5440a1p+057Q, +0x1.0e16793a9184dc9c8cc90ade061592c7f73a1259p+062Q,
    -0x1.4896a2c94bb18002ae7fc4433dd3ae8549a41d79p+064Q, -0x1.303738170b3b5a43382bfc9d8de67b53d8e4990cp+067Q,
    +0x1.14fcc0c167deb8f671256a971c9965d8c4172495p+070Q, +0x1.045e87a0adc18096b63a863b851a52e1f807653cp+072Q,
    -0x1.19ed8f9dd7ca6c8d68836b7bbfd76e50b87ce350p+075Q, -0x1.4a329e12ac9592f2139bf5f25e315c541aa8264bp+076Q,
    +0x1.6ee0b3599999888f34cd551a891166a43936d69ep+079Q, +0x1.27f8bc9acb4e69a5f12374f90a0b461aed85865dp+080Q,
    -0x1.1d411905839b744df228804161b1d301a58765c0p+083Q, -0x1.530f9eed90556745e7da496148064ce54c1e8b91p+083Q,
    +0x1.b22e487e13b3a2ac28786d706942817015ffb9d2p+085Q, +0x1.81eaec567cdbb30e4ca92ec482754322bf87d44ap+085Q
  };
  static real c1616[] = {
    +0x1.d7a5f9b2ec4c071ccf0167e973afbe7af3703f73p+002Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.b994764109b01c72c05bb982fe67bfebc118a149p+010Q, +0x1.6782b0731a6154357054645d829f0d2ed0823717p+005Q,
    +0x1.aece649f3cf17ca5f10a677bbfb5784f2066b2e9p+015Q, +0x1.1f544ab9bd073df2f979f129e9d79a73857d13dcp+014Q,
    +0x1.7cbe394bbb999858c87b8948a91b3d98cbb0f61cp+021Q, -0x1.a66230698ea972aa1193d8d7d5f873fc53262f00p+021Q,
    +0x1.3abef36dcebb55b8c14578f93d42e0e1424595edp+026Q, +0x1.1097b5940a782571a6250f0f1160d4dfea156907p+030Q,
    -0x1.81745d0c476995c4a886ff5045e6d0ea971aa44dp+030Q, -0x1.7b29654b92ff0194efebf07e5fa47f77670c321fp+037Q,
    +0x1.401dba498193aba4f295159164391b018549d7f1p+038Q, +0x1.77a10544b45dfd2f4f1c46e600d86a9ef0d2627cp+044Q,
    +0x1.35c9242598409e45c955f2e86fc814280fbee3a1p+045Q, -0x1.118b8bde0a87f3b1b47d482321ce0ca3828625e1p+051Q,
    -0x1.855dc939b789bd5dc07f1ec0fe78adc45ddcf6fap+051Q, +0x1.309c093f07a4a927b1f192a45eb4ee9d7285d5c7p+057Q,
    -0x1.92b3da88e8bc6fd82d1d349c93b86abdadaf37d4p+055Q, -0x1.06fa7d3144b229bce1b2aa1934b5a06c0ea506c5p+063Q,
    +0x1.88ab7704378e0c209c7f78c1766ef8a9b6911b1cp+064Q, +0x1.62813169ec97f2ca017e2bfca33454ca1427f5b0p+068Q,
    -0x1.ec953552a6d69c6d47f9ace5705c29f88c985e94p+070Q, -0x1.73940dcb782610e8c942dde54dccba243896b3fep+073Q,
    +0x1.60bed30b52e09eef7091fadbb9e72e679acba61ep+076Q, +0x1.2af82aa34c64f123fa2b10a872c82438c5474f1cp+078Q,
    -0x1.4509e698d558a146ca4a3a2aff854dd3bb7ded26p+081Q, -0x1.673d899185e0eb6c17598e6b9d1101ed8cb24815p+082Q,
    +0x1.881ca2eb709363997166647712c9c081b78355efp+085Q, +0x1.32a8700f21bc7e07c6725740682832f74fc1f978p+086Q,
    -0x1.1ed5792c40932351ab8459a485c543033f5fa9ddp+089Q, -0x1.4fade982c4dec97417155ba0819d4f3bca334123p+089Q,
    +0x1.99e1ff5e10d87be1e6b362df5acc4b7edbadcaa2p+091Q, +0x1.6c52141f04117735606e4d6272cdbfb7a082243ep+091Q
  };
  static real c1617[] = {
    +0x1.932d5bf0dcaa5d4235131245a4f7dc3d0cffd5f2p+002Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.cfa1ce697357643371903d3a985c64b186b21bf8p+010Q, +0x1.2bb1ac40d84881329d98ec3860998532ebf6a361p+005Q,
    +0x1.9f677089a547a418b8192467443c9b8bc0bcdaccp+015Q, +0x1.c1c4a1fa7398b72bd5e5c265815aa5a4be1e8011p+013Q,
    +0x1.5cacca30e5fae80d09db5e8307baf8e4525226eap+021Q, -0x1.0bd24c5c15070243981acfba744d5435a2c7605cp+019Q,
    +0x1.7ce5a542576728a5b01c8454c534e33824c53956p+026Q, +0x1.00ca446d083ac333f96610d0ed2a0689063f228cp+028Q,
    +0x1.fbcae750b562164910a31ccca9e54e7b2f309832p+030Q, -0x1.30a737bbeeb5eb139e36e57176d3c64bfb3f838dp+035Q,
    +0x1.15884c1d37b6b775a61b209eafa116b8c76c0370p+037Q, +0x1.0d9abc4163c694b55f9b717bc7c0f201462289e9p+042Q,
    +0x1.011288d60fcd532a573dd7838dabf9206a720cf9p+044Q, -0x1.404a527b06f67a4af48ae5178ea8a5561a28ad7cp+048Q,
    -0x1.c2379ee843d00f6e929b1538938704a6794d4dfep+048Q, +0x1.019a0cdd918cae3694f47e5e7015808c5951df34p+054Q,
    -0x1.719271f4bb43176338e68d2934a26a32bce5c7d7p+055Q, -0x1.b4b5521de6b199c533c5138a75c89d981a36efbcp+058Q,
    +0x1.a5727d14801204ab90c810ab608be40f9cfe3b9ap+062Q, -0x1.ad6b233abe48d9af261b776b2e1a67209aeeb231p+062Q,
    -0x1.0c69e7aeef60d1bbf7eb386c5bc2b451ec1c6ceap+068Q, +0x1.57bc3f04c9da010dbdd510653a6fd32abb269b39p+070Q,
    +0x1.5211bb9c47454cb7e1c139d2fb3134c3e914f0fdp+069Q, -0x1.2d532987e76704a719be8e9c8b4c21b720c60e32p+076Q,
    +0x1.bff73067243243488a2c759f808f90cb99e50596p+078Q, +0x1.4836412c42fbe740fcb685e1c741e6b1607498ffp+081Q,
    -0x1.60801f21dd9a17878c76e650ab9051efc3433cffp+084Q, -0x1.e6c52ad4164b31e1fd1c883837620f2b18318e29p+085Q,
    +0x1.1b1c9bac72f7048732d1da72764b3e2d31fdb62ep+089Q, +0x1.e8894aaabf79aa5c891240597035eaaf86a7d481p+089Q,
    -0x1.f440720536a47c1398bf1f1e4d381ac6e27238aep+092Q, -0x1.312e69ee4881bc93335fdf991c67e29b679a3c51p+093Q,
    +0x1.a4b1e9cfc4bf203fd309713d2da42b3d1a8b8cb9p+095Q, +0x1.75ee50c4cb96e538b2ac5b50466c644ade4e0871p+095Q
  };
  static real c1618[] = {
    +0x1.c1e0a8e6229f8af80f38d37edc9dd7d70733c542p+000Q, +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.c609f24d95233bb7ce48a2b50539f84712bfda77p+010Q, +0x1.6dd9f488d5abbd6e178c87f5ee118093f009dc5bp+002Q,
    +0x1.62467a6023c6b718073d5184e3c7c9ee9d86d2aap+015Q, +0x1.d570984ba6b9191e3ecad7536bf6474f7646aeabp+013Q,
    +0x1.459018a17ecf1e2414b99bfaa6a8cdaf4e8c071ep+021Q, -0x1.2184fa4e469e5944613e2526cbf431efb77ce888p+020Q,
    +0x1.39ff64f661cb2eca3a2c6fef2aaf8347a77ea043p+026Q, +0x1.afe978313dbc81a8017781788925894f5dd0715ap+028Q,
    +0x1.04df7cbbcdc7a55725ecc5b5e847510f6685a05ap+030Q, -0x1.21a2576328e0cc15d24153f1951a1f8fc41a40e5p+036Q,
    +0x1.70bc4281b2582156d3d419611761954c8251d3b5p+037Q, +0x1.1ba70d7dfb4609148eea7f83401216e5350fd51fp+043Q,
    +0x1.2a74dc0d512937bed0a63c73b96d3d98325eac6ep+044Q, -0x1.91ae567fe7dcc0f63e19cabf767b83a1f936a8f3p+049Q,
    -0x1.1ff3eb7b621c8c5e31d8bbbf5c15adb438a98380p+050Q, +0x1.aeea5f278487f7b5d48a715b5f9804126cf86894p+055Q,
    -0x1.d904978b87998c81d6e0114e6149f8c1da30ca39p+054Q, -0x1.60007df9f61963a14e7c73c1f90c0ee6a20ec142p+061Q,
    +0x1.44fbf3985d3d4640d7fd02e72711c5b6715db67fp+063Q, +0x1.b6177c5cc49607ead007df681d7ada2d9bdb8381p+066Q,
    -0x1.6922211b7a5b2b5700809e643e81348aa20fce1cp+069Q, -0x1.967ac11db2f04ee6b017557df8db6f034f00bb8bp+071Q,
    +0x1.c2137fddba7163a80ee54fcacff737730d4557cfp+074Q, +0x1.0c0654c4ac5f5125f58ebf6898d808fb9275651ep+076Q,
    -0x1.45f1cd9ad3ea5ae02cff6e76af740a2b6438b1cap+079Q, -0x1.b6476caa26fa31f621f652b453121d9ed094a0b0p+079Q,
    +0x1.d5d9435092fb99357d4a88726351587f974a8d5ep+082Q, +0x1.a53072e8ffac23ed3e685aba483784504696e789p+081Q,
    +0x1.217607d59366281b420cf80cce9225070824f471p+084Q, +0x1.87a5b1f409317d3eaa3f441f721fbdb2bfea3073p+086Q,
    -0x1.63e8a26be2692630d67269a248317a498928379dp+090Q, -0x1.9167b8986c9100caf35b9833646899513c164434p+090Q,
    +0x1.314a44b92cbff1de5f8a5ad1c11e688bd95bdec4p+093Q, +0x1.f3b89d306174e979f222f339f2b8d92c58e502c5p+091Q,
    +0x1.73b6d39f0d8e079437238b7b6f3e4bff76337951p+096Q, +0x1.4a650fd1dc299f02b2c955446573a9eb74e4518bp+096Q
  };
  static real c1704[] = {
    +0x1.c10e6c5dbee4217b495cb8a1cb562358737d5fb9p+004Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.bd9c843f2f792337e03ae28980fbe0fcbd812b15p+009Q, +0x1.8f886eaa012e18c084536a300fdab80fbc5c8e0fp+007Q,
    +0x1.c341847793e10be1f0d6cf7e3a5b98f4f65d6427p+014Q, +0x1.c7f3cfe1fbabee600aadc4592521fb137a06bcf1p+013Q,
    +0x1.21e0f4e2587ebde19cfd688e7fd94bb0953d3c9bp+020Q, -0x1.ee1f54a58dffa2d25ff803bc3da2f419d21f1f86p+018Q,
    +0x1.fe308686be05ad2075cea7b04172f20e644ceafap+024Q, +0x1.c72cc533d59accdc9d8f6c4f86e3ec9aa7e7d438p+024Q
  };
  static real c1705[] = {
    +0x1.f2c97659ed9ae8732ccc5716f594c18085072809p+004Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.2fe75c0ddaef3a4aceb719fea651b150e71f7962p+010Q, +0x1.bd51338085e440e89d99d0743e09864728788ae8p+007Q,
    +0x1.ce1b781ef53580683345122279405e8a3862e3c5p+014Q, -0x1.120df8754c4d5a9ac615b791f6281eefdb4f1329p+012Q,
    +0x1.64ef424ed5c881ea090e8748b28d73bb26a2b265p+018Q, +0x1.bcfbab935fda31116de360dddf0e3e0fe8976991p+020Q,
    +0x1.b6304ac424f8903b163e04a5674be7d573e9155fp+024Q, -0x1.1c5ca9fbe0d1a5d9a79cf06d240e84ab6047e09ep+026Q,
    +0x1.fe1dd2ba3034adc842df73cc72ce402e8c9b1f62p+030Q, +0x1.c71c15ae3728f9b16ace4eae752f688a3cf019ddp+030Q
  };
  static real c1706[] = {
    +0x1.a8db367eab9ea48985e2a4ec5e9b5acb1b75de5fp+004Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.3fd21744fd42a8a7baee33470a310291ff8fea6bp+010Q, +0x1.7940d790282f2e9731653227357617841c63518ap+007Q,
    +0x1.c7092f8d57bda6386083a21c3599f9e50b01c1ddp+015Q, +0x1.ba542f3f260e1356f2bdb2ad261c4e517c5eaa74p+014Q,
    +0x1.e5bd7a1edee9388c6e696380f28a33eec3a0d260p+020Q, -0x1.4b767e557227f74c9351ab7ee030bd4fa752c2b9p+021Q,
    -0x1.6034ccd9225bc363c6a434542606095a98502802p+019Q, +0x1.ab1f9b38eb051de07d2abd2330e4a09619841b38p+027Q,
    -0x1.ac398c33ac54b971fd7d0f0e2a7b4e37526df110p+029Q, -0x1.af596d7ddb765bd613ea0680328812cc2c8204ecp+032Q,
    +0x1.000eb19bdeaf842c9fa90ff9c22deefc15cf7ed9p+037Q, +0x1.c8e47c76784129b0447419a51b73c61105d0fbfdp+036Q
  };
  static real c1707[] = {
    +0x1.b11c2ad5e8b048c9a409c50088ef058a0b2953a6p+004Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.2225cf186e5a4b5c7f6a98b5dcb06e97f7c0cdc0p+010Q, +0x1.80da1f8d185e77cc5786a7deb087e7501a68b5bep+007Q,
    +0x1.d1e80cdc95c53a4e202b0a43212d5b694daae291p+014Q, -0x1.97559c599fd9a27a7d4025e8be6747f03bb8108dp+013Q,
    +0x1.7bd2b2468a51092f97d44c2328f86aac301df96cp+020Q, +0x1.1993184ae23172e70a5d7673595fba84cb15e9a0p+022Q,
    +0x1.cb5e5b6ed69f0df3e23c0d751b26c5308ecdb61bp+026Q, -0x1.646fd54350e7603367117d5445499b49857f7f09p+028Q,
    +0x1.6bf192ca57e45d7932580b5aaead7474d295bd4fp+030Q, +0x1.1e175a8ce5e3463f9b1e7b86a25102655274d9a6p+034Q,
    -0x1.4b387b2f3c4c84e32139251db79dcd57cbf86ef0p+037Q, -0x1.cc1a1cb4dd6e499e0aef84ece966500b162777d0p+038Q,
    +0x1.a1005bd8e0a4bc284753d4778b95394153d487b4p+042Q, +0x1.74090eb90b843113ce3343772d8693f9ebc61340p+042Q
  };
  static real c1708[] = {
    +0x1.932ef567a29746d02e7f6912088fa7250623f466p+004Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.8f0936d68dd5d0c09b4ade6651a33807b2359ec1p+010Q, +0x1.654cde6d069f381fbf164822d109849068b63784p+007Q,
    +0x1.ea849ed9114ccff384f46e5f8b2d1f6764d91d07p+015Q, +0x1.1038fc5360011b1c426df00123617738776b4e73p+015Q,
    +0x1.026ce9d01d34e50df32b0e393de007dc1506dceep+020Q, -0x1.4768c8325278d2d6919be3b4c595dcf1ab0b8673p+022Q,
    -0x1.0200833e8417e8d3a8ffab3571ad292269eb6904p+024Q, +0x1.30453218884e768a6d4d2d6286409ae4275101dep+029Q,
    +0x1.30c58617c2ef0730f9e576a836420795ab7133cdp+032Q, -0x1.21629379fda4cb848971866227105950ec6e4491p+035Q,
    +0x1.07e38422d0f2747f0163657c000ae47af869eda7p+038Q, +0x1.5bce59bfc02b8bfbf00e054d012c187c8029c880p+040Q,
    -0x1.cc56adc611a4daba200b5b0ac8ee16c3a2614f5ap+043Q, -0x1.ce27b5d640dfd64b2abb12036f68513b825882abp+044Q,
    +0x1.56d8dcc0aa35eb8878780d2d85242028f0d0dabcp+048Q, +0x1.31e09607063150cf42fc3709d006b321cf5f8d5ep+048Q
  };
  static real c1709[] = {
    +0x1.4c739adee63c8760afde74cf8b110c2a6fd112a1p+004Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.2ee536d16fa6782f89c1755a0b57fef93007487dp+010Q, +0x1.242e6c106efe090db33bb712842ff471202c5c7fp+007Q,
    +0x1.73510ec28203c790aa411126d70ae44c24fe1675p+015Q, -0x1.a45ee851ef7302c8af2e73a2b300f40a7adca06fp+013Q,
    +0x1.71ffc06f9e4e0eb1907b675d4eeb140bc2784b17p+021Q, +0x1.a05a4f5a303b7857a389adc56fc243aed99c2f58p+022Q,
    +0x1.89326afef08df39bef9959d1ed1a49716812de5fp+026Q, -0x1.85adece598c99361763a5935c0d2238e403b4e63p+029Q,
    -0x1.f437bff7b62832cb56de926551cb1a118540d5a5p+031Q, +0x1.db1e6093fd78703d6b831fe1055bca0688c4e2fdp+035Q,
    -0x1.0891e1dd14403953389950e8216d9753dcc0987ep+034Q, -0x1.6288842169f6cf7158fdc1f53f20ee9850a075d2p+041Q,
    +0x1.8ceeb1d6eb159777074fec75e0b498ed53cb33f5p+044Q, +0x1.56aa4e160d30909e52bfb8a4970638e443e64369p+046Q,
    -0x1.cadc00abec79fe77b7627d2c387ecb187ea2c9b8p+049Q, -0x1.81ffe1cc99fd918b456d9f852c24dfc1b4005148p+050Q,
    +0x1.e41d1721abb2fd96ff71e6ea4c1c7cac0f34959cp+053Q, +0x1.afe928d5ef1dc227bcf93e1401586fc4db164d1dp+053Q
  };
  static real c1710[] = {
    +0x1.4a7c3eaf54d34a50bd4559605beaaae11c61d433p+004Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.928039792fd36a3f0b4a123aedf3ed6137b24a85p+010Q, +0x1.225f01903490a2ea64af4fb8183f51b474892ecdp+007Q,
    +0x1.75b712d332032ea0a50e236b3a7fc09a612df36fp+015Q, +0x1.0db3538d5bdfe8f6a9849b1e46dc65b336fc08eep+015Q,
    +0x1.4a859f49618cef439e917d94f39eb08eb5ce7d8ep+019Q, -0x1.c051d79a75ff75b28e4ed7fc8bc5692d90c857cfp+022Q,
    +0x1.37fb2064c217b14d248de50a03a6de687b1a3080p+026Q, +0x1.15bb3f1add0f3d32cf07a84c24dbddb0af35c071p+030Q,
    +0x1.36a4fe6031b16877e3048a946a944a4e2015e7cbp+033Q, -0x1.7f1ca76284edc5c98dd4325d222194f625c4079bp+036Q,
    -0x1.f443432f6e54642d51ea1a095ae91f2ef8891a34p+036Q, +0x1.627819e76e18b975f554575b4b0c42536ddcac99p+042Q,
    -0x1.901d986f560683a93aac59b23b394ecd4ea1b699p+044Q, -0x1.b16330cda12ca7fcd68fd81d189799ccc85d9102p+047Q,
    +0x1.072c1dfea6537979ca02b4fb46f014b8e008fbccp+051Q, +0x1.5ee0abcadcc3e19e77b240832e4589ba531fea72p+052Q,
    -0x1.c8242496cf9cf1a2327136d2ec59ba078d867731p+055Q, -0x1.5585d2ca1414831b1ec5d2447b099e34a91cf196p+056Q,
    +0x1.709816108e254779ed20e91c32899f1a2002c126p+059Q, +0x1.48d910f5754f0f10c143e396ac1db23e35211905p+059Q
  };
  static real c1711[] = {
    +0x1.d392f2a68357964cf050d97fad49e2ae9e92189ep+003Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.6414c897a5c6ce8142604bbc227c9c26c37774e9p+010Q, +0x1.92b14b5259af09f4b82d099bc1c0b76075c4896ap+006Q,
    +0x1.f80006875005055b5ec06be8b449bf51313ee3dbp+015Q, -0x1.6ded99fc2eea75731129fd7e4dbcaf8cafd20f59p+013Q,
    +0x1.834a6dbffc0313344f98479621a6be6674780122p+021Q, +0x1.10efa8bb489103c6013315aa64c50ca520d05ca2p+023Q,
    +0x1.dcf4133c0baf907b1d157cb47b339c346ee662a7p+020Q, -0x1.5b4cc6a74332dda22a718fbba74572f5cf89c343p+030Q,
    -0x1.12d39e5dd0b912b5a42974af503ab0b71d21afe2p+032Q, +0x1.1fb32b0a278c704ed248bd3cee1ff82b18db161dp+037Q,
    +0x1.34239f2ababe926edfd03105b8c52995d4db4901p+039Q, -0x1.3886bc6b4f496a7090197df3ad63b6f451ba81bep+043Q,
    +0x1.2f1f3d4adae8bcf8567b16dc7529abb5501dbaf1p+044Q, +0x1.d9568fab2cc705cb73596decdddf8fb0290bbed3p+048Q,
    -0x1.8c50eaf5a868a9347f8a2a63eeea8e814f3fc440p+051Q, -0x1.edeb162a4d42fb3523956e8bfb20160531253988p+053Q,
    +0x1.3370bba2036772cc9b867cb82041b6eb22c6826bp+057Q, +0x1.5b850f0d9348349016ff9cc5a759e0529a505e20p+058Q,
    -0x1.b02646b9a5f9dbef1a1d3f165c394132a603d87fp+061Q, -0x1.2bb4fa5ce6c702dcc6e13b6603881e167fccf025p+062Q,
    +0x1.1d84a588d8905e6d2def013a20acb91f59eb8fe5p+065Q, +0x1.fd75dde8be64476eb6de6f4053bf5eecea941f9cp+064Q
  };
  static real c1712[] = {
    +0x1.eb877f3c4da0702e017244dc1058dde2185b7e7ap+003Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.88662ef967d13089b319f98028d354a91392b668p+010Q, +0x1.a8bf32173c8b355a93a31067d001f0f3146b0d09p+006Q,
    +0x1.4825731593464e4af616f3f9bb65596a05c89c87p+015Q, +0x1.c52e5cdad2ecc612e3e983f9f7da78921bd9a46dp+014Q,
    +0x1.d4ef306fcf31658a77d1ba96dc22fb941b006cf6p+020Q, -0x1.c1d072d85a5c90adeb9003ced1adf3eb2272384bp+022Q,
    +0x1.5d79c14f63e72c49334ef9f016dd51b70f9562e6p+027Q, +0x1.703795066bd33d7e78bb02eb264d884ab6e57e85p+030Q,
    +0x1.4090ff034d4a6b288141761c2bef3fd5a15244cep+032Q, -0x1.561a831f3e12d444617350245af4f53d386bf474p+037Q,
    -0x1.30b6cedbd02fe921255dc5c16e5ae3a5b2f4b67dp+039Q, +0x1.b761aff99dac3b17def7b5f469bead62523c7108p+043Q,
    +0x1.874e944d04ed4c46c901ddf1db7d82cef3ae3f62p+043Q, -0x1.8cf8ccd5870d6925adde0938f7ab3a7a307c4880p+049Q,
    +0x1.9bd3b69dea106b39e06a9270d90b80091a60b50ap+051Q, +0x1.022c71bdbc29a528730dcc18bf191d5e01b82488p+055Q,
    -0x1.f8db37ab6b28e89a2dedd0e1dba60612d6189e3ap+057Q, -0x1.dbb0bc4e5d5d5b2bef028da54db999158c1beb34p+059Q,
    +0x1.27c4784d6efb241367bac556501f9107f623e5dbp+063Q, +0x1.2c4b6b54a89ab4db57eba3d1b0b9153ddd8ba5eap+064Q,
    -0x1.649e2f9a0a42214effc70a3e1f5d353006f25908p+067Q, -0x1.d784829e85cc525d3403f805506a1312757d793ep+067Q,
    +0x1.99787c20ccdd29e2af4f1bb10fcf31bdcad81dd4p+070Q, +0x1.6d5111dbf4d40e9fcc94310f01bb806fa0fea5c6p+070Q
  };
  static real c1713[] = {
    +0x1.5343b03c931a196a1ef20e2799f5d4c5515b7372p+003Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.a0f767180b5a1b28787a670bdb1c6c7d81b7ad25p+010Q, +0x1.1c90a00df6cf1eb148856a43fe7da313da866aa5p+006Q,
    +0x1.dd5ba68e1080da7a0bdbfb0c609d6a3d9291c96bp+015Q, +0x1.1b26adb73ac84f34279c9a7db59c104d638c89e0p+009Q,
    +0x1.0cad5778f182c30f279c5bc652fbe7662ea37d45p+021Q, +0x1.6fb0e8ee112a31b44d86a5c6de176af58462e884p+022Q,
    +0x1.754f1d03506defa7c013a7a1ddd6e6a8d57a7790p+023Q, -0x1.24fd5cbe691883ab92823a7e4448a16cb64b8326p+030Q,
    +0x1.121b4c2a35b7cbd44eddabbb6654b4fca35fb98bp+032Q, +0x1.3c45e3f5b70bcfe6c78c424bbf9416af8671845ep+037Q,
    +0x1.315247cc31fb6f39ee984ae56b874d8790822e0ap+039Q, -0x1.cacb14f219a443d92a5b0e6715c37e3134134c51p+043Q,
    -0x1.8adf13dd042db7ec811d8d02a0bd9f7e03fed85dp+044Q, +0x1.e391945001f16480cb49948dd904b753e0eea6c8p+049Q,
    -0x1.9425a251825c0eaf5c1934e42735a7f27dafec9ep+050Q, -0x1.760f71f098450cd494005026840224e4416a921cp+055Q,
    +0x1.0a6bb367c88f7816ce75d6a5e8d4989035d3435bp+058Q, +0x1.ab8ebb1381a0ac2daad6c3810aa928e0ce357d98p+060Q,
    -0x1.c3b91e35f69977d88280e98cf6212f8bca89371dp+063Q, -0x1.61bc5dd8155df46c53dabe4fd40e87929789c54ap+065Q,
    +0x1.b216011c2ea35d25d823a1153c058c3464f312adp+068Q, +0x1.97582cbcf8fc88cf31fc39e8487380796ba4504ep+069Q,
    -0x1.ce23a27ced7d64bdec4dfc75b5e81dc2d27ec3a8p+072Q, -0x1.27ac6189dd29750f173c4d847826497be638e320p+073Q,
    +0x1.de0e3f3b4f4e5ae4d0decfe3d0afb52a62578b53p+075Q, +0x1.aa818be224666b8390649a5b4314ab6ffdb9f306p+075Q
  };
  static real c1714[] = {
    +0x1.9ce55a27318d5055a127f4c9aa036422a798a5d6p+002Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.8a96d3a7dec83ddc073d669e5c0da7f29dcb09edp+010Q, +0x1.449384b78fb64c8c8bae13106ac8088dd60faa71p+005Q,
    +0x1.432ac4dfc008ce96219f3953dd2490c9b7fab2ecp+015Q, +0x1.59f913629ad8deacd6133cbba8e19030572109b4p+014Q,
    +0x1.3ff0e728bc517f061879417ce37b09207cd96de1p+021Q, -0x1.3df5336d28f093e198e73c4b20638ee40972b926p+022Q,
    +0x1.17aa913f3a6899a93183c62775e1d1a0f768fca6p+027Q, +0x1.40852b68374f45c613a53a421ce43eb16335c6b1p+030Q,
    -0x1.8d98db4117df851f7cd10de918e93780839a711ep+029Q, -0x1.6c29a242fe982ee5e5bd092e6e295e82f43ac863p+037Q,
    -0x1.503bcccc0db42067ca6a35e343adf682fd2e67dfp+038Q, +0x1.23b23864622831b8d4ed4be853be1246559896a7p+044Q,
    +0x1.65a9d2f293b39d4c603516ba7deae684fb7a56e3p+045Q, -0x1.52fbcec0f03ba86f6ffffa93baf35373394902bcp+050Q,
    +0x1.8791fb31a2911ef6959b5a0795bea25ec142833ap+049Q, +0x1.27812451b9851d7fd1d4d7ef0606187413e734b9p+056Q,
    -0x1.252b003753fb80f773bdcbbe87964eb083aaa6f5p+058Q, -0x1.84863be1a06af00656e97c7fd3dcc035c4082384p+061Q,
    +0x1.56bcf71c4ff3d38847463ef60043554e8c4fdc5bp+064Q, +0x1.8023fe0c442d947f1a81c81a0a7f0e3097206998p+066Q,
    -0x1.adae06d6e7a6e2542a861518f7d47222916bfbdbp+069Q, -0x1.173c19ef8937ec239c91b2481d314fecac092850p+071Q,
    +0x1.4dd8f68830c9e5768969962733176b1a28291e8cp+074Q, +0x1.1dc6df8d45faa3e53b5465c97b72e126d2fa6c98p+075Q,
    -0x1.2fb1f7e069f8010f6a0144128103463b584c060ep+078Q, -0x1.74cf1452b34136f3c3e0accadb535dd0da28ee80p+078Q,
    +0x1.0ffaf14160a941682559543eed8e62634b7c5937p+081Q, +0x1.e54de28203aacc78d479c565fd0deb19c8acc1ffp+080Q
  };
  static real c1715[] = {
    +0x1.de7e701efb845147bdcfb9ebe20cf1a81ec7927ap+000Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.c42c2d6de371ec2091dc3285f30887e0e3db8de5p+010Q, +0x1.b49c7d5ee6c3ae30636c945dc9853b2338ba1a5bp+002Q,
    +0x1.772b889937b5b7d3a89c8dfee1d3db0c352ec5a3p+015Q, +0x1.718cbc84bc12727b8b52bebdacfb077790108a1cp+009Q,
    +0x1.5d1a630987a490b5eee39fe9528e525e92a875a6p+020Q, +0x1.cc536bb2643c3c7c8680d08e9d96d0cf0dd7dbd2p+022Q,
    +0x1.033a7b6843144dcff2d3a3d3e479eb958b5dafe1p+025Q, -0x1.c9d12f8881afb86815a88389802d3b3b10125201p+030Q,
    +0x1.66a3a68f1301d38c10df4a72081f596fec70300cp+033Q, +0x1.2a24ca75dcfa5717f9a118f78d8568174f43e7b3p+038Q,
    +0x1.7b3400ad8c6ee2cdfbac7740f1a16fd44b400420p+038Q, -0x1.09fa79c6e8f05ebbfa3b15f0a6d2deba5400f51fp+045Q,
    -0x1.2ab06bbd82c6a3efa889fc6f74ee287be6cb9dc8p+046Q, +0x1.5da030816f7478a81c504eedab0d393154aeeff1p+051Q,
    +0x1.fd852f5542acf6c934cd6490731590211ff36701p+050Q, -0x1.5ae462fac7222745e1a05da37bd17c6c7964b696p+057Q,
    +0x1.93e1f5a9c639c785946eba904d279a735ce5a611p+058Q, +0x1.07ae984ec1e1f8ef3ef16c442abc9118bd32c299p+063Q,
    -0x1.630927e1c12ee7606ca57249f754a25171693260p+065Q, -0x1.33326fd5e135ab828fa304e374b36320cbc3aaf7p+068Q,
    +0x1.2caf90fa949253cf0c1ea83ec511fe67a740be26p+071Q, +0x1.0fb1dc65263f95d789c27c87221dcd4440d06f96p+073Q,
    -0x1.377fc7e7306142ae1a71675360cb51f34c1718d4p+076Q, -0x1.63b80f50e30f23c3e436e61b4a28d1cd80689218p+077Q,
    +0x1.9d353cd580e3d808237d06784f8321d59e0ae58ap+080Q, +0x1.489f5d31162d9b1f1cd6e1fb1db44fcf8d936709p+081Q,
    -0x1.47f51dfbf76c7b1db8d672a5acf1fcab790c8ac1p+084Q, -0x1.83376eec3de65ea3d2955c3be37a0dd980a024cfp+084Q,
    +0x1.f94e54e65351c4f32610a3c7ea94a8e67fd1721fp+086Q, +0x1.c2d1631c2713ac9658ed00421e05058e6d873c09p+086Q
  };
  static real c1716[] = {
    +0x1.2901b0f7e7fdb5b53d785157913347f22284deb2p+001Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.c352dd7c0a4f98030cc26ff63ff777997ccbe8bap+010Q, +0x1.44a86e91aa77f6abf76e83308a3f814636df5583p+003Q,
    +0x1.9073ff8ddedd106a63e6ef3d48b867d6a4716e00p+015Q, +0x1.67bd924ac55b43eb2738ac0b72e0e5ed2b401d0ep+014Q,
    +0x1.af576efbab064401d82928703460eadeb3c74297p+021Q, -0x1.6a68f1cb8ed92c5ffc74d644b7154374ee2bfe8dp+022Q,
    +0x1.5ca1ef9743fa73b1b73435bcb3c02d564cf389cdp+026Q, +0x1.cb25c7e431cdda1508e0ae4cf8ca39ebf9f94768p+030Q,
    -0x1.49553925692b41dfa7b06b3a75b5c9afe389944dp+032Q, -0x1.4b1670a547f5f6687a085f2c6fb7ae0546717626p+038Q,
    +0x1.8132ca727b67de58ff061e73991bc17c8ab8d647p+038Q, +0x1.517f0c02bc5a36110eee92d448d796136d1c84c7p+045Q,
    +0x1.3796766780be48c8537846e53ba35e2cc2606de5p+046Q, -0x1.fadd2de1323b510ddc3695ab8037a638004c507cp+051Q,
    -0x1.667b86e2ed15a426546b4cac3173e3fd8c936cabp+052Q, +0x1.22c5c83e0f724d1f65c36248341d7117cc4d496dp+058Q,
    -0x1.74100fecffe329fbd43880c4a3f1d8fb1a00e8b9p+057Q, -0x1.02a00dd3e5064897a5f8d31611047fda46ab907cp+064Q,
    +0x1.c0ca6329244cb2486d394ecf364b6993c5ac3ad3p+065Q, +0x1.66f254a85497d5ccf04582df4f334109477d83f9p+069Q,
    -0x1.132a3812f67f513930cdefd29229c5ae0d536cb4p+072Q, -0x1.8323b14f0430c089648d88ee1335aee3d20ebf9cp+074Q,
    +0x1.8ad572e341b7c9603997a4e3cc26ae4fc10010bfp+077Q, +0x1.4037cd4b109f25e025a89e6a6b3b95f84eb9738bp+079Q,
    -0x1.6ff40f96ce247a383a589baea16c294421b0a17dp+082Q, -0x1.8b22c7803ab29df4803385c857a94d65bb6afea7p+083Q,
    +0x1.c19aca5081b8ca3d7803a150af9882d04f91398dp+086Q, +0x1.59ca3393f598b2ee54d8ea4f9da331dbad3a8a82p+087Q,
    -0x1.4d689459513a5c3651d8273fae5c8049464deddfp+090Q, -0x1.832fec46a6e791879f622055474e8ce944c64374p+090Q,
    +0x1.df2dc34a11342c39d21a2d3150227d7b17c1bd3cp+092Q, +0x1.ab820f14d88182d8d1fa6778e8b81320124cb6bbp+092Q
  };
  static real c1717[] = {
    +0x1.c6a92c3ba217292379e5a346dae2ae03f86eb7abp+000Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.e8edee2fee506a54d1bff44289c465dea45a358ap+010Q, +0x1.88ba4a2b0dba136eed1e31e33a5927f66c1fb7c0p+002Q,
    +0x1.82f4ce5a266d2a0d4861fdcfaae7daf17569faa8p+015Q, +0x1.c783ba6e2409ae59275cac8948214eefbad87d57p+013Q,
    +0x1.6661c3faec2385cebf03f86e92b735c76058c13fp+021Q, +0x1.42fe5c0dbf6a319e8461be92a4cc7680d26d0087p+018Q,
    +0x1.c7aff0a26ecbd8990832935b6764b0a6da431982p+026Q, -0x1.4e2c83ea2099e5af1d38706b139c69b5392edf8ap+024Q,
    +0x1.9d897e1632e4608958960b5fcac51013ca926c6bp+031Q, +0x1.3103fa1eb98a16a9ff6ab7a8d8c84f6de7de1a59p+034Q,
    +0x1.7314e94687d1ddc079b791e10810b0c8d1f5d451p+034Q, -0x1.00ca665e7a35d9b6a1c7abcc580f34b7ba5ab337p+042Q,
    +0x1.bd447b25df02466e67073f2e0cd0532e01bd6792p+043Q, +0x1.28a3052fc32d9063356c8cbb0ad1c6e2a3859cb8p+049Q,
    +0x1.02979d74ad1ad6653dd01f9a9cc0e5435f295368p+050Q, -0x1.e62c3e85df0438e2424710bccf2113376018c1eep+055Q,
    -0x1.b9a84f438abf16ee76388b03341616ceb1f689f2p+056Q, +0x1.2bf54ab97271dbc8246c72cacac901eceb5ec37dp+062Q,
    +0x1.c5fe6c73489f15ee37331435ca606dea0434afa1p+058Q, -0x1.1bd2d72bcd4f024f4ca209ef6cf433c81e5d5134p+068Q,
    +0x1.8ddccf028780d0362d3ba39b8ae13f94f96f4166p+069Q, +0x1.a048ffa2483cdbaf49fa80b80e00fcac729929fbp+073Q,
    -0x1.25cb8366d2addd2a1efbd3d168ed20445ad53b57p+076Q, -0x1.d8001a22125023a178ea2db0846b156d5e723b6dp+078Q,
    +0x1.d35938aa619a8fcd96d0b02176deb974ba8d1979p+081Q, +0x1.98ed4edfbbb774831812cb11624ae42a9c06fb4bp+083Q,
    -0x1.d48afec8c51528ab2cdbd4d3a14c7e0e8d62e3fep+086Q, -0x1.077b3a1f7ede5263189a9cd31d9662bdcefc81eap+088Q,
    +0x1.306cb84d3adcd977f39fb0dff46c247571d075eep+091Q, +0x1.e0b9cf31e1e4eb801fe5afa9e3b66e2ae56d97cep+091Q,
    -0x1.dc40006800ef6b0d112cdf86f796af49909c46b4p+094Q, -0x1.183c463accbfa6d77464ae96570fd5a33ba15845p+095Q,
    +0x1.69fffc4e68826045bfd9cbc21c886ed57ec65c31p+097Q, +0x1.42f6ff2093752ede03c58f3090bc523f29cc8e14p+097Q
  };
  static real c1718[] = {
    -0x1.031ebb157ff6eb44447862ec8f637fab31653408p+002Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.e2fc8f5df94e5ba5af7c0fdfb105e012662f81f5p+010Q, -0x1.261ca94ee3517618ae39b3154accda01fa7cea31p+005Q,
    +0x1.358fcf49961e66cd494c2c9fb29ad37cc5928d9bp+015Q, +0x1.058bbe151eefe3ea7704ba78c120f4bed679495bp+014Q,
    +0x1.5827a6572da615c244eb9a1f0aa86dfb0c0d6d89p+021Q, -0x1.459a71617a7ab710baab2718c8b80fe56ff5ad55p+020Q,
    +0x1.5d4295acf722eb3d12b9c29436dbdbd8f7912500p+026Q, +0x1.dab2729c1a44cefed58f2dab3006f06a629f992fp+028Q,
    +0x1.b8d032dd4072d489b9744c270396d4fd0afc324fp+029Q, -0x1.41a9b9b84cd5a61665d4c2f1f60d96d311b08b25p+036Q,
    +0x1.47ea25f3bec68b1d7aadb20031b792d49263ff84p+037Q, +0x1.3d1696424f06b5bfac08c2dafb0bc90dd289cd3dp+043Q,
    +0x1.a115f2974c88ef162b60720a5d50f27aa1304c0bp+044Q, -0x1.c0db88be4bf6a27d6dd1d2b2543fc37089cf7a76p+049Q,
    -0x1.2d9193a752f58c865a1bd203b750514b404a9615p+050Q, +0x1.dc9664cce7f5e8fd4bd75f7077eeaa0abaae95b2p+055Q,
    -0x1.33fc68b12fc4d10d50597e862416337d02256d75p+056Q, -0x1.7b1d5942440f72bf51c19c9a7682842482e80e79p+061Q,
    +0x1.de8b146e425b3ba75b47533f0f91507a60ba8786p+063Q, +0x1.bf720f8d896f79812336d991ccb1bbc15bcf46e1p+066Q,
    -0x1.d121fed65fd0c7ed75a1ffc1068eeb22444f1730p+069Q, -0x1.75e4b4abe30f420b4ceff87e56d974ddcf4c7a57p+071Q,
    +0x1.f2ee31c1b9c7c3d5ba54c23827ba979e9360503dp+074Q, +0x1.87795aef18197ef42fe90d4c42d8781ae7a1f6b1p+075Q,
    -0x1.07a8e41e1a24f7422c4f9d9556b8b406090c731bp+079Q, -0x1.0a1d671a8014c19d3c0aef6506d8f429776b7b99p+078Q,
    +0x1.42a3637e4e54c4f93a906d0f200de780128c1ccbp+078Q, -0x1.d580d353450226d187160fa70e9b634431f3a712p+082Q,
    +0x1.2a86a8df6be4385b05996e46d114704287bdd729p+087Q, +0x1.087f42fd93141257c0ce035e3111d2824099a1efp+087Q,
    -0x1.3672b49d8c89008965de9a94a183a10da7d9115fp+090Q, +0x1.4098cfa5eb839a070995fd3242c290d8df7e6e64p+090Q,
    -0x1.fd3d9f72f1bd021b626bcc3d40d84ddb44fa2088p+094Q, -0x1.d149a5b0a09fd977f527754754811a3466f7392bp+095Q,
    +0x1.3de7ea9b04fa73505959fbb532bf3eb9a7eb7529p+099Q, +0x1.1ba023f7e24cd51f7e1cf1ce4565a3fd26c25e9cp+099Q
  };
  static real c1719[] = {
    -0x1.58fe10eb519aba19c8db11a0c9f2e36675f6217cp+004Q, +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.0cbf42957afd3239bf30a3ae9b074b45cd5bf1b7p+011Q, -0x1.4b81133d79f4df10fa406eb580bb05803d8e03acp+007Q,
    -0x1.1c8b4acf899c1c580932d6b7f54d43d8cd048becp+006Q, +0x1.0da9635ca1039ce6c92093cc459e5b1ead5c82dbp+013Q,
    +0x1.d9f1bdb609187922bf221ce08006429c3f10be36p+020Q, +0x1.5a4e15902e7036b6283314a0f6d80ccb996a4e08p+022Q,
    +0x1.091d2f4ae71923e8ff9497a06e5c5ffb0bc8ef31p+027Q, -0x1.efa14f1057b539b7182239f9d65a3b2865c09a8cp+030Q,
    +0x1.31a6df695c89f2205650fff133913f9d883f123cp+032Q, +0x1.c384bfcad6f3891ca2f6bb83959dcfafd69cc28fp+038Q,
    -0x1.c65e779409fbb68e0e3d818eee1b26c19c2a2d70p+039Q, -0x1.1e62b7aa619526685d6c1b79f4795a204bea00c7p+046Q,
    +0x1.09de2de5e5cba6cd98868e93af232d693c93d9bdp+043Q, +0x1.106a54d3ce730b65cf34cbee1f0b1f60792d3e51p+053Q,
    +0x1.4452b02538d57b7e2a3b3c437dd04d90937f5b94p+053Q, -0x1.92676a000f69d698d7ed1ac560bacab4f03caec3p+059Q,
    -0x1.672ba2cb7938b7f142ae2c9769a2b9387d668187p+059Q, +0x1.d80a2acce9961a4c8f960becc9e22d5cf48dc3ffp+065Q,
    -0x1.095e8b77db4246a5a5ac2cdad4fe1b54a6784120p+065Q, -0x1.bd4d7c0008c1ff93a7399876311228f8c3335f51p+071Q,
    +0x1.2555fc2849f7a24a740e0eebee303cd16acd4999p+073Q, +0x1.53f3eab683bfa383f8fc600cd68350a1f8bb781fp+077Q,
    -0x1.98dcfda91df93e084fbfecd6edae740c57a0bbafp+079Q, -0x1.a4537445950c8ee78c337a8a630ecbf4c29dbe35p+082Q,
    +0x1.614a7d08db7c4fa864982725f978b7ae8ad7e23dp+085Q, +0x1.a2e7dfe4ec299b21f7224a86333ca492d01e8748p+087Q,
    -0x1.a96663a6129a82dd0df39b14bba144310e98e060p+090Q, -0x1.4ce13742bbc68a7c2752028b0f07c43fc3d84e0cp+092Q,
    +0x1.70d24577f5f1a2defc2f44041ae25cd759ec5c88p+095Q, +0x1.9dd4ffed2e10fc5b9506bdae84cd0738062d0a72p+096Q,
    -0x1.ca14599a19ef8e48b2ec786f7648a3cfbee95d86p+099Q, -0x1.85bbfd9101e1eeef0a77a048e843e8a4c3983aa1p+100Q,
    +0x1.8844c8d4ef36c1ffb340b363d3811c2aee0e4c9ep+103Q, +0x1.0716c35a2a92f2d30df5e0a31e88cb6db9459d96p+104Q,
    -0x1.a4e69f48ff0d83ea19de0d2485ee33c7ef92c605p+106Q, -0x1.c95dd4d5c11fd6c41837181ea46a82de999eb98cp+106Q,
    +0x1.b51b135bf7edad2afa15fc9f6cfc9ff935aca820p+108Q, +0x1.85f8cb64a55de62a8b4b66a228c8a437c0945a23p+108Q
  };
  static real c1804[] = {
    +0x1.cc3e00ff0448424f40bc6f24f2ecd4aac85b1c0dp+004Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.d89807f910e3646c9a200893389f883cba74a59ep+009Q, +0x1.aeb3f15fdea7a9522db60a828177fb3ab6951c37p+007Q,
    +0x1.f63e6e01d86beea871da30d31664b179fecf83fcp+014Q, +0x1.0e2e6d29ac49e4fc54d72df2108c76f99ae39197p+014Q,
    +0x1.5fe775defb1f9d97398d21cf6698520f04d4708bp+020Q, -0x1.4a3f0784d4a81540f7cf166b183f07484af95a99p+019Q,
    +0x1.5044895a00780a0bd4962bbbfb97b7e9a9790be3p+025Q, +0x1.2d0d5ae074b9c789519b3aea230258418f396743p+025Q
  };
  static real c1805[] = {
    +0x1.00bb1128880e3df5fbe92ad325ee2e445060e85fp+005Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.494fe5b57e42e4b9409f0233f5e3926249b88775p+010Q, +0x1.e2332e4b816e068ba6cfd50d0df69519f1a3ed06p+007Q,
    +0x1.fd6638aea8312ad8a1dd12c2466a228241da13f0p+014Q, -0x1.9bcc7e670dc149d7a8323c1d0e3157c7421215c5p+012Q,
    +0x1.36e94358edab844c34b905635fae66d1f3ddb8cbp+018Q, +0x1.1ff7967a2f30dec59453aa97ec28e7b1cddd8df6p+021Q,
    +0x1.fb56b0a8d8de21ad4cc7384299c0f6c74a581e20p+024Q, -0x1.87ced5e13b3dcceee0c8cdb11ad53cec36fd7cb6p+026Q,
    +0x1.61e7c5ed62ff717ed6816ba2844a858a67538a93p+031Q, +0x1.3cd7bc0dd42afe27504eb9179032525c88376fe1p+031Q
  };
  static real c1806[] = {
    +0x1.a5d4b3e5fc16fadc66545bc4d45776c0848a1362p+004Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.50cb2bcf2945e5bf6a56b5f84312a10ed7e80178p+010Q, +0x1.8988dbc01da9fa0fab4a35f26989c71abcb93d01p+007Q,
    +0x1.04a5109d6c337f612a6538e3776b2bdcb44c65b8p+016Q, +0x1.11857713e65fd492bc11ca20d5bc6a3e923bc489p+015Q,
    +0x1.2dc70a23736f15ab6175f9f437c22e01700e1001p+021Q, -0x1.c62f1768626b77d2387d478705ae88e869c07a42p+021Q,
    -0x1.7224df26543c22786735a5e4081a288223f3f543p+022Q, +0x1.298d7bfc3f1bb965dd7c755fd0ca612ed6dd39cdp+028Q,
    -0x1.90d0dba7169d8cbd31f5503e08c1d76f4d3c7ec4p+030Q, -0x1.39defff634488d9b17d10b6f4656d58e6f600213p+033Q,
    +0x1.78c92aba7b1c4918c6a4b34212a6ecc510aef163p+037Q, +0x1.5153b6d8cca0ec6b62cf21b5cbfc8bd6b3be896bp+037Q
  };
  static real c1807[] = {
    +0x1.b2155c1044d184bd48c5abd6d40e8b2812b5a6c6p+004Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.2c627df5201b02f84fe03269114d35b4cf2c4318p+010Q, +0x1.95640271b5890709c919f995f5f88c0c92879895p+007Q,
    +0x1.bd5980e31e8a32f15446d3f7ae0863a3f2f457b0p+014Q, -0x1.2bd3e47cf28978357daf9a39ca8a0c0af51c6853p+014Q,
    +0x1.9938cc947744e4c3b5cfe3d70300b2490cab59f2p+020Q, +0x1.7d98b11823fc5a80691c0f26aaa2fab311bb7a25p+022Q,
    +0x1.317d467ec5c3fc2d4ff1ffe12e0a38a2d9f691f5p+027Q, -0x1.fe12de2ebce09fd18dfd9ace8289df08962df02ap+028Q,
    +0x1.0ff0ed7847c1469a5fc112f92c5e8550d6495f5fp+031Q, +0x1.a4954b65314254fae4f8740ea5c0859503c4ddc8p+034Q,
    -0x1.0e3edd841fd9cf673c4c3bc51c1608432723afd6p+038Q, -0x1.5e7118d3ac149a020ed2c620408d48241fe4ab24p+039Q,
    +0x1.41659d69f551e4c2cd0e27906b8d9f746e37b0ddp+043Q, +0x1.1fbd1cbdc9c3ae488066cf7272f822757372d24ap+043Q
  };
  static real c1808[] = {
    +0x1.88a939a4a8747b5520ae02e5816fa8a3886c1ecbp+004Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.acf2faf1d128edfaf4d58dd343a873ed2fdc9cdcp+010Q, +0x1.6d4f096d0ecf22ebfd0823167a4aac174ba4af14p+007Q,
    +0x1.1a38cc618a8a1c39b974857d0ae15211c61ae35cp+016Q, +0x1.60141237a8aec1bad58616fdae71b5d6d0b11656p+015Q,
    +0x1.05f8d462546f32406ff8bbe67357f9c6314251e6p+020Q, -0x1.d82e33964411b8f8e976c80dd87cb4aff1a6c140p+022Q,
    -0x1.6a0360e69cab64d8b9de650fd35cca235e0711d3p+025Q, +0x1.bfaaa2a231fa85226e6c3460fb5f0f5ae2c4f9bap+029Q,
    +0x1.9c83c58cca35965225e432a5b427596c8b53905cp+032Q, -0x1.bb9d93a389780dd3b264508446f59632893edde3p+035Q,
    +0x1.b165d4e81e281725c89ec3b25f210b2ae135f050p+038Q, +0x1.1252ca1edaf79b6bc0a2213bf2ddcc0f15af4a76p+041Q,
    -0x1.85f199a04ea6d1d2dbeac4e4adcd7a845feba8bap+044Q, -0x1.78222b77a463cd02556df4e25099b6f7c3a5feb6p+045Q,
    +0x1.1a559a8361f9f184e36b334d9375e163ef458da1p+049Q, +0x1.f988b301e6607fa118b97ba677ef93f22f4eac0fp+048Q
  };
  static real c1809[] = {
    +0x1.3a113896683659ded587a8fd1739dfac18c03ac6p+004Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.2e0b9dd99a7eab7516cb7a3439fa0010973b4c0fp+010Q, +0x1.214223806302c66f668407f29112674b74571a24p+007Q,
    +0x1.791fb56bc7eeb8ae739d03602b097b451f6e5daep+015Q, -0x1.53c657211137fa7edc568fd17541929a747fe2fep+014Q,
    +0x1.c4419599b73d1cfcd0b28e4928c2ec629fb71f73p+021Q, +0x1.28e6b6c541e4898a926fd79091d0bca465696e03p+023Q,
    +0x1.0ec930e151b623763827eab2728407de2432e655p+027Q, -0x1.2501ed6caab92bb9f06087277e0d087f511923e5p+030Q,
    -0x1.a59ba0c8ab6608892fabe78fb67983279ccb816cp+032Q, +0x1.707d05660c8f388b85f7e13b1e0c35bae8ed0151p+036Q,
    -0x1.5d207c390aea8739b7d851a36a2ea865fc16ddaep+036Q, -0x1.1d25be90d5ce7d7f7d12070e217a29650c929e24p+042Q,
    +0x1.543698e245af7b784a70c2a7d7adfd5505eeec34p+045Q, +0x1.1bcea14e2e03469ea80144446b3685ac230120ddp+047Q,
    -0x1.920ce13e2466220b288c402e9b5178d413867178p+050Q, -0x1.493aa45fd17a10ac8a72cbf04b6e2deaa71b1080p+051Q,
    +0x1.a21944d64ee7a4a35c38e42bbce5610e227ddbd8p+054Q, +0x1.76503c91c37d006f54323f01cae805435e5b4fbdp+054Q
  };
  static real c1810[] = {
    +0x1.3a0dcd1d914bb8abb11f52b4748ccfb043b23528p+004Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.b148e998f3eb3d24689f001b05e01ae7983b0fdcp+010Q, +0x1.213ed45c59923a9e215e5b6b2e1ec32c45e8da32p+007Q,
    +0x1.8ccfadc13854775427351e30d0803efd8e083c5fp+015Q, +0x1.64f65e4dc8b5658fa3d03299439fcd70c4606577p+015Q,
    +0x1.00359373dbed01471d9294dbec27b11c4110dcbdp+018Q, -0x1.4e05922f7f5e7cc184ac4ae3e35a4b7764e91264p+023Q,
    +0x1.4cdfcc873945e7bbe8987c2292442f2650c0bc10p+026Q, +0x1.a6ffb10ecbe270338e6aa482682989ac97b9af4bp+030Q,
    +0x1.db355e3aeae102969d254ee2ed37ca8094ee06cbp+033Q, -0x1.2fc6c2abc39f90c6f2fb608ad891f38bf61c8134p+037Q,
    -0x1.6a4d0c9bea9e35a9a8dd2654887ce7d04201ce97p+037Q, +0x1.22916a4ac8d23f18dd212e4ce48bf064a280b7f4p+043Q,
    -0x1.777ed07e11ac4cbdc021bd00d5b8d79d25217de6p+045Q, -0x1.6f9ceb87e397d3330e0e4b1ef6622649434b57afp+048Q,
    +0x1.d8ff210797970b480c65f538999655cbbbc3f602p+051Q, +0x1.32a34dd6c972e6dcfec3356086361122144dc3ddp+053Q,
    -0x1.a1eaf660c4707d268e310fa73d907e9d91d16b04p+056Q, -0x1.331e14373a564c266ca2f2ca7d087bb7ebe926e5p+057Q,
    +0x1.504340fc30d7f8ac9015ca60a7b79aa4375d2413p+060Q, +0x1.2d0c34e5ff3e5220c14aa9c31132ada470aa6743p+060Q
  };
  static real c1811[] = {
    +0x1.8828b01146a067e6d321db916fc5b0cce603d1f7p+003Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.6781dee36f5a71d032a514aea2124c668475d60ep+010Q, +0x1.5e2d735fa53640b7a25664c903a319d3aac647b4p+006Q,
    +0x1.12b4b5a0e783e607aa824e5257b7902522359b02p+016Q, -0x1.448df258c5287170dd858d2b7d057c8c4003ddabp+014Q,
    +0x1.e5b2e7cf921ab7b66cd3874dffdd47f615532680p+021Q, +0x1.923e9831e6f57d4212772a6d385e8aa8979ef72fp+023Q,
    -0x1.e8adde187a03020cf97f730126a396dc93b253f6p+023Q, -0x1.0cca1c652732237b41f3a625ca215e22fe94a125p+031Q,
    -0x1.172fe17a744b1e7f4be75b463c1d3aa6f310a5adp+033Q, +0x1.cba4c89c982318f1a6566a8ff52195f23529a198p+037Q,
    +0x1.dc339ee5b6befb5283f46c9a1d2eb51ff7ddcbddp+039Q, -0x1.02b213c9a4c120dba4d9df5324f7887a8b20b8f1p+044Q,
    +0x1.2ec25ddb882682abb3fa353411ff9d47006fe9d6p+045Q, +0x1.94a9823dea8bebe73e61db819e7d563c75f23a13p+049Q,
    -0x1.7356f5ce67eb1c901d7493279b04c9a04a38a4abp+052Q, -0x1.b3e99107d7a3b3b1e89e75eced321bee3bf8574ep+054Q,
    +0x1.1e38938e7685555dbc60722d11adcac9073777e4p+058Q, +0x1.3ba46ca11354985626712549c61af33747fd2936p+059Q,
    -0x1.991beaaced370664bf16e9ddf3b8e047cc9ef3cdp+062Q, -0x1.17a60ef58cfca0f19880af441184eb6b662830a9p+063Q,
    +0x1.0e5cb90da2ab5512d88f1615516174fa73c3e5fbp+066Q, +0x1.e418e0256a258a1fb350eda435f8ec07e2ea0b50p+065Q
  };
  static real c1812[] = {
    +0x1.ae0ee17c46ccee952cf41ae8c960773caf63d4fcp+003Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.9b08ada63f6bb71aaa799f56a5295671cdbf54d5p+010Q, +0x1.82d9ab79eef352bbf18e7f533a7ab35f522881b8p+006Q,
    +0x1.2b491578c2b6378cb4a060308f1d187d9a00a037p+015Q, +0x1.30a70d798d4636e4e3f3ecde884c4eeba3a1bfc7p+015Q,
    +0x1.ae3a190d43177b347232838bee63de84240a718ep+020Q, -0x1.62aa07b2dcf621a749f32c2dd917e1c0b4e0efe7p+023Q,
    +0x1.da119827140051fcbe010ead7a18b3cb1e23e31fp+027Q, +0x1.267bf9a1cd2a33f399e74cf69267f39e2cadf67fp+031Q,
    +0x1.09e2774ac4840446cbd8267e62d0b29de5baae99p+033Q, -0x1.1c091d215c391a8f5db2b0ab8317eb8eec935cb1p+038Q,
    -0x1.138c4585589d7bf45f78a3affd3af1bf4473eb4bp+040Q, +0x1.7879f454948a6fd2f667b0374155db7c1acbab6cp+044Q,
    +0x1.a14756962aff579cd5a05e082c727b390ef293e0p+043Q, -0x1.5f4f27174c5da13d2819a682d705e8e366f69821p+050Q,
    +0x1.9ac56d6e365218a1525a62cfd859946d9fc0e78cp+052Q, +0x1.d6dc999a8468fc9b8e2747a215e0ca9c216ba0a1p+055Q,
    -0x1.f18ce5c0e31eb8c588a804f85e7dc2bb29ee9732p+058Q, -0x1.be8b91c49ab1f6a77134908f4d1fb8ffa46bfb5bp+060Q,
    +0x1.23dff0c072ad03b53be6231bee33b0ca4899faf3p+064Q, +0x1.2162a67b2739854c03dca9fa711566fa3866a42ep+065Q,
    -0x1.64b2da6d4c5e48da8491a857c2a08d071fc60f75p+068Q, -0x1.d177c7532c71f6c66a26634f5cd424f10ebe470bp+068Q,
    +0x1.99536a567d07597a168cf5940cd87310f1a82d9dp+071Q, +0x1.6e75945c4bccc6b7f176446430110529ae61ff90p+071Q
  };
  static real c1813[] = {
    +0x1.e33ab0af629a03f556cadb7dca0b78aba5664dd2p+002Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.b4f0fcc1114640b25de33a391ce1a6884654399ep+010Q, +0x1.990291aba6323a660f70aba0a4df5efa61410dd6p+005Q,
    +0x1.0562a9db454971fbdd88174dcfcf75f84e2b9d46p+016Q, -0x1.3edfb461e7139e12ca7464b7e824d93d605a48cfp+012Q,
    +0x1.2803585f11d6ec769204415c8ca5e7c7a91e7394p+021Q, +0x1.297faf176cb7239a5ade1bd822055e63a9b14814p+023Q,
    -0x1.ee01fa7a7d34d4005c7002aabd8505ea6b8d61d3p+024Q, -0x1.f7f75634e5b3acc76d275d1f6319053c8cf09cbap+030Q,
    +0x1.35ff9f68aac2d0c228e036796c89986b008e6c9cp+032Q, +0x1.17d8218c61613e5269dbb24866a414d9609ce534p+038Q,
    +0x1.175b0a299f0d2e57bd53cbc3646c8ed511dd6dc6p+040Q, -0x1.a4718ae1837449564752927f132b6982d6ad5c0fp+044Q,
    -0x1.6405dbaadf9d03f528a5edc808dcb31535d3e9a8p+045Q, +0x1.c950f1c2dd636f2b40e93b4ef08e96a5752b5519p+050Q,
    -0x1.e5781399b210c991fbaafad6c41f3f32ae9e21f8p+051Q, -0x1.6ce18a711d1a9ffd68ceaf3c6ced03cd22477269p+056Q,
    +0x1.1df8828649f5dde585ce00357117ffbcf1c7e0d0p+059Q, +0x1.ad24790475c4a33f162f724a67019c81523a975bp+061Q,
    -0x1.e60fae3ef91c4d3616407a4e1c39c18b61ae6edcp+064Q, -0x1.6cbb00b34b122a348a8cf65ff27bdfd9574a6567p+066Q,
    +0x1.d51f8d28cc7d6ddeb1eed4c4a6aac4b5f4b881f0p+069Q, +0x1.ae1b81fcb6f9e347620ea525c6df8f1f2bb69310p+070Q,
    -0x1.f8d91d8a4a42fd932b09003affe6cdfcc13321ddp+073Q, -0x1.3ed01f9409dc0079a3df9310482c621da90814b5p+074Q,
    +0x1.0405160961d773bc01d11a3759c6140f6cd2f61bp+077Q, +0x1.d19425f09af7c0a97db8ee905fa9cb4b4a60d0d9p+076Q
  };
  static real c1814[] = {
    +0x1.dcd22103fe19cde5e20df7264fcbaa7dba755580p+001Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.9b9fcface0cb6f0100f3fec57cc196e20784b4b0p+010Q, +0x1.583a43caedd78032a46ff040470c1a89b6113fdcp+004Q,
    +0x1.2b4c65a73080e7084f8b0ffd446929e72aace7c1p+015Q, +0x1.c41354e98578f4a2d61103772d130247e3142437p+014Q,
    +0x1.685f8368954c7c9ed64a86afe31d9e0f84f43216p+021Q, -0x1.02e7e8320ad54d7fa6c1bd2d6665127906c98c9dp+023Q,
    +0x1.8256e276b325c01e91311fba5ff7462e93c2467fp+027Q, +0x1.084faa4048b3284c24392671776eac8e2291d6a1p+031Q,
    -0x1.1741beec1e445a50c345574d78f7666d5b384a5dp+031Q, -0x1.398e4730e74cb068e84a462dec5dd94404d4f639p+038Q,
    -0x1.660645f7c0119425eac5142f1786acb228200f45p+039Q, +0x1.04aae23e7cc60dc8db5feb92aee6c8b52f613d8fp+045Q,
    +0x1.3e760026b0d9e12a7d8595d5b899f2b102eb1de5p+046Q, -0x1.3ac6ea09d777c225701c0925ef38e28f7b37af32p+051Q,
    +0x1.f33668dfb73a5a2c753979407aed00c070ef2703p+050Q, +0x1.1cb20cc0287bc7e608c9934feeb61ba6082cc5dfp+057Q,
    -0x1.3a08a1e769baffc9c5b9c68624f96914dc0df7d5p+059Q, -0x1.841091e50668bd0364d8eef130e12faf62bbcd5ep+062Q,
    +0x1.6fc08cdf6b5c03823b671b8e31c8f7ea552912f2p+065Q, +0x1.8d16d556c2fbb6544c7c90e38e32a62e436176cbp+067Q,
    -0x1.d6d3b3edbc3a8ea90d504ca1e8b1c43a4e3a15e4p+070Q, -0x1.2a3a30ba7b22a875f82be1d01dc68a6e3f418df4p+072Q,
    +0x1.74f25a67bdb08ffa354da78c04b8c66bcd30899ap+075Q, +0x1.3a6f33a80c2bbee0098bb042dc6ef5fcb4ff6f3cp+076Q,
    -0x1.5a2178371173f766b2675e7fba04e6593eb18427p+079Q, -0x1.a53dbcb9b8ba2f4f8e52250f83a0e18614e22f58p+079Q,
    +0x1.37f0aa97efd72732b480320410c258c0d9ee4ae2p+082Q, +0x1.1745b26d5dadd8916ec2dc6a39fa89adc455cb6ap+082Q
  };
  static real c1815[] = {
    -0x1.be1daf49962e01dfa11478413cca1f80ffbc5120p+000Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.e502286404890f6457d29ebc19a8d8593ba0a4a4p+010Q, -0x1.4d0098cfc102eb35c426340d9d1f0bcb738a7c1dp+004Q,
    +0x1.87fbbbe26451bc1329fb56d485dc350a35e12a48p+015Q, -0x1.e554ac180bc0595fc418136013d8c42833a5123fp+011Q,
    +0x1.2e2024f2a702dd89b994a8bde116a9652d111160p+020Q, +0x1.61bfdb2222eeba022be2db68b12012863ba4179dp+023Q,
    -0x1.00837be93bb3c0e59a964f02f6038174c7e4cdbap+021Q, -0x1.71ad2c23125074f1a51475230e9789231ff7a799p+031Q,
    +0x1.070052f52078cebc644000757bd8cd161e3991f1p+034Q, +0x1.f07d307464178d718d45daf0fba2bd4766e17d81p+038Q,
    +0x1.770caa0f00e6811121438a157aaca2a435a22073p+039Q, -0x1.caa558b020cbe51f5d27b57214fc6ab87484fd8bp+045Q,
    -0x1.12a7bcd6ec888c6004adfb859c55b85a9ceef0d2p+047Q, +0x1.37cb4d21e67d16461313d2347444cd71e22b52f0p+052Q,
    +0x1.58ad10694d8e26ac991cfe0f91f600e342780e20p+051Q, -0x1.3ffe4f937c3f397cab39af9cf07b58afdf70c010p+058Q,
    +0x1.b1cf6a7f0b4558b471699bbc51b7d75578273aaap+059Q, +0x1.f6de137ee76759ea4cf72d7ab46e21d04c28309dp+063Q,
    -0x1.72d45297f520b78b4fe438dabe64d4a54f51364fp+066Q, -0x1.2ea55d0c15d1e32cc62ef972217e6acea6c85c09p+069Q,
    +0x1.3c9f72a09c12c64a3e03fd7c4e8b6e21fd950c6fp+072Q, +0x1.144f01360658988552508e9282f1ce71cdb8a576p+074Q,
    -0x1.4e102716a96b98b7d057ce9931af4a6e32f909f9p+077Q, -0x1.7514272720fb9a54e0ae3334b8665ee41b30d2ecp+078Q,
    +0x1.c3eb05c5ebef080c487060cc6e83afe475dd4212p+081Q, +0x1.62e30552db1c303b9d0403de45227db3aaa2d967p+082Q,
    -0x1.6e0e61e846d42e45ac1f0ce0febefebce1fa1b55p+085Q, -0x1.adb7e74c3e637cbaca4a5558bf0b53e97290d5d1p+085Q,
    +0x1.1db7670143142409de40c9ad623a5e1134ce3ef2p+088Q, +0x1.ff96f4a9bb4154813bcc47c06c86fd772b7ffc60p+087Q
  };
  static real c1816[] = {
    -0x1.3ea17913430b68fd63e60d4733b205d0d9cfd27cp+001Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.d102d1902078b506751ec4c8b3c86f515eab74c3p+010Q, -0x1.a97b75b5d1ce3ad72c4454f402f5ffabc0c4d4c5p+004Q,
    +0x1.6cb5f0c9041cc8701801fc86165f3a602632aac4p+015Q, +0x1.cfb2213746e4a95473e99b41c9db0801af66e1e5p+014Q,
    +0x1.f989338b963e16b88e7187c8239bb41f5af5b926p+021Q, -0x1.2b33459c32c2da9cd067921676411da058d7fa21p+023Q,
    +0x1.a76fe0b2d3b6484a1fa6e64c97a4b9c995df6c11p+026Q, +0x1.7b8da56aac3875e939b2371ba58a870449c05b13p+031Q,
    -0x1.68e839dc99f007cabd82b2867446700e4646c5d5p+033Q, -0x1.1af5085ee4236dbf9d4e2f6550157a856a786725p+039Q,
    +0x1.9486e21e71d82b916cdee46918b36a0ea92f73eap+038Q, +0x1.28d71211c52effa6c03dba08ad397895a7a0b960p+046Q,
    +0x1.2ebe56ae37896916fa7eaec58a0f51f2472a03cfp+047Q, -0x1.cb604980523796b3aa95ff2794457f3f5d92ad28p+052Q,
    -0x1.3bed9e98bd861f74ea1af50c5a0582439e07567bp+053Q, +0x1.0f62b59e80b33354b2a6df5b2d4b7e22ed866dbep+059Q,
    -0x1.03f53cddc47abb970cc2602e48477013b57d44dep+059Q, -0x1.f10a9d3a33ac5963e3883cf7250c83f183c814a9p+064Q,
    +0x1.eb848a18feb96ce774753d1e4ee3d3ef0698c465p+066Q, +0x1.62e7ccb54451173ff284b71a115eb79b0dd7c6a8p+070Q,
    -0x1.291fc17885251966b7c19da9235561c2f12bf4fep+073Q, -0x1.899f9fc9aa068d6e7e171cfb799e8e159ecfe022p+075Q,
    +0x1.aca04da7c00078f973065d640dc1ef05a9c06865p+078Q, +0x1.4e82659d8e64bac0289bef2d2c383f4660a7226ap+080Q,
    -0x1.9487e6a045ea6419f80c84354f1dccc91d196826p+083Q, -0x1.a7a84d39e7251a170213846c0e21669bf94aee8bp+084Q,
    +0x1.f5417bfffd95a64a8d786221fa7eca24cd22f8f7p+087Q, +0x1.7bef7bdd3abe3e08d7f2867ab507d2239274973bp+088Q,
    -0x1.791230f50d714ac985e49a3666919e94e6382ce9p+091Q, -0x1.b311e101966cd6f2de9fa2c588181d0f623c43fep+091Q,
    +0x1.11155137a45a66d9dede5cdd465b8d47db473837p+094Q, +0x1.e8f829bac8c1800f25f375a42be6f3181302ffe1p+093Q
  };
  static real c1817[] = {
    -0x1.6eb2e5d19ebce62b3e8effe8cff1c992233c9ad3p+001Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.0457b1f9960c49b7946218cc9cca3b859f683fa2p+011Q, -0x1.d7feaaccd528584ab74392bbe4d8838ebd4138f6p+004Q,
    +0x1.5cdd3c144ac0699623c0a21df2702e17a5d0e504p+015Q, +0x1.aca9b83a548f38251b1e753205b5ee2fb79e3dd0p+013Q,
    +0x1.607ce93232da3147f3eb998764be1a9327bdd688p+021Q, +0x1.0da2a538f7d8ca1ad74cfc6dddd042e5c4e8cb77p+021Q,
    +0x1.10ad1da0861ed82662106c198b6e796d62073a86p+027Q, -0x1.42b8c6a77edc3b22fbb3f6d69de6f94dc248d380p+029Q,
    +0x1.916e8b634eb51bfd5c479dcaa0282756eb3dd006p+032Q, +0x1.2fb79b011a5dc3ea4b11d4538584d8b3ce46091bp+037Q,
    -0x1.94a68513cc772dd1511a0839c3b7d2e672a128d8p+037Q, -0x1.7c673c4153743f14ccf4691f4e6812042cb0d042p+044Q,
    -0x1.4303a974989f5018b714c1bc938d621cc8fd43cap+042Q, +0x1.63f6fa9c9cf6f75ae459fdf3a41b8b839f25e8cdp+051Q,
    +0x1.2fdaf53b8ce671bbd304aab33323e0050d5ab397p+052Q, -0x1.fd88e4151ca2ab7558d905b43abbb6e96e745d40p+057Q,
    -0x1.6752a5983e8bbc57eff0a076bd8ad975db2d3550p+057Q, +0x1.1d329f6e36db6a75aff5b698da2ab30890ffb68cp+064Q,
    -0x1.abd2af9ab56d883b86e52bb263b3551a80c58a9ap+064Q, -0x1.f73302f40562121fa93dae3928e20920b2a7a402p+069Q,
    +0x1.0c17a78b7a760f299107d0b78966386880b1000ep+072Q, +0x1.5e623c9783b9e2c20834433b4f0919cfbb205139p+075Q,
    -0x1.2a244b400718245a6d81c27b58e2b2bae938dd6fp+078Q, -0x1.7e67faf358882dab5015b62e252f887848def27bp+080Q,
    +0x1.a088393ee34f9b2a070563a1c9ea469a83a1aef8p+083Q, +0x1.42036672487a29c7d067e1f712bb9a0086456e3ep+085Q,
    -0x1.842550a6f827c2d30fe6625a74e1846a3177fc11p+088Q, -0x1.964487c21efdd832f9e2c437157a51167f70e56ap+089Q,
    +0x1.dfe1298e965fd9104a0c250639c10920e8a74830p+092Q, +0x1.6c823273021ab7fcfb5781491b8bde4f20a0747ap+093Q,
    -0x1.6a5d0f559eb46d78cc6c799a826888d672a7f158p+096Q, -0x1.a312fad3e29a4557181c5735505230a616909da2p+096Q,
    +0x1.09290a8ac2bfd67f74edba510dcfd9e548640133p+099Q, +0x1.dac86ea8dcb7301d443fd270613bddf4e9b68eebp+098Q
  };
  static real c1818[] = {
    -0x1.35a4bd28d3e94437394c5287880abc2fba1122b1p+003Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.0415db9ed2b46031a1a75f9a85fba01789774246p+011Q, -0x1.48e9ee13d78a80f97b79f6c872903d4943a2084fp+006Q,
    +0x1.048a8cc25fca685bcae48f3529455a95eb061bc6p+015Q, +0x1.28333180b677eb9d56c38ef1b2e8ee99656a5398p+014Q,
    +0x1.6fc99410929a57ecb058356c330402406cd6f1a8p+021Q, -0x1.89c6046a680b52d26a9646ad760ae812c01e2e90p+020Q,
    +0x1.80e91ffe68c1fbddffd5c0f6d1e71ba4d4b7806dp+026Q, +0x1.18775c1ff5939966c20fa50473b12daba724d45dp+029Q,
    +0x1.69c9b29ea05844df9a872716d03200d7ca03f59bp+029Q, -0x1.884d3c06fc886360bd9cf51e61225c79c195bd89p+036Q,
    +0x1.23649e68ff281369aaa050a0185233e90aa7b634p+037Q, +0x1.8f0c9783cd1bebf320db138d01add8d14debc97bp+043Q,
    +0x1.17983fda1ad4cacbac2387f2b2ebf433911700e6p+045Q, -0x1.256411b7904bd61297a2c0c1ee510da936612d62p+050Q,
    -0x1.50eaeab6a02314aa4ed71855321b767457912a35p+050Q, +0x1.46f0828d36176b8f9052bb03179d391ffb18b23cp+056Q,
    -0x1.0b22addff2b054a1914dcb3c8b698019c0e1acd4p+057Q, -0x1.17128ab328105cb5b0937df8b17f8715d39391edp+062Q,
    +0x1.612e88a3fa28f5a0b24241b320fd7adc117c5b29p+064Q, +0x1.72c43c9028f4d1a156d19cbec5f727f218e44c18p+067Q,
    -0x1.591707a9335c6e7509c6a5f034d9e455678922b3p+070Q, -0x1.85fa603f46163de821535101d8aa37dfa6ae2a09p+072Q,
    +0x1.9aaa4d42412b26583b48519ab583956e8f6dd066p+075Q, +0x1.54d9fbd370878670567f957df87aebd7f8d736dbp+077Q,
    -0x1.4d4056c578d78b2c620d967ef2a54a8beb48d7b0p+080Q, -0x1.0e275b8d62b318816a7c93c78cc9509ac4903c5fp+082Q,
    +0x1.f120719395573adc5bdd9957d64839f7b9ad5bb7p+084Q, +0x1.a34ff0d485c3b2dfeee8bc29799645ad21a00106p+086Q,
    -0x1.b684f63f589c069796355516b714781d61c7e180p+089Q, -0x1.2c865f4faca70310aeca449aa42a9cf510dea3e7p+091Q,
    +0x1.72ed1e3a5d745f143000bef0450a937e578e0a02p+094Q, +0x1.5442fe7ddd8e0d9bac6360d9d713c54721cc07d4p+095Q,
    -0x1.8e66aae4516b58f3ab4fc1a9541f92143ce3cc55p+098Q, -0x1.f99bb05a5bc2f2f0bea7bc10b897aab2030370b9p+098Q,
    +0x1.a12f048d9856d04b8e9798cbae343059bafabf0ep+101Q, +0x1.757e8472ea701f860a0ef9f4ddae619b543d447ap+101Q
  };
  static real c1819[] = {
    -0x1.987ebc8e2a9422b0c41a95e84e6774b5c0a7526dp+004Q, +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.2849e22e38da1655168c5451d91536fb4c80cb70p+011Q, -0x1.99ebc9e8dab9c74efa1f7f4d80b4daf379a712f1p+007Q,
    -0x1.00cff0d8de8d28aeff76880efb91569fc25e612ep+013Q, +0x1.db86323e4adaeaa538e4c6642f11584e8f19f36cp+012Q,
    +0x1.d835f1bc946af27d16287d2f2cbca3e551e6dad6p+020Q, +0x1.074f3a5d0325fa4a6964f4846609127ec9a891f2p+023Q,
    +0x1.57d3994dd8a1347ed781fa54da024e528d204957p+027Q, -0x1.872818f85244eb1c70ae5de0a4ab54aec49f66c7p+031Q,
    +0x1.1a3201ea4cc32f85f2df8515c8f73232a2b3f01ep+033Q, +0x1.6d9eb14cf2bbb58fa5d22d694a2139371a6c9bf5p+039Q,
    -0x1.7e1a7818fa44e8c7ed8905cfb989eeaa5b6b83aep+040Q, -0x1.dd3380fb4fac467c4076221c17eddf3a77b34241p+046Q,
    -0x1.ba48bc574ef4944a5634a6ecc342058859671778p+043Q, +0x1.d2ea6e3f89800b6fa031bb1d35b413758e27b6bbp+053Q,
    +0x1.3700760895c38310cddb079d983c7a47bb1ae1cbp+054Q, -0x1.62be9202e7d3cd5226e651133ccd8496d419c2dbp+060Q,
    -0x1.280885d8eb61a1c52649d764cd7e367f94403135p+060Q, +0x1.abf4be2e16a76a8c835758c843d22593d108732cp+066Q,
    -0x1.64111ebbe40b0407403ba4c627394c94d2ad6ec5p+066Q, -0x1.9f0ec6520a9edefff1b99a0e86828841a3189ea2p+072Q,
    +0x1.3e1439b2adce1589d9fd25b3d821a8dd2fb6b7cep+074Q, +0x1.45a1d49b6c3ac7205ef68968acb4f15b0e54b164p+078Q,
    -0x1.b2607dff56b28b6d4fedb482116c0d3ecec0f43bp+080Q, -0x1.9d92b3924ced7fce692b9570329e174d0ca1f053p+083Q,
    +0x1.7843626cbf89355cfbc3d9af3dd04fd36b990630p+086Q, +0x1.a72b97269dfa4b2eaaedd635532094fbfa6558a7p+088Q,
    -0x1.c9c3eb7ed35193ba8cfdceeb60718af85e5eef8ap+091Q, -0x1.590ae4e25cb0f31c136fe66d77fd386691f0c566p+093Q,
    +0x1.926289e4c363e2fab10795e8723e4fc8711b6eecp+096Q, +0x1.b7dcf71c9349b1e2b84f20415a2ab7ddd53acc8ep+097Q,
    -0x1.fb8d276a089bd73ecd0b3037ca0da5c1e0f12ccdp+100Q, -0x1.a87a6a20f7af1d5649e98a4081697fab8edb3608p+101Q,
    +0x1.b9a601b100b5fa37da07041afa44842800575da9p+104Q, +0x1.255c7d1b15a8c2ea1416e15fbcdfe09f5796a4c4p+105Q,
    -0x1.e177f929699e65ec143b0eb15800239870c07660p+107Q, -0x1.04c82cfd7834d2be566edbfc6f593cb411cfd072p+108Q,
    +0x1.fb1d54d5333a3539c31ad4fb87db99e6f8ec59b4p+109Q, +0x1.c601d32f6b306afee9e673b757d3d90fc9ee75f0p+109Q
  };
  static real c1904[] = {
    +0x1.d6f5a40cdd9a1925e6e9517dfbabea98d5dfdee7p+004Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.f2fe01f086cf76d1e68c57c8a6345fcdadce3bf8p+009Q, +0x1.ce6db16ef76f1ae9ca71867e464adc4b3f8292b8p+007Q,
    +0x1.157ef7ba3216aae6f2cdc24bf3567c3c19979d50p+015Q, +0x1.3e311fe140bd4a64d6da765be788bb0275de9d1ap+014Q,
    +0x1.a7796c1828194c7fcefde6645bea43012dbf6d39p+020Q, -0x1.b2063c31e3d5ac8100a3fa422e084f08ea1b3a02p+019Q,
    +0x1.b5dff24cdcb6b8d54db6db377d1725038fab6151p+025Q, +0x1.894ac0510c65275c93f129bd5d04df81fbd34883p+025Q
  };
  static real c1905[] = {
    +0x1.082a3da456e4ffacba0e757b763c18b7d412530ep+005Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.6440973c7e9071d75a5d6ba9b6e77b5473493afcp+010Q, +0x1.045162923e29fab3a933bffd485cbe8c757e117ep+008Q,
    +0x1.17b95e2094e27679f30bd22ab7aeecca82f51254p+015Q, -0x1.23769abc66cdce4c712a63ecafce588fb4831c4ep+013Q,
    +0x1.ce0ec09784832b8f677a7aaa79d8d6851069fd92p+017Q, +0x1.709e2999ee1fc79525a053602abff3a88f3966fdp+021Q,
    +0x1.1f4f825e2f5c37517c1a2a2ecf781c77c1860b41p+025Q, -0x1.0990cd0eb1660d6274141d0f059de52d215d91d9p+027Q,
    +0x1.e3e67969dc59e28ed7b6207a85ac8b2881ce9e1ep+031Q, +0x1.b2a1a024d67834a1a174234b19bf7d91d38f481ap+031Q
  };
  static real c1906[] = {
    +0x1.a18474f3a1547b3ce2d163f0a6ff38f4c4c2a006p+004Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.613ee209fe4455913259c977348d95b41f143040p+010Q, +0x1.9834f13e2eeb01346314dca0ab64a88c0d56ec5dp+007Q,
    +0x1.29b17db2e2cf7a959e6336086e34822404d748a2p+016Q, +0x1.504a19c7e86cca7c8600d7edb0230b70b1beb765p+015Q,
    +0x1.75fe6ba0403da130fe56e4600736634d004c8fb2p+021Q, -0x1.31e00edaa4b5d62578b7891769e72e85219b330ap+022Q,
    -0x1.9dbab2517adacb8e52e14f40c028ea34b5668e2cp+023Q, +0x1.987953b9521b552790fc7d61d5918bdd70c951fcp+028Q,
    -0x1.55f4ed03069bd0298be44348353c762cb4213132p+031Q, -0x1.c0ae96d73100013d9ec78f7b029cd0a6a4f16753p+033Q,
    +0x1.109a26c22185235f0feab1d73cb50a522b4aaf2bp+038Q, +0x1.e9b19101cf2f19c0f67d2a266a01aded512549d2p+037Q
  };
  static real c1907[] = {
    +0x1.b388bcb665144b19cddab6c4b4b9d16418977802p+004Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.367a80438d573abb4f7c48e2b6defdcd7bf6007bp+010Q, +0x1.aa7c80749e199f8a4f44a1cb7f1fbcb930d90f8ap+007Q,
    +0x1.97d7cfc41252a4674a9531b27e45c4eaa655e596p+014Q, -0x1.a59d1af29efcae5a8eb552db9c3d4713bba40aadp+014Q,
    +0x1.adf4504586bbaa3651a56603b946fcc164a70ffdp+020Q, +0x1.fdf164eeb12db4c845852cc69e7423a79e32274ep+022Q,
    +0x1.92a7fcab12e9cbf14ded70d2097e2586a6fed979p+027Q, -0x1.661a351e7f9d0c4d5db8f97a30a62d4db23d6ccdp+029Q,
    +0x1.95c08ccd2d2f8e048bd0be2dd1f34e9aeaa1fac2p+031Q, +0x1.2f623867e0cc78f17d6e8f5ed0ec32d5e4050621p+035Q,
    -0x1.aa7106ac7273b93f8571b6404fd36c42f702b5b9p+038Q, -0x1.05670a1ef871def815934720b4476bb4a65cc0a0p+040Q,
    +0x1.e5adea32766f8809bcf518f702b287f58a15e377p+043Q, +0x1.b43ab1e182ea1c1745dc0ec2bddc36c18266c398p+043Q
  };
  static real c1908[] = {
    +0x1.7cd46e3cafa3f363941c3c3eda5a0f78d3aaadb6p+004Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.cd900b247cf142c0eaf09e52f1796bd936c99bf1p+010Q, +0x1.72fbea43bcd9f93b075d216388f3a7776e3fc124p+007Q,
    +0x1.4673e6f1529646d564025930af3cedb38ed556ccp+016Q, +0x1.c529df6dfaf2c0bc30ac0a704e7e4925ac3cd585p+015Q,
    +0x1.0537eb0e09bb7b55a6c6a7e6f4710592caea0188p+020Q, -0x1.4d66ff2aed29eb77ae408672099bbbec2467cefbp+023Q,
    -0x1.6732f1be5475fd261f8c5ad7221eb7d5f2c08e8fp+026Q, +0x1.4359917a57cf346736519b89e48821d5a1e941fep+030Q,
    +0x1.127bb7837d0cca396e06f0449f21bea6fa9a9870p+033Q, -0x1.4ced7c947b49fcdfc8c85020486a5916d28c727ep+036Q,
    +0x1.5c4041f9f2aee3b27d731a848cde6716c088e669p+039Q, +0x1.a7887589ec88f82b62207e37998f0d557bf96a56p+041Q,
    -0x1.40aa984c214a363adc5c45b49901b2f5d806829cp+045Q, -0x1.2b2959f0c972c07819e1051935c916b9ea54675bp+046Q,
    +0x1.c6e9359830ce62275dc6e3df94d23d97f4c397b3p+049Q, +0x1.9897f767d0198eff74b5333287cd69e769ab2db3p+049Q
  };
  static real c1909[] = {
    +0x1.272bdae1941858cd6ff0a49ab67d5da4d8651ad7p+004Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.2a16bb6be2f960d5d7a7e6d12a80f28704d335dfp+010Q, +0x1.1c1377ea6db9776a0f8de42c7584d761c90a9e6dp+007Q,
    +0x1.75e2a892c60de7e801807871f3e334192a901cf9p+015Q, -0x1.000eadde7b41178aac87fcd866dd1459ef0ec227p+015Q,
    +0x1.1427b6203b99a65bc6acc2508867b0bf0150ce3dp+022Q, +0x1.a047ac0c8677cad0da96da478a792c2d19211afdp+023Q,
    +0x1.77882177c4530702e9a811e727dc3c7e4536a23ep+027Q, -0x1.aec76e1b1b9831aca2cebffa0c66ab2602e44704p+030Q,
    -0x1.4fdf9b5a1ab437739b63774b73be05708e5594bap+033Q, +0x1.175342614c704ba1b5b8b99c52216c33f92d897bp+037Q,
    -0x1.bb9cc02b774bc64050dbfa4b8e88a07727607dfep+037Q, -0x1.bf6716935d231bc045484b7cf4de2138c6f0c0b9p+042Q,
    +0x1.1ba03d1f00d68dd64f451868eccad6a5170e33adp+046Q, +0x1.ca35cc235fcb60f7eec2d2f1bdd93373b87d3074p+047Q,
    -0x1.557a86400a7cf097ff4f0aaaabb1d6ece7d5c67fp+051Q, -0x1.11575e98f2ddcdcfb9130fdf6913a6017cecf729p+052Q,
    +0x1.5fcd1953e52de6e3ef2a737096d122bd61cffe5fp+055Q, +0x1.3bfb69153bd024e8ca9aabd4681687adfc601efcp+055Q
  };
  static real c1910[] = {
    +0x1.2980b57e3d1617dc938e4770a969ebe80642b8dcp+004Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.d50d685d04ab545e603aec88d0b976e393d5c589p+010Q, +0x1.1e710755d406d7f5794a0eeac848653d04899a24p+007Q,
    +0x1.a776e95e2168df44d579bb879e0b93f4915b1d8dp+015Q, +0x1.d7d18a66e3f962243c09480112c08f307c1c3a58p+015Q,
    -0x1.6f87401f14c7fe23ea08f19c941f73a0712e08d7p+018Q, -0x1.e709f76ae0871e605047e5927849fe802d8c42a7p+023Q,
    +0x1.48936f963c47cb097a87da3dbba73536399276c2p+026Q, +0x1.3c0a930075b772f1c0e1f30fbcd2c9c4776c6a94p+031Q,
    +0x1.672162ac8c4d2adba2d8accffa2a48fa4b5efcc5p+034Q, -0x1.d76510f38309818bad43e03090f36d607e18a67cp+037Q,
    -0x1.e59e66745fe6f8b0fea641daf67a0f37c1285321p+037Q, +0x1.d1a7421476868c79c5f494bcd310f7851a65016fp+043Q,
    -0x1.520db9e6cafc9f6f6692629bdd4d1b4ec016fa88p+046Q, -0x1.304d134151ab4ac7fa6ef98c253a23486b5e230cp+049Q,
    +0x1.9d78ea52de8380c3f16df0907048019978b3073cp+052Q, +0x1.0541b9e6a7103e44c56247baff37353403dbe684p+054Q,
    -0x1.73da616f72a516d641e4946a087182e67e68f6eep+057Q, -0x1.0cee8019dd4697c23a75e1bfd35452d3daeab3a4p+058Q,
    +0x1.2ae0699c982a0b69b16e02243ba55411625e8182p+061Q, +0x1.0c7233882698aeea4cabfdf467062e3c96e40506p+061Q
  };
  static real c1911[] = {
    +0x1.38e7e6927c2cc7614023179303a1161045559f1ep+003Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.67ed8fe8d5b1a070f6e8ef6feff4f4d6f931f277p+010Q, +0x1.1eab1b4d823ee80b8144c3faabecf4d1f8f73f43p+006Q,
    +0x1.2b7522c077c8dc33b4e63d2fc7655f1731905417p+016Q, -0x1.04545d67e73991a515ddf619f9bf17ca7c428c49p+015Q,
    +0x1.34b947aa796f6043e49987105fac5cd2fb3c4ea9p+022Q, +0x1.2353dc1f61606a5117e6d34572327acca99134f6p+024Q,
    -0x1.2ebe650de9ea151b80fcaccaf2c4d0a0dd416877p+025Q, -0x1.96c709394fc27cb9583c99c6f3f48247fbea3d79p+031Q,
    -0x1.fd057a07f4e2fedd82dea635248d97e77fd50e8dp+033Q, +0x1.66df9fcdc1fbf4f80a14ced22920b41d37f51343p+038Q,
    +0x1.67e9d81b61bc73e91648678d1e85f20369834b53p+040Q, -0x1.a1e30ae978d1f9cbfeef32f38841717a16c13ca9p+044Q,
    +0x1.204ba47a9bbbece020b29646e3098e153dba5d3bp+046Q, +0x1.5134766fec82c1a1500c553e697d50c7ab0f0f58p+050Q,
    -0x1.4ff2a73cb29c0f6d2db88cffd397c8550391ec62p+053Q, -0x1.7685013d80fdc6c1a629f1d05a0905eb1b4d87cap+055Q,
    +0x1.028e3165c3cc3f91f50174e43f8bf7998ae754b3p+059Q, +0x1.16da2701fa0aef5faac6e45238cfb6b1df18b6d9p+060Q,
    -0x1.7797c0b479ad5c339728d0788764485140df4c11p+063Q, -0x1.fb24eb7eb14547e2936a95a327852d38822667eap+063Q,
    +0x1.f1d5f82a6601f9a69247d9227e9b3d2e96cb4c44p+066Q, +0x1.bf25e43a03f26c8ccca13ce73599f804dc64b160p+066Q
  };
  static real c1912[] = {
    +0x1.7331b8c970f3a056159ec3d94283de0529281628p+003Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.b1a8728e1c0229f0d0d20e1138858657b738e4c6p+010Q, +0x1.59ce97787bc2dde3927c84250044d85858afeb3dp+006Q,
    +0x1.00cbf2fa3b8c762b85bd43e20a97d5213214be8bp+015Q, +0x1.9b6aa523f056b83e976e1bc726d700023b018f69p+015Q,
    +0x1.5617a92c79c6b8c0ca015218b3be113716af9e31p+020Q, -0x1.0f429e341d2390fd0842a2c15089a77e2b35307bp+024Q,
    +0x1.41ce77731c577dc4d16c52497320b9f6db4569ccp+028Q, +0x1.cb6a443c807093600eba93794e1d92cdb317d6efp+031Q,
    +0x1.bd2febbbce171f7ca10b6077c81b145cdeb38a53p+033Q, -0x1.caf0f2555d1197718b55a91272a36707cccb6c0ep+038Q,
    -0x1.d9a76eb92f42a7afc1b5a4c6afe1450b42f450ebp+040Q, +0x1.39b24103b4b4acc038edde877f7c359b03e594dap+045Q,
    +0x1.13d2d62e090e8d2169c70fa658dc546c5e1673bfp+043Q, -0x1.2dfe444e1b20fc54b2596ebc598c4988c021cd25p+051Q,
    +0x1.8930166500b333033ad6b15389b99a007080164ep+053Q, +0x1.a0c5e7484e43036603db29fa9ce858ab74dc3729p+056Q,
    -0x1.d86b0615871a60682e46fe646fc5198cf19b5fc5p+059Q, -0x1.968baa416d9470e8a327175dc65e7c27d0c9a2f4p+061Q,
    +0x1.1675d761c4f145ac7404d9572fe75482f25c5c46p+065Q, +0x1.0e57c3e8fb34180a1650cb24568b7305341b85e5p+066Q,
    -0x1.5905feb90ec6ad6d6dfb24f8a45fda5985172e56p+069Q, -0x1.bd433d15e91814c13250f1f9de825d553a71c4f6p+069Q,
    +0x1.8ce6efe7d66d50a124ed595d6e4a780ac34f2fccp+072Q, +0x1.647db1aedac74410821384a3b2626c57e781878cp+072Q
  };
  static real c1913[] = {
    +0x1.13ece91db8ad718af1e956eae4b70e5515066483p+002Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.ca382d7776aa913220810cd22e412df137d95fe3p+010Q, +0x1.b4b1833ed6145a81ef505bb0b43d48bc0fb78704p+004Q,
    +0x1.22d7709efa84451f07fff9fcf4c275186aa46438p+016Q, -0x1.b094e1650cbbf1f20db4e8064b1c210f6f0ebbc6p+013Q,
    +0x1.4e900d7117ce8219495e5c3de3ec0172e0e0646bp+021Q, +0x1.d4e02b86982679945ae719a951cac1bb625bad34p+023Q,
    -0x1.9826ecef7e4f4742e0f12eceb60893a12164f4f3p+026Q, -0x1.a1493f187a05346c479b81be637a6b7ed7dac62dp+031Q,
    +0x1.30d4dcbf86a1873917452427916f0179ee92721cp+032Q, +0x1.dd23de6078ea57703818aa0cc28b9ea27874d5fap+038Q,
    +0x1.f0f069297ac01ba4c46e67efea44ac30023fc875p+040Q, -0x1.728464fbe0ab49a491f78fd1cbaa53c6830a81e4p+045Q,
    -0x1.2c2122fe322d0627f3d4546afcd7dc722e3321dfp+046Q, +0x1.9f87c15d796f7be40e4ec33adb001b203aa02ea9p+051Q,
    -0x1.0b3503b9815a2e6dbefbf257a4fca3f77b2b7c71p+053Q, -0x1.559bd57f42e34c1b5bb716a51beef7a08bbb28b1p+057Q,
    +0x1.240c4a2ffcb33779d23c6ce6c0a237cf9cc30a63p+060Q, +0x1.9d280967b4b18c0fe240059e9f1fa628e7649230p+062Q,
    -0x1.f26bbb246c78f6522165219c41566595f29c0922p+065Q, -0x1.688a7cb65aa3459eafd6c0404639164dde25e583p+067Q,
    +0x1.e496625e7d589b8eb71f8fdd8d82f82c70232833p+070Q, +0x1.b364362e7adea4b4b730943cb0cc28d1bb63d0f7p+071Q,
    -0x1.07d09c287fc15e246d8dccb30cef1835c2f43e6fp+075Q, -0x1.49a2b3e0c6cd2864d35c132190878348c4c23854p+075Q,
    +0x1.0fbe49ce2348c27f69a84e73b247bc0b5a5478a8p+078Q, +0x1.e8269c8d8df42284d6e9c1b91c446db4e21575a3p+077Q
  };
  static real c1914[] = {
    +0x1.f3d12f0a513019d8535bc6078905b02ec4c83333p-001Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.ad8e5c83b0b344497823217a6b7f10ff5c497e8bp+010Q, +0x1.c8ec20d29d7cb832a4fb73121e4d99c798238c54p-003Q,
    +0x1.02de85082a73374b84115625680400e6ff8b9069p+015Q, +0x1.2c3ef0c86cb6d4dd48e55211e75b6929b5e8ba3dp+015Q,
    +0x1.946f5b0fa9acf0706d1262da4e76979bc19d02c0p+021Q, -0x1.9b0227f72b9452de4f3bfeb22c0619b6235c3bebp+023Q,
    +0x1.11a35cd19b4d47c3d1b682a20e8efebc6eb8dc1bp+028Q, +0x1.abcc5585fb864408875ebc82523d96b53a2d3bc7p+031Q,
    -0x1.0df995a5aadb0d721aa85f06c50f1a5236022a96p+032Q, -0x1.07f474c24267ac67f3562814477c8eeeb636db3fp+039Q,
    -0x1.60e6e256fc00321f4b33a23549bdce0230ae4894p+040Q, +0x1.c69deca89b473c8f1d86cf72436a9c286874b3ccp+045Q,
    +0x1.149c7c725395faf1e9ab6cf7029ba89bb8908f8ep+047Q, -0x1.1c82f48ccc106679e719efefdd1e3de07705bfbep+052Q,
    +0x1.260836676d76c60b0281e8a3daa44378bfc7a910p+052Q, +0x1.0a5b7955f8b350befeebac6926b020d32790fce3p+058Q,
    -0x1.441edf8a206f2c265cfe9c958b0fddc917e8d7f2p+060Q, -0x1.777f192c6ebb736db4b3721ccdf53a4faca9ad58p+063Q,
    +0x1.7cc6ddc15e21fdc28341662010e10f4f47adab10p+066Q, +0x1.8cc0412f6a9e496dfd1b62377b30b2e6a843d32ep+068Q,
    -0x1.f0c1b7b7f96a6c6ed7f2eeda1bb5808577a4bb24p+071Q, -0x1.332fc010655e07cf54d1a6c7e79d521eb9020a7fp+073Q,
    +0x1.90aeb61af23e15fb1821b3be79c6b38338495794p+076Q, +0x1.4d0aae6f1ac35b1ab6d53c9a9966790841fa30d5p+077Q,
    -0x1.7ac1194bee9906165ec1fdf196c7d9c7f42a9f61p+080Q, -0x1.c972e13986d4f18b63cc6501e9f20938e6baacf9p+080Q,
    +0x1.57cd50e914707882a33078915d1db2deafbf7c52p+083Q, +0x1.34cc2012fddc45c7d9770f2a36bbb1a9488848e8p+083Q
  };
  static real c1915[] = {
    -0x1.5f52e91a20bff74877ec3258dc3a88b302b8f35fp+002Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.0594e8dcfe5b19b47946e2404969654776c18e2cp+011Q, -0x1.a20d6063c7ec81295c8ab20b109ba554d0cfce7bp+005Q,
    +0x1.a17fea012ca7c7b3482db95e85dd6f85643ba05fp+015Q, -0x1.581a61c167e05e6264d47c59d23d91be648ed1c2p+013Q,
    +0x1.ca29a2c4fce3e6b3a44fd8c1755212db5a9b0b02p+019Q, +0x1.0cbe633e2fb721fd57c4e95f9c37fb67b677d80bp+024Q,
    -0x1.fdcdd9e723cb3555a9ed7cf464e56d029709fd69p+025Q, -0x1.25317929da7e221bdbf55fbaa69a0d046b85e098p+032Q,
    +0x1.7fa4cd9d171c8582212222582dd7d2f1d8a2a2ebp+034Q, +0x1.960b865bc5a9a46413ff68ebd995ce346a40d84ap+039Q,
    +0x1.670aa433699f1cb6ab0507adb6448b731b724836p+040Q, -0x1.83e6c0588abd67c159a90a68f2bbb4a4a3b268cfp+046Q,
    -0x1.e889e778f487e8d31b5093e90170325a34fbb4bfp+047Q, +0x1.107a75ffcd7f11d4eb437901f047ed1d0892792bp+053Q,
    +0x1.91ade8470aae70213ad5390d786da1794d4db37ep+051Q, -0x1.20ecfe43ada520bad25a93982648932fea596c71p+059Q,
    +0x1.bf97e0ddc1b39c8c413d4b8391cdb4f16895fb83p+060Q, +0x1.d4d4e2c6d207ac85e96726a54eb04fef525604b5p+064Q,
    -0x1.779524eceab0a13f52144bf616fd5262af7bfa77p+067Q, -0x1.2331b0772d0211bedf58e51b4a4d1355d98a1bffp+070Q,
    +0x1.440a28e03bf0e33cdc67d718ddb75fb383943a2bp+073Q, +0x1.1222644ca7c0b3010e514fb6432855cf03e67d34p+075Q,
    -0x1.5c4bc9f48bd2cd140f554599d87c10c1c3593d62p+078Q, -0x1.7d4f2dd65f6160cb95f4eac40751bd5130dbab70p+079Q,
    +0x1.e08c3d595a9e9e974d027d3051ca9c1635c54901p+082Q, +0x1.751ad31680cabdaa0652c794231eb57e3edbeaafp+083Q,
    -0x1.8d19057fb579deefa9d6f836e0cc4088aee890d5p+086Q, -0x1.cfd3683b4b7eb1af6f5ff5b76b3b32331d591c52p+086Q,
    +0x1.3a313f4d271fe7f2cc28968c1376dda4fa69d7ffp+089Q, +0x1.1a33d4c3b5cbf1c49922a2bf28406d7137faad20p+089Q
  };
  static real c1916[] = {
    -0x1.c810b17342720d4ee82b9d6bc1e7265c42dbdc36p+002Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.e1515075b99f30d18e5581cb87bd64622c437099p+010Q, -0x1.0629252e508089b87de8124645b7319f11b29413p+006Q,
    +0x1.3eee3226e65e779de212d72e5b7519752e2b61d5p+015Q, +0x1.314a8c30b02c877b0a64cf9bc6be17e36caf123fp+015Q,
    +0x1.30dd20088eabae64b2e4120db6f6fe38b2f8046dp+022Q, -0x1.dee1fe0cda8dfa62fa4c8046fcde1626468649cbp+023Q,
    +0x1.1cb489b82b112d3df691b8b33dcef058327db66ap+027Q, +0x1.33699aae64905e36d7a06caadc75e32346e4474ep+032Q,
    -0x1.52c01f40b713608b78b2f605d7b5f8cd950b6aacp+034Q, -0x1.d8f6eb7f43c1d0c23082d98846207d1f50c9b6aep+039Q,
    +0x1.28beabea8de49e1b30b57a28d58a69a6721122c1p+038Q, +0x1.fe9153c23b06b568c9b39b11e5db4b040b2239a4p+046Q,
    +0x1.1bc8181d2b59dac48ad38fe942c2e2cc302b6210p+048Q, -0x1.96d3e5bc600564699fbd16b4acfc01e9906892a1p+053Q,
    -0x1.0b074e30aa6f65315add3483e464d00797d36f60p+054Q, +0x1.eebe222bacd1485979727c23fb0b1a93f1d7feb8p+059Q,
    -0x1.3d5d801bfbcd18f028e87478e94796eb80fcc618p+060Q, -0x1.d22b5b6e2eeecc668218036683c59ad0fbdd6b84p+065Q,
    +0x1.02b10eb7d05e7ed59046c3d500c675aa6a112851p+068Q, +0x1.564b21c57cd88f92c71a6f820513edb8c9fc02eep+071Q,
    -0x1.36552fb157ab31fc791ece49dd2f162938ce69c1p+074Q, -0x1.86283507418b6f3fcc242e653a3de7ead5347ef9p+076Q,
    +0x1.c3412d3de501d21da09fc91f4acff2f0665d09eep+079Q, +0x1.54789293296c58d764e55fc8dc25a479c12c4152p+081Q,
    -0x1.afc9127da39a597581f94425edf60548e64929abp+084Q, -0x1.ba5c677588e8652e9eed777c2979a6d937af59d4p+085Q,
    +0x1.0f8675690b178ecb20b2f11464456fe7d0765b1cp+089Q, +0x1.9663fafaf14becd32c7eb6559d3c394ea9b4c723p+089Q,
    -0x1.9ea5771ff64303fd261e527208766dd8ad05f5cbp+092Q, -0x1.dbd19c07cabdaa572c7765941d03be1062252860p+092Q,
    +0x1.2f24539dc2bd68325f4444a5b147d7b9cbbb4142p+095Q, +0x1.1046f0d2e249d8002278a2f1b91e62f2cdd83d7ap+095Q
  };
  static real c1917[] = {
    -0x1.e92f25d4ae1e8ce951f642b8c0dedeecb8aada3dp+002Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.18185fe3135cf6a2228e090ec25dd37dd6afa305p+011Q, -0x1.16f635bf0ad1a76c02d53afb244e1dd5590af933p+006Q,
    +0x1.2d6b6e68675ad22194dec694982e5bda43d1a1eap+015Q, +0x1.6116960e58c70b0e4fab0b08617b1ef3a487f662p+013Q,
    +0x1.437cbf453953df9e0377cc24fc33fdf18b63b18bp+021Q, +0x1.567499f3a1a1c97820f709a4d6d80255cc17be88p+022Q,
    +0x1.40e38b565823d949fefc6be02300b78a68cf5bcep+027Q, -0x1.c7e7927062ee76a3ef4a38c6141e56399693bc4dp+030Q,
    +0x1.8e6b4557f77625c2b157df2fd6c74ad3ac06a5c8p+033Q, +0x1.9afbebde36963462bd516163eb5353da2bff2b6fp+038Q,
    -0x1.1a60f2dad2ee396f4b06704bda00eb462d5271dcp+039Q, -0x1.fd46936dea0875c41652c37ed6f2ee0c797a5b86p+045Q,
    -0x1.e50cc81e8115267f6a6d5b2955602972e868f0dep+045Q, +0x1.d7220e703f65d98267c2352050fa429391d6c960p+052Q,
    +0x1.95597e47bd29f432c14c66d33bc868c303912712p+053Q, -0x1.4eed29d6f51eaa65d622890d1d304997e8bf67b3p+059Q,
    -0x1.67b3987c194812cff4dd65d82565634f5cc0cb0ap+057Q, +0x1.7549bae0ff950ad09bcc7f9b74ed5d40f204462fp+065Q,
    -0x1.a3719019a2bbebe2d6bc77790b6310bd12925d96p+066Q, -0x1.48b880858f65b1035baf99ab51c139b1b46b2bb5p+071Q,
    +0x1.a1fa3d15f10591dadc0a2e5d1715eede36dc3596p+073Q, +0x1.c9d86856935f6300dcd167d7f3467173df96c919p+076Q,
    -0x1.b1adf6c63a746d196ba2555f44b033526dca862ap+079Q, -0x1.f4a25eaee160ad2fabe5455f7e8ffae863335e29p+081Q,
    +0x1.24361da8cedb80fb2e32d54311980b906a223bd3p+085Q, +0x1.a6e2e05134091be70ae0c843b64ff5818178435cp+086Q,
    -0x1.0aceb6fdbb29f500a6a07280e4c61641bc9ee99ap+090Q, -0x1.0bd4e9d05fc0c3175398653b7af2a26ff6ef24dep+091Q,
    +0x1.4555831ce84520a3c98d71115871f1a91474d52dp+094Q, +0x1.e28980a19705043437bc3b260f66b578faf6d6cap+094Q,
    -0x1.e67f5e57439cd052fb6968b947d7d03e1c062933p+097Q, -0x1.164ab5c7e35e349bb0d2cff4e5352a36d0d2d78dp+098Q,
    +0x1.5eba00366c70b912c0cb87b6aa525caaa6512ddap+100Q, +0x1.3b0452649706fa750208e3d03b7192acb9498cd9p+100Q
  };
  static real c1918[] = {
    -0x1.e1d2848c29db16827a3f6062dd09b511b4c8dbbbp+003Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.1a2506ca255847d5dd8346b2c1eb09a82a957138p+011Q, -0x1.03d3843e2de4a526d809a87b0f1f56a6a0cd6490p+007Q,
    +0x1.a22a39db386c0d983bcf951d2de7a8de8565b6bdp+014Q, +0x1.57efdcb2c1123793808af9c0180f3075943531b4p+014Q,
    +0x1.90a623855cfec832aeea57f2ef8d3fb6a5db92a3p+021Q, -0x1.1949172cadf95331554c49f9eda7804e0bf2b5ffp+021Q,
    +0x1.9b781e40cb46e9bb85c79567de50829a0ee8c5e0p+026Q, +0x1.8dc9d1fde480f414aec5b1013ed55f0c313f4171p+029Q,
    +0x1.8bac3e6cb07f774722b647878c0feb44ba9385d6p+027Q, -0x1.2cb4e74ff6acca6ef795c5c20b57bc65e6f8a028p+037Q,
    +0x1.6102ca941459f414ba06304adb1146d5d19cfbe7p+037Q, +0x1.4ba7d191a2d2afe5bc8fcff1264d7a661464af45p+044Q,
    +0x1.85093a02fc29a45df68c5fdfd932f7b9402f2636p+045Q, -0x1.0eed2c6b716db227f12f5004868f5c56e00a347ep+051Q,
    -0x1.28d5007ab2b76e5d4ae455667be3c75b2609f081p+051Q, +0x1.590ca0ead7c7c1ee41b85d2cf17e7e37f33dda14p+057Q,
    -0x1.60fa1e14226ba895eb05fd9f6f7cd820ec0a61c9p+057Q, -0x1.5eff367473394c08a3588c9b8dd304699d45b7f2p+063Q,
    +0x1.31dc99ffd9f0fbaed1e6cbb18eecce2a3bede670p+065Q, +0x1.247fabc928370f2aa29867c7d6d8320c7bf85f42p+069Q,
    -0x1.87c2ac74a81070fafbb7582af808e2bc7174958ap+071Q, -0x1.96c2afefa8f82102fe34e7d52d4c2431529ba4bfp+074Q,
    +0x1.588cb5926a4f9b47e85d3f22846e3f63c5b4259fp+077Q, +0x1.de2517310c5ec1e4acc443e678106f59a8e47f72p+079Q,
    -0x1.d8a15b7e1d13930335aceab129b9d9fbbe169c56p+082Q, -0x1.da318c08794f127cc805a1b066d1c781d86bef4bp+084Q,
    +0x1.0ac49b0d6f2fcd1106c0c9e1760b21182230cfaap+088Q, +0x1.84e0be951d5c06425340e0ea34d99d994e7206f2p+089Q,
    -0x1.db582408db0f7aaaa3f848e693cc53fa09cc1423p+092Q, -0x1.f92e67d9d2f483cbc8305dd6d1bc4a557d98ff78p+093Q,
    +0x1.364150e52264102f13406d5686ab4c57fcd55b7bp+097Q, +0x1.e5b08f3ad36adf954edd64047b036b6ec0cf03bcp+097Q,
    -0x1.03431ecc1de3358786c6db5a4c70a30be8cbd13fp+101Q, -0x1.32d32df39bbdf40044df6b05eb3a8393f0ba35d7p+101Q,
    +0x1.b1b4046586de48bbd731fef1fb4a309b9b1042c9p+103Q, +0x1.858b8df692ac947891053c2bfe8d7767581f729ap+103Q
  };
  static real c1919[] = {
    -0x1.d6e5c7726ea307b6761d94887f96333222c34738p+004Q, +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.4774e7615f3260b5d4fdfd299cb71f5957ea44dep+011Q, -0x1.ed2add9fcd6795f1b1efbf5e2d34b252cd3e182bp+007Q,
    -0x1.1010bff6e207244dbbf56182fe1a2e203b952d05p+014Q, +0x1.5fc4e89cb863253854541df9ebf33d35bbd93c9ep+012Q,
    +0x1.beadc0c5a1e673dab487ade8ce03a516b2595ecbp+020Q, +0x1.8836df37e58c753793aadb83471a4d47b7ed6535p+023Q,
    +0x1.ba005cc1ac75cd7be9af2d4a5cb65619d7d42eb9p+027Q, -0x1.2cfeb3bd09fd0cea168c65a950a4b2fcb4c90219p+032Q,
    +0x1.f77765fb3261d69b32451298a7896b8851b163fap+033Q, +0x1.20c2cbb8acc8842414f5befe400ad07706f804d3p+040Q,
    -0x1.302d0116ffec315859eb3b775305182ecc4586bep+041Q, -0x1.8399602d104d94f51e8b7ee891226afa3294a74ep+047Q,
    -0x1.0a6cc50117af05e2325f3d24600998c95e75eb6cp+046Q, +0x1.85fdfb16fc58ea2b42120e57514fc0ff398aeb1bp+054Q,
    +0x1.1bb2675a59ed3ff158f49ed8e3a1c4986310b218p+055Q, -0x1.30b76f9e5bb20d285d9ec4a43afb94a41eaad10dp+061Q,
    -0x1.cd2b3080346290ee99fb842dfcf7077203c251d5p+060Q, +0x1.79fc70d427e554cb8a312b7d944cb0aac019bbd9p+067Q,
    -0x1.a3db3db29c2cedf3e45c9623c69f9be29991ac38p+067Q, -0x1.78dfb7183b32662e15aca87822ff39ac2862c4afp+073Q,
    +0x1.490f9abb760c430519ceb7ba774983ffb6c93501p+075Q, +0x1.2fe3cfb77100ebc9e6ddf4dea43845015d2a8f13p+079Q,
    -0x1.bc3efb0c4f65f818ff48c36c1ecdca2212b0c92dp+081Q, -0x1.8c939e51f68beff6aefb884165b0ff11b2c4df07p+084Q,
    +0x1.835cad13cf390f3ec5281c04fb83ad76ed3bbbfap+087Q, +0x1.a0d3544775d0ebda06116cca71545e8a17d1b290p+089Q,
    -0x1.dd9275f8eb405773e64c36e965052271d3306ec8p+092Q, -0x1.5d05f9284dec9d06f8bf9ff0d54cd9620487512fp+094Q,
    +0x1.aac80ebd6d1b1e61b5e0efad690fe05224dc06ccp+097Q, +0x1.c8ca847bf3bd592f1bb314a2f034e362857f7040p+098Q,
    -0x1.122525137e9cd7ffb14b64a8821c0f4f412b4b78p+102Q, -0x1.c46d189b3932c3d77a440e521155ead8589a136fp+102Q,
    +0x1.e66d603ac5968383551f8553c1b7bc621f5415c0p+105Q, +0x1.40cf422d56e89826bc546cc89ba03a50ea72aa30p+106Q,
    -0x1.0e7c552a007a4660537ae37ea7822f678d2a1b47p+109Q, -0x1.247d78c641ebe0e099df1191c99544d06fddeb2cp+109Q,
    +0x1.228790a4263bac546af42f644008afc113813755p+111Q, +0x1.04f2eb701e0766fb8645c130b7021c950b8c3b9fp+111Q
  };
  static real c2004[] = {
    +0x1.e1371d474c0fc386b009839bb4729de947b82e8cp+004Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.065449da6e1b5166c8c660d3ed5340ede55f880ep+010Q, +0x1.eea6c53fe16b7427f9d24355ce45f78632cbe71ap+007Q,
    +0x1.3092dd30f1b0aa4c7a47203f4c30605291dfcff6p+015Q, +0x1.74907d457100414b6d67bd2158bfe353e1c1e426p+014Q,
    +0x1.f98a0970ccf362b43a0d595608a109bbd5f0a2e1p+020Q, -0x1.190008e2537c4fb252232ae438a928bbe73c0559p+020Q,
    +0x1.19ec99eaf026b95b55c77ebb03f2d00068241e2cp+026Q, +0x1.fbfa6283a60d6b95602df8e734e8636e0457dc8dp+025Q
  };
  static real c2005[] = {
    +0x1.0fb613b11e2400133460f927a8548a26a51676a8p+005Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.80d34171fb9697d79d5366323fc580e089e89542p+010Q, +0x1.18578c2727e8eb11cccda394715e263780a1009dp+008Q,
    +0x1.323a0f9a0324fe1d504851fc4bbba6e823e6ea74p+015Q, -0x1.8c115a38e9e3c872c868c54722da9adf52350014p+013Q,
    +0x1.b594ff7859dab0e749f08aca96d0535059f8ab15p+016Q, +0x1.d3106ed70c585eaf3ba5047a76b57642639947e3p+021Q,
    +0x1.3dc3ea00b29ac4b2fc33718ba9c9342a0cefe204p+025Q, -0x1.62c2db2ec1483fa826f2fd497b1cb121424432dcp+027Q,
    +0x1.4669ccad92f8727ae192bc7415f3943694123ce9p+032Q, +0x1.2611dcceb48ced53ebd5c5410bf6ec6573d4e81bp+032Q
  };
  static real c2006[] = {
    +0x1.9bdcae752eb3f9dbd9e133cfc5732fee7551d67bp+004Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.710290133bb12fb85dc0c83bf0e6ce2138a443cfp+010Q, +0x1.a5088e9827fa73b43bb916995a1ec90a00c8a39cp+007Q,
    +0x1.5308f8b98059e7b624034df3ca0d92a38fa3aa59p+016Q, +0x1.9b154d053aa500c09a71f9426f72a012dcd14f30p+015Q,
    +0x1.ce2c205b00dc4191cfc88484d7d5e0df63d41683p+021Q, -0x1.95cedba0f93dd6450d2684c0547418ce8b9f5740p+022Q,
    -0x1.68b222a9da84f30950789ba9bdb172cf2542159cp+024Q, +0x1.14993b40c1c649407fe026d74e2abf5baef97fa5p+029Q,
    -0x1.12c077d76ce1ed9cb7944980a0e420b20d4aab15p+032Q, -0x1.3b90643259d02a9d149e6f1b2736a5f1d761e682p+034Q,
    +0x1.84748f2cd0e8a9f78d61a43eb8f2bd3b4daa1cedp+038Q, +0x1.5df6d6849424c13f601faf067f73cf931b550e84p+038Q
  };
  static real c2007[] = {
    +0x1.b58f5e39eb450bff3c2601360283c74de6323126p+004Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.4080c1026334a7572433f7bf48da76e9df887b53p+010Q, +0x1.c04fca1aba368e2f0bdbfcca4bca9b565f27bc48p+007Q,
    +0x1.5e7c944f837bf53ab6943bfb51a06407769ecc1bp+014Q, -0x1.1eae1ec19b3c550cd85b03ad18a4c0109b3789b4p+015Q,
    +0x1.b5f7f77406f09936a43d76c5a7af83b8958352bfp+020Q, +0x1.50519a7e91dc126e8768639236a027cb48345a02p+023Q,
    +0x1.06f98941ac92b39a566a494f210f83f327d263d6p+028Q, -0x1.ee51671fcd5212c8c5b51fb753eabccc0aab1467p+029Q,
    +0x1.2ca7041d60ce9c70308e6cb88545ea4e55ec7db8p+032Q, +0x1.ae3df3f8813140269db86020d6df127cc1f6c60cp+035Q,
    -0x1.47115b195508a2c0d688d805a0336d615dd75ba1p+039Q, -0x1.7eab1b822b621dea603bdd41c82ab69645bee17fp+040Q,
    +0x1.685dd0927e3c5b07d3fc7c592e3672694bca9d06p+044Q, +0x1.44a89b602cc32a7dadf4ccdb3c8e37a2c6bc56a6p+044Q
  };
  static real c2008[] = {
    +0x1.6f8f5a516ed16be5471c144b6926e9abd252f5c2p+004Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.f125042ed3d8090ed428e850b7079d377fc9d485p+010Q, +0x1.7601cfb65ce32f7bcdb339a8a0615060f9194de6p+007Q,
    +0x1.7b7f508d2096fc5d8bd9670f033d69faf47db6b3p+016Q, +0x1.2209ee7c89138f6a3c18924f48ffa1bd4a75f2fap+016Q,
    +0x1.00a6060e91eaf6f131690734921bf022b8081314p+020Q, -0x1.ce5b77857ef0b4d9cdca404e047b5405c3b698bbp+023Q,
    -0x1.36672c43c1e984cf729856c422926541a4588b07p+027Q, +0x1.cb753e20896642e311b1b58d8eafe5bf03dcccc2p+030Q,
    +0x1.67349610aae9aae54311ae913a2465fad60f4388p+033Q, -0x1.ea653ccb2faf7343b6da8eeb29189490a14a656ep+036Q,
    +0x1.121c72c0a5c08c9ecab6403e7ad94a0a84199d8bp+040Q, +0x1.40af91a09c8be13ba32fdac81a978c4ff500c7aap+042Q,
    -0x1.00fdc9fda532a64978ee6c07d59d25daafe3faecp+046Q, -0x1.d2272edb3d2535975e55cac0bc0f23761b9b3973p+046Q,
    +0x1.674694fa8a06ac57610b2e5ce09e628bf6f65e41p+050Q, +0x1.43ad0aeb38df61c4d5b2c4613bd0480ce1ae0ac0p+050Q
  };
  static real c2009[] = {
    +0x1.13eef0f88dc72bb4733a12d0514fbf5d57de8105p+004Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.22a91264535710d9c78b32d21c50923a8d5704d5p+010Q, +0x1.14befc334920a4972c7b5c3994ca1f36185a02acp+007Q,
    +0x1.67037d038b81b08d1adbc655f724683f44d1b851p+015Q, -0x1.70458463b61900636451450aa5990f017e4ea6bbp+015Q,
    +0x1.509adbaec77bdde6b94a974d35e0d0c9c264626ep+022Q, +0x1.1f306d1a898a9c8b485e5dc45d54f937698cc3acp+024Q,
    +0x1.04eebd48f0d0d92969831324025435e64434ee30p+028Q, -0x1.364b6a288a4b99d3a69b1e6b235f7ee0610c0860p+031Q,
    -0x1.0082fdd7fb8e581fde72ebdb48850e72c72960c9p+034Q, +0x1.9ec05811ddf02f74d82fbaae40ced5781c81e200p+037Q,
    -0x1.c9dc13f4f6ff3c5e469386213ff758f9a60ade5ap+038Q, -0x1.572c1006e66b1f2b2681d01dd1d9e695e908bbd1p+043Q,
    +0x1.ccfeb625fa7607a266d0bb3b3cd1317cefe5b26fp+046Q, +0x1.695f67ed52e833e343853686acc585afb5fa1eeep+048Q,
    -0x1.1a1b76c2666da617caa679f2ad88b25428ff69ecp+052Q, -0x1.baedde0480af94460d8ac7c209e7f70720cc7247p+052Q,
    +0x1.2110bb8937419a23ab80f0c8ccf38883312da868p+056Q, +0x1.046c2db98d47ebf23c8fc9a3f0f67473f4c47f3ep+056Q
  };
  static real c2010[] = {
    +0x1.18db4db76cefc7c499ef0893b5f4e45af9755fc9p+004Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.fec12b5ff142491ded49f2b0e091d951e10259bbp+010Q, +0x1.19f8d9f6926397972bc07e14c1b84968cc6f753ep+007Q,
    +0x1.c79313fa1114567c641e20af2eedb5e101b0d77ep+015Q, +0x1.36d0a6c6c4caa6db5d29ff2afa104a61c6fb815dp+016Q,
    -0x1.3f2e842b2f1a8fad4290936989376e1eb64b57c0p+020Q, -0x1.5c6edcfc7c170a73efbb3b40bed23bebabba9ccfp+024Q,
    +0x1.192bebcdc1e238351e55dc1ee0978898310f0c28p+026Q, +0x1.d01a7886345f2ba30a5cf79821a1da7cf9b4d5ecp+031Q,
    +0x1.0bdeb0666e71e4932696395590c78db197a61c86p+035Q, -0x1.66a6940709658ba9a07dba3eb50bea57481ef618p+038Q,
    -0x1.296dac0de3d920ca9d0ab28a427388fd9caee439p+038Q, +0x1.6d7e251068a2c8df109b2b8d51496173a40c5905p+044Q,
    -0x1.25f6f0484e0616e3de729d316e1af20bfdca4f90p+047Q, -0x1.ecc648d3ba9524f6f5c3d36bc4849cf23a5187d3p+049Q,
    +0x1.6078d5bb8a68ab917996c597eea1c862424d6457p+053Q, +0x1.b30c02f7191ab08a0ad9339346e169c19250d66ap+054Q,
    -0x1.424c773c8210cc12ebefb5b45cf1c9381dbc1f52p+058Q, -0x1.cbc833558ba0d188b6a083e94b0466af0215ed9dp+058Q,
    +0x1.036d100cd1583701f600b698d42ded75c2fd5553p+062Q, +0x1.d370b48cb1d8f487c0361aa5343bdc9a0678fb06p+061Q
  };
  static real c2011[] = {
    +0x1.cb7472479a6f5eb4e7607c1d02b8afcb3f5242f6p+002Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.64806f6c0e80867acab4d334ec748f27264af309p+010Q, +0x1.a7162fd58d91b5fedfded5892855eaea96d7feeap+005Q,
    +0x1.4624c464e84f46a1cf876a6f2434adcb74a1d653p+016Q, -0x1.890bc815f721043b268340bdd1376493250312c4p+015Q,
    +0x1.8c6de27e3ad418c49ffb96f030394cb7eb0efc08p+022Q, +0x1.9f10e0471af8b64056c06b20a7708ecc4ba2afccp+024Q,
    -0x1.06b41fd4d7f2c5b78ff174080f9e6b0d69eed7ebp+026Q, -0x1.2d8f95f3a58203b6e6ecb358dc0434ee711c162fp+032Q,
    -0x1.b1c7193199826098705dcdbdb439a4e87fb57f3bp+034Q, +0x1.125c59ce2b64c6148fc03101a7efdc0b2a055d5ap+039Q,
    +0x1.0a2b68c4768b3185a5261cf8f5ea9eea13ce461dp+041Q, -0x1.4a0068e145a5058bceed7b82432fe8aa5977484dp+045Q,
    +0x1.07566dc214b943bba3ea036b3da0d8c1856c0496p+047Q, +0x1.1273d677a159a3f15a5f76c78c04257758056eb3p+051Q,
    -0x1.269ba85c9368eccb940d71d344246afabed73641p+054Q, -0x1.39ec0fc2b6b9f3db72cd08972df2657319d17d26p+056Q,
    +0x1.c66490184631545da963fec6efa52941b68ab378p+059Q, +0x1.e0485f61e14d76a59c0a19c5ddce8b54e6b21e61p+060Q,
    -0x1.4f4bf2d4e1b0c9cbaf5b97d6089687447d7e3c73p+064Q, -0x1.bfe58efd913221e1305a3bf19d93906d79edba1cp+064Q,
    +0x1.be9726756ec2bb072371d7e2f9fe0b3a0c86d49dp+067Q, +0x1.9256bfb807aedd252e7a2f6eb97e79b68fb36bc0p+067Q
  };
  static real c2012[] = {
    +0x1.3b674232beb57091a3a78e9716b4c6c75c14d08dp+003Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.cd2c78493220d4007e1103b91fb793b493e26044p+010Q, +0x1.2e7cddad4bac512d92709a91b596f9a53dd50fa5p+006Q,
    +0x1.8c00bf5805496db4891f2c8b7e52bb4e4718127bp+014Q, +0x1.15da79045b924dfaefd3ea75962ccc66f7cd44efp+016Q,
    +0x1.6cf4fe6f32b3a845216610fae75efcc11fb808a2p+019Q, -0x1.9499734b5813e1a7d6c8434abe7144fa4a673d58p+024Q,
    +0x1.b3883aaaaaeca3defd6ecb66ab7e558ebde0c39ap+028Q, +0x1.5e7e7d193fa6c5caabcf64c9e43d920b821ce639p+032Q,
    +0x1.721d005c6e09c7bf9a5fb0c2783362d21e87c7a1p+034Q, -0x1.69f710740d368041c0c8a73a453a9bf991ad3669p+039Q,
    -0x1.87433ac4c7bcbd3d4da5042206f6ac1ff458a678p+041Q, +0x1.fdf8a6038a560bd2205677a5f532cebeb91d9a0cp+045Q,
    -0x1.d733ea580098cf5040ed5b8834b284a32d54b55ep+042Q, -0x1.f9f27f358676786615415888ad300e06e8972263p+051Q,
    +0x1.6b09de030e99fb9b6c2270cd24783715e2cdede5p+054Q, +0x1.67334930313ffff68f8555589d096e9e668a10aep+057Q,
    -0x1.b2232f436fb8c79c8b0b2cd96020d2ae1ae602b9p+060Q, -0x1.681cbf5ed36744e7c722e2689a71cfd00b826d57p+062Q,
    +0x1.01bf923b2d97dcc7f9b886dfdca13f6c539629a1p+066Q, +0x1.eb2f9b96e10c471fdee6e50d15c6b77cc9f76c32p+066Q,
    -0x1.43df3252e8646adaec37062a85a177f8dd522e90p+070Q, -0x1.9e0444e28186e6435b6e5aaf8d1fecee17a7d669p+070Q,
    +0x1.765a8279c2541f28ef6c5e188dfb5f957b79ae94p+073Q, +0x1.51427fdc39b0bd66ad6d6c41c6833ca94e68fbe0p+073Q
  };
  static real c2013[] = {
    +0x1.bc254872fcca656b070e7a309ae81f4be57e8351p-001Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.e074664e17934019dd53a2b46a88eb676de6e4a3p+010Q, -0x1.6c1fc5ed27ee9e480b44f96078cc40a41dbf027ep-001Q,
    +0x1.494132d6d1f89d4a5b6b2bf45438f036683dfcc6p+016Q, -0x1.a24a9a1ee1db523e45eb6c1261b988608d887245p+014Q,
    +0x1.87d17070cdde81995a516ae86cea7be25b2e617fp+021Q, +0x1.6884077db7e61a1e24fcba50ab54cbb48e2abef7p+024Q,
    -0x1.abb7692f9d9436991896e5b858605ffd78fc1ab3p+027Q, -0x1.4eac9fb5cb40bec918b1235ed7678d458a512686p+032Q,
    +0x1.a536654a4fbf60e24992b500e35d389813609677p+031Q, +0x1.8a034aae916c1fba53dc76dacabd8e746e72a5efp+039Q,
    +0x1.ad15f57f2803cc53498d57c71b5b85c413d474eep+041Q, -0x1.3bcb0fa19622a20b072ba24b1b89a5e77f72c9b5p+046Q,
    -0x1.ddd9bd956d957d55aa889e360c2d66c9e10ff919p+046Q, +0x1.6cd44052eaf5596ef4c3b13754f7457466f89a83p+052Q,
    -0x1.1382c4e1cabe493dbc5411f6fe0d65d38eca7ebap+054Q, -0x1.34bb564727e9c6da93f6fdaee442193ab6833fa7p+058Q,
    +0x1.1dc73cebbd894fe155dc8694d151409249d249c5p+061Q, +0x1.7fb7c7a0be3ddc1a5cb7f7cda841f1fc098c9715p+063Q,
    -0x1.ea78db5d3f8f1d1755bebe20a4101f9532c54280p+066Q, -0x1.579eb27839bb6ad8fc942cc37bfb359ef611c71bp+068Q,
    +0x1.e15673ea6712375e8be2056b1297a183a6f0a55fp+071Q, +0x1.a8da84223e14a7921c7a8f641a75daf966b9eee4p+072Q,
    -0x1.0952d865f07554255ac2b85720019f9cc6e6bde0p+076Q, -0x1.488ac08cf0acc594bd26237f08859eadb453463bp+076Q,
    +0x1.121f984e7279074e8fe0f70804863fa1e304a28fp+079Q, +0x1.edec2119b9c6e7ecdfab72010f25a9e4d536c9ecp+078Q
  };
  static real c2014[] = {
    -0x1.c1fa582a40c3d8dabafeeb9b1b1a38f2e80ed132p+000Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.c098857ff26e0ba4e83974fdb28eef0a6c5c1664p+010Q, -0x1.70114d5cfac76cdec5ff107d046bf1203561aae8p+004Q,
    +0x1.89c54f75c353bf3dcf83f3e46e846ce307202a78p+014Q, +0x1.93654bed43d5969e6077ec0956bb18a8f8bcacb7p+015Q,
    +0x1.c29205e64e6c826c6fa711a247e625ec14f4f0fep+021Q, -0x1.3ebbcf2fd31eddfbb75d865a2c9acc01b3563dcbp+024Q,
    +0x1.8a5721ce8ae7da790642b288f69b3138968c8b4fp+028Q, +0x1.53834533d1ac8dcc8be442621fe64970266d762fp+032Q,
    -0x1.ba375801d6700eeff51304888880b59cf6de1564p+032Q, -0x1.b2838620539ed975c46deb37b8e199513206da15p+039Q,
    -0x1.492b73a22d81f3af6e0595bfec45cbb387af721ap+041Q, +0x1.82f1dcd6018a2c32478f0f5201bcc69143926606p+046Q,
    +0x1.d3deecd51a81b9acbc2869ef2a4265bab895d53cp+047Q, -0x1.f4ed7597f2ba1d003819db6879ed90ecd1371855p+052Q,
    +0x1.4469bce6b935d9ff4ac971844cf2345e58bd3eedp+053Q, +0x1.e47ab157158ab42775bbb4cd1bfcd68227ca1660p+058Q,
    -0x1.42e3e659d6a7bb712d67a22f16ea3bce1b15af40p+061Q, -0x1.607bacfb7d540fd718cf9fd88af331cbd58845a9p+064Q,
    +0x1.7d028ae129581180ea8d04ec171d5076b8ff6641p+067Q, +0x1.7fdd6f41661305d91b04b2d7b3aa229862f509d1p+069Q,
    -0x1.f9c45aae2c3345d5bf0486560867db5d7900c915p+072Q, -0x1.31dd8cccd1f123028198a363d73056c1b1104c84p+074Q,
    +0x1.9f17142ab5c257e9fb5e62060394f603318f765dp+077Q, +0x1.547eafca7982067800ece003ff7262b41441f690p+078Q,
    -0x1.8f34b3814e31242393cdf9232fed95cf0baa7e0bp+081Q, -0x1.def053810922c50cdf2ff092f1bb729e36fc4083p+081Q,
    +0x1.6d53d8de4e7315ee525fd3be3fc7179b3bb88a40p+084Q, +0x1.4920cb7e6bc314484ad53c68388f034363b7fccap+084Q
  };
  static real c2015[] = {
    -0x1.2cbf8591f40adecbc4cdbf9bcdcfe03e06bca8edp+003Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.1b9265241b56bb7f22e36ebfc9cd7584f204bd88p+011Q, -0x1.5f8d9053c2ed836329b641b883417f3e6de44a21p+006Q,
    +0x1.c8091dffc9804d0770500ef5e0a815bb2f6c67f1p+015Q, -0x1.52463104e0ca0012e511149dea08c31710be72f2p+014Q,
    +0x1.efbca34c36a4514eaf721c757708ecf84da22bbfp+018Q, +0x1.93688129ee91fcac7d9fca2093f05c7bc912fe30p+024Q,
    -0x1.4e98dd563b6639e26ad69960b8f9b730096dcfafp+027Q, -0x1.c95de44a5fb9068c309ec126fb296cd2458bab54p+032Q,
    +0x1.154dc7ce1c93e957d3050d08a9529008ca23cc46p+035Q, +0x1.46779b0c1d12f80a1601339a36fc4790750fa2d7p+040Q,
    +0x1.4c63fb90ebfc6950e459c6a40ca2aef634d1994ep+041Q, -0x1.4221bbd8ed7d7acbdee70f8f68caae6fe00df76bp+047Q,
    -0x1.a636103ca023b2694c24a57e8979f08c12c8f430p+048Q, +0x1.d32247785a25dd4e51e81501140cafebe9c1f385p+053Q,
    +0x1.4975245eea193262af08e2f0bc76c0bc39ab5175p+051Q, -0x1.ff311ae099a699433a09dc1f1f1638a553b0fef1p+059Q,
    +0x1.bdeab25d330b09ffc2b6a0c81ab8bbc63616115ep+061Q, +0x1.abc8a6a01579c054b44b0e59340fb06179e897d9p+065Q,
    -0x1.71c6c556be8c85ca2c27f020b9f05e91b1aa6ccep+068Q, -0x1.11e5d0003ed6b5cdbcad1f54fee80b5964deda46p+071Q,
    +0x1.42dc995415574cc191bb14f7be89ccd6872414e9p+074Q, +0x1.0997f2e45c0399e6c4cab10d9bd6ba98e45f9788p+076Q,
    -0x1.618bc77536db1eeedf64c1203f3984fa1e1f8234p+079Q, -0x1.7c29f26bf580456db5ae7ca9d027b823eca76daep+080Q,
    +0x1.f16dfd070d2c3021f6484cdd3e2db30697178da4p+083Q, +0x1.7e415081f5c76b67cdc81e125215ce85af65136dp+084Q,
    -0x1.a3257dd79952e445ddc03852dff68f5c1efebef5p+087Q, -0x1.e76be71cd039cea6a7f07d720958dbc8392b6a1dp+087Q,
    +0x1.5049df6a3e3bfbd96d190b22b819a07fd515af25p+090Q, +0x1.2ef76f5f7c23ee5e7a99233afe2c1a9b009c0134p+090Q
  };
  static real c2016[] = {
    -0x1.73eedde0e9dfa43f022d0bc915d478d09fb51ba9p+003Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.f3272d61cdaeb15897ccdad9b3a3886eb9f6a8dfp+010Q, -0x1.ab1d863af7a46bdc0585548691c5fe5162ce6180p+006Q,
    +0x1.01ce60907b833643e33178de2c3bcf3649464682p+015Q, +0x1.97be9d7761045eb8646f64d4015fdd4aa7e27fddp+015Q,
    +0x1.780626c1b6ef7ce5d7ec80783d2384c7ce25070bp+022Q, -0x1.7546743bd4804db36f93dc9454ee968d2a8dbe4ap+024Q,
    +0x1.a0bf09adfe6c3b6a5d598fdb78a68374827341c3p+027Q, +0x1.e7e12327a94d02cb53e16df685080a32c039c7d7p+032Q,
    -0x1.248045a8d2af25135ba2af48d01e8c0b022c586bp+035Q, -0x1.82bcf69aaeb1f848a08c4c525c95c28968cabc16p+040Q,
    -0x1.5cc652743d539ed86bfaa11bf7e97a6b1657dad0p+036Q, +0x1.ad751fef554ed9d9a26e08f58633bbc8ad35ff78p+047Q,
    +0x1.01130d47f1ac6a1eec8823be8b8be9a07420fdf9p+049Q, -0x1.6027f22b146ba4c9949bdabb0cdd892f3a38172fp+054Q,
    -0x1.b1744155afb7adc1fd9586999dcb881b81be2fd6p+054Q, +0x1.b8862f75a5d31b65a1c341c3b16f23bb13ec6d10p+060Q,
    -0x1.636f1e89412618212a65060230059319cbb2e9c1p+061Q, -0x1.aad33027275dbb741ed6c083321c033993a9d501p+066Q,
    +0x1.06942e2a26f63ab18a14b1bef9dc41155a06c7a5p+069Q, +0x1.42177673f8a70e42888e12e87af70ea07c4d302bp+072Q,
    -0x1.3a0adaf72503399ff45e52bd4ec9c005fa533d21p+075Q, -0x1.79152e8bef1fa07213671b8cd00c7330fa400f21p+077Q,
    +0x1.cd303508f9b3bf68e162cd3702d740d56827c74cp+080Q, +0x1.51b81b67bd1ba9a04a6556e283c63c5f130a26c9p+082Q,
    -0x1.bfc792acda77e582e4b257eb80b38fced2ff2ab8p+085Q, -0x1.c1e9c7f6bba254d4379997292a745101c3123cfbp+086Q,
    +0x1.1dff30f01e1dda96187ef23e4c586df22cb22a54p+090Q, +0x1.a741a9e1fc760b03d8c129110a7e47e4c93d9756p+090Q,
    -0x1.bb82bcf28664c83529a84de055e597a0c7d9c517p+093Q, -0x1.fa947dfbe74da38937684a47b88c71eb9f848c05p+093Q,
    +0x1.47bd503459c67e638b5a9cd6653082130b3d1b7ap+096Q, +0x1.2743bc158ee793a4c9ca6e1e2f48bb27f2f0efabp+096Q
  };
  static real c2017[] = {
    -0x1.911dc2c76cbde6cef91fd5912d07a33b89bd9ab3p+003Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.307cc9c90e6378a7979c455d0eaf0ab80d55c426p+011Q, -0x1.ca17d448527e32737b10dd0267dab85f16cc59a9p+006Q,
    +0x1.ec3ba874c319dc4669ee08189bd5a4b9c75320a0p+014Q, +0x1.98a207b00efd76a5aea9fd03b0ecc0358c231e66p+012Q,
    +0x1.050045b1d845030de7afa7c04bce4719e66a3f48p+021Q, +0x1.59b97a49ee1edf536743a030df396c0139b30633p+023Q,
    +0x1.6c257d02ca5be9bb6dc5b5c9a0614a430b05e6ffp+027Q, -0x1.e439e4ad5dcf201eb35197d562b7f867261ee8aap+031Q,
    +0x1.7db839aeba4ce2d3aa8eb503f62c8a873fa934bcp+034Q, +0x1.b65157ae1349f11ae6b318aa47519dd5d96e4658p+039Q,
    -0x1.0d3ddd10e5fb11c666de70a2afa610d232bada81p+040Q, -0x1.134ef34e50c941c1a613047a4a538f4f9a760e2dp+047Q,
    -0x1.79049b8943ff48da21902190f5fbec9f6f471d5bp+047Q, +0x1.01e3b266becaec84b2daeefba99a11cf65f8715fp+054Q,
    +0x1.bd73822c0e358710ec2c4600c745cbb4bacabf8cp+054Q, -0x1.7390d47cfaf8f97742fb3a9fa33e64f9c1d37474p+060Q,
    +0x1.47cc9cab6a8086459e5fd3c1d2b49da2e2891e3ep+056Q, +0x1.a3a7cc2d709e1ddb331e494d70f2ac53318f1d25p+066Q,
    -0x1.273039aa0b609a40ac1f0c5439cecb938abfd845p+068Q, -0x1.768e27b3f90f31aadd8d43964db040d55ff85a57p+072Q,
    +0x1.0d2020a818e5f6897e542fb57a4b6b66b58b8467p+075Q, +0x1.085e5eed1c12c6f232ab1e4513b30696cddaa777p+078Q,
    -0x1.100768ff6d648e7280521a0c099b35c55f462690p+081Q, -0x1.24fa003b6095b1ecf0081b6c626b4eb82b4d6045p+083Q,
    +0x1.6abc8b70794ba1dd3fb9b23a36f66c363d5f6bd5p+086Q, +0x1.f5846ca3aa94740822bf2fe31fa1a3f0c6f3e6bep+087Q,
    -0x1.4a270885e8d15f1af09a743e7e2930f4849922c7p+091Q, -0x1.41b66cf70a838620fcd8e2a0bea63cef105ccfaep+092Q,
    +0x1.9262e048867a2226b86f089228d14ea7fd2755dfp+095Q, +0x1.254401703a7663d5e3f6d36ef1b020615521803ep+096Q,
    -0x1.2d0ed960837f4f4286859710189573cfd13e4408p+099Q, -0x1.55ce00812da294c2b863db28d5e5a9fcd979b755p+099Q,
    +0x1.b04b42991258776af0de5cbe3dd7e3bab649f363p+101Q, +0x1.8575822ca4ce4ecdc575cc065e9036f944cb1b81p+101Q
  };
  static real c2018[] = {
    -0x1.44c5c698c4ea01d50112928d84da76335775d55ep+004Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.32ee7c90208d24c51a93f511bcf936a9c56abaacp+011Q, -0x1.68e63b80a1471fc54dc35113f103078bed79d7dfp+007Q,
    +0x1.34d5c82a7a567bbd98b1a8ea10208042a6882968p+014Q, +0x1.9d3521e036be53292ae52b8b516759b98ad3b0b5p+014Q,
    +0x1.c111d79e008932e78cfa7452d67efed41abe3dacp+021Q, -0x1.dc5d256952519eade569ade050885d149697719ap+021Q,
    +0x1.9e760919ce1e1677b29897d46174c7c16fb02aabp+026Q, +0x1.578468af629a4542e54523f6c4eb524084818bb2p+030Q,
    -0x1.9a6e522bae2f79e5e93da3952fb424d486cd6922p+030Q, -0x1.1e90b28ca161c3b1144dd9242d50e5a24f0658f3p+038Q,
    +0x1.54cfdd283b61a25cb7b848bbfc4005ae76c91cd5p+038Q, +0x1.5b430c15fe30f7a2dbd9a5c8f6f809d4c7e43b3cp+045Q,
    +0x1.36f1504adb64cbe2ab582b5b66eb0d43b3d0a430p+046Q, -0x1.3c29d6ae92bf09312bde822bb0321aec64770fa0p+052Q,
    -0x1.89737f7894bb64745da8435bc53d444edf39a4c7p+052Q, +0x1.c458c9edd1f87a4f54986ed08b872c3ba9e44b62p+058Q,
    -0x1.5ef5b1f686c6b12c1c6671ee6f9cda8ad0d61660p+057Q, -0x1.03f8d8b2d5c86f824a626eb6181db651c85b3cfap+065Q,
    +0x1.54aa5b2912f40b57306274c0cf19ca0b07b6f54bp+066Q, +0x1.e7f23041e10193925c9cebf89281214c222693bep+070Q,
    -0x1.25f051585cabf5005d6d82a42a7971cebe6a440cp+073Q, -0x1.787500bfea937ffb4da6071e654bc5ffd31558b3p+076Q,
    +0x1.4285e12458ca674586c89a9655707abce56df531p+079Q, +0x1.dd6b3f114a3b728e07a4527fa209ca13a492fe83p+081Q,
    -0x1.feb88460fd400a8fa1ab4ab25cd4926510af2229p+084Q, -0x1.eccceab2906eb8646f811e42b4b4960003efb43ep+086Q,
    +0x1.2e1193dfc670373b6e9a4cd4d7f2d4e709a9e192p+090Q, +0x1.95d3acec493289586698b9b05fb64aa44f1d479cp+091Q,
    -0x1.068ff9cfa4959e53fa18dbd0df3232dd1c01defbp+095Q, -0x1.017bdb053bff3c445e697527b1afbc9f84c14c11p+096Q,
    +0x1.40c94e127631eac9d5f6bed1b8cc20c34c75f8aep+099Q, +0x1.db0e6a5954c53e08400e4710b9f19f84e589f4b9p+099Q,
    -0x1.f0308deba2a3d6eb6b1196ef40d2b2b763f7f340p+102Q, -0x1.1d679832759791a0eb114dde290ed254488e140ap+103Q,
    +0x1.7b19424c4650f496f01c815a82a987b23d42812fp+105Q, +0x1.5588e1d6cc0c8eda01ad023bf9331c290f8b30c6p+105Q
  };
  static real c2019[] = {
    -0x1.0b87e280b506cc8413b0debaab365e95941d7673p+005Q, +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.6a7e1b1216e932fbe1c0f96c25dae96c7db8d56fp+011Q, -0x1.240f54bcd4cde90ad0030afa9344f0be15bbc05bp+008Q,
    -0x1.b87b9894ab2f4b10b6096c5c6910560f28f424f4p+014Q, +0x1.203afbc32a7fc85c43bd23fa1e05813a49fea116p+011Q,
    +0x1.7ff7612a829f771d0d49d9136df9b00d4e1d8c4ep+020Q, +0x1.1efddd0a4d72a5528057866dfea23167e00d7edcp+024Q,
    +0x1.17ea4c29a72a6cb4b1582074b7856f62e5d5a043p+028Q, -0x1.c60d6cfd35bfd51d0a5da7cea2777228ac6b8387p+032Q,
    +0x1.ae310882f219a2dcdee38f98c775b3d4f9a18d17p+034Q, +0x1.bf4062215a5290425bfec42f24651e11c8a3e3e6p+040Q,
    -0x1.d16cb537c6e2d99b4a2d91c1d89a7ec1a2a2cd39p+041Q, -0x1.34b01f4bef1d5ddd35cd37c8a524bed76291544cp+048Q,
    -0x1.5b0eef235c3c987de459ab778b89d4e424ef3863p+047Q, +0x1.3f6bcd3de16b776f8e5177934810b16040e8c0ffp+055Q,
    +0x1.f1e4cfb6694e72621216cc8b58b0916172925e15p+055Q, -0x1.00b31688b50e7ec8fd4639a00a7c90caf5a77992p+062Q,
    -0x1.558c7c8da9cce03649345a09937b5d212cce1218p+061Q, +0x1.477f5562006ff1ff86b68f2da618be94d4ca0e8dp+068Q,
    -0x1.c74db32f2497f194f2666bf196760057354a644fp+068Q, -0x1.4fd161b580a99db50aedb7f9aa178733b3b1e1fep+074Q,
    +0x1.481f4159e8333f76a2bcb884842005700cefe1ddp+076Q, +0x1.1675e32acf3c052664ff0dabf540fa2f8f685d90p+080Q,
    -0x1.b95b83274e27ab0df00094f7431bf6d08ca6ed14p+082Q, -0x1.75aac7306f60ff6d68a3ed0b9be8f7c354f32d88p+085Q,
    +0x1.8506393b808a09242d3c23bee6c6d10b2217408fp+088Q, +0x1.93d5697cfd92d281ca96bd5bb03e9efac75ad559p+090Q,
    -0x1.e7a200f57b903048b0936f27de4e9b6844782cdcp+093Q, -0x1.5bb003acdaa50804e613cf8f5621548230390c30p+095Q,
    +0x1.bc657a12c403189e9bef48142461d79bdad6f07dp+098Q, +0x1.d3e59d54109c01d40e7c604c1ac094c25c76961ap+099Q,
    -0x1.23ad809f3e63449914f291012248c2045cec0517p+103Q, -0x1.dc8c800fb5223079d58ff3980365df4d48bd4b8fp+103Q,
    +0x1.08c1da44ec4ba1f4b758cdf28bcb7626e1eac5f0p+107Q, +0x1.5b837f255a16894634ae66fd4d609df117683e99p+107Q,
    -0x1.2d91816f183a2130abc643c3bc3b8930fa83ba50p+110Q, -0x1.45dd919a74b75533d14f57e1f510ddb0ff92e980p+110Q,
    +0x1.4bd9569e1179e9c04c06d3d1c78c19b1d4b5c92cp+112Q, +0x1.2af78462c1fcfe81087ceaa4dab10b7d9997dc46p+112Q
  };
  static real c2104[] = {
    +0x1.eb03ed99805ec8642968bbd4c31442bf8bb0f352p+004Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.12b8ae80f699c0d2d7f4ba9c10e8274336aa4c99p+010Q, +0x1.07a826b2df161a859b017944b75481b0ca042762p+008Q,
    +0x1.4c2830fa5985820c617261e7e50a4ce9aa40ebb9p+015Q, +0x1.b1e3533aba6273b4debea20a9af24a7c8a0d4c78p+014Q,
    +0x1.2b8c4c603f843cad8224f8153ae0a61136052d9dp+021Q, -0x1.67186272e62cb90a13d782e60d5c26456b57dc64p+020Q,
    +0x1.6755cd96dd2dcf440cc0ef0b5fb6f1a3e92c3276p+026Q, +0x1.44a6c475a85a577eabb6bf98a0602f7de432dcb6p+026Q
  };
  static real c2105[] = {
    +0x1.17622de62c6aa8c7813e04697e3a6ce528cfa7f1p+005Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.9f22ad7bd835157db83f7f16cbfd1fe518421c21p+010Q, +0x1.2d341a64ad5097a773527c762850e86a4f0d7631p+008Q,
    +0x1.4e537510d3bf8df99bd23d895acaa8e660af93b9p+015Q, -0x1.051d87dbb33cad5047915d2b3b4df84fdbda6a44p+014Q,
    -0x1.f69f4c52cb1b690abd09c4d7c842ccf186a0fa57p+015Q, +0x1.251dca86ab96cc8136de359d35e2999e29c827ecp+022Q,
    +0x1.5622e8d3a0c50a5902ca3db7ddd0518dc806962fp+025Q, -0x1.d3ab644c6a2889e37e90430435637e1e0da934aep+027Q,
    +0x1.b2f9f7112a96c007630a1b8693e4246a7e088738p+032Q, +0x1.88fddcd75e0550bd44deda595c6d5805340ceed5p+032Q
  };
  static real c2106[] = {
    +0x1.94cec33ba909142633284c08b5a906c5cf974ffcp+004Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.7fe7ebe63223457faa22afd0e9e2bb24763d6d78p+010Q, +0x1.afc3aec75ba0dab2ae98a1d5470b7d473d02aa20p+007Q,
    +0x1.8110990183b42765787a59ea60131881c4de0139p+016Q, +0x1.f3b1b39fd8eb79d4ea4e4fc229cfdc3a9e2fc379p+015Q,
    +0x1.1cb0eb8d621430084e5afdc3796f3163091ca9eep+022Q, -0x1.0999604e8f890774f2070a26899e809b56c76a03p+023Q,
    -0x1.18a250e417e5c7c05fd9972330630de627d4db63p+025Q, +0x1.71f95a637436367c64111ac0e438ba4c7b35586cp+029Q,
    -0x1.a6dea74f005fb78080fabb1609cf6f7347c1e4b4p+032Q, -0x1.b56dbc7d40feb7079612cedf5dab35afe82cc3f8p+034Q,
    +0x1.10ea907ee72814c81d092504b0732e0538fd2dd7p+039Q, +0x1.ed25d065a953129e32ab20f323730044b81bdc69p+038Q
  };
  static real c2107[] = {
    +0x1.b841c5010471a7abc5e02b01f9feeea84089dd53p+004Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.4a8b7cb085eb5dfecd815da996c49021bab50858p+010Q, +0x1.d70e12d5a370b824ce9730da2bd0c8e309b6e737p+007Q,
    +0x1.0e2e5f60003eb93bad24d62a81039a4f885fca1bp+014Q, -0x1.7be7c81acc470a9ff5b0e72a4a848eee0f43b4c7p+015Q,
    +0x1.ac63e76f1caae719dded4ce416391dba77dbd1bfp+020Q, +0x1.b6492b33069315361c55a52ed0320deef2490db9p+023Q,
    +0x1.54709fd3be6f35244802e3b112e3559c6658e563p+028Q, -0x1.4ff42c74591dc762ac79cfb2c288533a6a8a1c31p+030Q,
    +0x1.b906568451d9f0ef0ab6e3c62d6e778f23abaf02p+032Q, +0x1.2c52a4a1cebe9dcc0784ece826539f8777ef8d11p+036Q,
    -0x1.e99ccea752126703cb4355e413f62e743833c67cp+039Q, -0x1.1350ab577697491715724f7d6b4afbf91e926052p+041Q,
    +0x1.06f8112f4f54e5c05df16451e570e409184e3230p+045Q, +0x1.db2c67bd62d2b8aa1610278ffa71edaae232a479p+044Q
  };
  static real c2108[] = {
    +0x1.60b408100d4e823f298be957375a6045ede32e37p+004Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.0bfcf1cab5b8a0fe7354efbf950b2ce8deb2acefp+011Q, +0x1.76038afc6c273fc13f5910b5a36970360a853447p+007Q,
    +0x1.bb27fef524cb27958ad748b9e4fb088b6526eef2p+016Q, +0x1.71186f70b5bbc7e416f5542c00191fb98fda36ebp+016Q,
    +0x1.f2b9597b647ebaa5d97464947265af605eda9e7ap+019Q, -0x1.3b8b86b90e7fea5b68490d528fb1ff510ced19c7p+024Q,
    -0x1.f09d0af331e86e54be154611197c8f279716a287p+027Q, +0x1.4194d710a614dd5df765ae7622e0a64282b3956ap+031Q,
    +0x1.ce500e4ee642f5d1e041d24480f0b5eb31ff38acp+033Q, -0x1.631d4eb1ad9ed1cde8b9d00346ae0213a0deccaep+037Q,
    +0x1.a73c73049bc8d9446511d40ae7a5fd6a5029aacdp+040Q, +0x1.dd33f6233a46af59191870e74a39a413ef41a77ap+042Q,
    -0x1.92b18c548e835261f0227b71df3bc69497e6e61ep+046Q, -0x1.64784ff2dec23da70b190b7744edb3e3d80432c8p+047Q,
    +0x1.16a9c7cd1d901e0c7d04b736653d7dc5d327fa48p+051Q, +0x1.f7883ca0c8de419a2ff5907d93168fe5022ddcfep+050Q
  };
  static real c2109[] = {
    +0x1.00874ed964746c9330b085f37256ff238bf0e6f9p+004Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.1763badf576ccf19a92dd62f60e31241f74c26dcp+010Q, +0x1.0b6adfbaa2ca677b305323235d292f3f18ac4815p+007Q,
    +0x1.4986f9bb76465cf8a13ee22b9cbbc498fd219d2dp+015Q, -0x1.ffce7f54a06b8c5e672027eb3e33bafd30cb594ep+015Q,
    +0x1.991ba18e660d78798e3a9d774febd0a952403104p+022Q, +0x1.865c34802a2e859627cbe501237d905713cb3b40p+024Q,
    +0x1.69e10ce6f091c38e86f07966365001890b678807p+028Q, -0x1.b6de7721772c22bb8a2231d10c057086b86be211p+031Q,
    -0x1.7ae1596a164a2f8f8eca8af9b26011c269fe1fecp+034Q, +0x1.2e1df97344d1c8e2fb4811e00de048027d88f36bp+038Q,
    -0x1.a8be1c06e14d36a1a8932e2318dd60199dcbda74p+039Q, -0x1.01e13f6dab7a0584a72f97df1b21a23a0d3c379ep+044Q,
    +0x1.6df5f903d8b075f9443cbef0f704652c05d5f47ep+047Q, +0x1.17002d1557efe42543132b9ab354e27a410f8ef0p+049Q,
    -0x1.c6a8b4a2c632220e8ae429bcbabbea1a923ca043p+052Q, -0x1.5ef6d7589c0e6654ed39cf87007e717c356091e0p+053Q,
    +0x1.d0cc232151249b94c6533e87c1918c042bfc5bd3p+056Q, +0x1.a3ef2b686f13ed0a35543b87957435aa663b5dcdp+056Q
  };
  static real c2110[] = {
    +0x1.081f0c2bbdad95be8055c8bbed6d97a48c4746fep+004Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.17bc8829c2a363c4672bd0025111e0a75216e34ep+011Q, +0x1.13d53d955bd7acf77b12c107bb28545269d94aa0p+007Q,
    +0x1.ef9f5792ac4c1ace4af1ab304530a3676204451dp+015Q, +0x1.97aa27a48110bac419b2c8ad900079b25f3232aep+016Q,
    -0x1.3f130f72acb392e8845b7ccc0c99764f0fe6f09ep+021Q, -0x1.ea53a6fb0c3d53c19efd14b34fb443ec9ade95e7p+024Q,
    +0x1.4a6c8be3f19cd27ce4c82bad22c1fadc0d7d9582p+025Q, +0x1.4f64525bbefa6020bbf4af6a8dcef121e2169fabp+032Q,
    +0x1.8a40c13478e0dfefac4800598893ccff433cf680p+035Q, -0x1.0c12702637c7fd1516c84be52ff44cdaf63094e2p+039Q,
    -0x1.40a192c5bcb7800fae3f65ead6c8cd320e9b9678p+038Q, +0x1.198b076fc63c2528d350dafc0385d267a39a3b62p+045Q,
    -0x1.f04bdf73d0e6b165b27e0ddbfe74f6235da7fb94p+047Q, -0x1.8711dd48a1704e1a7919a3cc30def06f028a86c8p+050Q,
    +0x1.25aed1b63135d1212d236bafdb3c6af347fda439p+054Q, +0x1.62b7ba824da68c453547eee262d3b4cee5f14f56p+055Q,
    -0x1.10d3ae0683c8a996a6a25facf80307df5a485d38p+059Q, -0x1.808925b4051094675ff64cb452097de937843584p+059Q,
    +0x1.b8bde1c9c8de7897f1c2b36d9b134e53561de83bp+062Q, +0x1.8e33523763fed3bc984fe7dea58d966cb8b305dap+062Q
  };
  static real c2111[] = {
    +0x1.1d2f2a0ae98a9bc72f8f729e621170764e7ea486p+002Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.5c495c65c5005375148fefb478ab4983f4f48b28p+010Q, +0x1.f0e7261fe1abb5caa829da58140e033aaeba7257p+004Q,
    +0x1.6280b1247f521ed5483eae40e0489f51094468bdp+016Q, -0x1.1c976883c641b1ac7c664667acc0efe68c860cf4p+016Q,
    +0x1.0021875c03583000b11736681af024e9c54e1860p+023Q, +0x1.23125901f53c2bd7fcb03267ef821e0ad541dee4p+025Q,
    -0x1.870a640647325bfe10dda1d1732fdeec40868714p+026Q, -0x1.b6d06c5eac6b62d57145cf4f07f50f5b2e1780ddp+032Q,
    -0x1.6063abfb7abc184993a7e679678af32ed7a48590p+035Q, +0x1.9b6c99bcf55e8af5e70d1717b8808e508141c830p+039Q,
    +0x1.816f771185e96865eb3fdbf3be6d6b8fe5656886p+041Q, -0x1.fe7d542144794b92b1478d1f1021afb32ec7de0ep+045Q,
    +0x1.cfdc07ed8fc9a1311a95b4f542df56bb2cb89391p+047Q, +0x1.b52514cfa60ddb64e6a212e2f8c9a57e55955a30p+051Q,
    -0x1.f6722b1d4648fa7b57d15a15f197e77bf3021fe2p+054Q, -0x1.0132748aedafb212787f356ebcdd6cfd5e3ef940p+057Q,
    +0x1.853ff4cecc1077c540519a0d6acce3f95a8d004cp+060Q, +0x1.93f6a0e656bd582c670f00bb2aab9df72aa5c4cfp+061Q,
    -0x1.23b9c20d59e2e5e9a86c318a3521650833075d2cp+065Q, -0x1.820dd29b3e855291680ca371b9658f806761b04fp+065Q,
    +0x1.8712d412d9f3ae6dc06932bf940325a0d60735c1p+068Q, +0x1.61538ca6a6e4117c989d3cb51d2664bac3e967c8p+068Q
  };
  static real c2112[] = {
    +0x1.07316383088a838ba7c7073b38e305f6f7625860p+003Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.eeab4a482f5f4e18bab9045587db8e691326fb41p+010Q, +0x1.01e52271caa854ecb3007d45b7db23d93421c4e8p+006Q,
    +0x1.dfd3e89e8c37698d9f30ba45682c8ce93564bac8p+013Q, +0x1.763dde9c1a195795a1892ef1148daed079b2da0dp+016Q,
    -0x1.3634660640f3ad9acfe205c8200292fc7d25fddcp+018Q, -0x1.27550633d52c781cd1153430b4681ae84bbb85d5p+025Q,
    +0x1.24f39bd149981f98f7b50d02ea27f421c3e80047p+029Q, +0x1.0625d5196d9ea17b2bb7f6edc34a98698c17afc2p+033Q,
    +0x1.2ef33eb49a33cb68efa183d316ea3cf310f74e8ap+035Q, -0x1.177202b1df5ab86b4835a978681bb8e6c398e063p+040Q,
    -0x1.38e3f2bcec968c24d8e8b2cd0b2dcfbb39f0a5c0p+042Q, +0x1.9570a04a94e813264aec17866b0a05d5f4e3412cp+046Q,
    -0x1.6f97349a5d6aebf5fe63a1e35dbcc28ff19f1d09p+045Q, -0x1.9e1dfa929d4675c3bb488243fdd4f8144cb50408p+052Q,
    +0x1.44b9cdce0570a217498d5b84dacf8261aa0bfa79p+055Q, +0x1.2e40f3a5ae143c7db79750d271f2bb706bf43736p+058Q,
    -0x1.8392ecf6c4b92d77ada161fac49fcbde3d98809ap+061Q, -0x1.3731309cefd1d1f517c161694ef36a2ca64586c5p+063Q,
    +0x1.d05838ffe6cd6eb674d812b3e47acbb811dc9a82p+066Q, +0x1.b315540bf5a12f60087f4f2ad7ff084a0c3024c8p+067Q,
    -0x1.27eab8eb7b2134e42dc2af4777870a0ecd16b406p+071Q, -0x1.7730663853c8e3fee2bd6b4b3f1bc2fd862550a1p+071Q,
    +0x1.584b38fe00a5cdd1705963ac773299fb20197555p+074Q, +0x1.370fda3e99931cec1ddf4ae837b078e92604eecdp+074Q
  };
  static real c2113[] = {
    -0x1.669b26ac840bf2618c1b3d0087bbf6b112d654d3p+001Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.f71ea09474982104ebccf361ba5e9cdbafb0d827p+010Q, -0x1.0a5e540ad153107039c63f003a87104b3998ea02p+005Q,
    +0x1.7b3970a0b11857c8ad16fa4da2586dea38c701a1p+016Q, -0x1.61ddaa73018b7e34b91a9faf69e6487746dc8bcep+015Q,
    +0x1.de6668c4ab8bc34fdc636fc3981d11a52ad27d80p+021Q, +0x1.0f038837ad19df75102ba5005a30e50d8249b112p+025Q,
    -0x1.7de83712b7b0a9f032164752819645b312a83520p+028Q, -0x1.05298475411fc9cff5f54ac69493b00602a8d6a1p+033Q,
    -0x1.9779914726495044f2504806dd321ce9a6bae3e6p+029Q, +0x1.3c75b0b4b3dd0303da8f8f2be24bd89157d1c9dep+040Q,
    +0x1.67fc5322fd229f194c1c52a076c695d57ed422fap+042Q, -0x1.0570baea4f48a129e5689ffab48a21f3841b8369p+047Q,
    -0x1.68f94053883e1ace94091413690a5cb57acfeed4p+047Q, +0x1.36dbc086c24320fb03a7a56e3fac7105263df7d7p+053Q,
    -0x1.0da2c37f754271c597da07de548a9627ffd491d2p+055Q, -0x1.0e889d5a617c889245f6401fc12db35b9f5ef5f0p+059Q,
    +0x1.0d6b2e567a846ded9772698914a6a686954da5c7p+062Q, +0x1.594cd4671d8c4cfe2a7ff8789745e64395d5ee79p+064Q,
    -0x1.d1a0c224ac23c22059034e1f83afb09ad1a86cafp+067Q, -0x1.3d208c6ee3f9787d2f7e793f98c2058793062516p+069Q,
    +0x1.cde6d80525011c84547d25b7f74b7e6c85ceddb0p+072Q, +0x1.915342208c260773929711144846603243333b0bp+073Q,
    -0x1.01f03845aea1312a96e1b7900bef54682fac268bp+077Q, -0x1.3cf3cbf62fa136d95f53539f0886465977f94041p+077Q,
    +0x1.0be8d7f19ddf946cb56fb23f2123aa9850bb0884p+080Q, +0x1.e419ccf7c2b7c087840b7cf8c2bb0cc1ef001d92p+079Q
  };
  static real c2114[] = {
    -0x1.1c0bcafb9f024a02aed15de0ce0a5b7a1278b0b8p+002Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.d501d0fc228b95671238b1b86cbe54e825987feep+010Q, -0x1.7e762e9a8a1949948c2a620f8440849238f84a83p+005Q,
    +0x1.ac7dd765406af43f817050f79a3b28e42815b0f5p+013Q, +0x1.10be03d3f2fffdf2dc9392b0ec392c79dde2881dp+016Q,
    +0x1.ef91108498b471b042cfd2869dfeeed7ff76e537p+021Q, -0x1.e3eba48bf9af9dafdf08b69a58e695c70530f7cbp+024Q,
    +0x1.1e9fc7bf83f136786e2b55e7e0c3b2fd323440c0p+029Q, +0x1.08469582ee68a776466a43df19f720340111c5f0p+033Q,
    -0x1.43a7dc8b9bf34dbc029cfdce98e6cd53104d7335p+033Q, -0x1.5df06710cfcf826b6cb9aa621cb11c34efb1082ap+040Q,
    -0x1.25ff6bbfea4a4ef9a2d8fc9574851af18b6b8ef8p+042Q, +0x1.41bffb8a0932af2c5f562757956465e666907392p+047Q,
    +0x1.811ef2860bab1f3d8e7a83444b6b0e8f672fc109p+048Q, -0x1.ae083d03fad3074298a3bdb2435c97a55478fdbap+053Q,
    +0x1.529f46066fc2557207a5ca39be19e3e24216480dp+054Q, +0x1.acf45695776f859d4dd543ac728b17142b9e5564p+059Q,
    -0x1.372664b99f959755370a4bbc03fca6d4d588ae7ep+062Q, -0x1.4197563aea808cddc4b9d2ee272915b3d8c50ae8p+065Q,
    +0x1.712c1299d7fe94cbeba8a33539cbf6c511e9011ap+068Q, +0x1.686bab53b80ca24f81dff202df69233aebdc8f82p+070Q,
    -0x1.f22b5ffdba10405ab819f6d25fd23069519424e4p+073Q, -0x1.27216321df7057a7b8eb1b0ffe7d36b98da1b151p+075Q,
    +0x1.9fcb6840ec4ea307766c73d10952a75f0dc3157ap+078Q, +0x1.50f45a1e58ebd932b9e0fd5557f557b33badc296p+079Q,
    -0x1.969121f56f47b401beec80cfc9a1d60cae06fe67p+082Q, -0x1.e4ea1c16e2fe2405c67deeb301a4ac83e037b6c2p+082Q,
    +0x1.7770f8f1508096bb9a44f97ebcd2f606c775d89cp+085Q, +0x1.5333f5dce0744ccb670a6dbf176d483cee393f63p+085Q
  };
  static real c2115[] = {
    -0x1.aff5b9cf97f539c56e8fd0d87a6ef9b1a3302acfp+003Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.34c1f1c216ac9c3fffe034ddf2febeec46d36246p+011Q, -0x1.004af9323e61281c860a1f17623e2e4b6ba1d347p+007Q,
    +0x1.00ba8ea949e61a96c14fcae44de4bf831f7b4241p+016Q, -0x1.22030afdb75031b83c8d496e62bdfd89100a7b5ap+015Q,
    -0x1.33f619fdba7bc42da2c143f9537d3ce41ce28a61p+016Q, +0x1.2b11943a438898cc2d9a1272abe5bba8b98051f3p+025Q,
    -0x1.4d6c4046cdaaa04d8f357b4e22a790c8c3d6fa02p+028Q, -0x1.5f31463d1a1f24e5bd6b56c41210824a0af0b7d1p+033Q,
    +0x1.8c3a0a66d9e1cc1df79dcf47b1dd2b7a6f77cc21p+035Q, +0x1.02438a3552dfdc094521e8a63df3d696fd2d0e92p+041Q,
    +0x1.2a27607aa08c5d4a28efbc7c7c87cbec99ed201ap+042Q, -0x1.06e80d69d6968083afc8caaafd2f9af699adfb52p+048Q,
    -0x1.63bc50fc43d7c0759ae724875a6f58f9e683757cp+049Q, +0x1.891e7b44d67fa6b13e438baae3caa0befd388d27p+054Q,
    -0x1.2b13c09e69c99a09fc2c1135b6218c47b3639329p+049Q, -0x1.bb7b3c1db6827730baa1fa124c15c8e767b6c5f3p+060Q,
    +0x1.ae9e7b9c894665245760cee2898cd2e71de39ec3p+062Q, +0x1.7e5f591fdd38f967878881c4e01c3c64bf816d89p+066Q,
    -0x1.629f8a7445972e8c083fdfa6550ce1fcf0df6e44p+069Q, -0x1.f834234f47bc3a0d4ccc7e2b032b6f3d5281ebeep+071Q,
    +0x1.39a906325d69e5e1d2e7a69d637722719b0ca5f6p+075Q, +0x1.f7100c9afc369da887361882cc2d193fdc05d7b8p+076Q,
    -0x1.5de027670e3cc423f46c49d0ce59a898a024c00ap+080Q, -0x1.721c44b71f72a9bfe8cdb6df457904601ea0f4f2p+081Q,
    +0x1.f5dba81f25aef0fd4a53cf7005a26a70f584f460p+084Q, +0x1.7e0d0ff53659f230981ac65d3f1af46600cd531ap+085Q,
    -0x1.af0066667bf15a9555ec804af28fad5abd85cce7p+088Q, -0x1.f33f024f8b08f72dd812f90b7b941586cb7cfcc5p+088Q,
    +0x1.5eb6f2782ada228c91fe0a2aff19b385dfb3e45bp+091Q, +0x1.3cdcebe99bb5e72fd0cfc346901aa53b3e2d5a7ap+091Q
  };
  static real c2116[] = {
    -0x1.ffb0725201fd8ecc9451a09781e23b93b84bc70dp+003Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.02c33cb1379bde1619a5a69383d9daa945f0e5d8p+011Q, -0x1.2c7a346fef44b291c5fb08a84f2c21b149db1c27p+007Q,
    +0x1.5de9fe09c29cf6a8170b5b2cc4910197850ad84ep+014Q, +0x1.12810502f7e0609d11347c95efb508b07abdac5cp+016Q,
    +0x1.d72d9129df30f9c2e501c8e684746a0f4dcf5d45p+022Q, -0x1.1c5d55c3fe02b582e1695df11327ad592c9100e5p+025Q,
    +0x1.415afadf6e8f63647c3fc74cbd769b3d36603757p+028Q, +0x1.7b96ef93d026b80ba0205abbc7dba2ce4ba2da30p+033Q,
    -0x1.de2d55379af8a7b4c8f8535deefda9387d13ab49p+035Q, -0x1.35b844f04f427a6a7f2b3a26d286ae37a15336b8p+041Q,
    -0x1.f5aef707825cfc0a16d8d0c00afae42695a5d399p+039Q, +0x1.61a12c33c39836331fbb72408875fa1c75b75688p+048Q,
    +0x1.c3511f344abb61ddce15ca0555ddfc0844457e92p+049Q, -0x1.2a379095c0865e5e458fa571a7605c63b6658c4ap+055Q,
    -0x1.51e9367af41a967364c10429205b3d2fc91079d2p+055Q, +0x1.7f7f851cb7bd9dcbae3e3edabf9b2e17268659e5p+061Q,
    -0x1.75c2211a9746fc473cf32cb7475c25e64f9bfd12p+062Q, -0x1.7dd6fa63829de6db5eb86dd424de837eebe1051dp+067Q,
    +0x1.01d0df4854d319709685db7b38f5a038ce88a70ep+070Q, +0x1.27f369369038d1433d088f89dced40bcc0c362a0p+073Q,
    -0x1.3483f0603bf373f4fcf7ec72bc0c6e576544ce26p+076Q, -0x1.63a8d2231d3d011f791ece68c2cc9d93c7a388bap+078Q,
    +0x1.ca3b6cda79f200aaea3725a80ebf55a87dacefa6p+081Q, +0x1.46bb94b712482c0c55c228dca98600de52143f1cp+083Q,
    -0x1.c3babd7140428b0c26bec9306e9d502c8fa8e133p+086Q, -0x1.be177e18f66ca262d2ebe8b0510a5f8092eb39d3p+087Q,
    +0x1.252daedf8c93099e2cc06e5dd1fc974ef5d995cbp+091Q, +0x1.ad91aaeb0a26f0da445e472b7f8eb8bc750d448bp+091Q,
    -0x1.cdd8387b9f5b764cd91c3f6b0b6657e94dd0463dp+094Q, -0x1.06b5a600df4010dfcb4ee59a5cce415e0ed25dbbp+095Q,
    +0x1.594f264c358e2dc54431314f31945298bbb7f0bep+097Q, +0x1.37fab0da6568c049184ccf68624e4512e8720954p+097Q
  };
  static real c2117[] = {
    -0x1.1847e5a91f6188d751f5bae821da5acba4ee9af7p+004Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.4e548dbbef70df90b4cd0a9dfcdf6b1cac008c25p+011Q, -0x1.478fc12f65baa3e8e5474dbb6ff991245df85117p+007Q,
    +0x1.72b7b3974368f08e3d4c6ea2693c627ee719591bp+014Q, -0x1.a9a42659ce52580f703f24e7cb9aa045859c9d8fp+010Q,
    +0x1.2cc42f32cee73207fcfbe8e5d97bdf9851d14261p+020Q, +0x1.3919a7f3712207cef265d97360b96dab7ecdc3a2p+024Q,
    +0x1.8265f6c8e13cb1c1dee6119f31d7cbbdbe6ec0d0p+027Q, -0x1.c69962d43360c41ec4ac14c7e962187e40cddeabp+032Q,
    +0x1.5d3e0716d0a018ff1d259e8570406d784d28b5dap+035Q, +0x1.a2294be706bc1f4f9eac7ef12d8be01b5c897c98p+040Q,
    -0x1.aca1ec0b4b465d8250efff635f18dd43a5b24545p+040Q, -0x1.0c04b2d9901adadc5c4213f084bbba57466401b6p+048Q,
    -0x1.c26308642c449c34afc460349f39553dce8b8645p+048Q, +0x1.fff9a29d02ab5cc0064380ad2aed275b16936f25p+054Q,
    +0x1.b8a97e6018eeefe7033540acf72a16e664d034b5p+055Q, -0x1.781310cfe5a7bdb3a659828329289ac716f55178p+061Q,
    +0x1.04158ab116cc2862602d73d425a8b5ad2acd1149p+060Q, +0x1.b0ecf0326c0334dae48a8fbff51d6988a0fe0a70p+067Q,
    -0x1.66c5d09923ae1f000655f8d3732dc0a53cbf81e9p+069Q, -0x1.89b66d0415b725ad17f67d3109e310ab1cf5f036p+073Q,
    +0x1.38444f8de50136f6daaa96df4190bea037ec2d7bp+076Q, +0x1.1b06dd7a3d36e9cb9ca73fa95a4f3046acd316fcp+079Q,
    -0x1.3888855cefb4074119c26e4449aead9805b1c4c1p+082Q, -0x1.3f4e679df9bbdd293cad3085d7432ee69a984860p+084Q,
    +0x1.a0bb8affea2966c8a46b092a41b9ea4e2e055fdep+087Q, +0x1.160dcfa251b0908c057cce8908e9e96eb37a5acbp+089Q,
    -0x1.7cfae5c458abac608686b84cc790304976d9e4f8p+092Q, -0x1.6aad2bc04783880e1cd5fdbc22aa9892fbd3547fp+093Q,
    +0x1.d30a85246afbe926d82135c20b37ca58284f6727p+096Q, +0x1.4fbedc8d974562207d0c29d189fb4185f4a18a60p+097Q,
    -0x1.5f8304e9ee1bb97d3402b238b689383ca2116193p+100Q, -0x1.8cc40de03a83e1daa915b2abf482374c9e44a488p+100Q,
    +0x1.f9a0b6753458a9a7bcd54be9f280ab7c9ccd195ap+102Q, +0x1.c8d2d78fa88d45c4e1719b9f4c4fb5de5e28421bp+102Q
  };
  static real c2118[] = {
    -0x1.983937d7d4be5e7efe7a3b89efad81d06d92dacdp+004Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.4dd3bb5396aaf1b46b9741ee77e1e84b2c838d41p+011Q, -0x1.d55e48adc81fb692a324062db82af2ae6ea7d3f7p+007Q,
    +0x1.7c6d1807652a2f3a58059dd594671bd54578dd33p+013Q, +0x1.0253da9551e0e9dae013dc803874d4055695181ap+015Q,
    +0x1.05eaeaedca890402be047716f41b9c0b6ee2aea9p+022Q, -0x1.b66585d92b6cb6feae1510084e7f6bda049c24eep+022Q,
    +0x1.7b618d76e052600a6e308192583586fb7659b38dp+026Q, +0x1.477bb165df119f13420caea0b56c9627a2a585b7p+031Q,
    -0x1.9e589e67490cc9b05b29b0ec8d8f275c6411c71dp+032Q, -0x1.28478103811ae8829c3ef5d1bcd8e7d6b6c8e4c5p+039Q,
    +0x1.7efa8c7820e1b99bac61135c4cad63dd43e6c25fp+039Q, +0x1.81c8d238ebbfd7778acce119ef7e2eeb8438160dp+046Q,
    +0x1.2766fb3d0ec90ad7ca47b97cd486d8e9538c9058p+047Q, -0x1.7a38665e89e85863b2a220f684addaceb068bc43p+053Q,
    -0x1.0d47ec01f0eb796f3f5fab21b8c7ea93416e22dep+054Q, +0x1.22701cd54fddcac622c55e455ff4ac62b25ba765p+060Q,
    -0x1.f86a77d99514cf69013451c4371330e28ef3c452p+056Q, -0x1.649dee11498702f10428ec20988f738b1a266dfcp+066Q,
    +0x1.b660bb52d1ec1bfab05339bbebf69b711392daf1p+067Q, +0x1.627f10389f3cd6955181f8a328fe41c866dfc119p+072Q,
    -0x1.b8a91a8c4aaa67a84b256006dd34874b0172619ap+074Q, -0x1.1e8a4062eadda5321fb2900611a751f6f79ef8a6p+078Q,
    +0x1.05ee0dcd34809f1a9fe2f4a37a4bea1382fe4425p+081Q, +0x1.77d583e09783164645d14ff3949af62111909d0bp+083Q,
    -0x1.affe5ba7fa092c35a6dbccc57d29c28869142fa6p+086Q, -0x1.8c01b0192638259946788daae916e9c2f7797727p+088Q,
    +0x1.02024618dc2ebe73134e2ee2bee8b7548d4ebbe1p+092Q, +0x1.48e18ac19ec79bf3fbac80b9bfafb1aa2eb93c19p+093Q,
    -0x1.bc05411120cf37778b5636545dc9b9aa2efaff9fp+096Q, -0x1.a0ac6462ab4a2100224bad9e93d9ea6b0a74c899p+097Q,
    +0x1.08e743da314e751d84b06a390ed80b4ff08d731ap+101Q, +0x1.7cb59c7410e1fdaaa53a41f966143b1fb9594125p+101Q,
    -0x1.8d6e9e864410bd208d44c79b986d90b3dbf6314bp+104Q, -0x1.c2474151b712a1c0810ed19ef5cfc43cc2503ea7p+104Q,
    +0x1.2334a7166662e6c0d359ccf4750feb81e4b98f59p+107Q, +0x1.0719122a90b3a06663145625d1eb1cb09848f39fp+107Q
  };
  static real c2119[] = {
    -0x1.2d4cb722d378d6e5dd46da49bc99ffd0e54e2816p+005Q, +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.91e41d17598747b693d2044361a3f695c83f93c6p+011Q, -0x1.56674d095c0219cfede038ff32eb674fee34d6dbp+008Q,
    -0x1.409bbd71cef2aa57ca153a3284e954807cea92b7p+015Q, -0x1.6a1180123815fc8151eea01e583e431ceb83a9b3p+011Q,
    +0x1.0bc30c17101baec19e52432984686464f7b7b7cdp+020Q, +0x1.9e68c3d165bf36139b43af368c7ef1992ef08db2p+024Q,
    +0x1.5d4ebe97000f4ad70b2cf6ca71e6275e6bcc76e0p+028Q, -0x1.517f71f1f1561aa5addba39fa0b033d4427af169p+033Q,
    +0x1.621c48b9b4c50d6ac59485339364039144836276p+035Q, +0x1.5579c6fe188e1e9a44015bfe9cd10d74c0477ed4p+041Q,
    -0x1.5a41aa7ed277b57381472c46bec2700127ea5a87p+042Q, -0x1.e4d0ab2f4bbc3c8f0ba56458f2a121534a37b524p+048Q,
    -0x1.7426d8cc73a94a9d89070db26e1a09287c823a0ep+048Q, +0x1.0207765fb9b6a10d074e6541fff26f7f5eab09b2p+056Q,
    +0x1.a89b27f7871854677687b2d91ec5e82840136831p+056Q, -0x1.aab1eabe63cc769e06bebdb22a285970b8fed8fap+062Q,
    -0x1.e2e2905e997a0616d4eeb0069993772a55e55e59p+061Q, +0x1.181025749be02dc7f78fa97065a820381a38e9aep+069Q,
    -0x1.d2196ce2afc28ce6c4bbf8f9f2d65880d7aecd05p+069Q, -0x1.27814899dfd20270164204bf449d52154c22df70p+075Q,
    +0x1.3e42d03d6864556142d40638af05b1c807d70920p+077Q, +0x1.f84eeafdf8a7f2741693863cba20a0482b5b549ep+080Q,
    -0x1.ad5c333d4e9a423ffc733a7a46b81b27290833d9p+083Q, -0x1.5c3c09eb335e44b0a7dc186194f5c308143e7296p+086Q,
    +0x1.800c003c64808703e457420b1045057177896435p+089Q, +0x1.8360593da7177fa0d832ffdbe0e44d8679145893p+091Q,
    -0x1.eaf44ed7d7270dfd481624baa893acc2ef64325dp+094Q, -0x1.575adae8b929cbcb10b288a5ba051317228bd92cp+096Q,
    +0x1.c996bf1b6834e01c42e96ae1a671a04736e9f0c6p+099Q, +0x1.dbcd0eb1a07c644d27f90fb76f22314c8ef3c4a6p+100Q,
    -0x1.33bf71b20da2c18073c483b8c7070972fcb072d9p+104Q, -0x1.f322185b72b8124f03563c8329941b80771a0631p+104Q,
    +0x1.1ea1618b44b95201eca6bd7ec9df7935a24562bdp+108Q, +0x1.76feeff7beb8fcabf1dd50aae4466d2a736f4809p+108Q,
    -0x1.4f58f7dc300420907e62584cea88adc5c8c5fc33p+111Q, -0x1.6a5956e9fde1afd4ee6f1524c4bd6d01b3a391a7p+111Q,
    +0x1.7b1c856da78cf1d50dcf9ecefdabc29e9cd4f912p+113Q, +0x1.5684d27470783cf188ceb1033d057c32f722af74p+113Q
  };
  static real c2204[] = {
    +0x1.f45d5775f2ac4e2ffcaf11aa8929d86b666bb875p+004Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.1e98ba67a103b0a054c8628922178373947695ccp+010Q, +0x1.182db6a5bf5e104c786ac3e5994bc150f6cc0a33p+008Q,
    +0x1.68068b686d7742093614b29a240e9a8ca150e015p+015Q, +0x1.f6c8f29dadf14124b1a70f643de9946c433d8ccap+014Q,
    +0x1.609840c665f71fce808c3776835f141906f5a0b1p+021Q, -0x1.c5865a2e6999f79e1f1621866c6b61b7f0cd0fd7p+020Q,
    +0x1.c5b611e65f3f50ad8f6c8ac04e9a1e22e9403addp+026Q, +0x1.9b03cc0e6f303780aa9546794dcd834d2b66aa6dp+026Q
  };
  static real c2205[] = {
    +0x1.1f31f23d6d1ff4ca3b5210d86d24341361d3150dp+005Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.bf4a8d785fe90bea5c007cbdb348bd09e16bcbeap+010Q, +0x1.42ef81809c7873db216ab4517ddccba4f9bd77acp+008Q,
    +0x1.6c28cb5f74ec101f0e32dc96433c913112106126p+015Q, -0x1.505218702370fad0d7b4265fcea9bf2e837bc672p+014Q,
    -0x1.2779589269e9b2adeb285d66da2ceedf043b5cc6p+018Q, +0x1.6cb00475cff6f97fc94c567b54c56add4897bb4cp+022Q,
    +0x1.64c9d7bbbddd59a6a41e1b90f368aaa48ba7c246p+025Q, -0x1.308eb0a58e33cf201a80eeb1dcf978187f5ccf86p+028Q,
    +0x1.1e8f1e4c09997c77467cf392ddff6ac1e3e97f02p+033Q, +0x1.0397ad59b1c94eddec871c154b7fec3d53fe5fefp+033Q
  };
  static real c2206[] = {
    +0x1.8c4b393cf3bc0dbab77bade4499d5d96f4322dc7p+004Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.8dbcda9ade97a85e1eb2dcd13af97d5de36a4db8p+010Q, +0x1.b82294b2dac4db36763786b30f154ffb24e5844dp+007Q,
    +0x1.b4339e07182c8422857354126eeb8a9dda2ba51fp+016Q, +0x1.2e0d4742dc6d60ba74976a8c5003f37305486186p+016Q,
    +0x1.5d93ae7984e567133a4f3fdf8d7780e9a79e1d5ep+022Q, -0x1.577fc82f82508847eea426525de2f909f70054ffp+023Q,
    -0x1.9823dc68d12a51873d2927ef97d8f1822537d41ap+025Q, +0x1.e940cd0738dbb93c506dfa6904224f735460922fp+029Q,
    -0x1.3acfa99c4df6f82ef2122d5bb0bc7c66d664150fp+033Q, -0x1.2b2855adc987192d2da2530895e0c26232b65439p+035Q,
    +0x1.7a920cdfe848f1f71162aa8b06dbef901e5f8180p+039Q, +0x1.56f1fa6bbc2f7f352a7c2fa658f26bc760d28fbbp+039Q
  };
  static real c2207[] = {
    +0x1.bbb7cd589d9098a556955f0cf45ffad0b2230643p+004Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.54b4314c673de0d0fc303cbecf273c0a775dee54p+010Q, +0x1.eeeb518c19c564ed00cdd744c3ee4323ecd5764ep+007Q,
    +0x1.47449713055955f39607a0f1c0260172c79930bap+013Q, -0x1.ed0f9e3f212081ae5eb8b2f54ca04d9852aecff9p+015Q,
    +0x1.8b70fa7770f197224bffadab94c92ecc42df504fp+020Q, +0x1.1a646518f3e2a1d055cbc25688b2817b78491e26p+024Q,
    +0x1.b4e20407159a56739cff5f7e688ec0a86a64b95ep+028Q, -0x1.c24a06e1d2539bfd50762aa81c3cb8bcf4d1d35fp+030Q,
    +0x1.3f8c81b534ce9b21a000fb1895290622dd95c3a9p+033Q, +0x1.9d458001b297ab7f3f6a34b707d3ca1b06cdcbfap+036Q,
    -0x1.66b90e162ece90d1b7c23d475d0721017910d3dap+040Q, -0x1.85f7cebf9937aa91a91bcce1c982e75d77da458bp+041Q,
    +0x1.79f23d269d0b639e5b82ee6c27205af7791273e4p+045Q, +0x1.566134af35a5eb079ede366e314c5026768481c8p+045Q
  };
  static real c2208[] = {
    +0x1.50177a9f98d9230bc9c95f2398ea2ec8be63b060p+004Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.212d3dac05f8d6ab25c9d2741d17e7a270f1e9ebp+011Q, +0x1.729702095a2ae1520907a1cbed6baa4f61184eecp+007Q,
    +0x1.03c25adaa3d710c78bc0957f8991b1f63421302fp+017Q, +0x1.d2e0345344a67eb2f4d8980e70c85484d07b7827p+016Q,
    +0x1.e28083e98271d1c852a8a425ad44e18810c26757p+019Q, -0x1.a8b2d6b2e1de94960ec470e7055a35446529bd67p+024Q,
    -0x1.79aba6e77ecb0178172f34bd2c284fed3c02fd53p+028Q, +0x1.bc153bf484b54c942589cad5408736867c25e101p+031Q,
    +0x1.24958e8644aaafde45b63f7f4f0875318649b072p+034Q, -0x1.fa83173f6fbf74f84a248cec82705fc6a3093b0ep+037Q,
    +0x1.40eb714799b96bed8722d8e32d000a0fcb5c8a82p+041Q, +0x1.5d759f7cb13e86f937b3be94b047e1cf049e4db6p+043Q,
    -0x1.3537a09b6dd4a7292a5a5a07706703fe9ab070e2p+047Q, -0x1.0c0615077fa24a98660ff59b94923c4267c38a42p+048Q,
    +0x1.a933f0e7d3a15160650bdddc38e78a92fdffd236p+051Q, +0x1.813074ef45a6ddb2b9cdf23b6981ce415e2741afp+051Q
  };
  static real c2209[] = {
    +0x1.da4641915179732fd93f41300fc433b1f9412968p+003Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.07e7d615709e6b39176a5fddf600e48b2bbb42abp+010Q, +0x1.004732d2b1c453adb757a7f348219f959e729576p+007Q,
    +0x1.1a09e0eb3204c82d23062a7b525133a6a2576367p+015Q, -0x1.5a47c6bcbc83ea469980dd347b1511e095f3367cp+016Q,
    +0x1.ef60bab630e85457b29848082ab1af4c8ed305b0p+022Q, +0x1.059adcead724b5db5aec82f95f8f759484f212cep+025Q,
    +0x1.f34ea73f79909dca9894248efbc5ce2549fac290p+028Q, -0x1.3133a8130b3be007698b5661af4978285b5679b9p+032Q,
    -0x1.102750279dcdcda0630731e0ad02a0b71a344b0ep+035Q, +0x1.b0868aab216801ee4cd3495aa1d8559a531ee876p+038Q,
    -0x1.700778bae2003ff52db5c691d63c025f98565774p+040Q, -0x1.7c5d927225ee73899e1dfb65e09fb09f1187fdfdp+044Q,
    +0x1.1c50f8806e0a0eabea5c116524ad46de75c7bf68p+048Q, +0x1.a67b6a559decb9b00b91d8353dc69c5b61a9304ep+049Q,
    -0x1.6636760ae3765860b06e5270a71a1d0d2b9ad5cbp+053Q, -0x1.107a15669da5dd40792b8ae29c6fbd35e19a3f5ap+054Q,
    +0x1.6e4234c879c9ae206b21eaa23aa60344a0164ff1p+057Q, +0x1.4bcabcd2911fe6ea880d6411d3012d7ba1377417p+057Q
  };
  static real c2210[] = {
    +0x1.ee90d073c0f21f360e9527e3058119c6ef57e4e9p+003Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.34382a14654fe9255c009a2bca722382dac8aca7p+011Q, +0x1.0bff90114b8ce9740e3e1db508cb860e0f6c3232p+007Q,
    +0x1.1164fccdaadb321f76fb00bde354cf9855087237p+016Q, +0x1.09ed4663fff2bda0234035184991f669d3fdba33p+017Q,
    -0x1.0c59735c2cbe12eec647f9b55486bf2ebb03e97fp+022Q, -0x1.53f35f0703c7d0a93a61ac262488e384365d280fp+025Q,
    -0x1.b4e0c30e02103aae83af8a2ba872754d32098516p+023Q, +0x1.ddc65d24c35cf78d2b8acb127404f8ad83a0a5d1p+032Q,
    +0x1.1e49fcc5ec179af5bcf6302d1ab9735fa46fbdcfp+036Q, -0x1.8a5704453886ee86d356b8d3c7a6c1a88009447dp+039Q,
    -0x1.0dfd3c3b77e2d93e5149d37d1805050c73561ffcp+038Q, +0x1.aa6861f13d32ce480839eddee2777c461eb54fe3p+045Q,
    -0x1.984441345f8caa4c5ab805efdfef736291e15432p+048Q, -0x1.30bfc46b3f13f04f3729b993a6a828c68618c341p+051Q,
    +0x1.df5283e28fad5d3dc5e906daea75c1accab599dfp+054Q, +0x1.1bc26fd12a76614968e797bf325080e87b0759f7p+056Q,
    -0x1.c4240386cf32997e166178cfc507540dd1602226p+059Q, -0x1.3b44731621fa0fb9caaed5d6a30600482b64771ap+060Q,
    +0x1.6f1382a47fe6de0ffc57da970608c99546f8252cp+063Q, +0x1.4c88585fedaed7a7c423a476cf5afb74d904e06cp+063Q
  };
  static real c2211[] = {
    +0x1.9c35a41572c184db701cc24b61fcb883512fcc30p+000Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.4e3e1062da61d7c8aed19139f899121bf97ca3f4p+010Q, +0x1.83312e016799fc8870871c688bed909e29b9bbe2p+002Q,
    +0x1.8015fb314c1aeba1c9b6ae48775663f102708c16p+016Q, -0x1.8f7958e93822c80c9f064dcf2314ce69e2058b09p+016Q,
    +0x1.4be362e25658a0ce87782ec1cf715e1dbd4c7562p+023Q, +0x1.9237aa434df1d3b5671e741606aa68a25e040e49p+025Q,
    -0x1.07c7cf5bcefeb721df7a4396e7e071c341200d05p+027Q, -0x1.39cd633843fb86230535958f5ad90a358aaa6a43p+033Q,
    -0x1.13ec493a629a16bbc3ec3a6ed09178ecf3dd0dbep+036Q, +0x1.2ef830556a95cf85d64a25c0c6d5da54265ca209p+040Q,
    +0x1.11665436b74a659faadca13f40480075a518fa5dp+042Q, -0x1.835455b5d57d3e6cb6fb88d1144d6c3eeb23dce8p+046Q,
    +0x1.8b94a19a82649917daba42bfe8f1663d566acdf8p+048Q, +0x1.5530e95e321693bdec94ac0773c2adcab8b8609ep+052Q,
    -0x1.a1b5bce88845cef9fbb3634a93a35fc94dfd0197p+055Q, -0x1.9ca18650eddd04282bcff441b4d789391cc746bcp+057Q,
    +0x1.45b277b792f10e4ff26178b43ef0fadf9e42c887p+061Q, +0x1.4c69efff40d04bdb7429bddfd154647670902f57p+062Q,
    -0x1.efbc32c3239470af730c2541d4dacb621c6866acp+065Q, -0x1.4550ef7480cea1873e9b40bfade367efbaf73bdcp+066Q,
    +0x1.4edaa29fe68b5eeba5d27298eba5f62f368cc185p+069Q, +0x1.2f57ba7ad442f165a8c1bf3e0078c4000bb240fbp+069Q
  };
  static real c2212[] = {
    +0x1.ae38189aac8e46380a1d76dc99f9953a7c5fedd5p+002Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.0bb8ed859e65471847465b8d08a1b5892401a8cep+011Q, +0x1.aa5727eed0aaf831508aa717fcf86ab34c8e103fp+005Q,
    +0x1.373abfb964352f9802246e3c9260b58c8cfd05e1p+011Q, +0x1.f5a1d158ddd7e1be8ec1b0eebaec61543ea8e145p+016Q,
    -0x1.db7146473132cd69bc060b78167df1c3cfcb79bdp+020Q, -0x1.a734d51d95edf472d3ffb33ecf694443826302f3p+025Q,
    +0x1.86f30773f650f61e9be2801889ad25dae4bc51a8p+029Q, +0x1.813a3a201c5569b276ca4e24104b0d2fe82eef1dp+033Q,
    +0x1.e684c507aa2060a72be265b737b14eb71cd3c1d2p+035Q, -0x1.a74f4d40e40459a1ebdd7125f105cca191269de2p+040Q,
    -0x1.e6ef27ed896c51e4216d6dfb1ff48c16110ca515p+042Q, +0x1.3bfa0d699b4acb7d3832913388c6280479716964p+047Q,
    -0x1.f60cc7e23549f3635c18c2d49f8c88760c5ee4e3p+046Q, -0x1.4bf4db60d805ae9fb3a2e0b2af7771593b6828e6p+053Q,
    +0x1.1a63ee285b9289c6e317dd915e1c302bc7a93a49p+056Q, +0x1.f1c85beb8aac8328903d9b8bc64c5df1b0d1fa27p+058Q,
    -0x1.512c12069517f760cb073a6cdb62e79311096045p+062Q, -0x1.06f72eb33a150a521ea12ca613a6826e0ffe1cefp+064Q,
    +0x1.981b325ff4dc7e0c8e5d08063186eb0ff87ce3a9p+067Q, +0x1.78a60354fbe88742c68ea1326e42c0c8fc5c0d4ep+068Q,
    -0x1.07d8c510f1a649c2fed130f75016004fe65f4268p+072Q, -0x1.4c241d4f76923209031e90851828a98a8f055ef2p+072Q,
    +0x1.356ec30d9c36c4b6984c1aa31864ca6a9c71e7ffp+075Q, +0x1.185046e1696002cafa9139f3f40fce39e65a5fdep+075Q
  };
  static real c2213[] = {
    -0x1.ae03083a329e09ba73a5be779cde62ab884ed3b3p+002Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.06be2b03a493e44300c7576b0496a57a7029996dp+011Q, -0x1.1bb275651b5b6c14e990c790933db88189bf2b8ep+006Q,
    +0x1.bbc4b6a5e7f5d01432e8479258a593523d92ee71p+016Q, -0x1.15ff3ba1797883ca20f2ebc4b35c077322d88647p+016Q,
    +0x1.30738e48d40c9a3f0cf8e5d0f9dfb5881da89d1bp+022Q, +0x1.8f25da8881eeffbbbee703abfaf8fdfac1006197p+025Q,
    -0x1.38f601e15f6785202f90c27794b52445cb04923fp+029Q, -0x1.8dee865a25c43482dabc42bbdaa809cd472f6ee1p+033Q,
    -0x1.2ca66ef02d7a0c7a9e7c1036c8e069b68ae9f07fp+033Q, +0x1.f0046811fb918742426b0055e322870b8e72ec89p+040Q,
    +0x1.25f5cfcbf88c2d343fad05632035a859a34d0c0ep+043Q, -0x1.a5e7a94abaff9cabc81c9944171c458b46a08133p+047Q,
    -0x1.03069a8f4ba5bfe3c417a8aeea6f6ba89de4551ep+048Q, +0x1.01edd82401018055144024c1eef3d4596f4b88e0p+054Q,
    -0x1.f96ef6f01548605aae1860d5bd0640610ad5d01ep+055Q, -0x1.cd4c0851a3074df3a359fc4d96c90766044cd7f6p+059Q,
    +0x1.eb8cddfcf1534c5e603d33cfcad5d48574e0ab52p+062Q, +0x1.2e1d03baaf5208b172bd57b28aa8e4d495cc9539p+065Q,
    -0x1.ac376421f39f228e605fd10f224860924c82ac4fp+068Q, -0x1.1c646843bbc1734ac9623c7acc6d2cfcc9b0b4c8p+070Q,
    +0x1.add199c5f018686771862b4e703f82785840e249p+073Q, +0x1.703b2a6fae1e5d0b68a0aa3307f0cce0c20a4478p+074Q,
    -0x1.e685fb51fb7213d10245ed31ac99b05f7428e9cbp+077Q, -0x1.28f21aece6a26f861959be73c8401b3f2701bdc6p+078Q,
    +0x1.fce5a9b39ec60461abb11c1b00c13372198b449fp+080Q, +0x1.cd01eaa1379a318e6aa9da767efc9659c070ece3p+080Q
  };
  static real c2214[] = {
    -0x1.c1a0cf504452cde957071e9c6117692e1d7fa493p+002Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.eb228e9fc9af559f2323a5a5d0bb1b5a07c73b91p+010Q, -0x1.27070675a975cde31772de9fc3ce5ab1f95edf55p+006Q,
    -0x1.20afa20d26d91ae0fef15664e832c848f186eb90p+011Q, +0x1.7197079dedc31943f74a7908ce4b2f790458be40p+016Q,
    +0x1.0aefa44c741af148b0829ac0ec6403c4ce9a39e8p+022Q, -0x1.683a7cf6ba9ac618ff41b138abd4921a68d7b38ap+025Q,
    +0x1.a13ef4a23b6c0e81d90266b1ad95adede9793697p+029Q, +0x1.93ca2417f59f961ce0bdcc123972967f034ae79cp+033Q,
    -0x1.acd647d42503c2e3b55dae46c8fa3c766cc13054p+033Q, -0x1.140e8157b29fc2074c5f5142d249d8c315aa7b51p+041Q,
    -0x1.fa942ee42d0cc62f41576f070d2e10c290210dc6p+042Q, +0x1.05b20f15d3d2d5cc7600a2ee030f7101c8d0b382p+048Q,
    +0x1.34b1ba006cffaddd1b91ef49fe585a620d50327ep+049Q, -0x1.688c2b59d35e47934d0f7e66fdcdf0a7dd2bdaa2p+054Q,
    +0x1.510086f05436e9ccc2aac777be7137a26ccd9f30p+055Q, +0x1.72637bff0a1943a879240d9b50aa5b5ff8eaf1a3p+060Q,
    -0x1.22b8d1c67a4ffb4de842e6c035bdf35bedd1f333p+063Q, -0x1.1dbce8e22e707ab6093614276318fedc39131d6bp+066Q,
    +0x1.5b2698edac2820adf5dcb0dcfe25929db2ea7f3cp+069Q, +0x1.492368b2fb41791d4cef4ab73218612d414cbfc1p+071Q,
    -0x1.dbeb5831be3dfe612f1665c36d53cd15e7c65b88p+074Q, -0x1.14a4f393c268414b8d6323c1c5d32a7915ae8d1dp+076Q,
    +0x1.93d1a13aad268d661d8f312de4135dd0221f977dp+079Q, +0x1.439ea68624c65490dff4f2f79f682a76d186ecfdp+080Q,
    -0x1.91465592b9e360bad7b519eee9f63b01858b48d0p+083Q, -0x1.dc21e91316040c0ec65dc2d0e295e8c75bdf690bp+083Q,
    +0x1.7636e54f269f355d1c442403b15a8eb5b6407e63p+086Q, +0x1.52ffc3d65e4df883c8d79f19b9b29a07d3813f38p+086Q
  };
  static real c2215[] = {
    -0x1.1d2e7671d217e55640e016d278a8808abb2c5f82p+004Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.517074619e6a5de33cde3f052fa8f182f035866bp+011Q, -0x1.5b1a1876817d59ccc99f423d1eed279b7480a624p+007Q,
    +0x1.2ac1c9867370b873f615880dd6ba9526698c1b7fp+016Q, -0x1.ce248a5f2bd11a7cb7e9a0c292cee275dc0989b0p+015Q,
    -0x1.9b38b4838c8a6f4dd1a6f2baacc39cf4373d8521p+019Q, +0x1.b609935de8da4e80398c67295883107b403b8b49p+025Q,
    -0x1.2786b7a6ca8c42afe970e6c0f5055bedb02b0f30p+029Q, -0x1.09b6c9ebb214167379df9e89f73b37bafda23c46p+034Q,
    +0x1.173aee72c5c8e79d85f870a3ca56e024d41975f1p+036Q, +0x1.925b3ce3fe111a2d0754408f682c1c2a0e920ce4p+041Q,
    +0x1.03d1ec995fd497dbcac9b1966c17df3f96c0b768p+043Q, -0x1.a619bb2c153616159dfe1ba87b1d91a8bb40e318p+048Q,
    -0x1.24e9b9dda859f3212e245814be128409fa57007ep+050Q, +0x1.4512afba1b2511d2df3b9d46731f7d1165cab23dp+055Q,
    -0x1.2d199d10b9db9bcd26171484f93ca41d95ccbb55p+053Q, -0x1.79a42d39ed027a565c9cec0af1e9afaa54b917e0p+061Q,
    +0x1.944fdb1fdb349de9c10dd6d9b5ee3bbd4fbd15cep+063Q, +0x1.4f204c3e3b3e4d1fe9190ba8845e1b58c988845fp+067Q,
    -0x1.4bdcc47b9973fc44067bb5a2018571c0da90fe45p+070Q, -0x1.c6918471a39d230d9f5327c1575611d0d595c231p+072Q,
    +0x1.298949e5735bd42bbba560a805728d16f25cfbe6p+076Q, +0x1.d22fe33f1fbd7b2a4a428e7bbecfef839701555fp+077Q,
    -0x1.52012498ccf5036d99add6e201054b06d4188a55p+081Q, -0x1.603a5fd373735d863ff638bb54b83b3d0112dee1p+082Q,
    +0x1.ee1c64d821d9dd91e8c5a4722c34e6018826d749p+085Q, +0x1.74ecbc0e966c293b034d539a6026033b682b39eep+086Q,
    -0x1.b04b84fb776338ffc9c108e139a595dbe7a5b11fp+089Q, -0x1.f2fe6cd534c34ced48bebff4ddf1f358754372cfp+089Q,
    +0x1.64cdc6817b9bdfe06ff4edc6a855f96383df0f4dp+092Q, +0x1.433a14b1efa4f38b971251c37cc6921a2c8340b5p+092Q
  };
  static real c2216[] = {
    -0x1.438dfd72d195d1b28f493efb966ca6bb41c6caecp+004Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.0bbbe6eeab17f780746a2b85de0e33be85d3d6b9p+011Q, -0x1.876e2fd93ef074b9c57dc257605da47621cf8e95p+007Q,
    +0x1.f45b743b8c3ced5126cb6d6eaed86d2eb2b846c0p+012Q, +0x1.72cddea3886d5c2c3775aadfa600dfc6a6ee6de8p+016Q,
    +0x1.2a0cfa0955a8163056d9d7906e5f2ce0ac32650fp+023Q, -0x1.a889cf69d07d59074c7aa29706238d10b16edab5p+025Q,
    +0x1.fa5f684ad1126d0ee2e3e8322b439fa8564753bcp+028Q, +0x1.21e17cde6014a4c5e5c523abc3af2c8b0562b8d5p+034Q,
    -0x1.77587b9f4fecda94e3b1d87910eacf797931b43ap+036Q, -0x1.e6763896962aa55400ea3e21abf4ab6e09b12fefp+041Q,
    -0x1.66e4b814ed0df8d2ac33c0e0436631efafc3b3f5p+041Q, +0x1.1d63b2c633e3e3530d6965a5c92f08de0497ec05p+049Q,
    +0x1.80efad8cb192b2b918c43bc250a908ba47e7eb52p+050Q, -0x1.eeaf5a7bb20f0bc406990cce64e424f0b2b40781p+055Q,
    -0x1.f983a5d7a09dd4900e698b3b24fa0c34f3c7980ap+055Q, +0x1.46c6163e9ec65bada07a6b1a931c52f5ac7a212cp+062Q,
    -0x1.75f80c2dedfd229ec4e8b49ff91af6fe362962a8p+063Q, -0x1.4e22840f8f2d3eb4cd26585810592d32f2ff8b87p+068Q,
    +0x1.eb236d5b84d2181520f0238cf3e05fd84dbd693ap+070Q, +0x1.09d3acadb24d1a3c7aedce39b48fa2626e69388bp+074Q,
    -0x1.26d24cecee041eb8b0cad5f151e8e31a33cf07b3p+077Q, -0x1.47b9b8a2d0e381a1d53bd7f0f71679649ac743f4p+079Q,
    +0x1.bb58af6247c219c423fcfcb342f2eb24074e35bep+082Q, +0x1.34a61cdf195a5d256cfe925b9eea432888d32e78p+084Q,
    -0x1.bbf1bb0c8ad1a6d14b6a6e9d39393e50a0ba2c23p+087Q, -0x1.afa6967f38bcbde03aac4820dfe73676ef4a4a60p+088Q,
    +0x1.24ddc345b537d1615e2e98dbba20fa9447327f9ep+092Q, +0x1.a94bba1004b7b1b4a6ac86148f8075bde96cd6b2p+092Q,
    -0x1.d4c27feab0e2fed6abd03685ccd2158a5d4de94dp+095Q, -0x1.09b9332742d774847116dce375072c82743fda3ap+096Q,
    +0x1.62e03467db4f249048f68863044841e68496bb60p+098Q, +0x1.417af51d8e7712f859d2ba659b378b0ee03de4adp+098Q
  };
  static real c2217[] = {
    -0x1.696ba7dbc363a1f337e511e6a2d0cc0b02db9a66p+004Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.72828c8be23f19ded59426b6fdedd82fa535e4a3p+011Q, -0x1.b32c433d6eed87feac1c8430435f5a28d030cbeep+007Q,
    +0x1.eaec0b28add7f4ba10640c54d84ac1ceaf9f351bp+013Q, -0x1.d4d8bfcf7f273ebcbf822a5b50dd49346c12c5fap+013Q,
    -0x1.c48f6b6b5fde12b302a7f76e3d808eaf0fa45b68p+017Q, +0x1.09a42dc44ae0acfbb46b3dfe24e18643bebf3caep+025Q,
    +0x1.6751d37d6d24f9d94c5b61f9cdd77ec32e892b4ep+027Q, -0x1.8d75f8a1c006a440a6e49d1be0f07f7a67ed37fap+033Q,
    +0x1.31e82f3d9731b0b4192b390696779d04613ff934p+036Q, +0x1.75217069e34a38ed1da50d4e4535114ae5b9442dp+041Q,
    -0x1.28cf71719565fd2089c37e44aee979d14f107750p+041Q, -0x1.e93ba5b937f02ee7156a94be6664b0e560dd0a64p+048Q,
    -0x1.da85d6344b141cb409560cfd9aff63b699d3b8f5p+049Q, +0x1.ddac348f4d40f9bcbce8b40711c9ce28787d4a1ep+055Q,
    +0x1.96a6038b00aa3061e842e88d0811d3961b96cf5dp+056Q, -0x1.669e87d76fd0368e79b01ca5efea522e1ef24438p+062Q,
    +0x1.c0d4f865c27b06c79f2563d98a556d49426826aap+061Q, +0x1.a5bf0c0800b5bb3e0ccf45acbf142b9534c66be1p+068Q,
    -0x1.8f39ba3dd215cb9f80f2e8a2bf57f838ed6d6a0fp+070Q, -0x1.87a7328fc3d11ec18ea1fbf798f9c46865f8dee0p+074Q,
    +0x1.5239ef3544c123aa3aad60335f6bbb972743a4e6p+077Q, +0x1.1f580f23dad4b9155a423577f78f6b64d05aa764p+080Q,
    -0x1.51e41909e024f8829c1a8b62d7a01328e95b90aap+083Q, -0x1.4aa9f442c00862c49267752dbcece8cd40b3f0d5p+085Q,
    +0x1.c4f181c1756a2dc0382b50814c385cb2c6ef3104p+088Q, +0x1.25814923c7703f910386750c3f58ed199500205bp+090Q,
    -0x1.a194356bdc2c3371577c46b4736a5ab9b492f190p+093Q, -0x1.85e757a032f70d65158035775a3bae80c7efe80cp+094Q,
    +0x1.0252ddc74f68b57162ca654755f4b92679049ee3p+098Q, +0x1.6f355cdfc3f302fed2bed3a44b1f9d37a640b38ep+098Q,
    -0x1.8855872317ec1f003899ef0ab5924d7640328d78p+101Q, -0x1.b8c95d69d094e814235f6ac90a43f6e0d203e2f8p+101Q,
    +0x1.1badd0782bffc10d3f620c206576b27f01710109p+104Q, +0x1.00fbc1c7006b150d8b0be7e7fdacb8c12c5ef98bp+104Q
  };
  static real c2218[] = {
    -0x1.ec6f5af92927e1f0537e00c15ba8fbb88247a345p+004Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.6a3e4cbf56becb9dd307fd8abe789b935d3ea776p+011Q, -0x1.254294b24a84dd4aaed73fd08f5d781066c6077bp+008Q,
    +0x1.d70fe77a653634c1db40dddfd3e458d7a13e3a3cp+011Q, +0x1.500eb76d8f09c5aeaea0e94ca071d353b4f7a666p+015Q,
    +0x1.40cd5f1794bc85896f319f039fdff256f5c25a6ep+022Q, -0x1.95aa6d9ce39c2bd903f2564c372e0092974c7d31p+023Q,
    +0x1.28d8c89e6ff1c1d8244904978a07b9c8e1b23eb2p+026Q, +0x1.3ab117a64206fb2cb623beb2fea242d90003a4e8p+032Q,
    -0x1.17f545e484fe086a0b2d6451104d0c59184de0bbp+034Q, -0x1.2debf1c7b6da1f374108f7e8111c1bcec578f2d9p+040Q,
    +0x1.955f70195830431bc630ac009ef9a8cef4689167p+040Q, +0x1.9db5845befc2505c3d9f4c9027305b3ac5b6f249p+047Q,
    +0x1.36bd973137ba1a48650db38862d31ec0b785bd48p+048Q, -0x1.aa53f52e8c5741bcc1258a084afa729c31d4f5a1p+054Q,
    -0x1.4e246396f149300277dc1e8f048714131466f2e9p+055Q, +0x1.56d53dff70b0b044510f3fc72c8ae7194dd23f4fp+061Q,
    -0x1.0a7f09b702274c9a7866e31fca065dd10a2daf55p+057Q, -0x1.b6f90b0e4416ebcbbd26b254299675173d651babp+067Q,
    +0x1.1c14af975cd143a19c2542351d55d2490f494952p+069Q, +0x1.c4a2a41edb3b6bfee0a0b4635002bfedef81c5fbp+073Q,
    -0x1.2de1323c169b46b67cacc37e07294f220fe14a17p+076Q, -0x1.794c7c91d680c7bc911f85895dd7742716be1201p+079Q,
    +0x1.720386b2ac29ca5b1650c12426d4a4ec5a7a5f35p+082Q, +0x1.fb2fe8e9bad71d3597932c1ed348c3507cfbe7abp+084Q,
    -0x1.366f4afc81cba20be888932d744a0610621bd183p+088Q, -0x1.1033211c45c28703a47b41e0d53dc6c63c042c80p+090Q,
    +0x1.7543dc85f4a6392d833a552aad45327c66ea078bp+093Q, +0x1.c9f541a24dd561baa4ef02d06e04e403ea2110fcp+094Q,
    -0x1.40ef4aa98fc594a9301611c5bf4cd6c2cb95c8bbp+098Q, -0x1.245ce310df31753855ea7fbf36b6f68e4a495a67p+099Q,
    +0x1.7c51dd82fa55b8871260c09366581dae11b31340p+102Q, +0x1.0bf6c5384f0a949b65bcc90a0b069023faab576ep+103Q,
    -0x1.1a170f6d2d148e9b037d005eb33577166732998cp+106Q, -0x1.3c8ac79d95048b8b4f8d2cc2134801348eada4e2p+106Q,
    +0x1.955ef25298e7b9787692eaa24b0c9f94e28d7747p+108Q, +0x1.6f393b4936b0827b9e66fd9ac568aebaff415426p+108Q
  };
  static real c2219[] = {
    -0x1.510719411db8357acf143b4065a1f531e6b67fd9p+005Q, +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.be4cc5fe30d0107fbe4c929d758e8a781204c14fp+011Q, -0x1.8e29e3a5998814b077d45149c791e073ba0b9573p+008Q,
    -0x1.b86bba39a415115110dab16f2004c444aec6a9b8p+015Q, -0x1.5032b1b3e2c1009f9058df8dc57c7b63846e26adp+013Q,
    +0x1.2fa667277d96595a9260101c3f63ebfd5cb615c9p+018Q, +0x1.288183be05bee004c979e2263c7c2bd9f630bc99p+025Q,
    +0x1.aea2e3a327bcf596cac35b67a761c7adfe3ed4cfp+028Q, -0x1.f0d78ff7cd39ecf9ff21cf7a826a69ae3d3548c0p+033Q,
    +0x1.1b4ed9591bda882fdddb1fba94f84859c5e53704p+036Q, +0x1.02451bfebbad4d35030a748d22619cfa87f0c236p+042Q,
    -0x1.f9a32fc36e5d3f4e0030ebf475ea80659962b88bp+042Q, -0x1.793693deb760bf5d29c74a8f6f0359e2684bbf55p+049Q,
    -0x1.6992529b68e9945fa13ba25cd314788e1a6c2134p+049Q, +0x1.9d241843720322d21eb45d4c7a41cec8d8475412p+056Q,
    +0x1.62f375592f8daaf4a0ba99661eb1fd38689272c8p+057Q, -0x1.5f910238a94aec095b15e2f0f5d5625ab49d724ap+063Q,
    -0x1.458c8acadd21f5f338ce169ac2e93e565db028f5p+062Q, +0x1.db0a3b8bf7f048eeae8b45b483b62d1db65a42cep+069Q,
    -0x1.ca40013ae77de4953311e44ec21632b3824dc028p+070Q, -0x1.0201a9e7a007aa31dc06c74ed84e98547545e791p+076Q,
    +0x1.2e89ae59b8a83ce06801b535ccbe7f5b1a5a2f39p+078Q, +0x1.c55f5a4ba5b2df261a15b02b2b14da2f5d8179f0p+081Q,
    -0x1.9b8d7ad276f9bf6565ffbb03028b80de1a71a7fbp+084Q, -0x1.426954cd51b4dcc320feb5699a11af5159e71a5bp+087Q,
    +0x1.76c3b113a92f6f2eb2b82f18d8bb583992b9af95p+090Q, +0x1.71723ad0dde5f0df0000dab41cdc1571a9073544p+092Q,
    -0x1.e9d2f73654d1fbc88c81e150aab2ab4103a3c112p+095Q, -0x1.51683631a3ec90eb7338b5fbc281ef503042a3f1p+097Q,
    +0x1.d3eb816cd62e90b35081711744422b48c313b1c3p+100Q, +0x1.e1e3c8859f4bd1865194db2f6a9c202a26416b60p+101Q,
    -0x1.4315fa78dd6d0fc18febc8180261e5974322c1bbp+105Q, -0x1.0493505710896f1dc4e9eb7b298764a22396459ap+106Q,
    +0x1.3549a438453db4a3515c072c270c41aaf77fad85p+109Q, +0x1.93b7f3cc6f3bfed239a11594c47e51bade485d81p+109Q,
    -0x1.742dd928ae9908153c495489f4a3d1854fed0945p+112Q, -0x1.923f43a5b1278a4d0c6d63c1fbb249fa8336edbfp+112Q,
    +0x1.b093ab657f9a99ae1018376f1b62b083cd0bd706p+114Q, +0x1.87de8a820e3ce5560cadb2e2e29c32aeb3711969p+114Q
  };
  static real c2304[] = {
    +0x1.fd44660a4d17e949bb574cbab54b0231ca1ec431p+004Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.29e0b1a527c6d47ffc5f6a3df1af831fda0c3945p+010Q, +0x1.28dca274f8ea10e7b7671331d147631f369d2360p+008Q,
    +0x1.83efb11e8ac683f9313e98b65d3591d96fc50adbp+015Q, +0x1.21f4b0dba2584d4e1660640e128a794f3f3fbf07p+015Q,
    +0x1.9c74a4b51dc05cddc00cd7a120790e367bf28620p+021Q, -0x1.1b5fce31eaf41d294a532253f0cef7dc134f879ep+021Q,
    +0x1.1bf5d03ca42c4fe8a4a86bbbd9facfa4706b8053p+027Q, +0x1.01e2d9b41ae4529aff0f92789d3f3277212c93a1p+027Q
  };
  static real c2305[] = {
    +0x1.272895c1898097d976520a25971667e79d59391ap+005Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.e1676e616157955b9f7d124040059fe786d56e1ap+010Q, +0x1.59929b98d022bb66011ebf8374d10038a0eda1a1p+008Q,
    +0x1.8be2873077e33b4efbd93538a696bfc7cdb6d033p+015Q, -0x1.a914d29de84770c6d3c968eb3a248a770300d471p+014Q,
    -0x1.2bb54930f9868b9e3eee160b5b399316f7dba28cp+019Q, +0x1.c20b3651c6cf86fbe47bd5a0126733eb887026dep+022Q,
    +0x1.653f58afde38286868d459f8b6611c6ece63caabp+025Q, -0x1.8850c06421280d5be55f3e21c6dcc07e5ab554d6p+028Q,
    +0x1.75a2bf98fa4a467c04cbef951610da1bf319c4d8p+033Q, +0x1.5353cfa324786edcf6f84744e4b79075c97f4139p+033Q
  };
  static real c2306[] = {
    +0x1.8241afe458145a79d0d9066cc9d657d9987fec87p+004Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.9a4b3dbd60c9cf205757d71c1382141a87ff5fc0p+010Q, +0x1.bddd8cece93eb5f1aaaaf691b3ce853a0a5a6b00p+007Q,
    +0x1.ece39e59e210c98a5f36c5dfbabe173cac171cb2p+016Q, +0x1.6b3f9d1554fa27b8d0e42e1602e3dd75ea3822f6p+016Q,
    +0x1.abc39838901618ee6044cee26cb40cca77e76c72p+022Q, -0x1.b76fda5063eacf05e136de22fae53a23b2e228c0p+023Q,
    -0x1.1b72b7bad5be216ea7f5b7e9b6dbf12016090116p+026Q, +0x1.401b407809048548b32e5b371c024d29471ff108p+030Q,
    -0x1.c868fdc0a122817364a801513c25652e9fcde590p+033Q, -0x1.9437e09666a530bd6d21624bcf4bc0cae244a1bfp+035Q,
    +0x1.037584104581ebb61c880f0d631f735c91ef63fap+040Q, +0x1.d744fce6279fc0a65bc1c6d4bed56a3ab7e57cf6p+039Q
  };
  static real c2307[] = {
    +0x1.c008949a7cbf23cd7f31d5dc253f4a06f5582557p+004Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.5f178a3751fe424fe998f15e487f8f794372d6aep+010Q, +0x1.040f7f35ffd9ff315764f7e59431b48b3fcf17e2p+008Q,
    +0x1.b5de4fd6d6fc95ab5c87b18bd7420bf071b17390p+010Q, -0x1.3a778933476be92ac3eff2908cef7d0dea1144f7p+016Q,
    +0x1.4c5c1e03f82be5726802ffb6ab5117e2599d451bp+020Q, +0x1.681c9582b4c46bae4e8effe110241756d25c7dd1p+024Q,
    +0x1.15f2d240ef946fd204417215ffedaea79197e704p+029Q, -0x1.29ec3106c56f72c8b3f4339fa3802d69197736b2p+031Q,
    +0x1.c90511b32819c78df031b18bbfb4e27b3c9dca5ep+033Q, +0x1.18992269cf59dd45c36f38acaf2e2adaec1040b4p+037Q,
    -0x1.01e407ae1d34cc8a3f93cfb8b7f044532d8d5f69p+041Q, -0x1.10377d7327e37604a018fdbb8f5bb025e749bc23p+042Q,
    +0x1.0bc5763adc5495fa53ea31e245eee6cbe5e840e0p+046Q, +0x1.e65e1752c132492fb14a7302b191e4d8ca71c89fp+045Q
  };
  static real c2308[] = {
    +0x1.3d8949801ced1dddc35ff7fa6252f42bbd38eb85p+004Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.384b7c51bee19548b7956a5ad296cf7414aa49f9p+011Q, +0x1.6b438d037a28d844ce5303d0e587315bbd2bb827p+007Q,
    +0x1.317fe7aa82c22d0c856ca12f47127796a054d3dfp+017Q, +0x1.258083996c2582637786e48d6ab515f6c9f8a00fp+017Q,
    +0x1.d66a6377455b68f6b26791057400ee830828b209p+019Q, -0x1.1a4131b3a0177078a2df7237a863013dc4a178dbp+025Q,
    -0x1.14f20aafe4be89840e1ef5a8358a46f3f39b9661p+029Q, +0x1.2eda779a5bc688e923094208cba2957a4dff28e3p+032Q,
    +0x1.6c1f2f9c9ace90e5292947424eee004ae3f3b2d6p+034Q, -0x1.6443230eee204689f06c187f67afdec0aa03e85ep+038Q,
    +0x1.dea5ec572cd1d4e0ec146db7ef8e691fba019fe8p+041Q, +0x1.f87802affa9513ef2de7cb875623b62e2a3ac5eep+043Q,
    -0x1.d267f78ac812c4fc4e130eafcdd96045cb97f45bp+047Q, -0x1.8ce337631992e8c5e533d7ffb84f25b7f20dbe26p+048Q,
    +0x1.3f8989022670407f2047608779f73da1a23f5d5bp+052Q, +0x1.223246222f513cb2524c20b5e1321c26437f7200p+052Q
  };
  static real c2309[] = {
    +0x1.b3e37c11c8952dc10afcb0028ce1336cdb7bc8c7p+003Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.e7b00801bfc2e7656e697d36b5b2938d3fcac939p+009Q, +0x1.e71c002e051a0b5e0eab02127d0a078cdcc00de8p+006Q,
    +0x1.a97e787425b24524c4444f91cbd23d28ce546624p+014Q, -0x1.ca87827998a3381a711d55af0a76f759e10b5ba4p+016Q,
    +0x1.2a97772811f30a423a106e6cb66bd52fcf854fcfp+023Q, +0x1.5a13562637e9f9bf4b332f89faaa298c5cef8ba9p+025Q,
    +0x1.55f1f97b70e01ba1c10b40e960eaae437a1a6409p+029Q, -0x1.a205e030a79aaaa6b617e95c07be1f38e0be81c8p+032Q,
    -0x1.7dd83ad954bd8f3502a165dd77ab32926b16a42dp+035Q, +0x1.30ac067a761d373a4f7609e0283b5b5e10d3cb08p+039Q,
    -0x1.2f97b2768339708d65e24aa3f22b8c6ee6963153p+041Q, -0x1.13b6eb56ddfe24f29d80c7cfdb79d33738409c87p+045Q,
    +0x1.b1119e2c3faec8095e64391b8667c28470580f48p+048Q, +0x1.3a2cc53653a806b19acea4b902b0212b92e26a1ep+050Q,
    -0x1.147d0e01f8eb32968c75af919dd0c4f4aa62e91fp+054Q, -0x1.9f35caa4af9acd4db87d1430f23d23b76b92a7e3p+054Q,
    +0x1.1b4e0c3728c0321259f9392a8c3a0696f06db370p+058Q, +0x1.014a7d4c35bb29fba8b43932eeb9cc8220cecfa3p+058Q
  };
  static real c2310[] = {
    +0x1.cc9d521a6b8e31b60807056f28289ad5151e34c2p+003Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.558752a4be8fb6d1f1bc67391b9dc5eefa7f00a1p+011Q, +0x1.026a38598a2ba8aeaaf3cef1b3e74031d6e43b40p+007Q,
    +0x1.328c2d39fb3325467b6edb1cd9777747162b8529p+016Q, +0x1.58f09f7756ff0a0bf48500b2c8fb56b4094bf84cp+017Q,
    -0x1.9da7f4a35883149f095aa5a51d0641617752680fp+022Q, -0x1.d1386b5cb1aaa7b440180e3de908c6a6e49004bdp+025Q,
    -0x1.aa5dcc2711859822248bbffcc50b2878401a97a0p+026Q, +0x1.4fd4ea5a5a9eeea85a2d29c457d8fb24c24ced5bp+033Q,
    +0x1.9a74f8a8619e2b6a4ad7d727af5168417f2b2e52p+036Q, -0x1.1dd4ca9adffd418da9679951ddf26322b4ca2be0p+040Q,
    -0x1.310fde7adff91309d8d93c0996db80a64aa528c8p+036Q, +0x1.3debe0e6f5e1870bac7b4ec5c4ba1b7372f52159p+046Q,
    -0x1.484e40fdef4bb580d43fe117e69aa1776909a5a6p+049Q, -0x1.d324a916d412f21bae8aaf6dc1eb9a41be4b152fp+051Q,
    +0x1.7fcea3a7c18c98ee80798f78062cb6fc4637f65fp+055Q, +0x1.be2a9d54ad52ad018b63e803cf7174d81f9c40d4p+056Q,
    -0x1.6f789b5d937cad0a4717496fb64eabfb3c1e0978p+060Q, -0x1.fba807b84fdb83c47771bfb1ee464ea6300bf5efp+060Q,
    +0x1.2c40f18d5184aae18f2229c1ddcfdf415192ad49p+064Q, +0x1.10aef99429b163751965e70f1a5db75643d60d46p+064Q
  };
  static real c2311[] = {
    -0x1.5b105f1bd70552587426e87647fc3bdf38bdb57bp+000Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.393cb1b534caf2a7729d2d4b5645f3f54e1e1619p+010Q, -0x1.63e4adadf75752b5393be92a9776766e91f65e05p+004Q,
    +0x1.9e37db126071489483aab156a9c86b52a9fb7ce9p+016Q, -0x1.118532c160caa46d68ecd939e603e31d2dda4245p+017Q,
    +0x1.adf2b9239b111f98361c7e12553b97988d727504p+023Q, +0x1.1207e78bd9e4c72e4f34bedb27c927502091c744p+026Q,
    -0x1.48761db696a338edf467ac26b809bfe255d14350p+027Q, -0x1.b9afc4b062216c238374e0768aa108a0f347ade8p+033Q,
    -0x1.a35c7329e455e7270c701458094fa13b835757e3p+036Q, +0x1.b6c8ad86d99e9e36ffd75fed90af33fa9dd14e63p+040Q,
    +0x1.7c378a2745c0ae0180325710fdca43b43f612c46p+042Q, -0x1.20adad5bcec39323588e369f5fbaa5cab39da149p+047Q,
    +0x1.47cadb97784fe6da484c174dc2c8e8ae3adf2cc0p+049Q, +0x1.05598ece938f482288a6186c5b57c944099ea528p+053Q,
    -0x1.534b709719f98f5a86bb03fcb6e3d7ca93a039f1p+056Q, -0x1.448e1ff3d77a6b1226b4b3484a53b84100129e25p+058Q,
    +0x1.0aa44b4d16fb8eb0ea2e1b5672ea9f0ab4ad43e0p+062Q, +0x1.0c04734c4787a30daa280cab555237f18c95a99cp+063Q,
    -0x1.9c0cf42e3412677aab08b35f11c2038b7890c432p+066Q, -0x1.0c6d425547e4bacae8c4e7506a6e9cb7b444fbc9p+067Q,
    +0x1.18c3fdfc0f1b274c9186835a94120dce995efff9p+070Q, +0x1.fdf83f6fd7f85fd29b18c6d557fd217fab92f88cp+069Q
  };
  static real c2312[] = {
    +0x1.577ada12ac11b4556da76682e2a49197a8d77197p+002Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.2485edd07520e6fc7d852cf165b98b8b1d133fdfp+011Q, +0x1.5335129ed06efe89958104ccbc65c028884d26afp+005Q,
    -0x1.abfe07a3763f44776d74641fcb2fa5deadcdfa8dp+013Q, +0x1.4e2867642630adc62227f0c0634024c698086fefp+017Q,
    -0x1.08c710cc77b65b7997c41c63bb494800a0a2cfd6p+022Q, -0x1.2a5250b06a10db2a996a8c6fe64d2e89a3087866p+026Q,
    +0x1.0275265122f1ed968f8e5f6d65347b1d6f2368edp+030Q, +0x1.168d343c4c7c5e10bc982aea9e0d27368d768dc0p+034Q,
    +0x1.7ee3247fe407a2946ecdf4eecc541b1226fce3f5p+036Q, -0x1.3b29188c98008a00dd4db85945cd0467bb652eddp+041Q,
    -0x1.721287b86b904ec2059830222dcaad7af9da3bebp+043Q, +0x1.e3bb8a2221c3c0e17fd74a3c16610aecc325dcb8p+047Q,
    -0x1.1387b15cff9e149d54a6b6a8275e33b3cefd61e6p+048Q, -0x1.051fd87b302da5dd1ee76f098a371b5f36ee3264p+054Q,
    +0x1.def675d258c2838d1f2d7552a7a62a5c5c14572ep+056Q, +0x1.91f016239393c78aa510bed86d3e8869eb36b92ep+059Q,
    -0x1.1e969212558c9ad0c7b7942db42fd21fa09b64b9p+063Q, -0x1.b37b455b8729fb356be76f23e1c7e8e0edc2cbf4p+064Q,
    +0x1.5ec3e9b2bec03c090ce61005efb7980855930abdp+068Q, +0x1.3f5253a498e1304e5bc9d75d4250bc0f6ee66359p+069Q,
    -0x1.cc2c16f3d7793ce4c78f222f50c60f9ce1ea7c82p+072Q, -0x1.1fd2d09244e50396abe6df4424b36af9682ae686p+073Q,
    +0x1.104a484fb0ae40f1149d4727812ec8fb4349c3ecp+076Q, +0x1.ee93497371d6d167d0734ae89ce72a0948f26002p+075Q
  };
  static real c2313[] = {
    -0x1.5d19778bc0fddb75bb47ec3a1a90324e338dc6b9p+003Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.114cfd11c2a9b4b7742ae61be0b4c92cfa007497p+011Q, -0x1.c87182ef37ceb1b85f702d9853f3563f10b8cc4bp+006Q,
    +0x1.072b2edd75ee4311d5f7426a5c1ac2ac3a587171p+017Q, -0x1.a026fc447a7574672ecd715865de86ccbb0a4195p+016Q,
    +0x1.916d9997c3015d91904cb9175aca34a6dd583605p+022Q, +0x1.2070e93a2645f55674bc1ecd9b9f71a498af4c92p+026Q,
    -0x1.e53979f26a1296860e0342630477c27e99576a07p+029Q, -0x1.28c482890309d7900c146d9ace5bc32de592088ep+034Q,
    -0x1.9582d5570387413aa17b209ccc3ddf2e05851799p+034Q, +0x1.7c47a46bc6818d1f7624ca174bc00db2f3108b45p+041Q,
    +0x1.d439cef01bc6a7f83cdd01115a643365d2806375p+043Q, -0x1.4cb04924743053109c25adf8b2f3a77b072aaaeep+048Q,
    -0x1.601bf6f9d315d96930f52b00d275c109844d402fp+048Q, +0x1.a1f152dd77c81aa95c1c6ef126b84b44508ee43fp+054Q,
    -0x1.c8910e8dc580b8f6e3e0c6cf126f6c1cffcfc8adp+056Q, -0x1.7fb6263034e2c24ab4989ba77899586e7bcdab85p+060Q,
    +0x1.b36cb9d3a0a329e71b817f0a28fb6db9f95b884dp+063Q, +0x1.01b76adb48ddc6b971e707fd144161ebe4b09a52p+066Q,
    -0x1.7ec1886bd08620bd930ba8450cd2d70642d153bap+069Q, -0x1.f104fe8cece9e0b45707226342ddeac95f09998dp+070Q,
    +0x1.8504017b93f90ba06e23f91d38c00e5786341e3cp+074Q, +0x1.4915979edd7698694abc21c3b954f70d8398adb3p+075Q,
    -0x1.be6ad402d721ea4946c771f28b5a89c96cb13a79p+078Q, -0x1.0ee70c18af6e43e179838503ca1afcfe63e4aa83p+079Q,
    +0x1.d6ddd9f9aa203fc260c9728fa2f5f580cb0c2869p+081Q, +0x1.aba156b5d8fe091fdd7258303bb2d655a2451af2p+081Q
  };
  static real c2314[] = {
    -0x1.2f48e109bc6d54d0eca1305e65e9cd596d666d15p+003Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.01b7aa3de2e331371a3cadddf20940c4c907d3e1p+011Q, -0x1.915fcacca8e1cdc9fabb7627d1c059b20b935e7bp+006Q,
    -0x1.77a5e062ae0c1e970bd8dfe8d8e80162a003a947p+014Q, +0x1.f42c6f6e0cbbe34af4c7cf973fa52e403d37c445p+016Q,
    +0x1.1660a409acd84fde0973d2799d5727c7b01f3ed6p+022Q, -0x1.075c8b7cb6db28d560900d15a2b9ee5c7edfe97fp+026Q,
    +0x1.2e781c56330c5bda5b471690b556cfaf3faf5a9bp+030Q, +0x1.2f0958f5443d1509dc870985a237db9f356762bdp+034Q,
    -0x1.fbde75914b7f3958e5d71620ff2e1b3e419504d4p+033Q, -0x1.ab2a53c5172bb87a6323651d5ed47c429ef60f1ap+041Q,
    -0x1.a722fe99f74fabeed88ea7252c06af2a658b3a44p+043Q, +0x1.a0fc0d199ca230481f080a81d73ec80d966cb653p+048Q,
    +0x1.e2599ab26cf9c5df243dbe9a8619aa4ba7591850p+049Q, -0x1.27b3efe9892f75cc8513b1af79b8e57d4bc434e1p+055Q,
    +0x1.41c88c7ed41eec9a865d18c7fabf123e6e6cd20cp+056Q, +0x1.3874eff1f9a79e44778cc5402f4140537cc111e6p+061Q,
    -0x1.0800581ae5bd35f209eecca443607c1517c88d70p+064Q, -0x1.ef78c44448522fbb4c489d615320d16b63217dcbp+066Q,
    +0x1.3d86c008734470eebb9bde57e3a0484af2559afap+070Q, +0x1.24f80317cab005f814cf8b9fdb02382696560fa5p+072Q,
    -0x1.ba0fc2fd20fc5867bcb559c438af5e594b4fe3f2p+075Q, -0x1.f900e033b473e520694d2c18727bc946b79d2341p+076Q,
    +0x1.7d36ea183b2ba17f364888867b92fc0c9cce002ep+080Q, +0x1.2e64c0d1b14b18b146b494090adb53afef1ecda6p+081Q,
    -0x1.80d96538044fad89e9857c05478bc4cc733b61dep+084Q, -0x1.c68ebc700a8a4c65d7c4a71e36bb0709ea7bff2cp+084Q,
    +0x1.6aafa9a72419050c8115d3fd0f581b74010299b3p+087Q, +0x1.49621cf1b2583f1a6e0b0b688fb9464196211fd4p+087Q
  };
  static real c2315[] = {
    -0x1.66993107c181d99c3b8e2667b2b474de11ce090bp+004Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.71ec646feadefcd79e69dabf3bca31cf503a6826p+011Q, -0x1.c172905d7a61182ff62aa369cb461a1117bd4476p+007Q,
    +0x1.671d06656bbf1236d4c8832c20861ac487c37597p+016Q, -0x1.5f763ff41934ac1aebcca731a94cd633f9efbb8dp+016Q,
    -0x1.b6813c83d03a8f6d67ce29b530073aa66c4567aap+020Q, +0x1.3cf749a6c52263be73b461f913046465ba47e274p+026Q,
    -0x1.ea02ce1c1d7da675e284b107a79733c6c578ee03p+029Q, -0x1.8c81365b88ad295fb4505fb3da6ab90e937f78b5p+034Q,
    +0x1.839ced61d2a52f773a1c61b0d4d075153a9f8fadp+036Q, +0x1.34d81527c35683bc9b78223c803f9e79aec306b2p+042Q,
    +0x1.b914b7dea7856adb33130f86c3d115d5a2fd4494p+043Q, -0x1.4d8cd106b786611e7168905042f689d451a0af2ep+049Q,
    -0x1.d84a5ad94ffb5b6bc82883ed4eb887bce0a202ecp+050Q, +0x1.0858295d9fd7f5d713e9f448b8c105eec3a1a55fp+056Q,
    -0x1.d87a41c49dd935e4f76b9c6400ca8635508dce1ep+054Q, -0x1.3beb4415e9eed5526e4f8ca32b9be7503fd48fa7p+062Q,
    +0x1.71fd838c7a0c4fa428303d0a1cc5ea5db6cb7246p+064Q, +0x1.2043672831e63b27cf75cba05294965142e45c5dp+068Q,
    -0x1.2f864653b6c623d1b86e36bd688858d1cb7833e6p+071Q, -0x1.91cf6a650e3e6682a21f78212dd60c0b9b2c344cp+073Q,
    +0x1.13f3c2d89a2e509e9a588e32023e325c78503880p+077Q, +0x1.a729c759f46af01309ef9bf290381302e5796951p+078Q,
    -0x1.3f2bf74791ec4f1da3c7c9474a47ab09dd0c9294p+082Q, -0x1.4808f69c218b0c72b365338ef85f7a0272ec9620p+083Q,
    +0x1.db560055e59a2f61bc9c7f3de4154c8d1bc43754p+086Q, +0x1.63eadd65442ac6d26b0a1b6b01f7c2833d4ff173p+087Q,
    -0x1.a7774ab1463f5c1b402b2a45e8c2529167532acap+090Q, -0x1.e744d7a85f64c148c081b5d1e0652ad136cde3bep+090Q,
    +0x1.628a25180fdded1bfffd95b7e35e3718e6daf9e3p+093Q, +0x1.41fc17fe87155493f83e325124573fe502a4012ep+093Q
  };
  static real c2316[] = {
    -0x1.84ccf80021faa7f1654334cf536d1697b4276a92p+004Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.1400546131489b37219b7cb6eac6bdb826dbc517p+011Q, -0x1.e5c021aca4dbd8b87c40b8b05b7065e0e891f4e2p+007Q,
    -0x1.64656f748563e8262da6dbb9bce92c98f5ff9745p+013Q, +0x1.f4ab4dbcaf189290ab499e201b543936f661d373p+016Q,
    +0x1.7aaef614f4242970bcd6bdf252f05985d6227d24p+023Q, -0x1.37271015d42302d3e4a89ac092305521ab8b39ccp+026Q,
    +0x1.8f45842ac452858aa2199520d25f5125384341d4p+029Q, +0x1.b310f8903f9eda1cd40d928dff8fab7ebe623b43p+034Q,
    -0x1.1d484272f00e0ffc1560d7d3563b05ca5c685259p+037Q, -0x1.7717893df84b6f77d91facc82f645ead51bd53a3p+042Q,
    -0x1.8cfa4d506cd603a82cf814d7bb1bee33383e224ap+042Q, +0x1.c4006987e9f06c24b15f73b2c7734acb99315b4fp+049Q,
    +0x1.3fd4f99bc616bcd6467988de4da6f450686ecbfep+051Q, -0x1.925533efc2ec7b49f4059c092dfa5dc8dd899c2bp+056Q,
    -0x1.69b802bf7ba18992bd5fc113e3b61e732d45a289p+056Q, +0x1.10dc18aacd7ef60ef993a90b78759d8bdba191b1p+063Q,
    -0x1.671a95d90ba21c4cca2278e43bf32ec530c0ec7cp+064Q, -0x1.1e583d047f7e97c267e8c6b93b95c13bc0b5a213p+069Q,
    +0x1.c6f867517428ddba9a48216a7a36fbde02a6a040p+071Q, +0x1.d35f87e46fc3fc54621b24e5c51cb77d418e8652p+074Q,
    -0x1.12929ea312ee992ae758d0baf1b7a5b13ae98af9p+078Q, -0x1.27611fd0797d8812c09f17c0fb78d5bec7ac607ep+080Q,
    +0x1.a25ba1484eec896ee644a9cd35c28ce842197b01p+083Q, +0x1.1d06ec074b4102356fc4bb04f0027d2b3a9e1d4fp+085Q,
    -0x1.a9a4a98d044ef0c1c93bd9d3cb9653d30582d502p+088Q, -0x1.98193415c2209a15c97fc0751498949b739eddcap+089Q,
    +0x1.1d7644a6e1e510c08e63b8d3e8ac2904265956adp+093Q, +0x1.9b3a483c46ce1add87d6243bb67fc3abd158412cp+093Q,
    -0x1.d04d6e2c329091ddc52d819f3ea61c106f8d2687p+096Q, -0x1.0667bb46901dfac8f5e6ca20d34f4e2ad370e232p+097Q,
    +0x1.641c12ceb8ff9898de4d7acf1e571d81b0cb9c6dp+099Q, +0x1.43691db3221a8f87cc5e1de632a6a39cabea3985p+099Q
  };
  static real c2317[] = {
    -0x1.bc3d6dd539e3d52e4fe12cebc75b5266e001dd2cp+004Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.9e0b36bf4796d2472d9f71cc3ad6065502e0ea2bp+011Q, -0x1.1431b5489a8474957322a041c9f1dd6072f60530p+008Q,
    +0x1.fc494188bf4f7b9e3f971e03c6d195a0ca5bac14p+012Q, -0x1.15594eda380b82a59e47dc092769a396a84b69e9p+015Q,
    -0x1.2d3b8ed8809f338ca565475b0b5fd71c27ad9180p+021Q, +0x1.aefbcbeb21d1ba68346aff90c83622433c2871bep+025Q,
    +0x1.d88403dbe335d15e29ed6f95fed5d7284dd08894p+026Q, -0x1.4b490ff4b701c24f179204a0b309262f666171c2p+034Q,
    +0x1.01e2c232cf9a8ff3e94c1ba0aa6f27d7543f4ebcp+037Q, +0x1.3df7fb0401ed58e430149963a3ebcdfacdcc430ap+042Q,
    -0x1.5f18340114588f03d338b8dbf2bdda3989f77e98p+041Q, -0x1.aac94b3a3d894a5211b2e84db816c5ed17728133p+049Q,
    -0x1.ce9875340e66ac0da81c00cec0e4049b958b2722p+050Q, +0x1.aa662513cd0b994f3b873ba8ff59ca0290f93ca4p+056Q,
    +0x1.645e088f36fcaedb29bfcf3afb9833f5ecd79f15p+057Q, -0x1.477d4033da7d239a3da6dc5d43b3ba1686457ee7p+063Q,
    +0x1.27c80f312ad474c5e536026373b7a9ff31dded5dp+063Q, +0x1.89d124b76af2bc2e3c9d1e0c0a9006b929409cd7p+069Q,
    -0x1.a1ab8a71c3379683776e068269d0a8efc5469cdap+071Q, -0x1.75c86fe1ac1197a9d9291bec69ea97b115bd83f9p+075Q,
    +0x1.5c32b0c3a812b63a00541182adace0ac3aaeae8dp+078Q, +0x1.1820fd7ff69d06a587fd4bc855588c9c7ef587e8p+081Q,
    -0x1.5cd2b10e9a3f82a17d536f6ed32b0f45097478b6p+084Q, -0x1.4918e135f7749aa1621f3e5fdb1cbee7f9ec642fp+086Q,
    +0x1.d789c9b8f45976b28e4d9d1b757c056c9826db53p+089Q, +0x1.2a0327020baa2c5259fa143ecf027ba837d154ffp+091Q,
    -0x1.b768903a20560795aa303fa6a70b2b570ce8e225p+094Q, -0x1.938ded45f08b8743c49cd349b1ebedecfa33afbep+095Q,
    +0x1.12e690793848116a2d1a57c79e6b93851d40908bp+099Q, +0x1.83011530c5b7acf42cb3ae58c7df7ccde071a74dp+099Q,
    -0x1.a6083808e268ff0344dbf929fcb82f17471c782cp+102Q, -0x1.d857651da2eb9138459db75eb88de9590ea2f949p+102Q,
    +0x1.337f188d42bd178fee30dfdf550460c50478f5b5p+105Q, +0x1.1742df9ac05a0284f6e7d2c8f82c65177db91f18p+105Q
  };
  static real c2318[] = {
    -0x1.20f69e722ceadb29e88e8d2039f181f7e310091ep+005Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.8781741f926b37e375fa4dbfc4adfa07b34b214cp+011Q, -0x1.648a27670e799870ae85c0d7b020f66396de5cebp+008Q,
    -0x1.665fcc73c526a4158ecfcc9f8afb9c17e2256b63p+012Q, +0x1.c3ed82dd07afe111a69c8d08cc7c984832c2d08dp+015Q,
    +0x1.9d1389c97a6ca8b3f3dcf749efe7533579f1c0fep+022Q, -0x1.6c3d227a0adc5701f075eebe3a2d2a5d3460b200p+024Q,
    +0x1.5246aabe9618d644d46d750fc3c9f76bdf29565ap+025Q, +0x1.24bb07c334db2150fe3542c068dc6f8346929aabp+033Q,
    -0x1.3cc01b6635931adf2a5af6c1dee7497a3bc3ddbcp+035Q, -0x1.257fe212bd4364149239d52de335f1eb82c22901p+041Q,
    +0x1.8485fe87fa7f1fd06e91144fcfe659fff7b69d04p+041Q, +0x1.a22d54de0f0aaa87603937bf951951b4d63c7e80p+048Q,
    +0x1.4c229a984f7e5b1a803466827132c6e162d7f9cdp+049Q, -0x1.bf7375fb7e7c00a8d9f726be0c6a9d832ad0f21ap+055Q,
    -0x1.7667a9964af6f5dc066d93244972a20313e44b15p+056Q, +0x1.74a0a8769eae63d34e4611fe80a19ae5bf009e83p+062Q,
    -0x1.24d898021e378adf7890999fa083d288e90bf0c4p+059Q, -0x1.ecbd93677ed40937d52abde680b9176c5747bc6ap+068Q,
    +0x1.5d6a0ee78c3350c4930362e0ac3c4f37c8103937p+070Q, +0x1.0584a17d0caad4c4a5af4a68c9c2307d57b16238p+075Q,
    -0x1.7907bf55a78de47dd3581c4b289a5631bdebef9ap+077Q, -0x1.bf51af38f2d1fe58b5254f0d1652584855d3f10cp+080Q,
    +0x1.d5056ff195fa4519830591afedec52a5ae124f27p+083Q, +0x1.3368a589a68905b29f8dee61db26bea2ae85bdbfp+086Q,
    -0x1.8e2423fc132867ab39bf02d9620269475fea0726p+089Q, -0x1.503ad86b3c4e44bffca31b89d3d5610db83d90a9p+091Q,
    +0x1.e2878438eb59c023298f4fafbb6f073063b8a0fcp+094Q, +0x1.1f4406883dd17692d2ddcbc45b779968af75a5d3p+096Q,
    -0x1.a0d660d675c62e8b046af26571f7bd8f3d3b86d6p+099Q, -0x1.735b5ab67aba6a6a5380ad05f9932135005e22e2p+100Q,
    +0x1.eea98d4dcb47b405d33a710c2b762a970bbb509cp+103Q, +0x1.5789d6b6901b276cd72d9ba60feac4cddcaa16aep+104Q,
    -0x1.6e46ecbe54e9627b10025d6f5437e4ceb278af2ap+107Q, -0x1.9845b454cb1539c2d88968f39ec1807141fb57a6p+107Q,
    +0x1.051d754e72e12dda684ef2ea121fda5ff196d6c5p+110Q, +0x1.da47046d2da0b5cf0025b56b95734b019f3b4a5dp+109Q
  };
  static real c2319[] = {
    -0x1.76abb5fa6af672ebb117b51ff7683a07f540de01p+005Q, +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.f07e69f2d2e181d494b7c297569c80657ac7f61fp+011Q, -0x1.cb8f43e4c41b9853981a6949c76cca15113112d6p+008Q,
    -0x1.2354899a2e920aa140ecd6d83c84a3bcf060ebb0p+016Q, -0x1.5e14c3a4f130030af7661a8d7e9b4580c92850d3p+014Q,
    -0x1.bf17697fe127114c867c2414ae79d15540038385p+019Q, +0x1.a5fffc9f90d7d13021a56993d856e0487b3d7296p+025Q,
    +0x1.070ad5f8d4d86f08cf6844e643c7bb9301ace981p+029Q, -0x1.6b89406d6c481baeb77a24cafc0de8a785489b51p+034Q,
    +0x1.bc3c2a8520559a2cd29a7d70bbf042a6d3602acbp+036Q, +0x1.8472394cc86022d431db9dc74698b135a2827737p+042Q,
    -0x1.6cd124c8870837ad709c4d724234d664867f0450p+043Q, -0x1.23d831aaeb0fc6ebb1b18ba3db6833ab26f3df64p+050Q,
    -0x1.4b514b73678140c7060bfd008d0e2ca335dfd95bp+050Q, +0x1.48ef9f788795dad663a836947f91263a575da324p+057Q,
    +0x1.24c74eb1b1dfa8918d2f604fa6a20cb1774fda3fp+058Q, -0x1.20202dab4e61029064a381a8710af5389460f07cp+064Q,
    -0x1.9e9507b7a91a49a3178691c85533ebda4fe5eb22p+062Q, +0x1.90d1cea7a86a253c91bb4980bb354b6592b4fe7cp+070Q,
    -0x1.b5d0b38846564b403e8801561c96772c27512a2ep+071Q, -0x1.c0574b03a8a94ec9e7e8dccde8b856f09522bac3p+076Q,
    +0x1.1b6c29b22e15b73237646ffe06a6fc2e183848eap+079Q, +0x1.95b6a4d1dc62d39ef7b555a239115308ad88f3a6p+082Q,
    -0x1.8656e878bb2b0fe6eef6d1d175957f7b699db55ep+085Q, -0x1.2939d27da80a7fd67206784666428a61323fb8ebp+088Q,
    +0x1.6ab531ed163d890510d0cbda91145319aa32f06fp+091Q, +0x1.5ef1bffac12aa48c288c1dff447b02f8d32af13fp+093Q,
    -0x1.e57c4bb1ec054f20538744f411c8ee3341d5b330p+096Q, -0x1.4a54c4df512bb1dfd3ed90a3fc573e5a14e51faep+098Q,
    +0x1.dbeb47eb925ff7ed3e49384e5318ef266377443cp+101Q, +0x1.e6552d8a84a47b1ccc5d2aa779c49bf702afa104p+102Q,
    -0x1.51a6e71b02ae96fee5ba3b6cc3dbc31843cd13acp+106Q, -0x1.0f1e4bc3e45d16f86a45af3f51da32263f98ab43p+107Q,
    +0x1.4c5c840a0c30666c66647fc502f12b24efac4d61p+110Q, +0x1.b10945c8e1516c055da3937ea1bcb0e9e859fc6ep+110Q,
    -0x1.9b4d7de634ea95b1c75286f739409ec7551f29a5p+113Q, -0x1.bca691260c1b937644b79ada226dfe2e02beed39p+113Q,
    +0x1.eb114425a016a0c422faac7a56441238b210adb6p+115Q, +0x1.bdf9e6115abc8ca8f8d70143831c938e2885d184p+115Q
  };
  static real c2404[] = {
    +0x1.02dcf9b9a7eb6f4c05e7226776f53055882e68ddp+005Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.347c8e437bc7b3b08f9e28203c9135178b1354bdp+010Q, +0x1.39ad75a9b51912a57f377269938cb0ee2a49bba5p+008Q,
    +0x1.9f9f7048949d91cd68b22938a018f947a1e9b929p+015Q, +0x1.4cfac778ebe259ad6ab011a2feeb687be878cc16p+015Q,
    +0x1.dfb3498664b9674ba0f8afa31d249f0c197fd5bdp+021Q, -0x1.5ebc696d90de5f56bfa548687f0a2601dc5b1cd0p+021Q,
    +0x1.6097d78c4305e4913b43d07fecf00b3669ee4948p+027Q, +0x1.40fa51b4099804a5197b6fd70bb41d31937b4a16p+027Q
  };
  static real c2405[] = {
    +0x1.2f491ffa1bdd6ae3b7ffbc9cb6822283fc4ce33bp+005Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.02cb55781ca4fa17e2a0fc297bbaa1cba4be8043p+011Q, +0x1.7126a199fff6354becfd7adb6073ce541f6a83d8p+008Q,
    +0x1.adae91283a02d613d93648b6b362c120d952cb2ap+015Q, -0x1.0875518e51d69f63ca310bd7842c7365c74e6475p+015Q,
    -0x1.ed4e891d2fa35c884b76e57bc7ec437d98ad3653p+019Q, +0x1.139525af5a7eb90705664b76bc8bb81c40066e23p+023Q,
    +0x1.5217fd214eb724af5d42312cdf78666178ec1db4p+025Q, -0x1.f443c16a51cea88320df1d50f3d9a478cf78f9c6p+028Q,
    +0x1.e278cf1d78fbcd4104003c32b3a0be41b1e117fcp+033Q, +0x1.b736030b8423b163d8218a6bb9f7389167b7942dp+033Q
  };
  static real c2406[] = {
    +0x1.76a0d69d9a7cc8fc88cc0cd94a370b266ae5ac6fp+004Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.a558bdfb575e18bf62b25943b6458e682b0e23a9p+010Q, +0x1.c0a8ace8f2bd4c2f41b16b5b7431126ce6951a77p+007Q,
    +0x1.15cc5d95ca5f6cf190b40b9bf802c6a20598e6b6p+017Q, +0x1.b2a372e20588062b324da1d039a47f743dd12ab4p+016Q,
    +0x1.04c702f2738b26e0056d1ff0ff56e6d051afcad8p+023Q, -0x1.1651c99cb54c219af57ebbf6f8f6a0d5650833bdp+024Q,
    -0x1.7c8685426cf0ad39e3eb2c311cab935f7a381592p+026Q, +0x1.9ed1ec664fb457eb0c2ced02a6929f5f8dd83199p+030Q,
    -0x1.439d09d87672ec2d0278082e8b0e72642746caeep+034Q, -0x1.0e09d3078f94ad184327d78acdc2707f808dea5ap+036Q,
    +0x1.5fc1d382d1d314447da2acee162adf1114a6c294p+040Q, +0x1.40377e3ebdf7e9e9462c65e8954ae2eaa9d92834p+040Q
  };
  static real c2407[] = {
    +0x1.c54a6573e2cf44879d3dcfa238304f739b4a897ap+004Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.69d547d1c54584744de0394ab6e0e1a6066179e2p+010Q, +0x1.1171e70fa9c2002cc3e728b05e28b99acea988bcp+008Q,
    -0x1.1c8d41ed50d4dd9dc55451e3a10f6069f49c4742p+013Q, -0x1.8b4287a9c1bdd91f32be4d2897a83221068dd79fp+016Q,
    +0x1.cea3dfe9dc99f6ce6b4f0e0bfdd13f68b9605c04p+019Q, +0x1.c6c50a2237a300f86dd06fbf99dc2ce33500c537p+024Q,
    +0x1.5ec515f95b96dd3f4d91a45f50efaecc47a3a495p+029Q, -0x1.859bd5bd368929ba4b0982f0a6a37f3de9f3a60fp+031Q,
    +0x1.4276726d797ccee5ad336ff83443088f8820279ap+034Q, +0x1.7862550af7ec13f85c5c02da908b5f77258aef6bp+037Q,
    -0x1.6c8f0e97538bc49b764d094df0a3c8ca3b9706d2p+041Q, -0x1.7700f2fa183179149f8b2797dec37e3a1599ea6dp+042Q,
    +0x1.767793cc6362affa60feb5e357386bc9b664b1f8p+046Q, +0x1.54e3f40a11621c3e72e7a697853292e3eab40c9ap+046Q
  };
  static real c2408[] = {
    +0x1.28d32004399090c08552b4c980d22ee9f4a433b0p+004Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.518240e7fd86288e7d0b691cd27d2c8c951adc22p+011Q, +0x1.5f8014a277ed35228bb16340a476bf42524f5e3cp+007Q,
    +0x1.6831425ea0a0e3846ae79230b98fecb424ff9859p+017Q, +0x1.6ed669ed341e571b8c5ec810182e0e023b2bd6f0p+017Q,
    +0x1.d6bd08d3f506ab29be31346df58c0d2abf0a797dp+019Q, -0x1.72fdc8f3fa7cd1fd0a8e9e056601516cd77ca748p+025Q,
    -0x1.8b00be12e66f6300f8d18ffc41e59b73c8140ea3p+029Q, +0x1.986fb9259cf8cfac1bb582cda8267eb49ad46be0p+032Q,
    +0x1.bd5148516219388edcd007e9b39359887a497768p+034Q, -0x1.eee43e7acef56b3cdb9d9e026289af09c056433bp+038Q,
    +0x1.5f83ece05793d2a750a65f6ad9aca024ef38d94dp+042Q, +0x1.67555df0c034e2b1fa382819c8bb59987d162038p+044Q,
    -0x1.5a17fee9c69073e87f61d97bc5e5caab3988d175p+048Q, -0x1.21c01a3fc5cdd4c15ff83a26998e0aeda8430a73p+049Q,
    +0x1.d9a4c9ce583a7b7415c65b71aff10ee19341f196p+052Q, +0x1.af2ca2e4aebf0a2b937d0d5ab628198d38722256p+052Q
  };
  static real c2409[] = {
    +0x1.8e46c3fc7dca46d6e7944b7b722a537c3e2123eep+003Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.b5b3ad1d95f90af728fc56421c42f2d36667c836p+009Q, +0x1.cb0671eee7a39268fd8557a033d1bd74978ff296p+006Q,
    +0x1.d5c13a4878c0a467ad4272360c6458e6ae056fc0p+013Q, -0x1.2a1c9dfaa91807d98b65244ce89cd91a5cf8b8f1p+017Q,
    +0x1.66284c5a7b890927b6a80910935efa5ecaee5973p+023Q, +0x1.c440f9002db3508f0f33016857fc5ab8ca503740p+025Q,
    +0x1.d044cb55e7ddba9185ea8a106e3a99d00154c4c3p+029Q, -0x1.1a41570c8da8cf8eb85fcca6b1381375e1198175p+033Q,
    -0x1.0669d7e325287115c4c602b8220f11f8c5891234p+036Q, +0x1.a6e271428b8d84893bb4838b6e891b749bd7bd62p+039Q,
    -0x1.e2271704930318af73b3d27c235b3f90c5c2791dp+041Q, -0x1.8964bccac86d3702a92da4a3b20d61c626e74a07p+045Q,
    +0x1.43d0004ada63d3720f5383d3b3e8ba7b8cedee59p+049Q, +0x1.cb8f0317a76e49aac797bef4355b22c215648338p+050Q,
    -0x1.a2dbc11740c28c30b15dd93f71c6b65e3e91ab46p+054Q, -0x1.36e8bc791fcb2a3d573a14bc5d631ddac460b8dbp+055Q,
    +0x1.aecb8b1b88d7627765b90a9f36e110a6a97510aep+058Q, +0x1.882af35b0514c64db3ad45fb06d88da7cb45717cp+058Q
  };
  static real c2410[] = {
    +0x1.aa4738bb7fda45f2f3f3100076d5dc9c59021f66p+003Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.7c77cc6f5eeab64e82cc3df431537a1c25bbe9bbp+011Q, +0x1.edfe2e3dca3dfb5f259c9f3156f15b192aff1b60p+006Q,
    +0x1.5dc91638389b0f778aa5441241d2e1c3ab70d169p+016Q, +0x1.bcc69ed36ba55c58a4d89f699d1c3af0c1acf81bp+017Q,
    -0x1.2e3107a4246365de73dbf3ad2eb05689d22d2adep+023Q, -0x1.3a97a7915a87ed58a77f812396fc118193dd91d2p+026Q,
    -0x1.fb447940a1a05126db741584a023ca4832cd7462p+027Q, +0x1.d2761b10936b610eb922d4b55bd15ee365c081d1p+033Q,
    +0x1.22a7e206bdd15a3ad046c3ff2d8393756e392702p+037Q, -0x1.98e33d92df260cb694c35626eebea8d393c71d6cp+040Q,
    +0x1.709cba693e43e6d2b3971331587cf619ef0dbc4fp+038Q, +0x1.d36583719f4e48a8b027820020894e3249678204p+046Q,
    -0x1.02bbd7bea234eb106ec20d576eb0a8ddf110a5e8p+050Q, -0x1.60a8540af43cc1f865df610310ff12c4224a26dcp+052Q,
    +0x1.2e0e845da86e8dacdef7c5077955a1b71941a029p+056Q, +0x1.593cc8c3c735fbed6c59fc31edaffb954de4f671p+057Q,
    -0x1.2572c9273775855b6134f5486c8359aa841f0ccep+061Q, -0x1.92015db848bb9fb8cb4deb84f89e0a2e6b98875ap+061Q,
    +0x1.e32249f5d3f789613721c52e66a8c4e25e5858a8p+064Q, +0x1.b7d04b99ea671fc8484e3a0270326b36cdaaa954p+064Q
  };
  static real c2411[] = {
    -0x1.1bf78c6cd529b6f839db49bc24889c77af7c0c2cp+002Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.1c0e6cda90cc9cd74f93c40b88d344b70f7b90e1p+010Q, -0x1.af448f1b170e7420807b3d0ed59382bd21769228p+005Q,
    +0x1.bbf5f7e55d2b3cc45ad8b3e913d760095d131ccdp+016Q, -0x1.6ef9e82fa47b46bd68eae2cc5164eacfb536693dp+017Q,
    +0x1.15c047d20f21da413d6fe031311cbd9403433ad9p+024Q, +0x1.707b1139c7385975c8ae144669458293b9d184e8p+026Q,
    -0x1.799e29efadfc34afdda63eaa76fe22f6c5274be5p+027Q, -0x1.323fbe0ef4b788a5b51573f4676aeeb9193db6bcp+034Q,
    -0x1.36bbd8d152f85a02f5d0bec4c44d73c75398c0fep+037Q, +0x1.38cc5c65995ba1e35810fc505acfc31402334a86p+041Q,
    +0x1.0351ca70c7f81f589130e679c28ad6101483a6d3p+043Q, -0x1.a730d053468201c8e5b3bb4157a992819251c647p+047Q,
    +0x1.08af4a983465a78dec0e53b3bd02cf24110fee08p+050Q, +0x1.896e1c3770f533863ea06ffdd70d409731603535p+053Q,
    -0x1.0dc63ba6061424d5b5cc0e9a4871d9f1b2fdeb36p+057Q, -0x1.f5453e4d365e0adc3561a18818cb086989cadc12p+058Q,
    +0x1.abd0892459d1ee238e75fb8ea8bade1fcdb644e9p+062Q, +0x1.a809c5b1f60a5e10dd1c1e27648ef4191f468329p+063Q,
    -0x1.4f8f5a62565b6865439d2c4e89f8b35f7def16dep+067Q, -0x1.b2591583e43b7c3ed68b22a22c8291d749906900p+067Q,
    +0x1.cdaa617993b8930c46eac5e5366947a0f8c147c4p+070Q, +0x1.a4452dc049e6b78c68d5a478de29f2c9f0b6dc8ep+070Q
  };
  static real c2412[] = {
    +0x1.0b6e02d972c69b40980d0b9a17a88678fa5dc73dp+002Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.42a6fc6369b2efbc4054bf9313fc61071adccb21p+011Q, +0x1.014c6d3cc9525359cb0383d0e1f382c17b0e52dep+005Q,
    -0x1.07281a7f58ff0a418f393a590c6ddd0bdf98b644p+015Q, +0x1.ba35f7a75cb29203f04760d4903031b33ee70be5p+017Q,
    -0x1.d854458a65c32385122c5e8f2bebc4dc45b8bd0fp+022Q, -0x1.9e8f250cb53820c128063c6cf5f0ccb2eb3cb7b6p+026Q,
    +0x1.5256a578e2cb572f5b35c9b29ed5af31cfaabff0p+030Q, +0x1.8d0e4b159190326205e55818332181ec95021645p+034Q,
    +0x1.277c161095ab410d6def7f490ae26323d4f3329fp+037Q, -0x1.ce128f9483cb33ab0fec7f55f4a97ec8d45c3158p+041Q,
    -0x1.138538c4b51c88835c5771656d563a5fc9ecd516p+044Q, +0x1.6c4c9e4d519524bf4e0fdf1818d35c00e30a98bbp+048Q,
    -0x1.0ef866782c9e9f8821a5353837f2eb87c96f3767p+049Q, -0x1.93d89726bd46afa784d75f3cb3957f1d0f5fcc21p+054Q,
    +0x1.8d23ec9dfc72bb188d45adf76ea74217a14b07dep+057Q, +0x1.3ecfde8e8e980bcbc32b9b98edd2191cebe51f75p+060Q,
    -0x1.dd135d01743fcb5c2c2f9a4068c3df9e43405cd4p+063Q, -0x1.61f925dc4f30ee21f4c5f746f488b1d3c30b2e19p+065Q,
    +0x1.276ca7d015d44d457c398e02b198ef84dfa27c44p+069Q, +0x1.099ba18595bb33d62cce2133506f223210e0d8b0p+070Q,
    -0x1.8940ea28120f34f25ed3ae154b779e2681dfc80bp+073Q, -0x1.e932fff9a627acd7cd4c2d88bf7d6e5c2ab161dfp+073Q,
    +0x1.d603cc0301eafad4261fea433c72822c42486ffap+076Q, +0x1.abdef16e4d61faec30f0e5ad007d8ccd19c88d20p+076Q
  };
  static real c2413[] = {
    -0x1.ecc33f16960f42ae32da3ae01cad3f979d926db2p+003Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.1aa2b615943edeefe69aca45dd3df74fa25e81b2p+011Q, -0x1.46d6799a774c9544c4cbb0e60e8d4e021d31cf7ap+007Q,
    +0x1.3b684de4fd2bbc50f9268851e8f053d4005af601p+017Q, -0x1.2cc40f450b803c09b6612ff4cb08dffd23dc03b4p+017Q,
    +0x1.0f72d34e7cab0871f67a5437e455a171022de532p+023Q, +0x1.99ba4c16081acf9f6938d891ae455941122f9028p+026Q,
    -0x1.695dac7898d241eda1748eb07847534cd0ca5807p+030Q, -0x1.b23b05e033a8dd5be5d9ea8155fd070225831abap+034Q,
    -0x1.a5fe18dd322eeaa531d3a659e56f41042910cb3fp+035Q, +0x1.1dcf490e7853f3c297b59ebb910e678f24a10b01p+042Q,
    +0x1.6c66c726b26c4be4932853d39e6a02ecf8c49054p+044Q, -0x1.00ef071763e66e6e223fc462b89b4bba65175d94p+049Q,
    -0x1.c1902e55c0341f90389a3acd7be993b1a6ae28e2p+048Q, +0x1.4b5f65c90009e70a35f0775f40f76ff609fed395p+055Q,
    -0x1.8f6410ba159dcaddd84412b8a94950e1af911bdep+057Q, -0x1.381c44cb41f79d4cfcda8fc4100a767394e0d9d2p+061Q,
    +0x1.779cafd65a529dd8ca1a917bcff7cd4ed77d6568p+064Q, +0x1.adabcf3cb7b2414564f8e677ab6681236fd705fcp+066Q,
    -0x1.4d6a41b13038a1884ca4386caaab59d42a5cf245p+070Q, -0x1.a82b096f3dded8d75a6797462792ea6fa5673ad6p+071Q,
    +0x1.574cf8766231346ad7d9ead936d43f387db9bc51p+075Q, +0x1.1f1bafbf0e4fb0bef9cd25fc64b1f9624e9a32a2p+076Q,
    -0x1.8f7bd22a8abc72f6a614d1ecefeca15caa482cecp+079Q, -0x1.e265f3122a42ff7b33312c7ac84b32f63fdb61d7p+079Q,
    +0x1.a955df3dece0f479fe3baead7cea3b05bbd00e29p+082Q, +0x1.83329a08e2179b6192db708b98e0b093502d42f0p+082Q
  };
  static real c2414[] = {
    -0x1.78068d56561fc54076be9219492e5cb38da09683p+003Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.0f4069bae5ec00a9efefc193bbf3c10210f92a5fp+011Q, -0x1.fbe5e98aabf65e78409a864a13a6d937db65c15cp+006Q,
    -0x1.9d3a00e487f1bd43a0adec3ac91010fa3fe2bb97p+015Q, +0x1.512a1603e60317f11d3ce30e8868c0e555bb3bc1p+017Q,
    +0x1.13a38c2dfa30f11d900934bc4ace77291359570dp+022Q, -0x1.7ac04ab7f0edb50acea403d6c9cad0dbc7bc3a9ap+026Q,
    +0x1.b32a955234c0af77d7bc8748998252e131958d13p+030Q, +0x1.bf4d3f2da98b3d2c07dc2d13fc590b8068e1691dp+034Q,
    -0x1.fd148fb3cb7f7e33d954ecd24ed5657a23c4e16ap+033Q, -0x1.448f3fae1ea8878061cdce80860ef0a1acf88606p+042Q,
    -0x1.57fb4aa2c2024800518f4ce16b94e77af73213e8p+044Q, +0x1.45e0245fee34c72f8b8bff97b9b29f19c0ddc02cp+049Q,
    +0x1.6fbb04b6e7c7cff7557325bcf84202720cd739abp+050Q, -0x1.db3a7917f382c5d997b570b9219a6af5b9b3fdf2p+055Q,
    +0x1.284b95942d9cb14f032041cc173828f5431f22d4p+057Q, +0x1.01f78122cbe2bfcd9ba28651983d97973d9bdd63p+062Q,
    -0x1.d30e8040e273b23fd7f5b01fb73654e183274bb2p+064Q, -0x1.a3f82a4458b3e39bc1d6674d3baad31daae0268ep+067Q,
    +0x1.1b1b82cb9b985c5f6f93f9e7ceab6529c157f693p+071Q, +0x1.fd631067f908d09a8525734b7209b86979142dc1p+072Q,
    -0x1.9024e79fa327b92b568eb5d4e601ddd3d060918dp+076Q, -0x1.c1c951202a3bab03dddb224347bacf4855edf970p+077Q,
    +0x1.5e9fbdbf7d1df248b57cd7c02c40cb5b7fbd5278p+081Q, +0x1.1386a3977e4abb7f96ff876db049e021cfdbcd2ap+082Q,
    -0x1.67864070a90da99ce44040e82b05818fbde31b2bp+085Q, -0x1.a6ec49bc92b3d62e88c726eecb0433c8b6459bcdp+085Q,
    +0x1.5696e2352f6514d9eee4bd908f4fce7dce3ef914p+088Q, +0x1.37defd53fdaa31c983e233c75e31b9b3d468bae4p+088Q
  };
  static real c2415[] = {
    -0x1.b4f4452d001799abe0396c4c99b1d3f2902bc3f4p+004Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.9682b22b3c78d4dc6961284ba90f3ca73f0218c7p+011Q, -0x1.1a68d44eb4905dc899bcb54209848938725545d0p+008Q,
    +0x1.bc2b74194e520350db258245715c75918819bac8p+016Q, -0x1.02a236c3fdc9c7c347995d558f958fc06046560ep+017Q,
    -0x1.6707ba5d11befed3825c0ead1bf2477a8645892ap+021Q, +0x1.c5678548b46c47b07aac414edd1b8a2c49337976p+026Q,
    -0x1.84930fcd5528c55d8586368617a3b8a18d3b3d38p+030Q, -0x1.23f21c4c526f5eb3a00d36f6b0d7296922dcd72fp+035Q,
    +0x1.08a087c7f9273210c7740aaac21fdff27d77c1dbp+037Q, +0x1.d3886f544ef30d022c7c669447fb6044d4e4e8d9p+042Q,
    +0x1.6d8de3543a3c8d32c79f0d1f3ee68fba1ae97090p+044Q, -0x1.03a77e3c299ddb9a2e40a7def91f1b7abbdd6324p+050Q,
    -0x1.755f88e784b83be5c21c503d5d12d686e0ee9df3p+051Q, +0x1.a7200088eda2ed6c8c130b1b44661916bdbb70ccp+056Q,
    -0x1.1b379e6d32e17da788aad436764994a2c2923a06p+056Q, -0x1.03db57ad510e406f2bef1f95c8683f02c746f728p+063Q,
    +0x1.4aadeb713e805d54cf9daf061e69de60010b42f9p+065Q, +0x1.e7235decaa9f8dfe3eb8f58a83351b25d84174b9p+068Q,
    -0x1.0fb357cc5c7e09e5a666df692cf5080c6ca233c6p+072Q, -0x1.5c91941d7e9e792e61b1bc4fc0ce34ef55ed3edap+074Q,
    +0x1.f516df1033bae289d877b3707d81bb172352b36dp+077Q, +0x1.789f9d8ede34ec4671534f339205ad3cee3bedcap+079Q,
    -0x1.26f3c6eaf017931ff94d69a3dfe63b5eaba1dac0p+083Q, -0x1.2b49b08779a2af7a51c47c08c7c0e0e6be6b600ap+084Q,
    +0x1.bf570d1ee555879017641ee726cee8486982a3b4p+087Q, +0x1.4c81acd282f1b04734cdb0bcd247936a1747d07ap+088Q,
    -0x1.95a27ee489ce454d960cc2c1ea5cc311a4a80f63p+091Q, -0x1.d16e6f0028a81e6ed3698fe75fed71ff10428d2bp+091Q,
    +0x1.587f4153fdb0ba2fca20652cd2d518f9711f0112p+094Q, +0x1.399b923a9cd1dfeae756f66858ec095603e21780p+094Q
  };
  static real c2416[] = {
    -0x1.c31f847833733117ff42d4837ce0aebf0b36a902p+004Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.1b0f9174b64960c5a5f56cbe42f51a81facb2fa1p+011Q, -0x1.23419fac7779a294b88421c303d8df9098479339p+008Q,
    -0x1.23d9716e05ef8cc3ac5ad3fb5df65deffaa1a7bcp+015Q, +0x1.50f70cf0a8e47ee3cbe7d810593a4e0ac9580231p+017Q,
    +0x1.e11f779a021e8771bef0eff0b02500180edd0c89p+023Q, -0x1.c08f5ff079fb9a2064842498ac24fcd08cb31741p+026Q,
    +0x1.377d6f7503ef174097092d3876790f6355b57679p+030Q, +0x1.412e56d029f94c1f3fd583db005c2111cae55b7cp+035Q,
    -0x1.a61cefcec59b98900cb3c3bc7a117aa25039960ap+037Q, -0x1.1c4dcba94a59af970f03da215aa58c400c074a76p+043Q,
    -0x1.85353b19a60b686761f75037012e0c11787c1af9p+043Q, +0x1.5fa4a4016a1adbef20a9d3c8f60d4acc4f74d77fp+050Q,
    +0x1.0375dc1b5149eb765e9ec909b6c879c694f563d8p+052Q, -0x1.413fe867446203d1644d69584187973466076340p+057Q,
    -0x1.ec2a1b5b2d7b56a0cebb42a0e5956e47bbe9d541p+056Q, +0x1.bf133a17ece64fcda804b002801f8b3b16530815p+063Q,
    -0x1.4ced61b7f2c9f7830f9af1e671926e89bfa3c07ap+065Q, -0x1.e13352b6a6432b5fd1efba2a08ce02f55b836f93p+069Q,
    +0x1.9ad0987af9ad490dad7aa67e331599e63fdff76ep+072Q, +0x1.92986b6346612bdfd03d175e6ecd807f943a608ap+075Q,
    -0x1.f34cc04fd991474b29c0f897ae839eb7b3825fa6p+078Q, -0x1.04b635ab306e6cc3c432813dcb58bc23061d74adp+081Q,
    +0x1.819fd40faad8c4d17fd1bb0a89f06d0727ad666ep+084Q, +0x1.019dcce7edd08d8ea5379fc2651625f0a54d3708p+086Q,
    -0x1.8eb285a6f2b92617e4bbe6d28a47b45b10ca8c0dp+089Q, -0x1.796e6083482a9a10d6ca12b27c32659373af5b6cp+090Q,
    +0x1.0fdb1175eba517d893338a78765d5b70ebddf673p+094Q, +0x1.84cb06c62bbbfecb178807d385fb794de8550c9ap+094Q,
    -0x1.c1595a517c60f4c94a22e4a06eda983fbc57c23fp+097Q, -0x1.fa9131c10f32f831ed2bc8172d1e73b0d55aa319p+097Q,
    +0x1.5d4d291fb7758218611aaf71dc84f94f23fa29e6p+100Q, +0x1.3dfb326d0c9f9b95575cbf0255c3c95f9d09cb14p+100Q
  };
  static real c2417[] = {
    -0x1.08a221055b7c21011ee28582e022761e39b2f08bp+005Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.d22244b08df8af6c808441c3a28ccaab11e1e432p+011Q, -0x1.540c4270f1bf8af645e4efb9cb9264f80a998f87p+008Q,
    +0x1.ef997f503c598a0e1a05c282fc296453bb7eab1bp+010Q, -0x1.01fa333ddf24faebe00d9126e8b31a89077a2a18p+016Q,
    -0x1.5f2048a23d9bd6af3aeab45ca8f73512b788365ep+022Q, +0x1.5215ff67bae51c51d6819bb2e32d629cbb328eb8p+026Q,
    -0x1.bf62ecd09f68d39d1c40b8a30743c785c616fa84p+024Q, -0x1.0a8ffa93b599c1e60beea050ff0c95df9bcb2f15p+035Q,
    +0x1.a4aa7707c707ed975bbcb2dbe65ed98675215b8dp+037Q, +0x1.05c0ec96ccdab98710952231c0e7737c8ed956a9p+043Q,
    -0x1.3b1f6062f4a289ade53d947cec4fccbc5657a337p+041Q, -0x1.67bb63c6d8a64e95cf2bd6192f9aab89d1d4132bp+050Q,
    -0x1.aaeabfc026e105f3559d864fcc15822656a26749p+051Q, +0x1.6fe0bd0163e1fad6d09f5e7d263f71bb5a438e09p+057Q,
    +0x1.2ba2abe63971e05d5c220ee89d4df81d349752b0p+058Q, -0x1.211f1f6c70e3367d940276fa0849861df8dd5e28p+064Q,
    +0x1.558b9d63a114a6b3e27bc761e9ca13ba7fe5097ap+064Q, +0x1.639e972ef8eb15466b6ca28c5e763f400bcd0c6ap+070Q,
    -0x1.a0e0a016a3d6da9aea57d8a3b2cbeb550cda6b64p+072Q, -0x1.5913dd5cf8bc8c620126747ae2df0d8055182d93p+076Q,
    +0x1.58568840e951a2ccd5459d570b3d8c3a7117782dp+079Q, +0x1.084298eb40271ea31191c01682c73ce53818383dp+082Q,
    -0x1.5aef6ce3ebfa7e361ca0bfa9dba3e8006d4d0380p+085Q, -0x1.3d0c15ed4be6aea2322f75c093737c4b7ba3b8b4p+087Q,
    +0x1.d9d93cd043d90cce30e219d03b7a66cbe57f9bf1p+090Q, +0x1.2500547e8b1e5a8f00cfd2c69d0d8b448f8ff488p+092Q,
    -0x1.bef733bd0d0b3c89287fd4b3414518fd4dfba613p+095Q, -0x1.949ad1f550459b950ccd88111195aa01d68d63d1p+096Q,
    +0x1.1b2651fc4e0ea5d0e873ada825f3fcfeb07e3247p+100Q, +0x1.8b4601dc0523874d8cd1078d9112e53c58da5418p+100Q,
    -0x1.b7ee4ed65798bac289db694bc3f449bb5bf7a04ap+103Q, -0x1.eacbdede1fec46b9f44f1a2450210582d235f670p+103Q,
    +0x1.4384ff7689b9d9bfc89a2ecfdd6d9a209cdfbed6p+106Q, +0x1.2682d6c60d7a28be8331871332827c5a51feee34p+106Q
  };
  static real c2418[] = {
    -0x1.4c5df7ab873d4d00df35ce02860fb3fe34102b0ep+005Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.a4c54b95d3a81ea06756d311512485948ba9cec2p+011Q, -0x1.a8a1b0170e2846c2ef48626119468ac846fe77e4p+008Q,
    -0x1.05a30945796e7f2b8ca87fd980e56822ba43c355p+014Q, +0x1.3704b24482d4d83a9c79cfaa44cff34cb9172d9dp+016Q,
    +0x1.156ce58204be0900cd98950625029ef0da316047p+023Q, -0x1.3a3fbb915df6ca5e9a866bd902d7172cbefc9c06p+025Q,
    +0x1.33d85a28276fd6bfcafbd778cba8aca9ac8f2ce2p+022Q, +0x1.04dc7b4f657a891fd9eef377cae42bf02f51153bp+034Q,
    -0x1.40f63aedf01dbc1b9336ce391fe95da52e408293p+036Q, -0x1.0f0d4fe067595359010823d59d1e3db0d4fd3a6ap+042Q,
    +0x1.535b9e8e48c31268acf26c1310264d6c0e3fc1dbp+042Q, +0x1.8efcecd0e02f0b633b41ad96eb8b00ab2dadec5ap+049Q,
    +0x1.588f231dc503280c9933d2564a9d39146c74371ep+050Q, -0x1.b890a9d8b49b2aa3314851414ea6bf0c49dcc90ep+056Q,
    -0x1.8189aaee3319ffbc85eb0aa24a6a5823e654f9b4p+057Q, +0x1.79f29256d452989c0d032fa83149fa0e0e00bfe6p+063Q,
    -0x1.36cc16af8e1a4091be18c91048cc0ddba4419c89p+061Q, -0x1.00f151cc819544ea62db97362d765fd2bad8a43cp+070Q,
    +0x1.9302574c69ba5c7919beb4799a5c0bb15b845fa4p+071Q, +0x1.17dd8c10ae5572e247ee4395b2bdc525dec18975p+076Q,
    -0x1.b35251a364beb62132713f3af092f11c2b58e977p+078Q, -0x1.ea294e1bd04bde6ac60a417ee108d51b83189983p+081Q,
    +0x1.1175f364681da40ee9c037bc9db4c340e4b93b37p+085Q, +0x1.5828483a2778d0673fbef3a105be2004fd21c751p+087Q,
    -0x1.d545811cbd9fdf9f4fd452c14da92902caa158d8p+090Q, -0x1.7fbebee2dca75d24da3481f6c946d008088afde0p+092Q,
    +0x1.1f1a71fc20f2a1db4882ed9934572dae3196323fp+096Q, +0x1.4d8160bb4e197d9e7a8e7936fdd55674e549b620p+097Q,
    -0x1.f40a54917264680904d09c6a9d0389253bb922dfp+100Q, -0x1.b5987c284d7a778513b1ea95b36e2f7aa2a330bbp+101Q,
    +0x1.2a7d84aa5eff8b3b1ea1467114230a2bcee583ebp+105Q, +0x1.99f0a914f6731dbdb97f38cf7504ceb60d79c445p+105Q,
    -0x1.bbacc04ce7864357fd0ead724939fdb6b4c9f10dp+108Q, -0x1.ec181448e9d469520dd79a7bbf8f9078b5915bccp+108Q,
    +0x1.3bf586e7c22e50a07e691ab38b2ee443e39c43a9p+111Q, +0x1.1fa0e9909b3e2b3dbbbbcd956ff993b523375fcbp+111Q
  };
  static real c2419[] = {
    -0x1.9e0de4f32d998b6e62ace16555d93f2cc32e18e6p+005Q, +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.14b40e670619458a8db3a5d7446cdd6fcff8fb54p+012Q, -0x1.0751e985c7af8cd267ac15edc72930a86e7ac0a3p+009Q,
    -0x1.77155abaeb5038f363a29f3330125b84526f5d56p+016Q, -0x1.3416f494b2a8c9feefbfc8dd99f34651327698b6p+015Q,
    -0x1.52a3d1aab11c6b39d3cdafa65f140108e9f790b0p+021Q, +0x1.2b703b72a50ca0c5af422f0e8ef921c073b2e5eap+026Q,
    +0x1.3f096acf344fd78519a157229481f873ef1d7284p+029Q, -0x1.091a56e32bc3c044560c3f6323a039b6a42453edp+035Q,
    +0x1.577c6da2f4363a2b644a2156799ef0d984a7bcb2p+037Q, +0x1.232748a0bec58aa1fdcbf76885d59b9cfe07da45p+043Q,
    -0x1.053f71fd6aa3d5f58a36d2fba690587a20b46cf9p+044Q, -0x1.c2127167f45f08ba9cf3110f03ea456c0a9269f1p+050Q,
    -0x1.247260c63353742ddf2ef6d169185ea6a5d92c46p+051Q, +0x1.04ff6e0ad859a21cd50d2b55695f7837a24ed54dp+058Q,
    +0x1.deb1efd3adfa6269b5c25d1c33cbd46f96b8cc7cp+058Q, -0x1.d69f4892d40c91a96621115dc364210c14988967p+064Q,
    -0x1.e475aa79f536deb5739e858e67fad861409ef7dcp+062Q, +0x1.50ff7b0d8d2916af726f4349bc628134afc05942p+071Q,
    -0x1.99b871223ffaaf9fcef5f45231b1eff2f82dd650p+072Q, -0x1.84232a00f993b20b8609c5af74be5bbf7a0c238dp+077Q,
    +0x1.069a722e55d1170063815b4b09ba22dc3ba81d3fp+080Q, +0x1.69b83ad9a31e20324ee68cbe428c1007df7f4cb3p+083Q,
    -0x1.6f2d23219a36188660c720b3032da107c4665e3dp+086Q, -0x1.10f44fcc0c96c0215f24a409a6417b8726c90396p+089Q,
    +0x1.5ca2e689d506d5879ef87d0af4231f4716810106p+092Q, +0x1.4c03e16280631625180b71ec591664ce71dd709dp+094Q,
    -0x1.de3e8fd0e9a3ea40a40864aca9135857c31b89f6p+097Q, -0x1.41fb95f9e090ef852cd8ce52cc5a8d257b14ef5ep+099Q,
    +0x1.e13a74ec2cbf8ee4a9ff14b0e2292e46d28a82a9p+102Q, +0x1.e86b0df13e7b834141b555cc41eaae616241ab01p+103Q,
    -0x1.5ec1cb8ca188228084ef5b54b6af853f132bb755p+107Q, -0x1.18826093d50636165447b1eb1825a7af757f28fcp+108Q,
    +0x1.62ca58e05a05d1caed45b69502a340ee14f900ccp+111Q, +0x1.cd6cfaf9611bdff313453bab4882d775e84f704dp+111Q,
    -0x1.c301287914f4a63904b801764f8cfa5f0a2b5542p+114Q, -0x1.e7a25eba187658eb81a5a003f0f662a0ac3e7679p+114Q,
    +0x1.14149a7c08b774655cf8ee7d7f148ea3dd80eff5p+117Q, +0x1.f6a6bf57e6a518f2f9c4911a8757ec7042e0ff6ep+116Q
  };
  static real c2504[] = {
    +0x1.06df570ab0b709d6f40c4142653a9ce970051db8p+005Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.3e57fddf5bab7b5624498824d6bf428533740593p+010Q, +0x1.4a98b4f6b3df4192caa89615143dfba1b0498646p+008Q,
    +0x1.bacb7d7369465981cfa87a2f75bae242f41ddb0cp+015Q, +0x1.7cd3c1ed81c010792c0c21b8523953d20e291a7dp+015Q,
    +0x1.157606c3a2e920481fdd720c7e63f7cfc748472fp+022Q, -0x1.ae549d2f019a5152fafd8434aba5b4ce233225bcp+021Q,
    +0x1.b28f06d31243a39de6d14435233436759bdf0b34p+027Q, +0x1.8c7b7186efcb845324cf976fe03497ed1c90a0f2p+027Q
  };
  static real c2505[] = {
    +0x1.37966e0ef76444225bbbd5ad63fa2dcbfd00dce0p+005Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.15fb2fa9f965e96ffd1d0eb4f1a833ee90e8b901p+011Q, +0x1.89b524bcd457c1c3c804e0651b220a31bd85b269p+008Q,
    +0x1.d1c07f07f727318876725f247b9b442716b5324dp+015Q, -0x1.44b79457cdcf5927e477f7dbbe9d7e4667d6dd2dp+015Q,
    -0x1.6f89f2ab9380db73aba1988d79fb0086845854adp+020Q, +0x1.4f1ca58ed7ec906457c4cdf2fe21e385bf6a15e5p+023Q,
    +0x1.24d948d5c000617cd27f9d308ab8798672fa58b6p+025Q, -0x1.3bfe18c7b67b8a0c89f2110a6727360d97929975p+029Q,
    +0x1.34b61fe9f85365da0e854dc7302daabfc6283065p+034Q, +0x1.19a96bb9cd5255e3a86ed40cd90a367173c92e20p+034Q
  };
  static real c2506[] = {
    +0x1.695662ffd7bb31861d6a16abf285286f2a43799fp+004Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.aea69284209c4c2732e5adfbebbe114b0f58b9aep+010Q, +0x1.c0338efcdd76852b4e5ada70696321629e2ae71bp+007Q,
    +0x1.3868ec70263ccb245f215f5660066b99fad3f452p+017Q, +0x1.02c5226f29b4fce2d45a28dc13aec04e043d1bbcp+017Q,
    +0x1.3cc7de8783c5ed4be98f97774cf2fd977d389452p+023Q, -0x1.5d61fa13661c08f1a69774923e2dd843453b2240p+024Q,
    -0x1.f16595736b14689654133c34bb3a5aa7cc3a9179p+026Q, +0x1.0a5dcfe83802c59bb432eaf4d723393fa76eefddp+031Q,
    -0x1.c25c8b10883d3aa51ca5daa6be947248726b8e53p+034Q, -0x1.6515266bf2b71e341d2c4d5d83b66e8a3e4d2f83p+036Q,
    +0x1.d80bfde4c0da16fc87d10f7901bdf6b9b65a1fcdp+040Q, +0x1.aeaf83231639bee5ead9b97e73112f5f4b9b31ecp+040Q
  };
  static real c2507[] = {
    +0x1.cb92a6aa13070b83d65e9d3d87fbbf79d4246cb2p+004Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.751022d9a94c542c24543dbc4ed68ccef6667be1p+010Q, +0x1.1fbbb551ab3c9d024640714f9bdfa0cabc13dd38p+008Q,
    -0x1.5d1defda4cc4dc35900ce312fb24c613ad76b71bp+014Q, -0x1.ea82e550e7d899e16fa0ad2caa5474ac349ad79ep+016Q,
    +0x1.4d6b0e6d991857e4430684b34dedfaa998815a09p+018Q, +0x1.1c8e7613bd1a9de9f9ce71737b8dcd53186c3f0cp+025Q,
    +0x1.b72e23f8d40a6901865e6e0aa60fac70a765e4ccp+029Q, -0x1.f8011058029e18e18d69daf8d903e0c17888954dp+031Q,
    +0x1.c10dfa01203f0cf353ee47f2842351cdf0969874p+034Q, +0x1.f3268c2ceb6a1d5d6572c6ae7572a12ebcb1eeaap+037Q,
    -0x1.fb7fbed7a76d09b39c0bb14953087af7f80fdc39p+041Q, -0x1.fe42bdf87a371667834a8d589680ce9488dec192p+042Q,
    +0x1.02a72e31fdf5edc0a3528439ccff055c9a4c47e7p+047Q, +0x1.d7faabddf543019b6e9a66238c3430965391b79fp+046Q
  };
  static real c2508[] = {
    +0x1.11b81e1b9ad9a61cb159f5cfbd94a89599cb5282p+004Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.6cfef8358b87e6620563c58b3b96d7caa1c5ed6bp+011Q, +0x1.4eb0e4cdadc6fdb894d104546957252c6e2f8bb5p+007Q,
    +0x1.a970ff4f5cee3a821345a7234619167662b381cap+017Q, +0x1.c7de51123965ec5343a1496fc4105ac7fb61829bp+017Q,
    +0x1.eecf168a32fcfe31ddc1cee53c63bbc7b2735c0cp+019Q, -0x1.e2b9ab9bc2634df520499263f5a96887cdf465dap+025Q,
    -0x1.137d696003dea919ab094509524cce34b0cf10d2p+030Q, +0x1.10953de85ee3f191bb211f1841eda4d80e238b78p+033Q,
    +0x1.0b5c17eb8c769ff9ea3ad703bf7e14a819e8612bp+035Q, -0x1.53cdcdad3ec43db8b503bb61707f795153321c17p+039Q,
    +0x1.fd0e35f9df3939f0ea1f1a09a5c1ce6e0abc0206p+042Q, +0x1.f9bde4c2f59781a783f17d55e4a191895127a01ap+044Q,
    -0x1.fa268459ef770dd42b1d76a9bbfc736287acd087p+048Q, -0x1.a1a71c6bdc22087b3bf3e46597ce4344e05cbae8p+049Q,
    +0x1.5a9511ed467164169c2e1062196810a2ea6cb726p+053Q, +0x1.3c36e27c3b9b975abcd99130ae68a415a7028953p+053Q
  };
  static real c2509[] = {
    +0x1.69d1a300fc3778851ff5fb03c8fa6b1af83309e7p+003Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.792e796362888903da0cb8fd499470b2c9206f04p+009Q, +0x1.ace8e93f43d0ee69b6bce444cae4186f53b5e4d3p+006Q,
    -0x1.1037b54522519e6c4d95bda2bd0c769c66042978p+010Q, -0x1.7d9ebea8b554d2cb6c850c481ae0f50c4435cbaap+017Q,
    +0x1.ab4601fcbfa986f84dab128dcb86e0cb24e662dap+023Q, +0x1.2423f14ae7dafa9a44c96b7d0eb99b9edf6f1573p+026Q,
    +0x1.382a3320b906271f8af6cfa7d8225a6598890a05p+030Q, -0x1.783688dd9720433075a271ba46ebe945e9fd72a0p+033Q,
    -0x1.622802e6b1543b43c60058e081c68f4d029d14fbp+036Q, +0x1.2174f4f998e24c3e0f88842e8ab489539f9c6836p+040Q,
    -0x1.732e2a0d6fc7cccb6a336a00053c5b9e438a111dp+042Q, -0x1.1488d2093b40c572c08c1d1d027514d98aaefaa5p+046Q,
    +0x1.dc0df6f19f5f6e5bd6620247eb8a7aeeb49f06a7p+049Q, +0x1.4af5a34ca0fe55a7cada796772a73495710dd14bp+051Q,
    -0x1.37d04d31bdeaae146d36a48dba8aec7134ebd483p+055Q, -0x1.ca2c3555c4122602067bafd1a2237e38bba12569p+055Q,
    +0x1.4252b7a2d23024b6d2ae191a8dada6000301c697p+059Q, +0x1.2614b092d36fe2b0fddd154677f26041899ac7fbp+059Q
  };
  static real c2510[] = {
    +0x1.87665c651dd093ee3f8309029b1e958f518d837cp+003Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.a9f5f0ab9f1d644de8d84cf6164c07244d63ccf3p+011Q, +0x1.d33b75c8c1b44a9391024a7ccd656b3ac8ee3491p+006Q,
    +0x1.963ae867f06e6fab33910668cdad26e7849b2d6ap+016Q, +0x1.1d0f93600a4deebb5f76ecb2ab715d9379025062p+018Q,
    -0x1.a99e7666e1e92a91c5c00253a7a6e1a517170a0cp+023Q, -0x1.a4fbe4b4ad80860ab82e2b901cd93b60a26803e7p+026Q,
    -0x1.dc23929a97618940af7f4c777722a4f015a41faep+028Q, +0x1.406a0031b49ed06b72da8537ad206e5259938598p+034Q,
    +0x1.96ede0b45f34e717d054e0a8a88970235cef48ebp+037Q, -0x1.20f1e1a542bfdd0bc3b9d21c93fad973b601800ap+041Q,
    +0x1.32f9b9cbad40a1e8ebd4396d8e89446e60b97e7ep+040Q, +0x1.5328dd40f3f2b3b5e7983be5297c8d30ccfe8e29p+047Q,
    -0x1.9087261ff9ceab9a316538e49101acda268c453bp+050Q, -0x1.0693cd34032c5f73efa343b6a5c4faaeba2973fep+053Q,
    +0x1.d3fe289d047953f352f38de0f5493e1c62fa8e0bp+056Q, +0x1.074aa68b6fafe2af4fe25ae0320c4a5896e536d9p+058Q,
    -0x1.cd3971665a3ee5a09e7bf831106bd5812c4634d1p+061Q, -0x1.398dab0e84f09f509e0135804d54ce816f8fa687p+062Q,
    +0x1.7ed9e60142e5a9db42c27607c5cd3ff0ef821019p+065Q, +0x1.5d4e2aa3dbab739e9886b169d8e96c0b54d0d48dp+065Q
  };
  static real c2511[] = {
    -0x1.e81c826f3ca283dc4c373f2515333c088ff65ef4p+002Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.ead62dd7b9c940e96284d730f8931e0cc01d011ap+009Q, -0x1.6401eac15de6e7a9783ee9f1dd5277af39c78c1fp+006Q,
    +0x1.d813308e08319d990e69e9e0547f3c1ea1aaf70ep+016Q, -0x1.e3d5a2191b1083859e06dc5be6296a47afbbbca8p+017Q,
    +0x1.654070b4fc7accd78bda42c7f711e4f219a0b1dbp+024Q, +0x1.e95179746c99c70dda4f0db969f628ba86b64f44p+026Q,
    -0x1.89e143f4bb807e0df4ef10e93e234f88d2586247p+027Q, -0x1.a2cf543b10fc8b8352f8f0fef6c6ffd1e6d94dfbp+034Q,
    -0x1.c281327fa6f14894d29e06ad50417eed077d8c90p+037Q, +0x1.b77742261c1701848b71b8fef7b8ce7a928837f7p+041Q,
    +0x1.5b1beab37512eb31146a58aa1be85c3071a39944p+043Q, -0x1.3161eabb8efe573ec48f5e40b5322193323825ddp+048Q,
    +0x1.a18aaf9dd787c103875c1efe0b5a2189d93ce630p+050Q, +0x1.234ecef93f982fb832d51a0fa613ee0cdceefc47p+054Q,
    -0x1.a4991e26f0d98945ae3bfc32335f8336fee4bd16p+057Q, -0x1.7c8026ca90720a898c1fd72e715bd0d1ceba15fdp+059Q,
    +0x1.50c1c9a6b53a7a23bfc122b76383e81199279045p+063Q, +0x1.4981698e5c4c95d825678b9dea71e406c9c94a2cp+064Q,
    -0x1.0c190bf6718e80825910f25b9eb58046c129e97ap+068Q, -0x1.58ff22345b99c76a53c69063c05551206bae01edp+068Q,
    +0x1.749d614609ca63db7c67ba705b36646fe3ee3170p+071Q, +0x1.53f742bdaeef1e34877099c270b292ee1721239cp+071Q
  };
  static real c2512[] = {
    +0x1.96ddde594fa40f95bdb090b360698384926f936ap+001Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.67314338b3940aa4e337e5da49d9dd170af17707p+011Q, +0x1.6fc721a084594ce0df7de7dc9bc8f004b5962421p+004Q,
    -0x1.c513e474a7c0e5219a7b746bbc037f411e87af7fp+015Q, +0x1.2292b34ef5cdb7cac9fb3f7e896d50d19430b30ep+018Q,
    -0x1.7c5281e3892510df9ff24e91fe77ba9c6ca0ee67p+023Q, -0x1.1c5fc9bae6f7158ddfb334d926d4b1603f2d16e6p+027Q,
    +0x1.b65bb43c9767e46839e9ceb469fdacabd79c72f8p+030Q, +0x1.1751c527e762dd1202015f220ecaab72e1a844dap+035Q,
    +0x1.bfbd147f3de9d818bfbb4aca4c7887e8e706051bp+037Q, -0x1.4e06b788fe8b1bcccc93482b39233ada470ddb2cp+042Q,
    -0x1.92d87379084e879c3b39dd28b493f96a2279f3fep+044Q, +0x1.0e55e696ee09c87d985b146b549d6bc7ee71a27ep+049Q,
    -0x1.f155c61d13e74a162a1a00d4119127f5ea1de1b0p+049Q, -0x1.3378ef37f9e318174293bd14bfc3d88ac97d6d67p+055Q,
    +0x1.42b13172525a8a510e1793d93057347519b50ce7p+058Q, +0x1.f19c5958d7dcb0c89674297519ece56c371eecc3p+060Q,
    -0x1.859e2dc0514ac0b31c1a3d9bfe72d328d30d88c3p+064Q, -0x1.1ae71960ab17c5527519c63b3ff51e3a40d303a7p+066Q,
    +0x1.e882906ce89d01529e49060a50a051b0df2ea1d2p+069Q, +0x1.b239eeefb133b10bb7070bcd1df2d5c9bb2912e9p+070Q,
    -0x1.49ea6d07bf852405eb6b083ddc8387427062695bp+074Q, -0x1.985f4a3a651fd9ba0b94d41fc5553e97eab72936p+074Q,
    +0x1.8e804398e1588173f987decc01d8d50630208245p+077Q, +0x1.6b957d7913cbeb1ab7300c5dc85f6b8badc5521ep+077Q
  };
  static real c2513[] = {
    -0x1.436af962b3bb9819ab89df582a71377783c7eb44p+004Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.22046fb54231d115c143e6d13b1a87143be317c2p+011Q, -0x1.b6e822a274821d7a340c11b3cc9b2a0a66b508e1p+007Q,
    +0x1.7cbff89408c0b304e6f9adc28dc1ab3a7c9bd8c7p+017Q, -0x1.a71a74ee3581afaf85576ebebe9fa3bac97a725ap+017Q,
    +0x1.749a0a5140a3c91e62fbae06c35a20e8f144275ep+023Q, +0x1.1e6679e39d7e870d02b3e91f975fec7e096151d5p+027Q,
    -0x1.04dd8ddfa2a2bd04312863785edfee895d11bb5dp+031Q, -0x1.382f6312c88dfb7682e4b230e5f01799fd7c3e32p+035Q,
    -0x1.85912f276fd861049181a679e90f0da04f0eed61p+036Q, +0x1.a5e2e997d7a2a13f24bbc7c7d21fb5b98914c1bep+042Q,
    +0x1.15a35787547169c376f1b60e3b8629c3c1126930p+045Q, -0x1.856152fa31ffd050f0976bd403fa413fa2751902p+049Q,
    -0x1.0889f52d6e91d78d307189d03853668382d24cfbp+049Q, +0x1.0196afd76ac1d4cc9f17c8e0a9146bba159a345dp+056Q,
    -0x1.5395959488a5bfe386946d8ac7880da43580f94ap+058Q, -0x1.f16f21f1b132fdaac914f313669666fdae161ae6p+061Q,
    +0x1.3c491c70f6652c1b006b2fcf43c34fbd4867f364p+065Q, +0x1.5eaf32e1c936d239c0da736a67a987e600c5a6c8p+067Q,
    -0x1.1bacb971bdb801d773fc8a9804e8c7913c30b993p+071Q, -0x1.6238397fdf9cc7f9fff77e5829fc334a808c188fp+072Q,
    +0x1.28031a5fc982dfdb7777c7ed5f8d23073eee1ca8p+076Q, +0x1.e9ff1f4c0aa4cc3716df91024e83eea2396aa8a2p+076Q,
    -0x1.5d56f55638846f0eb66b608c12d5a4923a022adfp+080Q, -0x1.a3f710085be923a10c24910557fb7eb7a5401b7fp+080Q,
    +0x1.77c0695bf1e7b543543234adcdb0d190a6866db5p+083Q, +0x1.56d3ee07d0816c7278d944a66f16e67f4eb0e88ep+083Q
  };
  static real c2514[] = {
    -0x1.b98acdb6f109e040992dd70aec6d9abffb024210p+003Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.1e8e16ef086d8f8fbe3b94f3e73d9e71f7e92fa5p+011Q, -0x1.31ed3efce1ad2e50e8b9bd887c6731ab9322a299p+007Q,
    -0x1.61a45be799b18602ec6dc377f30306d837632f26p+016Q, +0x1.c412f68151edde646ee331d78ac1af783d6eb60dp+017Q,
    +0x1.f30f4d438d4917c1528b969ab206f288ec9d8b61p+021Q, -0x1.0c39fa93b0d0b33f465f3380e8dd782d495615dfp+027Q,
    +0x1.35f547b06094232a2b571a70c28cf1d7bf341614p+031Q, +0x1.450273e2d9432d921de66f2edc64f894bc8f2e3ap+035Q,
    -0x1.5b3f1f9c78e5d82b30a415ed8f8e16c5d42c41e8p+033Q, -0x1.e4f90469a60e27eda7deaf3e7e595df38b0873b8p+042Q,
    -0x1.10fabafbaf7edbc9ea3ac75de4c29d59943d9a3ep+045Q, +0x1.f455e91a0fe63988505a2222cd3ef28adda55738p+049Q,
    +0x1.11e14b7dece225e69c674c328b32291ffa1dbc74p+051Q, -0x1.76b8c310e885a0df6ab80fad3e2aa889fb27b155p+056Q,
    +0x1.083651fc3635e30bbf07511575cb37d537735e87p+058Q, +0x1.a1911ad51017a008198cd3623f3fd05be20ce7e3p+062Q,
    -0x1.934d5c40f5849857fd0881e8f3b0ed50dbe7056cp+065Q, -0x1.5ca0b2f93d3f1dfa948d81a521c6dbe0ecaff880p+068Q,
    +0x1.ed1b7c1b4907237fdba0fe4315219e9e237f95b9p+071Q, +0x1.b152a9137bf361997c18c36c4ed9058a9a7e528bp+073Q,
    -0x1.61b563fd993aa7a525fbeb874b2f26ec542baa8dp+077Q, -0x1.87b0f07bc80d00a7642451f1295e76d443d209c9p+078Q,
    +0x1.3addfc1ce2d1d25f150f3bf38c53f06660024ff6p+082Q, +0x1.ea987553d7e394295bd3c55135209c4447ea50adp+082Q,
    -0x1.47de5ad59440ac22f711ae2fd28bc3ff9d102beep+086Q, -0x1.804a0414ee3f714cf81b21412db17df4e5fc475ep+086Q,
    +0x1.3c0b7c923c5dc2763ae516dd7172e44bbe6a70c8p+089Q, +0x1.205a494a45e3b6abea462425365df8a1773127b2p+089Q
  };
  static real c2515[] = {
    -0x1.048b819051237df268815ce2270d6d58cd2a59bap+005Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.bf7b3931d41ae64e61c9a2f6474f8cedc4a5a2ebp+011Q, -0x1.5b7f1dd9c5c6aacbb040128a7f172f39667d978fp+008Q,
    +0x1.18f4c3c873e0fa8069eca41804e1cc2026beeff8p+017Q, -0x1.733db638e7106efe1d63c49be4b972566bbdc616p+017Q,
    -0x1.03d109cb524abf8a121e561b1ed11210c87dee92p+022Q, +0x1.40a8fdc719d27b99c259964847fbf8c5a94e8884p+027Q,
    -0x1.2a3e7e5234970d2ccf86014b222c1450e3b3ee75p+031Q, -0x1.a88c3acb007d926cd29c0ec12db903694a299528p+035Q,
    +0x1.62fd6f924bd22dbfa256174694f6b78e06278140p+037Q, +0x1.5d30303724d8ecf023f0bc4980403d90e9eb6b32p+043Q,
    +0x1.286c173a0cfe2576971c9def01b389e11a7bc8a1p+045Q, -0x1.8e8841b3fed56cc4c4548c582ada882ac69e022fp+050Q,
    -0x1.21d234f42ffb547a5b553f09d169b4c5f827ce78p+052Q, +0x1.4d8adb4cb4ae20bd6ce3603060349d308733e1b0p+057Q,
    -0x1.2bc8dc629bd9e4ad6b97de8763278e958185beb0p+057Q, -0x1.a4abb70c0ad6f550780e27eecfbfe5f0b15ab6bap+063Q,
    +0x1.2127d52d597b664e9c8a1617d5635ee6a06d8acdp+066Q, +0x1.94af90fd302c352bf43623b860b39a4cde18426fp+069Q,
    -0x1.dcb1ea5ec067f18cca606451bcd4c4e5b84f063ep+072Q, -0x1.2908f36fabbc048e50177e44a33a182109dc6d44p+075Q,
    +0x1.bde63b3946b0f606ccd360081337013733e27f9ap+078Q, +0x1.48fee429ce4420378e530cc734a32901e7203b1cp+080Q,
    -0x1.0b0ffacb8d3cd67ba114c1f5bd178609ef25cc98p+084Q, -0x1.0bc93fc830d9acdf49b07d2ebe0cb71a3220d432p+085Q,
    +0x1.9c54cae57b76348b2aea2d22bdca673faf813233p+088Q, +0x1.3068866598f45df5900cb3e32c7cb6cfca360b79p+089Q,
    -0x1.7c696948ab05750d8166bccc491df40c275d1317p+092Q, -0x1.b35fcb1aaa9ab3d1c6e3c46b25d98f624d41ba6ap+092Q,
    +0x1.47b890a4ead3be29122bec3b971e989f41faa249p+095Q, +0x1.2b01755d9abf423f085bf015ff049e693f8ee485p+095Q
  };
  static real c2516[] = {
    -0x1.fdebf06647653ecd413b7a66ae822895ae85aa9fp+004Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.2064875c4e627623e1f7968e18ffeae1e7e90003p+011Q, -0x1.544322ce52713d68e347f5f508e4d31370d452c8p+008Q,
    -0x1.1816e8712f658e60ec05b36dec2bc7ccbb0bdd11p+016Q, +0x1.c35812e70a7e8600a0384f2844329b2e17a5660dp+017Q,
    +0x1.30a2fefd958b087b2d4e003cfb0715a55abaf0c1p+024Q, -0x1.3e6aa37bb31153c83ea8ea6bad9e5b6886687d1cp+027Q,
    +0x1.de4d1263c84fdf99a4dc6c0fff276607af865f46p+030Q, +0x1.d301868ff665ff6557c6489e0cc479d69bcc3fb5p+035Q,
    -0x1.31100879bcacabc6ae19c431ceda069c9d143ac2p+038Q, -0x1.a8203bf3b55dc2bab84458c807d308e57ec51675p+043Q,
    -0x1.62668308681b010a3e1cd5764f1e0193a0480c8ep+044Q, +0x1.0d0cb115f609ce0bd0bd31932e98e540d60ce4bcp+051Q,
    +0x1.9bd8e498bd4249458f3c655d0dcae258963a5234p+052Q, -0x1.f83643af16f4e43eff5ee71a440e146a54609d87p+057Q,
    -0x1.3a94c9c50c5d1fcc3fc44b76d2a39333986f6189p+057Q, +0x1.67bf1db2713b994b94cbac4cd78f76b19b113294p+064Q,
    -0x1.2b54fbea1b45e00cc42b96866d4cc5c569a904c9p+066Q, -0x1.8ce24c778df815d5350a1d4883a936f7f208a00ep+070Q,
    +0x1.6a47fc9791e54f076017fe502ab9e546fb2d6e79p+073Q, +0x1.54341dd4a4217e998269999167d953fe5a4e3acfp+076Q,
    -0x1.bbebabdf70f1fb6c6195ba5764360ae04fe0d46dp+079Q, -0x1.c336298dc9dbf2ea38b71b28715b3f7c5354df3fp+081Q,
    +0x1.5bb51eb687bd5bcc1c9c79edf303759bb19bc402p+085Q, +0x1.c84ef25634d37910ae588dae59b17b84cb9ad760p+086Q,
    -0x1.6d584b6f8b052a1a15c52ad2c9da798cded4e84ep+090Q, -0x1.55dd408b5cfeeb00a72757d292bba088b6f3bc25p+091Q,
    +0x1.fa8b9e1d76e93be80f67eb19edb016d6cca560f4p+094Q, +0x1.67d539cfdc1ee10080b19d027699f4b60095af90p+095Q,
    -0x1.a96c2beb67d4cf4972ee5f706156d2f0dac76575p+098Q, -0x1.de79a7a1ef9a468232968a8db0922539a7dacaffp+098Q,
    +0x1.4f4560659b3f26531d52ada7d4f240ae74b8a2c0p+101Q, +0x1.31e4ea3c69148682df3ee844b87f8cae56897bf8p+101Q
  };
  static real c2517[] = {
    -0x1.34a20f3b6dbec565ebe531d3e9db243ddf9377fap+005Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.081ba911ffddaf159ccb4bacdf2410b0a6df8a20p+012Q, -0x1.99cb938cba35dce2263ded3e51b6fdd063b93f14p+008Q,
    -0x1.4ed1986fdcf2a29a23735381eb0670c486aef46bp+010Q, -0x1.af2d1c162f00b072a02dcad0198a3393f190cb6ap+016Q,
    -0x1.3e8efd2d0cb009c9152d746ebb31af5a8ab893ecp+023Q, +0x1.02459fa70b2920000179921794e26213080110a2p+027Q,
    -0x1.39ec37c71c7063c376fe7c1804c27f34ca523c64p+028Q, -0x1.a145bd89ed51540034f527ebc60feb85f4a8d66ep+035Q,
    +0x1.4d71cf640c04e6fd15fd6c116a2d5e08bddc5a11p+038Q, +0x1.a345d2151cfb3b246389bf30bf942d3fe395175dp+043Q,
    -0x1.3137cc2b95cce51ee5d2ae3842c70940cc2b7fa8p+039Q, -0x1.26f66916d0a9c16452363a25e2b3ad84d3899a8ep+051Q,
    -0x1.79d968ffdd37d24789da07b4aaa8d4b682e0c68cp+052Q, +0x1.34bcaeae190efa5c85b4e82197de18825fdfc6bcp+058Q,
    +0x1.e68e3621bae60a6ef47f8a494c2af34b319111fap+058Q, -0x1.f08e7905afafdb14cb7b256597887051692cd582p+064Q,
    +0x1.6ae5ec0ab3659a566a204a35da1e344e3cc37381p+065Q, +0x1.38594d7018ec1d1ced862db3246f3ef036abaa9dp+071Q,
    -0x1.9097eba47551bf095c0042faa256079fada22dd8p+073Q, -0x1.35ddb1cf98d30191195b35cc609fa4fc24a7ae53p+077Q,
    +0x1.496064129571bbffae2b8e9f673c1fd7ae2619a1p+080Q, +0x1.e4f4fe4a89dff451faccf28a54107d982a086a25p+082Q,
    -0x1.4e6cfdd2288c40bc101b75ab170e7aeced6b7ad4p+086Q, -0x1.291aea699efc54ca5e0165e4d149d527d3553a25p+088Q,
    +0x1.ce144b175a63535557000007921db3f1e4946240p+091Q, +0x1.183c7c5b85a012368bc3996dc7e9707c15b7c40dp+093Q,
    -0x1.b99be44b3636d6f29855d488dcf8756ec03b0428p+096Q, -0x1.8aaa93b247660778bf21176f7e0bbae86b712f98p+097Q,
    +0x1.1b834f719ac9e9e66cae9cf404b553ae6c22fd61p+101Q, +0x1.88da2a886ad643760008311df9aa087130eaf364p+101Q,
    -0x1.be2866cb1d767eae8ab997d2244a559b567fa816p+104Q, -0x1.f062b21524f555d479eec0e638a6831d01e2308ep+104Q,
    +0x1.4b877acd00b4df2a070c6b49c478823443383f15p+107Q, +0x1.2e7af337c25a4562a6f2b047d9af708661876fb6p+107Q
  };
  static real c2518[] = {
    -0x1.78469939f8beb7ee1388433c64ff54471c28fadbp+005Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.c0fadf8a3c226d6e1e38177e3c64ca4e520912dcp+011Q, -0x1.f16d58b9f4a1e5ed34e621cd477ff59f9664c250p+008Q,
    -0x1.d2c562d824234917f08d151a977e56d3f4a14f3dp+014Q, +0x1.b1a5da8e41f152ba0721d712ea20bd4e3b55b66bp+016Q,
    +0x1.7f96be653a6176c5696743195b2cc511e0e7dd12p+023Q, -0x1.04a4987431f9cdc9920ca7127293f91fbb185439p+026Q,
    -0x1.82ef44307193c14e609115c721d595a765a6d0d0p+024Q, +0x1.bdcea9b7eb46688a701d6d615060705a02395fddp+034Q,
    -0x1.2cb48b9570fdecd0c82c8be4e0a70c15138f4aaap+037Q, -0x1.ddc0757dc0743028dd23e657045db5dc6909ffc5p+042Q,
    +0x1.110c8243c02f867f96703ab9c3372363413ec892p+043Q, +0x1.69f35f3d2cc92394710ac91cb669442fa8076415p+050Q,
    +0x1.55c93b9ab72527dbbe0db5074f99c142509c0489p+051Q, -0x1.9b0eda55e78291dcdeaa43b40593de075d59629bp+057Q,
    -0x1.72e1d9ebb9ee1a9cb0316ad9f323e13db5222a06p+058Q, +0x1.6a3bea3619e2d7de15f08cdde3e41d760f05044fp+064Q,
    -0x1.f62ba4e12324116d6c55433e286ac70176cd959dp+062Q, -0x1.f945afce6b8bbe0d0948ce37df46d9a57fe77736p+070Q,
    +0x1.b5881e1cde96b0f82fb1f501f652ef13787d0b86p+072Q, +0x1.19e585120bbc2235a9a695501723804d6e2eb689p+077Q,
    -0x1.d724f7b3b074641e7f4c1492945b8b404b843d14p+079Q, -0x1.f90745ba77be35a7394eee67d1230e422db7f4a4p+082Q,
    +0x1.2a84bfaf08bc326a8c787b446e05915a36f9339bp+086Q, +0x1.6a28e05c970ccf7ad860a60753e9375f3d499bc5p+088Q,
    -0x1.02f1e8ca748068bdd21e7fc5afc361fea616303dp+092Q, -0x1.9bc91c33cbdadc49c7512601e0f6fc28975c7948p+093Q,
    +0x1.40522208b9b686726c148bbaf385c7410dcb16dcp+097Q, +0x1.6c5967d4ecb8294f657a214ee4d0c5ad0602edb3p+098Q,
    -0x1.19cb6fe5246b5fd011e9b89dbcef3b0b9544a7c6p+102Q, -0x1.e5e828abafa643b74462be7e5fa7eb54e206bb0cp+102Q,
    +0x1.536584df0619d06b4dcce21114e80b12725a9a86p+106Q, +0x1.cdd362c376d0ef763202b38e17ef9a9dfdfb6d71p+106Q,
    -0x1.fc01200e3fb1f367a0cb8b67bc3b376173036a4ap+109Q, -0x1.18a2e2dd4bb2cd30d2244c136d6efdd5bfd28296p+110Q,
    +0x1.6aed9dd1ddd6950a816d79adba3453a44e0dd288p+112Q, +0x1.4b20c6d85b53f7de7005300d23f9494e151cf755p+112Q
  };
  static real c2519[] = {
    -0x1.c6fd866bf51dfb58f2b0a8f6179d6a89c9f33d30p+005Q, +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.35192854f597c7df74894e06d41125d423f0ef7fp+012Q, -0x1.2bb38c7cbd617f57d2438bb55ac8dd8f14788b4ep+009Q,
    -0x1.d8d30c10d50059e01d48ecf1e146fd74c6074877p+016Q, -0x1.f49d613ecda5f574019f01aff84b12af5972ec1ep+015Q,
    -0x1.522a54693e90428b9845159e0c64ff249f67a19cp+022Q, +0x1.a8532f6b1fb6484241bc120f276291559ba6036cp+026Q,
    +0x1.801cdd487e337cdfa42565d17bee4199254bf81bp+029Q, -0x1.81e34ffaa9a19bd4a57fbec6602dc8c21164d0d1p+035Q,
    +0x1.0713cd839dc71d959142bf533c12b3b1cd617c95p+038Q, +0x1.b38bcaea271cb53ce08ed57f2d92606df83bd135p+043Q,
    -0x1.742b50d8b2e7888a2b151e221895dad45a40fa7ep+044Q, -0x1.5a3a2ce7746a883c2e95ca2de3bfd7d7230cd069p+051Q,
    -0x1.f76e8317c6393fb6c21bcb4c278ead9cc2332769p+051Q, +0x1.9d1879468baf1d788016a34ad34fdd993ceb2278p+058Q,
    +0x1.84d2196c97133009f8a733bfd9d242cd96030699p+059Q, -0x1.7f3a093d9be32d374785ab1d03abbd65f018b4fap+065Q,
    -0x1.dd99ed2ec0c289f61e540a30eb1e88fd1072d05fp+062Q, +0x1.1a689c1fa0cf627b32a7f885a07590892ee45e6cp+072Q,
    -0x1.7976c248cc6f301b73433d89e7e73fe80ec52c4ap+073Q, -0x1.4ec85c6b42a251bafc63fbcec13b752260929f89p+078Q,
    +0x1.e22ef7b7063035d20241c250b718712daa44a54cp+080Q, +0x1.4129a020227fb07bbb8d5c9783da7e88479449d4p+084Q,
    -0x1.56cbefffbf5a473e0263170a8cd814886572e5c5p+087Q, -0x1.f2fb456aad122a19998acae570e40bcbc602a5d0p+089Q,
    +0x1.4cc620336999e9b3a7ff9c8d58069bfccf9d410bp+093Q, +0x1.386d601c48633fce7aa948db746860ab1966dfadp+095Q,
    -0x1.d3ce0d6808e5a0fdfff99be40758d0478a7d7680p+098Q, -0x1.37e9a45d7f58d0bbc5f52a20727bf088eb714b67p+100Q,
    +0x1.e2f33883b09c7a596c8bb79dd87fa958bdd4adfbp+103Q, +0x1.e701a8799c2fb968a80b79811407ac494b541fbep+104Q,
    -0x1.695215bfdf3e4b7b246ed536e1d5eb7aca60a06cp+108Q, -0x1.1fcd5ca4ff561961f430ea4e93d935b1ef4f5cfcp+109Q,
    +0x1.771503afbf7e3130ef092aa17e553307e0f8ed1ep+112Q, +0x1.e6dc857af67a514cf41e2d89e7d16b2b11791da8p+112Q,
    -0x1.e8f1ddb754cf71cd37c8afd832a3d9285df39df5p+115Q, -0x1.084fb14e4e7de739d873653435d6264ce48e904dp+116Q,
    +0x1.32495e51ab900f0ace12d719bccc1a6088b7d9b4p+118Q, +0x1.17730e4f448790972f8f4841707d215f8e6deedcp+118Q
  };
  static real c2604[] = {
    +0x1.0aa98e9d09ab0c65274140e56d389e568e4b020ep+005Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.475e5f803830840d0ac4a147c2a9af03b8bac775p+010Q, +0x1.5b96dc1ca1b8a277d89be72fac953add6e8edafap+008Q,
    +0x1.d5235004d4df136dc52bfd2d51a016af3a1eb191p+015Q, +0x1.b1e14c3ed21be329dd3e22e9045c8ddb39bf80dap+015Q,
    +0x1.3f5e6c9c8fa72ee46e35c79ef3091f59adcf7e7dp+022Q, -0x1.05e39361cd276da76b9f31cc7414e0ef94ca2275p+022Q,
    +0x1.09ef48faf2b2100a2344358305ab4cc396434944p+028Q, +0x1.e64c4b275c7e4bd7e3b9b4e421c04a4b2b65c3abp+027Q
  };
  static real c2605[] = {
    +0x1.401335a28f7fa9ffa716121a7a3922e5231f1a3dp+005Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.2a52aecb6423b838a76bf2dafea644fec2eafc8cp+011Q, +0x1.a3480881c06f6d341b384c3e9fcbab92a638d168p+008Q,
    +0x1.f851c9dc8ef968dcdb526f6c965d2c06a31ce37fp+015Q, -0x1.8a2a734293afb7070b6df2ef63768bf0762ab857p+015Q,
    -0x1.0209cf043567fbef44dd825e95722550c48866afp+021Q, +0x1.94cbee924e5d376bd308d28829c24649d4966444p+023Q,
    +0x1.abb623630c894409936e6bd9b7316a0db9feacf7p+024Q, -0x1.8bc253f3add248895727fc5842c47aa1d8f4f3e9p+029Q,
    +0x1.87c1e6c4e307f4935f198d466fd2a8c69f780a5dp+034Q, +0x1.6630e864c83ed2de68309da37a2593fa1dbd72c5p+034Q
  };
  static real c2606[] = {
    +0x1.5a4f0632ea04b1d7b1dca5be0a7ec87f716803e4p+004Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.b5f1448a26776bcc5bd52ecd8e05888d016d2b2fp+010Q, +0x1.bc290a8c6f4d6ea0d3765794e57b5f3d6874f6f8p+007Q,
    +0x1.5e8a6e83c3c1c262f456ecc9722045f2cf78fd50p+017Q, +0x1.32b2c8d2ce04d69e48142d18a45fb6cb4a757a8fp+017Q,
    +0x1.7f5e6382731d14e594591db5c382481f6979f0bdp+023Q, -0x1.b2fa087d072987a7ddf83e209ab5928adc8424fap+024Q,
    -0x1.3e10b6be56eff9185b77c47f45d1cc255fbe6811p+027Q, +0x1.533a935884aacd4eb28a7565f4baf0175ea85b93p+031Q,
    -0x1.345051e09a53346302d7d57c7378debf2e72861ep+035Q, -0x1.d3af4742cc8b521ea437ea3c6bc2a8a4dc278b13p+036Q,
    +0x1.39be873e32e452b73a2d85bfe9c1943bddaaa97ep+041Q, +0x1.1edcb675e142ab1db3862e3ee191664c10622f34p+041Q
  };
  static real c2607[] = {
    +0x1.d2f5cbfdfd68e93145545575399f2626923d09bfp+004Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.80edabb6b427932e591866a22c8d0aca67d73848p+010Q, +0x1.2f0d150ddcaa9b20711a1762f09f28c7db2957efp+008Q,
    -0x1.2a91696e2c7ebddfd721b899c7270a827d3443a3p+015Q, -0x1.2cf69306c4f7bc421053690d61da410edae23ac5p+017Q,
    -0x1.e6e32a19f59da33387560980543394f916d4dadap+018Q, +0x1.61171d08355a7743068d13199ae0f1f4b6b2b053p+025Q,
    +0x1.10db65c29c9882102e4e94ccb10d3c426dafd568p+030Q, -0x1.42bb0190e7952435558333d80ced786c276fc475p+032Q,
    +0x1.34aec237e01dc3629c0d93e9126b9307fcf3f8ccp+035Q, +0x1.477e1a764449985d3162f98462c1a438d4824ebap+038Q,
    -0x1.5c580af3d3bb0da7d2569f17d80ba7b419666ecep+042Q, -0x1.57313a220360858a1a8f9b21775a8cb7078f6dddp+043Q,
    +0x1.614252c6cdbaf640234d62b800a6958f183121fbp+047Q, +0x1.42fdc5561e4b1597c9df04edc4d8b7317388ad57p+047Q
  };
  static real c2608[] = {
    +0x1.efe82c8bbda9486b2f6f98bdaaf174f0ea5cbbaep+003Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.8af25669a7898a5c80eab3f5a38b2c95f2201989p+011Q, +0x1.382523f13b7a7b04e6af57ebd37d613139825103p+007Q,
    +0x1.f71746b139439321e0df4b61fc4dcf0549c08e55p+017Q, +0x1.19b2410f951602b3d0196a11e8be30eb8709c4d1p+018Q,
    +0x1.16dabed7c3bcdcfc22dea1b09ab96216696acca1p+020Q, -0x1.3732db547458c57d4e1a0df6f97f77b024831624p+026Q,
    -0x1.7949e12bfc192fc76fe4c634a36e7fe720b9bf44p+030Q, +0x1.6867beedb16bc934a44a430df0031363d787a85bp+033Q,
    +0x1.3abcc384fa94b67dd29772ad4f95e1a18ebe9b2ap+035Q, -0x1.cdc0b32ef3100febf9d949100abbcb38ba0e6678p+039Q,
    +0x1.6bd5ce0a3bce218b73e64db9b8af115f2170b047p+043Q, +0x1.5ff6f01bd0beea0b2f65d65c89abf276cf9c0b80p+045Q,
    -0x1.6d357cfea6caf1c6db013548915d440ab6a0e6dep+049Q, -0x1.297781f761e26f4918c355177e822253f7e6c271p+050Q,
    +0x1.f54677c7ac0f5873be0a18bcadf47823f803e48dp+053Q, +0x1.ca5342071530d2e040be261e108a083c4bf53623p+053Q
  };
  static real c2609[] = {
    +0x1.46e5e29858f34796115b9607ae33743445e739f2p+003Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.317fbd9e1427573e0608848cba762b65f035b29fp+009Q, +0x1.8d7102e3270c96edcc78d4e3906609f6556cf2a2p+006Q,
    -0x1.5434c3b7890dc057ea46be13e4385dc777cffe03p+014Q, -0x1.e1dfb4be60a4db987607f21d04f60ae07c369e53p+017Q,
    +0x1.facc6060701fdf220b30d56498d67a552df6a1f4p+023Q, +0x1.7565df53c1f16f73eee41e6a0531787b68dfc249p+026Q,
    +0x1.9f9bd226e6b00ab819ae62ee3969e610d9d1e256p+030Q, -0x1.ef6515c204ed31300796f5c8d22e2103a53ffb78p+033Q,
    -0x1.d636ccc339dc77cf70063e5826777357a2d0ae0bp+036Q, +0x1.8731866dbffa484ff6c9d33de7d80f783c73826dp+040Q,
    -0x1.1663718dddee9d3463389c2811739b188d893405p+043Q, -0x1.7f78d2a1a1538738a5f9d68583f6000616474e9bp+046Q,
    +0x1.586feee954c75652d47cb9f4b5337fc73c8754ecp+050Q, +0x1.d5e33009b0929bb170f4dbb2a4f6fdc778593c58p+051Q,
    -0x1.c8dc1af9c31e24546f2d5feae25ffd8647c5117ap+055Q, -0x1.4c90ae0828c74d5bbebe03aac63b06f971a61fc8p+056Q,
    +0x1.db27742e219273407f401ab4646c413d7b98d8d1p+059Q, +0x1.b2713292c311ceba1fe9595752fc40245b94ebacp+059Q
  };
  static real c2610[] = {
    +0x1.63c5b285eebc7661c2dad367fa07d9ec04675b40p+003Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.df1260fa5f4bb7d19c35552f909d2e2138f4e116p+011Q, +0x1.b432842db007de2e45c21d48b2973b1237a70806p+006Q,
    +0x1.dfbc33eba2911488995b44943b704d36704f1c24p+016Q, +0x1.6b4d491333d412f50b0db34472a25effa8ef2f19p+018Q,
    -0x1.23c36611d8e7f21f90545fb4e54f2aeb2215fe68p+024Q, -0x1.1701baa3c20fed040f89d8f3515044145485e1adp+027Q,
    -0x1.9111fa7e9d9a40b7dbb926c5977197f6fc7e09b7p+029Q, +0x1.b3cfeb96d08b6570310bc5207a8ac0d210765befp+034Q,
    +0x1.19d1690c377fb86fe64d7a2f4e4760dcc5d8ecedp+038Q, -0x1.93e74f265cf2dce725ed75b9f407a4ca624517dap+041Q,
    +0x1.56c3bbc35e838e58347a114c175074e72221c62ap+041Q, +0x1.e671181421f453531e80301197b49e8c356cbe7ap+047Q,
    -0x1.310b07337ebb9556102020dbb50057bed97880f1p+051Q, -0x1.821d61c956bc27724de13160b18e856a1bb4ee2dp+053Q,
    +0x1.655b3d6b3fa57ce6c33909b6f2809645da2c62cdp+057Q, +0x1.8c4d16bb9c6f8a12d4e92f25ffc8f3f6c450237fp+058Q,
    -0x1.6534e4808f72ba932233078022c168b12806fc07p+062Q, -0x1.e264295772b426b4eb2fed9104eb5d926443f4fdp+062Q,
    +0x1.2b312484d31cd995cbcc82a7c5577ad8ddab5d89p+066Q, +0x1.118e861db3f3363b16cefadcb1b1f09ad1c23f9fp+066Q
  };
  static real c2611[] = {
    -0x1.5d4f6921a0df7fd335a33da2f70132ec13b2f5bfp+003Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.87fba6f9a6b24aa4a9c78dcd1675b219e22f937cp+009Q, -0x1.fe2f502ff7d2c8b3d66804b66974c263aa365aabp+006Q,
    +0x1.f0fd56940b3633695f3ac2d7733824e5a71a4d63p+016Q, -0x1.3a1bcd4bbafd4c17d66927c8b0dd58856726aa52p+018Q,
    +0x1.c8d736cf70e1cf313679a8ed36fefe5ee78fc35ep+024Q, +0x1.410fde9ba46a1c438a784af92b3e209a4a160b1ap+027Q,
    -0x1.612eb4b9a3987f218609bfb0d74cb13eebc66a5cp+027Q, -0x1.1aa69c356cb31058d0e9c677413ad3c8b4c42886p+035Q,
    -0x1.404b21b077673a0119b3f0bcde84f93f7fa86478p+038Q, +0x1.30799f5769706b31466cbf3aabfbda294e170264p+042Q,
    +0x1.c811eb998d900930598de49cb11a88e1d70d96bep+043Q, -0x1.b250f03ac6ec57caf8dd2b3de11c4a52c74c6ea5p+048Q,
    +0x1.425ab3cea6e1271bfbb4b7cb78070948e5981d22p+051Q, +0x1.a8c753230b439dc0a2740c9256b53c1def7686ecp+054Q,
    -0x1.41e5ca04077e1d28a1b78cbd16c9ecbcd3150883p+058Q, -0x1.1c31f2432356430eff0b1c5dd67a1f56ac128737p+060Q,
    +0x1.046900a72a784c2668ba45f0c87fc72507153296p+064Q, +0x1.f7919e92b23d902369d82acd8bdb33f4e82d3373p+064Q,
    -0x1.a4cb031e8f561c82ae5055c6859bd8a96f4dfb2cp+068Q, -0x1.0d5120e44e9166674b96b68da4d12e33d156450ap+069Q,
    +0x1.278d27ff9b9d1a8f26e92979743abe985ca19926p+072Q, +0x1.0e3a643a83fd5b37a37feffb378f8dd4cb1c3ea1p+072Q
  };
  static real c2612[] = {
    +0x1.31f6300a451e286d3ed3ace91f26ce99eb8f3c16p+001Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.936ca962e36806eae6fe2825476e470d2444427ep+011Q, +0x1.eab27423e41c5efe6d4165f65c4f5d26ff12f858p+003Q,
    -0x1.548f8069ea1423f4778827ee4a587238dbd3d99cp+016Q, +0x1.7b3c82eb50cd0974a5014b8a287de291cc3a34bcp+018Q,
    -0x1.206c1bfa921d974712580c68c31d2a4a034cf42ap+024Q, -0x1.81b456ac984f7285b38c03678c65e7eae8522f80p+027Q,
    +0x1.1907f5679984b41c1c118e3aac01217a2a8090b4p+031Q, +0x1.8462003a1c96ce69af39bbe84ed2d2e370154236p+035Q,
    +0x1.4d7ffee398fa420aa0fb0ad69e76b22189dabdafp+038Q, -0x1.dcd9d69ab147141cd8ea89154f6c62f0762b4f8ap+042Q,
    -0x1.21c3a6cdefedcf200d1117b478bc4b3a16871097p+045Q, +0x1.8be107db4af5e9142f18dcef1f11a069f5b8af7ep+049Q,
    -0x1.b286a6884fee45dbfee25b4097b32bbbe77dd4fap+050Q, -0x1.cda038f1dd6c09ce2f7296502d5582e66a32186bp+055Q,
    +0x1.0173ca1a1b87478d2348bc666952966c3ce31b98p+059Q, +0x1.7ea3995e1734ccfb84a5e495d3fa1c9fc6bcd929p+061Q,
    -0x1.38c18cf694814c5da6a56ae795849de273297170p+065Q, -0x1.bd48f9f0e653d328170766aa168d698aacbe7118p+066Q,
    +0x1.8d231d8df5054559f5374a338ed9436095294be3p+070Q, +0x1.5d55026cc18e86137298c540000ea4a4294f928bp+071Q,
    -0x1.102518d759f7c6e397be0733c66d4f2e7c8a2c94p+075Q, -0x1.4f5d40b5c526be0dd93ab6bcfaa79217c56655ecp+075Q,
    +0x1.4c62806453f33a22e62eeaf1d20f7f592ec683c4p+078Q, +0x1.2fe7d0e13d4221f7f3cf206d8f2a20c312823f59p+078Q
  };
  static real c2613[] = {
    -0x1.9611f1e5ef7fc0b702849d8b0c91219336c98057p+004Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.269362c747d36863a595a97e4523375a6d0e0ecep+011Q, -0x1.1ada27d497093db22726eed7ab77cec15539ad20p+008Q,
    +0x1.cd8875aa0c10cf53f68d723e55cb2ecd7224ef2cp+017Q, -0x1.2316db281df994d5341f3b9a6c3413ba964d6f8ep+018Q,
    +0x1.0137ce749c22c8dfbf2f5ded853d516b63ae7ed6p+024Q, +0x1.8a81ca641519c9308464df092ebf83641bd1eb4cp+027Q,
    -0x1.6f26714c4ae78228e41fd76f9c65452eb1c2f7b2p+031Q, -0x1.b9be365271e94d7c8c4fc23ae48bafcb4224d7ebp+035Q,
    -0x1.4e71bba4a1ff21139dabe672d8fc5671cb22d08cp+037Q, +0x1.3235e05a07aab064842a55dd7ca988718515ecefp+043Q,
    +0x1.9ed79941343b98c9bf352c91072bef9f8aa97f38p+045Q, -0x1.21ec8d196faf310eab86f92ec33180c038645f90p+050Q,
    -0x1.1292d4a5383ff96d28d146db27d9b60098c70348p+049Q, +0x1.89399b697548f10e576844c8edb2546cf9d19461p+056Q,
    -0x1.1976d82fe782266d58cb4e65010f829c9727e50ep+059Q, -0x1.84f67024cbcaa298d9f3cebd5ceabe3eda407b6ep+062Q,
    +0x1.047e27a0924b9a3f24c3db94874a1adbe22e3f6ap+066Q, +0x1.18acf766b75dad12495f2250665e8abc1fa2112ap+068Q,
    -0x1.d85a9c455ea7052cd02eb8feeb54573d8030c7afp+071Q, -0x1.21eb49eb060cccf44de933bafc52f2545e9c0ff8p+073Q,
    +0x1.f3a511979f31477075d78004fe508b41d0ef64cep+076Q, +0x1.99a0a58f49b1c9eb3a88f9c9ab05d591d3e88b18p+077Q,
    -0x1.2b08fb9b685fcc11d73a63607c22c5687ca38d37p+081Q, -0x1.66100eec1b92cdb8aa7a02c9c0f8060045acf278p+081Q,
    +0x1.452254c3ff88ba53c5a41fae17fdc4fccaf21467p+084Q, +0x1.2946af60badcf74c9984660bda38f1991780b894p+084Q
  };
  static real c2614[] = {
    -0x1.f23dded0d10e68d669340c8397582a9a79efc418p+003Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.301e02dcda22220fe657a6e524c71b8a719028e7p+011Q, -0x1.630ae09c408e6465db984b0b61726c4a71d0d4b5p+007Q,
    -0x1.0f54d30a379e16aa295815885dbdbb86aa3d30adp+017Q, +0x1.2d19526c28da5fa424260d592e8b237a74da5343p+018Q,
    +0x1.76c9c8e558a2b25533695e21ff0d394b851f0ceap+021Q, -0x1.769e9de706cd0f3ea06c766b07c66057cd67c9f1p+027Q,
    +0x1.b4b5d304246e91ecbac5d96cda4f3e7c9347f24ap+031Q, +0x1.d1812a3f00984ead13043ea1720d73e002ac9c97p+035Q,
    +0x1.ba42dd7e0867100dbee68d12f445e160062ae59cp+031Q, -0x1.64bcd3fe5bba4c4e7e2e835dbd8956af90064747p+043Q,
    -0x1.a804fbb2a4cec7d229b70694d117846fbaab1ee7p+045Q, +0x1.79cf10693321edf8da4ac921986f3415762c0149p+050Q,
    +0x1.8efa9d3364a42620cf1d04e5af20adc537f8974bp+051Q, -0x1.225ba86b7b6f5a35c5a2bca7205b29b77ae1dacep+057Q,
    +0x1.c9f4214ec1f3a543525f0f4b60d43e81dce37759p+058Q, +0x1.4bced6c8685f6a294559b772c55cd584136f7762p+063Q,
    -0x1.549f357e12a77e5035debfc207a5fc28da6d645fp+066Q, -0x1.1be605bfa4c6679d89d06e1e414fab9a2bf34574p+069Q,
    +0x1.a43f16fdde1b13802d8106a5ce1a83aad71ad204p+072Q, +0x1.6951ab921e1d30c244e8bf3712ff384555759e41p+074Q,
    -0x1.31ea93e69c41adf29aac7c3a748f92c95da85e13p+078Q, -0x1.4e1bd7c5545b85a67eea35506048457643a85bf6p+079Q,
    +0x1.149bdcee3d173bc763220a5b83d3c1b1dd615bc0p+083Q, +0x1.ab90b2f0a1e8aba388222823442e77d4fa138d5fp+083Q,
    -0x1.2473e03bc724a890a192a1f7d7052472201585dfp+087Q, -0x1.55aad9f1cd0990e051d9c4b87251703728c6ef11p+087Q,
    +0x1.1d46eaf4a9bcf3f8803a4fd0ebea6b14737d6ec9p+090Q, +0x1.04d584161ac5f9abcc31fc68fe047558ddb20b4fp+090Q
  };
  static real c2615[] = {
    -0x1.31fcd1acccc17a3aee4771a24ae07c1552ae65acp+005Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.ed1485912210c210cb71d2701c315b5842b72989p+011Q, -0x1.a509bd03b1e31cf0240a10d98f1043a0027aceafp+008Q,
    +0x1.691c71a443bdae4626c3e46211a81ec1c7735b1fp+017Q, -0x1.0525e4faba823602b53985122a6ae3da1e19c9d1p+018Q,
    -0x1.5b5c61effe2c766ab64142b10392cde4ccbada46p+022Q, +0x1.c0adc1b1c228811dd936b16b81f39ca6503d1074p+027Q,
    -0x1.be3e98b4eb55fe9f6518346852608601c909be21p+031Q, -0x1.310598543e25d932533bb1958d0486761eb6bff8p+036Q,
    +0x1.d34603b4059e4e91b584f6d910a875724ea3de5ap+037Q, +0x1.018165ea720dd24469c86e67bc7b5d1c4bfb28aap+044Q,
    +0x1.d7357338fabfcd4c67812b9f2b1cbfee64ad557ep+045Q, -0x1.2db83992e2ba41327ccae5497a9ff6c97840460ep+051Q,
    -0x1.ba43c07ffc1620d241f806a521491946445b191dp+052Q, +0x1.0328b7690a3ceabaa6f25a89187b5d1a5c09a1b8p+058Q,
    -0x1.261ad8f8e9db92665db837acc899e12d765d97f0p+058Q, -0x1.4f568aead9cc98ed3f3ea25f7afb36d56b9fd44dp+064Q,
    +0x1.ef84b497a3d6512c023052f0bbd19f072d6d4c79p+066Q, +0x1.4ad01966400a35428a1de879c390978430de69a8p+070Q,
    -0x1.9a4c307863282ca40efd64aaf741a2eef71f1f09p+073Q, -0x1.f1bc44a28be7b3fcb55765791843ee179c0c225dp+075Q,
    +0x1.8552abb71baeddfd5001a3f504ee158c6d735a69p+079Q, +0x1.1a56b59ffc25113af1ed653bb198be2dbc6a9a81p+081Q,
    -0x1.da5f250593520740d25a2159dc2dbf42fe41e9d9p+084Q, -0x1.d66b9de6d26ef84dedb3d06df8024fcd9886e855p+085Q,
    +0x1.74a8cc0189dd1267bc3d93a9ecb83c11dfd45333p+089Q, +0x1.11637fd2ea8f2abed6032f092de0ca3931d749bap+090Q,
    -0x1.5daea631d67284cf63c71e37ff16b5c214bccaa4p+093Q, -0x1.8f46d7ba65a6066981719d33c47b94f80fde3215p+093Q,
    +0x1.3191dfa8434a349c9a296d4e4ef1786c7d2c6341p+096Q, +0x1.17635c28039f3622b12aefb1c5fc5ca8605bce4ep+096Q
  };
  static real c2616[] = {
    -0x1.1a3c28256ea81c50970c1fa4be5223249ecd525dp+005Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.2376b46d9d393d1be13a2f4e39dde687779db4b7p+011Q, -0x1.852818ce79872908bc065adf7d0bff265c920bd8p+008Q,
    -0x1.c7c8428d800605da308b179adde46c6f5652356ap+016Q, +0x1.2c6bb152d798b9600512f4185b0b85a57ab31f1dp+018Q,
    +0x1.7f98425b69fc0f41c42a1440a37e5a621feb7a6cp+024Q, -0x1.bdb9e00e9dddfcf915b2eeb994a562312b872699p+027Q,
    +0x1.68aff7aa816a76fb78435a91c59668ff261f697cp+031Q, +0x1.4eaff38264566220f48d992167b500b92ab11dfdp+036Q,
    -0x1.afda8d97c9a64b3ac1583d155ae50f1a4b8f96e3p+038Q, -0x1.37a4755df42d3afa4039eb2973fb1848a532e654p+044Q,
    -0x1.325adc795be1031d292dca8095b8941f1fb6dc50p+045Q, +0x1.955389404f41719a32a62a7ace474e1156ec3153p+051Q,
    +0x1.40586fa5ae9ebbd6808a0e543f77339c0c4fb525p+053Q, -0x1.854d9a7b325e197ef2d6a3b0b6bb859ef8298924p+058Q,
    -0x1.70c7758fefcd8277e343f5f929f8b3a55b70f824p+057Q, +0x1.1ca03fd2670da845a445bb100e8c2056c68d4db2p+065Q,
    -0x1.05e4b878034d218662c65bf001794ce1f89b2eacp+067Q, -0x1.41a87ce4d3c1f31838c3925f25b59734c527ab9cp+071Q,
    +0x1.388fd7c6803b63958a2ade4427e8672d936add96p+074Q, +0x1.1a5214b779fac1287e8cfe1ce1f6372650cbe195p+077Q,
    -0x1.82806c0607f54f2b8fbcf115527af99d33111425p+080Q, -0x1.7f3968e020d980c029e419ca36e764dfe8a87caep+082Q,
    +0x1.33187b39d8131366caa1fdb9b074cc644a4f2bacp+086Q, +0x1.8c6c59d3e5e7ed28c941d25e69e238d393ec9e21p+087Q,
    -0x1.47ec1597e4b1883e2588ab8797844f499cbece71p+091Q, -0x1.2f984056d8eddd1248bc5656df5697134a8df3d1p+092Q,
    +0x1.ce3849950ee3e2aee68302d275250534c62b3f60p+095Q, +0x1.465ef2e0894b069d2bd0d8b044559f0e3c665371p+096Q,
    -0x1.8a77a1b19ca2503d4c9b26df8aa948bf74d26bdbp+099Q, -0x1.babd750dc89e27318fd68aff1e416131309a495fp+099Q,
    +0x1.3b3b53deb0a498d19dc849e32b5eeeecfe675ec4p+102Q, +0x1.2038e27438817fbc39526e573f93cc70f9ae5360p+102Q
  };
  static real c2617[] = {
    -0x1.629ed8a99326b2835105d4268753a653996713dbp+005Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.2d01564288cf7b931977e0a060959b8aef1af331p+012Q, -0x1.e65086ccd90e4dc22b17c0b65fd9b3c83600bd8ap+008Q,
    +0x1.c572225333baa6ea67b5bd86a6a4683a3883c0bbp+006Q, -0x1.52b9ead1612819b32d2a8e086d6ea803d513eb45p+017Q,
    -0x1.02e0d38725033110b9466dd725fbbe9c6fc487e3p+024Q, +0x1.821c9d3a06b8b1009811d2800064a61da1ef8396p+027Q,
    -0x1.9a98f5fafb4483e4db2612b5ea4fd13ceedf46d2p+029Q, -0x1.3f4e0579cced199bdec171016aa696ed3c526bc5p+036Q,
    +0x1.01d8aab15c7cdae2fe5d95f96c3d0762bd078f8bp+039Q, +0x1.4842e240dd22e8c56367b7ea614d7d3a29290e08p+044Q,
    +0x1.16b59fa06c25de6649dad4fa4cebcce6cced5a60p+042Q, -0x1.d8bbce59ad915cd22efa1a026ecdc7ca1d3f4777p+051Q,
    -0x1.43628702fd42ee6bc8fefc84c29bb23b42a5c1eap+053Q, +0x1.fa54cbce7b4997379168409dfd0b5b8781fd618dp+058Q,
    +0x1.7f1ab80f56a627db16cb8aeb56dbf1ff88e15498p+059Q, -0x1.a08ae310832f29e1547ea44096d593c258cbcae8p+065Q,
    +0x1.6b657a93ac0f58203abbda8d1ffbf38b9d8c0931p+066Q, +0x1.0bf0dfd16c202c3f6f70727ed6a88f884b74f530p+072Q,
    -0x1.74ee66b2539fbde913363fe6980ed8779b7073fep+074Q, -0x1.0fb488b9a199d9f7883efc7582f977c22f1f104ap+078Q,
    +0x1.3241172865f916479213b98d4ec653b9643c3cbap+081Q, +0x1.b274c20cc8e9540ec2993a06f7ea88136393f47bp+083Q,
    -0x1.39c95b747d97f5a318850c183dc7240dc48a7eadp+087Q, -0x1.0fcbf0a8dd3c55c2a78bf38abbd4bb226217362dp+089Q,
    +0x1.b6fa935e733bb3f35681e3d164781edd6d3b1666p+092Q, +0x1.05a17e057b101f0468fb111a8e79b5b9b62820eap+094Q,
    -0x1.a951d9a2f28910edca158915fbefd5ccb899c2b3p+097Q, -0x1.77c4935989671a0ace49022f4ef723dc52d5a895p+098Q,
    +0x1.14df01f55d629c75cee69e6231b3498285ef5455p+102Q, +0x1.7d1e4d20562030a177276534267988c89ce71b0cp+102Q,
    -0x1.b98bdf77bac4cc6360d86e8ba9d18fd5853edaf1p+105Q, -0x1.ea19ca71ce86efb47d552d9b31eb1799f03b860ap+105Q,
    +0x1.4bce9a92994c22020f57d9decff71c5f07111d98p+108Q, +0x1.2f60971ea72935a495a966b3df8b95813ff720fep+108Q
  };
  static real c2618[] = {
    -0x1.a468f50394439e3656d86fcf71ff2eff39856136p+005Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.dad630673862c66cbc72b077fb752d596000cc56p+011Q, -0x1.1f4f3f95e16e062609a9bb005786b4d80da2f763p+009Q,
    -0x1.6768b78c2a59fed2eec7b4f2a54c9cc5a8b2baadp+015Q, +0x1.2f963dcedf9efde51e8c25e3eddb2a0892d5dab5p+017Q,
    +0x1.0d3203d77914dffc671282c6129273fd5820a42ap+024Q, -0x1.a1296cf1db8cc4ab8aceab9286a1ff1096213023p+026Q,
    -0x1.245b995542dad29af565eff7b96b8475370a3246p+024Q, +0x1.6ecc38782a4ebbff1c735e530690217156712e50p+035Q,
    -0x1.0956f96f6cd9cca6760762f3705c83e734b6031bp+038Q, -0x1.9436658ddf909fc1b4af0d0110185761167a020ep+043Q,
    +0x1.976960a0c9ae7dcb82225076d206480ae47d02a2p+043Q, +0x1.3a849bdca890e269a42b44a3fc7c93db667a24acp+051Q,
    +0x1.43c2d44939ccf41544a5f3c6f408e382b9f9b86dp+052Q, -0x1.6e9dac03f1f21a12de9c77c1b4d8c42d29297909p+058Q,
    -0x1.5180a984b2743eef7532b663063e987641c355cap+059Q, +0x1.4b4b9cb2b9ab61fb3f742f66bbbee80fe412f19bp+065Q,
    -0x1.517ab4e9f1552e3233f595e76d360c6f2580b486p+064Q, -0x1.d96c6cd6937e15bf56308c03cdb4ff27f23d8920p+071Q,
    +0x1.c25dec5918c16405243b4e1ceb789c8211de250dp+073Q, +0x1.0e4dac491105487988200871eeb01afb987176d4p+078Q,
    -0x1.e3430b7651e9a98d521406f733d08952d0d27826p+080Q, -0x1.ef07cc2a266eb35e8ff77c5c02190d16367b0a29p+083Q,
    +0x1.34d1e2548243c05cf9fa1194799dcdeb4c77d219p+087Q, +0x1.6a76cae41aad6ee1c446f7d5418b23307b417386p+089Q,
    -0x1.0ef1719b193014cb867724e27b85c96b0130ba5ep+093Q, -0x1.a44d824aa0fe87dfb2f28b9fe12840fb14bc1264p+094Q,
    +0x1.532a74042373c3e9f7990585252da7fa7d0229f7p+098Q, +0x1.7ac8041701903a7b17b69dd60b1025fc09464ba5p+099Q,
    -0x1.2dd5346353be80ca6ebb8798aa82f225657e571fp+103Q, -0x1.00ead50d5e8c5e5e5d94697beb192c4cbf789956p+104Q,
    +0x1.6f63320ac968a7b00a45555452b371fe89a87f74p+107Q, +0x1.f005499c728219a66aada56e51cd26cd72b2a815p+107Q,
    -0x1.1574186599fff1b1baf7e8dbbf945cb926c8ccc0p+111Q, -0x1.3198d5e6ba1ffa983731e863770dddf40b160a8ep+111Q,
    +0x1.8ed08afbf292965028ec34b89b3ea0958345c9f3p+113Q, +0x1.6ca4c0e041728fe2c3649d40fb8fd79248e9065ep+113Q
  };
  static real c2619[] = {
    -0x1.f15720d1e02c572c9c18bd84b1834565d6f00ee5p+005Q, +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.5a2a035a2e1c3a82acf191d0d04ce7702bf5974ap+012Q, -0x1.52f04ae878a89f2a0b916793d570380433269133p+009Q,
    -0x1.24e1419c76007f9abe0e0cef698d917214cc2ca0p+017Q, -0x1.8445b9a77123c420ca101a9dabb792ade0ce23bep+016Q,
    -0x1.252804fc9ea2f995503e328a15166ac2ec29f7f4p+023Q, +0x1.2c5c3887e43dd059f70570b03ca1479ee4df17b0p+027Q,
    +0x1.c9c584863a1363645c83b898f722054c13231b7dp+029Q, -0x1.186dbd0352f71275552583b626579466bb59df8dp+036Q,
    +0x1.903aa24dc3a82ba6513184c476009bc87bb44d7fp+038Q, +0x1.452ce67ccf4841ac1c4f7b8b36d80a36d73d70ebp+044Q,
    -0x1.07bff7edf7dd5d60137d6a2143d2e42b08bc2fb4p+045Q, -0x1.09bbc782f0de956c6557646dcbe5106fffb6099bp+052Q,
    -0x1.a99761de9348ef40b6d5e51d086b805256f972fep+052Q, +0x1.4601fa510105a5998ad7818964d7560f464254cdp+059Q,
    +0x1.3a157c202abed2811e190636ec234604d8fcbaf9p+060Q, -0x1.3706aeac9fbe8d90cadbe17cb0a21e395e909eaap+066Q,
    -0x1.0c7e06ac2d0b83e27d433b175b3897b9e68d2f52p+062Q, +0x1.d778d5c1ea49c4e2d2939e30f67481dade5dc880p+072Q,
    -0x1.5752ce50bc57594db375ee5edcb7db4a33063b64p+074Q, -0x1.1f709394f977c6c19cf4d439712cc4752c774bc8p+079Q,
    +0x1.b6e3f910f3e0d4f0f132039657817d651868c4e8p+081Q, +0x1.1ba1fb602bd1f818c2be3cc1f88ab9e5e2c13110p+085Q,
    -0x1.3d866d8307e11e73ff4c51e8bc4fd84a58c997e6p+088Q, -0x1.c54480320c8a68e22065680de77f651a1ed2ee6fp+090Q,
    +0x1.3b1940fbb44045cef9c7bc74bf3e705531944ad5p+094Q, +0x1.23e3e616287868f4becf6d02eb6dc8733f30cf03p+096Q,
    -0x1.c5a9f6160069188e5883211c0a12370329040e3dp+099Q, -0x1.2ba85d6a862fa817cad52f9563cf599c7ef23511p+101Q,
    +0x1.e00cbafc6b038d6b701c327f3cca1ed191d5d92fp+104Q, +0x1.e0f6fd1adbd32c23c3422e397194574f2a56e319p+105Q,
    -0x1.702c8d1dbb81ec40d938c7a8257e0f935a9174d7p+109Q, -0x1.240ae9b6c808ed15a7658573d26d133384a4a14dp+110Q,
    +0x1.87a0a5282e8967d8b095181b17b65a5e1ccc7508p+113Q, +0x1.fb3bfa7d05712732e522315f123f9c24959a0a9fp+113Q,
    -0x1.05484a3afcc9b39c72c4ccfe4ace8d7806c32c3cp+117Q, -0x1.1a6a9497beb6e61e7e937f26768c2de2f819383dp+117Q,
    +0x1.4e52f503465c17c94bd6d59b0ead7f8ebb6d32cfp+119Q, +0x1.31adbc02387cae7f8cc924340ebbb0a54cbc88ddp+119Q
  };
  static real c2704[] = {
    +0x1.0e3bd28734f5255393c014102e2d9fca527edb45p+005Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.4f7ac19ccc6205cdcb2a4b9077ecb6577b5ae3a5p+010Q, +0x1.6ca05c09a73e0d05d2eca085a7261f92a388b137p+008Q,
    +0x1.ee4ffe50de466cbc3d47523741e975b888d76b31p+015Q, +0x1.ec89d38f1a82718fbd33b646da1746cb994d391ep+015Q,
    +0x1.6de4cdb9a2203220126a2ff0e8f7d670e7b8390ep+022Q, -0x1.3c6be14995743682ae16f3d0be880bc42151558cp+022Q,
    +0x1.43619461b4b1cae4db8e366f8950e15dac1df0cep+028Q, +0x1.2844f75c740fd0e7cfbc818f296a29a2d2a54b79p+028Q
  };
  static real c2705[] = {
    +0x1.48c207672a3d279b0d2cc02647fb5a3a7fbfcb80p+005Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.3fe1914c6ee34d7cb50d6faf5e2ef7bff1dd776dp+011Q, +0x1.bde97d1913e556dba894afcb446fb1051c6018acp+008Q,
    +0x1.10d100a55eee8acf1043d0d8ffdef1b7a80f1a62p+016Q, -0x1.d9b2b80798f2cd0541707fc01e0dd5d8154aa45dp+015Q,
    -0x1.5c11984bdb09cc6f187e96271d0f84951043e6a0p+021Q, +0x1.e5ede6f1bf7fa79c08d8f4d6e3cf90b125a0cc96p+023Q,
    +0x1.709cf667025852e8e2437061e0e8adab7c7ab9d0p+023Q, -0x1.ebb3dac2e72c45d4d27070645d8912f04d45894ep+029Q,
    +0x1.ed4286c26a8346d15c63bec9a13dcf67e524374bp+034Q, +0x1.c3e7de2af720a16bdb86b090aebe99093539be46p+034Q
  };
  static real c2706[] = {
    +0x1.49766149ecde8a11c88f23b2ad230f98f8952858p+004Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.baf06e5b2cddc52d31751cc3e58b1fe7f3653c73p+010Q, +0x1.b42ee7c26d667805044ff51dca33987bf18bb108p+007Q,
    +0x1.887779185580743260ff813dd317ce22b928f915p+017Q, +0x1.69e48ee9e086376b914a1b66e389d860805e61ebp+017Q,
    +0x1.ce34748166b666ece1ad9ca1b4d61be48d6b222ep+023Q, -0x1.0cb7402d269354f364ced4c37d69f740b2178fa5p+025Q,
    -0x1.8f5b4b15efa11cafe2ffd6ab293e82c4c8a781d2p+027Q, +0x1.acaaf3b5653ce630d84b36b8c23ac2c8e100e8a6p+031Q,
    -0x1.a023ddbd9e3f26327378b4178e1caa47831abdf6p+035Q, -0x1.2f9057fa527896adb4241e9d498c9ea40757fe72p+037Q,
    +0x1.9d62823c4b57409f693687a203a0eeddf4811315p+041Q, +0x1.7aba2e1171baa34964564f5b36611dde4461a2d0p+041Q
  };
  static real c2707[] = {
    +0x1.db8748f8fc4fd6fb695d799b0d9b60841d471b0fp+004Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.8d9625fa5319110d094afd120a9410ab1b816527p+010Q, +0x1.3f8762071be4c0e9af5f820d6c6187b2d16c4191p+008Q,
    -0x1.bd3aa22573b0781f10b9caec10f297f4fc5a03eep+015Q, -0x1.6da7eb63ef111f7efdddfe7081c801843dc723f4p+017Q,
    -0x1.8b628dd9265241fcc37b01e19a61a5ac9431ce7ep+020Q, +0x1.b2a891fdb74c4337bfa3bc8feeaf1743b6047e51p+025Q,
    +0x1.5096cbb269a012f47fd8292b005dfa14a8e22326p+030Q, -0x1.99771dd0afba61d54b98d9e06d0a54515d90e7aap+032Q,
    +0x1.a33213a84e7fe50ee4e8ed2f48757987edfdaf91p+035Q, +0x1.a982ecd94433dcf8885470bb733e7a2746066900p+038Q,
    -0x1.d820adc86c50f0358d0b02745468463cd8454757p+042Q, -0x1.c8beb170ba6cab173b69abd5cd227fd6b7f3ab1bp+043Q,
    +0x1.dd585e6e0e11d5a3d8d64e1a5093e8f0de052903p+047Q, +0x1.b5534802e352efd98529a71a9c06d4eb7ef3f731p+047Q
  };
  static real c2708[] = {
    +0x1.b675461f87831294deef55b870982a0182388abbp+003Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.ab90d905917fa78dc2da282760fe4d292ba8dbe9p+011Q, +0x1.1b13dbecfa92563f247d2cf56903b24c927c614ep+007Q,
    +0x1.29a15e569816108e5a9ee651a7daaf83263ca577p+018Q, +0x1.5a51ab7b03b3dda6df82b8dd7e05f7b205b6fa76p+018Q,
    +0x1.538865909367d182628e49ea8bbd11f7baa8c07bp+020Q, -0x1.8ded61dc8b10ecea161ab1b88b7bd217a85a2799p+026Q,
    -0x1.fcc6825ecf31d10581df2ef0e7c708d1e72fb923p+030Q, +0x1.d866b66166050df3faaf31a1a3bae606b1ff9f44p+033Q,
    +0x1.6a68d742c6edd010707c39115c7e5e76d9bb9c86p+035Q, -0x1.36b91e36018ba86b9d636e6c79abbbf21894beffp+040Q,
    +0x1.00f1d86a4d577271570fa52cf8abcd9e767be396p+044Q, +0x1.e4e79022a6be79d555086bfb7a44b1143799c76ap+045Q,
    -0x1.04536d896cc94808b94d26bbe41fdc511e414a34p+050Q, -0x1.a32505094eec1182bc1286a904c270536eafb19cp+050Q,
    +0x1.66958d2729570def6251c383cee3d95b39249c14p+054Q, +0x1.4885636f457523ec2d58be43240de7b14f3105e7p+054Q
  };
  static real c2709[] = {
    +0x1.25e4a418fd4914dd7a4f7691df8a73c155c2072dp+003Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.bc29967f7c2998d5bc8ae8185a7b5297ee6fa885p+008Q, +0x1.6d5d94fa6036ba7017b8115ae4e96e3ffd8c311fp+006Q,
    -0x1.74bc83541b8cefe897a83cc93a62ffc5a2c0b3f2p+015Q, -0x1.2c8c13a6f7f825602340b2c5347ffb96e571ec09p+018Q,
    +0x1.2ac50c72e430ea6568d50985dc1688b22bc03184p+024Q, +0x1.d879ad90139d7565114c7f1930c9522c71cc3192p+026Q,
    +0x1.11e22cd5c39fac0df64f2b46fb9edc5a0cfb611dp+031Q, -0x1.427f0fa02ec1e7a08fc72d1c349051ffacd2332cp+034Q,
    -0x1.338d52d85ed1a89a3f4ce472ebbc70946d9e6dc0p+037Q, +0x1.05304835eaf16f753ef68cec3ee0f17123ef2f75p+041Q,
    -0x1.9849d73b309257182bced30bc6f1e6150969a25ap+043Q, -0x1.067e72366d06f010ef8c4258eb8ee1861a0e65b5p+047Q,
    +0x1.eb1da0b6b12b7b65fb29335e95a811a25f2a3a68p+050Q, +0x1.491dc50780ad5d09c59617b95830726690f2e1f0p+052Q,
    -0x1.49bc3b4e339a9bff6df5c5d2cd3ec7207af5f7bbp+056Q, -0x1.dc10838ef2f3c3b721cbc5ced02eadf31a995c09p+056Q,
    +0x1.5957e8b518ed317dbb66408d3031fd3ef20b2d7ap+060Q, +0x1.3c63eda8f3546590f37c96b0d540a8987db2d202p+060Q
  };
  static real c2710[] = {
    +0x1.3f21ca6737a32ea479b97165321b42981ab1687dp+003Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.0e8498dbb38f7b3cd64e2e972c701a20f23d5dd3p+012Q, +0x1.906b9ed00ddcb7715a9908b6e343e156723ac22dp+006Q,
    +0x1.1f853e5797593bad6765b1b37bc0fdf4b30b3206p+017Q, +0x1.cc7dba02bcef9708875ab39b80b1c3976493a51cp+018Q,
    -0x1.87cd5baaa47077f7df58ce78c2a8dffc8b762d2cp+024Q, -0x1.6eab545522aeebe41686047eda620c96d3e4d298p+027Q,
    -0x1.3d09ba23dd09c9bc496d3b67bf6d65307d3b58e4p+030Q, +0x1.25b597414db5e94242a5c2bb414d9c6f614cb403p+035Q,
    +0x1.827d3fae2283da05b3736ae0f2490057444e7572p+038Q, -0x1.177dd6930fac90fbffc151963488c412a2f5979cp+042Q,
    +0x1.48aabdbbb22601a752d3a4b348ff466bbda30b74p+042Q, +0x1.591ce5acc462e2b7f75fec81243d794f7fb91f51p+048Q,
    -0x1.c9ee81749344c3e4ada962c102ff45adeb84197bp+051Q, -0x1.18a424e6e52eed0aedcf314d11ec1130a48890ecp+054Q,
    +0x1.0d4f31e3a5fc2b6552a92b37a1ddd49ec5046bf8p+058Q, +0x1.26a89e7f498d644e1e2c220f8eb8c0481d69393bp+059Q,
    -0x1.10fc87a29341202485f0bbb1512a56dffef36bc4p+063Q, -0x1.6e64fdec7a27066c6c261a17ae9a622e6eb14b37p+063Q,
    +0x1.cdb2a5baa6782309053488b3655b0bf064a1206ap+066Q, +0x1.a6fd64aa4c3b4f60257313a6d5f20c607d901cc5p+066Q
  };
  static real c2711[] = {
    -0x1.c96328a2ac59a6c3951094454e7065fb2d5b23edp+003Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.0cd55ac828a9fcec027debf3a9dcf04c89ea435cp+009Q, -0x1.530d729f6ce4aafbfcae3c9d31e4d5ea952f9dc5p+007Q,
    +0x1.02632976141e05c79beaad8d6f5e9d013d35d81cp+017Q, -0x1.924f49013cbe0882d8b557c46fc80bcc0806fb01p+018Q,
    +0x1.222257eb4d97f3bed8325378f5c01a442ccb04a1p+025Q, +0x1.a09cd02d90fd27150d188859008e1433bd751033p+027Q,
    -0x1.becceb67f55029a1048bb1c943ebdc6ca8bd2491p+026Q, -0x1.78d82386355d55494b1bfd0f5c6f3c53dad28ac8p+035Q,
    -0x1.bf8c6c5e0298a51506b26fecb88437c4fde43297p+038Q, +0x1.a06e5636c032207de9ac86314db772bea52fc915p+042Q,
    +0x1.262658f136b21dcb18bac66fea63158964a86763p+044Q, -0x1.3098e000f19901c7f080e7541ebc65ff2bd37a0fp+049Q,
    +0x1.e805f3c312cdd851e87d30487db775a483e4b39ep+051Q, +0x1.3139cab3af0f17f89178fef29459de5e421c84edp+055Q,
    -0x1.e45386988e1391609ba7ca6d5428a3098e6ab3c8p+058Q, -0x1.a21b7057c86079c15d849ccbc7745828ac626af0p+060Q,
    +0x1.8c11ca3e2a25d545ea67385af437cc5c6a1a8f92p+064Q, +0x1.7abf1a172e2e55cde2ffa02b6d09b09ba6905a08p+065Q,
    -0x1.44b630d297a9c223cf78a95f5b16790ee5413222p+069Q, -0x1.9da895c87a2118518d20c349785c33973ce9acb5p+069Q,
    +0x1.cd33f8e68158e6aba9f3715da5d19563ee5880dfp+072Q, +0x1.a689569e668105bd5dee0ab15d99aea4eb8c241cp+072Q
  };
  static real c2712[] = {
    +0x1.d6e01aa01d43ad97925d8a93c70d08aefecd6019p+000Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.c8ddcd7cafca84dd0969f4ca3367ba80f8c5f669p+011Q, +0x1.375ffe364d42986a80b7593259297829fb63e3c6p+003Q,
    -0x1.dbfd104fe7a13c492187d6dedcf940f0d3fdf58cp+016Q, +0x1.eba9db822edd95c6e6cf1cb05879a2f3f0b88f68p+018Q,
    -0x1.a4588cf76537703b84ee25f82ea01bd75405b7a4p+024Q, -0x1.02e9049ba801a7fde5c0d4ddea44ad3cc411fcc7p+028Q,
    +0x1.64a121342abbe99b5f0876ee43d9de3c0dbe6e62p+031Q, +0x1.0b27f787efbb55b0cdca84c1df2d40e634cd4249p+036Q,
    +0x1.e929bd939d19d3f2f9a86e14b488090f474b2187p+038Q, -0x1.507f447d4ecd156afdf55827d2f25866ef3fc74ap+043Q,
    -0x1.9ad6713b8532b3d67c12415bc7e256fa1081a074p+045Q, +0x1.1e5ca4f87006ac74c2fe052f0f66e90ea7081f82p+050Q,
    -0x1.6db2626d83bd1ff753379afd085ece58049b2058p+051Q, -0x1.561be586fc41950545a0673657249e6aaddfc45ap+056Q,
    +0x1.9413c33af9d20a8004014ce4ced14925f65200f7p+059Q, +0x1.224a6aee9fa70b04713d72563289651064a8fd97p+062Q,
    -0x1.ee501745dc3a7feba84e211108866694448e6b9fp+065Q, -0x1.5989bc02e9da7fff7ac46ac6b66b0b40294e56fcp+067Q,
    +0x1.3deb31b3df98db5e36274ec0609c2fb3cd7faac0p+071Q, +0x1.14f786175d759705bccf718cbbb24b285565312cp+072Q,
    -0x1.ba19bc3c040afb566c6d029f75ced84614ac56d9p+075Q, -0x1.0f4ec901626b81dab74a5c2b61de746316af7ee8p+076Q,
    +0x1.1119c72c729814e9418a1e604073e5e76dd7df21p+079Q, +0x1.f468a1f8aab79ea17e04a193065076ec62828b7fp+078Q
  };
  static real c2713[] = {
    -0x1.eeb9395bc632d4d58f5492082fc74ded08da1435p+004Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.274bab54b2f155b5082bda1394725f87425b00a5p+011Q, -0x1.6246140c30e2ac1fa613f222e6e456bfc7aa5dd1p+008Q,
    +0x1.181fcdf8400d95b7af6220ac76e236aae2ff33a9p+018Q, -0x1.8919c560024014d3191bf8fc267fa589c4ebc245p+018Q,
    +0x1.62cd465e97a3bf21f972131b324b30b6e32dd21ap+024Q, +0x1.0bfc1fa0cfa6eee47778248f0d0c573f6c65b64ep+028Q,
    -0x1.f9aa8e452570efe4479fe8ac3e96e94486888007p+031Q, -0x1.33ecd5e58a3bbe01c2b74445084e6b51e938d065p+036Q,
    -0x1.10ee7f50086d8a816b3f1ed88549301a545cf350p+038Q, +0x1.b5a73eb167e7fab9a8278e9ca704f7295d72f795p+043Q,
    +0x1.3054d66822bdd977c8774b1d50b0c76c19f7b871p+046Q, -0x1.a8c56a18133ccb342c25b352df03802e4c3441b4p+050Q,
    -0x1.b74d840cea378c167e4e1159427707af619af769p+048Q, +0x1.2717c5e6581403726bfd557aed3828e56a0101b9p+057Q,
    -0x1.c7e9d176d4fbdac50c6facdb95bdd26b0126cd65p+059Q, -0x1.2ad56a150c14d152d5fe6763812ede0a8e0154ecp+063Q,
    +0x1.a46235f605cfa222e20ca20372212431fcf698c1p+066Q, +0x1.b92e3448b45728f9be84959b168351f3a6a6636dp+068Q,
    -0x1.816ee35794c11f6020fffb8065efcd85cc34c1a8p+072Q, -0x1.d1c5ce9b37bfb9d2ba8a127daec7431e35851752p+073Q,
    +0x1.9d590869ff69339a1cdb517dcda9a320953c845cp+077Q, +0x1.4ff01fc2b84c7d4d256d59f6f0886fe2b2272069p+078Q,
    -0x1.f5da6466a3a0f82122eed06140c3afb66599594dp+081Q, -0x1.2b63942108dad990fa9be432af52c10305634cc9p+082Q,
    +0x1.13eb1831dd3f2bd488d366bc426b75b7d24e28dap+085Q, +0x1.f992514d7be4215252bcef8f06e2e600bd848d58p+084Q
  };
  static real c2714[] = {
    -0x1.10356eded8f06f8b0c3ed8cc551cc68e6844f4bap+004Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.448d4527dc2f9acf7b9914e6bfa5d4608b5fbc96p+011Q, -0x1.8f7dd860855354d396b55398d6f9e91267a5596ap+007Q,
    -0x1.8752a2a43d9438c655c7aebb2eaae23b8d5ed67cp+017Q, +0x1.8e3fe3d3085dc6822af0124807b288ff0d0e28b7p+018Q,
    +0x1.20da6d87e5ea202d9d41a9c8632b9d3e4cebf91fp+020Q, -0x1.024278e365787a4a6ed404b38fefcba3151c27a7p+028Q,
    +0x1.3026c124dc00beac9cb2e181ed37e69ec05d1f61p+032Q, +0x1.48ebf2bd2e580f245afb20c0d1f3105f28073a5dp+036Q,
    +0x1.09e3306b5b9c62151527cf5d13f30600550f4617p+035Q, -0x1.02aa1b6c91f430aabc1b1f683f308f4489d8c433p+044Q,
    -0x1.42fa156527db81525d80db04d4afeb012c8e82b3p+046Q, +0x1.18f92cf1e52c71d260b0a4ececd58367d56cdf80p+051Q,
    +0x1.1c79807a2e7ede55d27924df6248b72dea55d958p+052Q, -0x1.bac9ca8b47a2b204f9f2ed6d34b96576eab06229p+057Q,
    +0x1.82e2f3afeb842246224e378c5d7131a3ab12ed02p+059Q, +0x1.033d0ea2999d62c036283e10614af5106ec4d990p+064Q,
    -0x1.19e3f786346ee49836183fa666b997c4108abe72p+067Q, -0x1.c64379a611d7136379f4661d7b50f85211c7ab43p+069Q,
    +0x1.5f170c1c39c3283d9a94bee43325d7f1a561ca8cp+073Q, +0x1.27c839b4b57c21bc0dfd89666a8f4e109a907704p+075Q,
    -0x1.0353b9082c7ab879b248c5bb9c787fadb76edc7ep+079Q, -0x1.179bfd59ceaf3df7eaaec16d0490ae1a7cd093d2p+080Q,
    +0x1.dc448f53c425bd7b9ed9a7aea17d2a277b090677p+083Q, +0x1.6d6504718f0b02f5bae649f9d2c0c84a86056232p+084Q,
    -0x1.ff346314ea44bcf685d99a6fad6637c122db2b23p+087Q, -0x1.29beb7eca1f83c6c7703890fea0442b1165642dfp+088Q,
    +0x1.f8c504f350b1f408075191a9feb3a9961daf6fbfp+090Q, +0x1.ce7354d824b178985cbd01fbcafcd801418c8689p+090Q
  };
  static real c2715[] = {
    -0x1.635bb69469dec90e653261843da15cd06b25e65ep+005Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.0fbf5d48bbfc638fd9550c3c41afef13feae2640p+012Q, -0x1.f845c4e46a0cb12b77b7ec7334517463db93ac0bp+008Q,
    +0x1.d497321c754b9c8164eb1b95d067263514909360p+017Q, -0x1.694eff58d17beb9da3fc6faa77208fde470674a3p+018Q,
    -0x1.b4405612967a4c323c1fe4530bfd01e6ca372318p+022Q, +0x1.36a89d7687204d3ddc2f748f6747dd6486a4d831p+028Q,
    -0x1.46ddd0c93aaa2f8b923b01d52768ade91aa6ce5cp+032Q, -0x1.b155d586b34e576c6fcdf1138832f212a7fe37f6p+036Q,
    +0x1.2d5052c43d560f51bdd5c12b3d5c06711870d785p+038Q, +0x1.773744ef1273ea526dc79f2d4377fd2664103edep+044Q,
    +0x1.6fb0e8d9e5d7f460c0b631666b0bd78afeeec3e1p+046Q, -0x1.c2faade49dead4f12b8fcdddc6eade0f8cb7c396p+051Q,
    -0x1.4c0484630d3f65abfca92f3190e2fdab500a728ep+053Q, +0x1.8d3bcc4d26869a6f6e4204990e894be6acc37cb2p+058Q,
    -0x1.1186f5a92583e0b74ad66655b33b2799e8edb367p+059Q, -0x1.0774ec382107137c23abda5fac32c5c8e813a1d6p+065Q,
    +0x1.a0992d11c5aa6ae232575f836ec6a5abde66f442p+067Q, +0x1.0a4ffdc7829a98b854caa0bd474801820a1dbe2dp+071Q,
    -0x1.5aded32d5c9f70d47eb74ec51449de115034a3f3p+074Q, -0x1.9a5d72113c4369f3a48d101a6a646812d62a7710p+076Q,
    +0x1.4ddfc09af767603af201c52dcee45048fc59765bp+080Q, +0x1.dc8206368cc28f70ab2fd94cad2d3a852dcefcdfp+081Q,
    -0x1.9dacfe858775a85b604978bac6a3d0ad0a5f3b6ep+085Q, -0x1.9602e40d3df072880558bc7dd2d32d7aff7c190dp+086Q,
    +0x1.4a977d3cf41b3510e594e686fe0aa6f74631a34cp+090Q, +0x1.e2366d6a1a0b931384daee5e5eabf6e3422ac08dp+090Q,
    -0x1.3b667880567478256530e2868eba714834105fc2p+094Q, -0x1.675f7bb4b2ad701a15d39c3d39952c94be0ee9d9p+094Q,
    +0x1.178db3e8a1bc51622f790bcab777883e35a5f841p+097Q, +0x1.001dbf0e5a702f3d75a93890c142821f70dc678bp+097Q
  };
  static real c2716[] = {
    -0x1.32f6964b6ee3fe04161619c696493241968fdf3ap+005Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.23bbb64f55d29b00227ca837a49d9c64ba31fa38p+011Q, -0x1.b50e3a88dca16bf9437fbdbd5b0da71034166b31p+008Q,
    -0x1.55ba63af695210e542a48a0c71a9665b9505f0adp+017Q, +0x1.8d2c8237860666259b5b800c904be70826abecadp+018Q,
    +0x1.df752228c508e0f64bf16f9e900e2c85219adeefp+024Q, -0x1.33e86cd6ab5c721858884d6fefa9a8eb60c911cdp+028Q,
    +0x1.0b1914b28d22939d2c9ea90657263522c16a569cp+032Q, +0x1.d9516fe2af0605579309aa4e03f456a4b468be8dp+036Q,
    -0x1.2bf436a68f67dfedd1cfaa2f08b414eeaa025b0ap+039Q, -0x1.c3948b485c180bb3f8ffc785dd5446260dc7d395p+044Q,
    -0x1.fd0245609be584dcaccbc52f371265d72e39b1c6p+045Q, +0x1.2cdd4ba6523fc41662d4401f441a20d0fede9101p+052Q,
    +0x1.e927e6be419e40b6fe354ca7f0719093cf0124e6p+053Q, -0x1.28043cd0e7b6199fc66a2bee6d5125b3a643a6b6p+059Q,
    -0x1.762072b8a6092b8f4ef1fa2036e27eabc498cd54p+057Q, +0x1.bb45aae6834fca980d1c8e0078e7940d84dcb5a7p+065Q,
    -0x1.bf301448616753a814c2b28078644de0dd90bbdfp+067Q, -0x1.006ba786277df0de99a684ed9a007f6ff06546e8p+072Q,
    +0x1.083bb9a0c04de2022c95f38933de1b01b5d4074dp+075Q, +0x1.cca0da372f450c81e004c05b9a073dfd954d2231p+077Q,
    -0x1.49f8ab42c0666e493d6cf1b4e1479dbf77fada6ep+081Q, -0x1.3fc894a3c03926983fe148baee26b644fdd75305p+083Q,
    +0x1.09ff4db34d449bc79c0feac2d8a004b9d16486cdp+087Q, +0x1.5230247b5c910c46364277e2662fa9f3398f6fecp+088Q,
    -0x1.20a3f655a669c1adffd829704b4a0625695ba416p+092Q, -0x1.089dc56b0f5ed0b6b30a240f23c89fb1e041ad16p+093Q,
    +0x1.9d925c5deec5c5d9aa191a1e39156cde8396326dp+096Q, +0x1.2268a26176fa5ad47b09b68cbe4c7e7c73a12560p+097Q,
    -0x1.669df98cc278065e63ec136d212a587b0989ed89p+100Q, -0x1.91c1e950869706c921a87ee9fbfda83c12181225p+100Q,
    +0x1.22a232b3544c0e7d6ae77207ef22f707d95da46fp+103Q, +0x1.0a446f2c5a73acbb14f858bf30375d12c2664b5ap+103Q
  };
  static real c2717[] = {
    -0x1.9339f190eae4694c24b7afcb6ec0125d8f107078p+005Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.58c9d497bfd4a3e2f5a176bed3ae17348f1d5679p+012Q, -0x1.1d60f994b809d7aad5a7f3babaf5506b5316f408p+009Q,
    +0x1.18f91982e2faa67934e5c6d18c5e7dcbf381f837p+013Q, -0x1.fee030dc66918b6f7b44f75d7cda11f791136314p+017Q,
    -0x1.8af5570f79757db13c07245ad350c3777a9b581ap+024Q, +0x1.1b62bc3aab423953402dc3f6d7321bfcc659a767p+028Q,
    -0x1.a0ce403f0ff94410eebe82adc830f7013d27bdd4p+030Q, -0x1.df804ad2f645ccb957e0cdb39ebca8db5930f222p+036Q,
    +0x1.86411601b3ce0a3ab9d7a02aac9bf31f1676298cp+039Q, +0x1.f83b9112db6480f7fb9385252b87905a00fd78f1p+044Q,
    +0x1.daf406f43fb25508621481c5c341d82ac7ea6709p+043Q, -0x1.737b9eccf962ae01198520ec18ac47a3457eb182p+052Q,
    -0x1.0d2cca5e9cc733daf8abce1f2eb595f4a08637b2p+054Q, +0x1.97038153bc56ee14f8990421297bdba3f2caf650p+059Q,
    +0x1.2564006b732c6cca1a9d69d385529bffb19802cbp+060Q, -0x1.566d443a2dd5f999e47467aa906895b961e3e75fp+066Q,
    +0x1.5bbe2a67112c975bbac9051fbdedbee3d5c377d1p+067Q, +0x1.c25afe96715dc1e6649134ce791e7333da7b669bp+072Q,
    -0x1.51e20a5372af05ee200d25f62d102e280c7e595dp+075Q, -0x1.d2ade8b5d60d2197089534b9d1f33f656c463b18p+078Q,
    +0x1.15d17f1c3f070bf2b67520d0af57364a635d2f6ep+082Q, +0x1.7d1b3ce8ddb1a2c1b9a2bda71fa86ed8543d6da8p+084Q,
    -0x1.1f88cac91191b78c71ca5d921ce69e17c9f7cec5p+088Q, -0x1.e6d236d4a1beb8474055d1b9dc9d786561807e99p+089Q,
    +0x1.9782f199e4a875ed926a50bda1ab0416dbe35fbfp+093Q, +0x1.de26518fd6a71cd03292b3bf56146f5c8df74c94p+094Q,
    -0x1.906f99ae13783e00ae03c622d9efe6ec58d81adep+098Q, -0x1.5e20c8a25be877cf2f75ccdca89d6929913242dep+099Q,
    +0x1.086828602c62ea56c1e0bfa6ec07e2e900bce32cp+103Q, +0x1.69cd71fda8821ba014d854ea132a601b70d04b7bp+103Q,
    -0x1.ab7a0867db64c22e1e8f2e8614510606a8b05d4fp+106Q, -0x1.d983bffa429766c957e71680a196483a5ef9e2b4p+106Q,
    +0x1.450e81ab666ee2cf2218b474d3f3fff5a3783130p+109Q, +0x1.29cdeebee127135ae755a1b14aa5f550d375bf14p+109Q
  };
  static real c2718[] = {
    -0x1.d063029a9e65ae686fb62cc6c97ba423c2492ae3p+005Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.f0cc303e1e5ef39c4d42a1dc24e484343a341cddp+011Q, -0x1.47da34289f881a1086ccd88598a594bc5792f008p+009Q,
    -0x1.0349cb381b81f7c15fc5a3653b2d8108b90b7a36p+016Q, +0x1.a820cde955e389dd139836f04c537e719c082b3fp+017Q,
    +0x1.7b2f79cf1173afd140c78a01837a84062ade0585p+024Q, -0x1.436c08f6bc0178eb3dde870e10b5aa183652846dp+027Q,
    +0x1.0a6a4e336e91fa46238b05b1a7b96b54d3e7fce4p+026Q, +0x1.23e81489bd3730ed09da1a426b18de0369cb8d8ap+036Q,
    -0x1.be541f7864b28beda1cd88e17c409d41bc6582e8p+038Q, -0x1.4a24bd0d025648c96799633b3da32d3b60861590p+044Q,
    +0x1.19e664cc91cf39b80a7f49755c1b7257f04b62aap+044Q, +0x1.076d2c05c9e24b8a82cd8c94e0711e13da09604ap+052Q,
    +0x1.25d8ae8cd761ffa1a9ae12dd5b1ea000acecc12fp+053Q, -0x1.3ab9a57a224f11828ed0aef86a8bb87e0fb6c73cp+059Q,
    -0x1.2537297febb46ec7b122f471c58e88f93a60d7a0p+060Q, +0x1.234ca6443108be0a2a5debf824c3f13dd9493604p+066Q,
    -0x1.90838df229cbcb4984dc7f6e3572466a993c2245p+065Q, -0x1.aa0a12e3b20d1ee291a24e90b4bbcce7267f245bp+072Q,
    +0x1.ba9f94547a74e6d48599c969fff7a48c4694f9e1p+074Q, +0x1.f180b2c732cd4a72206e8da33d5ed7ba9aa4c274p+078Q,
    -0x1.d9b9f4223040514c1550ee265b99b7a935aadcb6p+081Q, -0x1.d1749fb5ee4fdbcb647dc5608443ceaaa8327fe7p+084Q,
    +0x1.316d023dc299bb13c3788f5121393e91fdac3d5cp+088Q, +0x1.5be3991986e2506c4cc9122f5ca07962f3f30633p+090Q,
    -0x1.0f272fa9d51647f09679fb351142805d32bb4dd9p+094Q, -0x1.9b61eff092d6d132a17f86a9e2b7adc54979e9e7p+095Q,
    +0x1.57b8310c02f1d819b21b19e8061a0aa997825568p+099Q, +0x1.79afd1b9a5d557c4db606d1ecd63a4d5dc296929p+100Q,
    -0x1.35b67cd5244527e1b555d645bfd640eb689c80e0p+104Q, -0x1.04aeb2b4f948fe8782b673b6215eb7c5f8e34ba4p+105Q,
    +0x1.7d6a873ab157a15f27d4fd6e8ce0b52517246b73p+108Q, +0x1.ff7f15293b81a6605c6b48baaf2dbfafa8efcd90p+108Q,
    -0x1.23132b760a63abe7eddad26bde66096a597b1c20p+112Q, -0x1.3fc840f4febdd089faed81675da3823a62b5a626p+112Q,
    +0x1.a5b4838c3071dfef0ba48ad14bc9ecf549cbfc79p+114Q, +0x1.82599bd95028d8232e6c28b7556e91273b0713a5p+114Q
  };
  static real c2719[] = {
    -0x1.0e8635ece498ddd12cff6766c5a0f64b298cfb06p+006Q, +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.84d5e20ddc82e08f6451c926c43e0ef86e7adb33p+012Q, -0x1.7d174b78414b4ec364cf9afafd1a3a4ed3d1fa40p+009Q,
    -0x1.6563e0ad2a9a937dbe2a5148f2a7011e2df970a8p+017Q, -0x1.24170e7312ff76cfa8f27a61a64ca12a99781c40p+017Q,
    -0x1.d988b4971bd5f450d05b568daccd88363b714a88p+023Q, +0x1.a8bfe83a1af77fe2e73dc76f0bf435bef74835c0p+027Q,
    +0x1.0c5df2d5cba80540e48afec560bf850689204b1bp+030Q, -0x1.96e14e2561a74b71e43172a2482938040c89d3b5p+036Q,
    +0x1.2ebecc6926a9926e8a36f91da5bdf4dcd4658af3p+039Q, +0x1.e478ac8d9f8edf305ffdf4f54d65fe388f332881p+044Q,
    -0x1.7383bf0623bd150c309c477bab570e78ccf28b2dp+045Q, -0x1.96c13770cba32ea79e6a9cd703159cb0dc1d4e0ep+052Q,
    -0x1.62d4de40c83fef0fd79e4672ced3db81cf9b81dap+053Q, +0x1.006212e57a1b32f84f89a51ffa5f0facfed21515p+060Q,
    +0x1.f8932c2479bcfc916fe58f68e5c5d79131768efbp+060Q, -0x1.f6bbdfdb2c723e9682d8d0460ab75b4ee465e9dfp+066Q,
    +0x1.8f70be05bb8d7d07c2b7b215f4622f89e8f97e6cp+062Q, +0x1.87972c7e29efc089ea8fb49f066477855e00d29ap+073Q,
    -0x1.34bb0fe746bd5b4c34429e6f8935155a6398f9e4p+075Q, -0x1.eab2c2bb47092e1ae502e3d1dd9eafc259034ff2p+079Q,
    +0x1.8bf80e2effd6d9e86b57d24b9104397f0b931496p+082Q, +0x1.f193ad0fb89b7aea89aafc70a5037d0b755fb2c6p+085Q,
    -0x1.238cc5c147eb5135befd6b78f927f026a0be58fep+089Q, -0x1.9885423e76ad494080b01abc5a64462122efd1a6p+091Q,
    +0x1.2795e68dd791fb794bff11899f005e3ca0fc177ap+095Q, +0x1.0e423bb41f7e4849fe26543ff8cb299761c88dbfp+097Q,
    -0x1.b371330facacc036da9cae397d3a3faf3c687797p+100Q, -0x1.1cf17740fc4939fc311cea31a596dc0da5eda2c5p+102Q,
    +0x1.d7b435d03f6ec9f4d3cdfabf40ea6585147d097bp+105Q, +0x1.d57f3ec28dd604cb4c1adee320195316634278d9p+106Q,
    -0x1.72551a10dbfbe72ad5e6c7f1f08e5221dd302feap+110Q, -0x1.2479f8fb0fe7c60167f71b4b8c5987df1267a607p+111Q,
    +0x1.92fff2eee69c1bf45264e67087766f880d44beafp+114Q, +0x1.045d7f3f81940e6132584bdc59b08d66622f51afp+115Q,
    -0x1.12bee850ce7df0f3e5ef18f131851f5ee45ecf77p+118Q, -0x1.28da8679833ef299cc8c4ee62c8215100f4eaa7bp+118Q,
    +0x1.666f2fb2e456aad349a0c8d99f82553dffa249d0p+120Q, +0x1.48623d65541b2baa92c28dbbf1e2dbc4719e5cbcp+120Q
  };
  static real c2804[] = {
    +0x1.1196450cc9e3087daa49a1ee890f1c91b93beb42p+005Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.5697e04359be801155ba1e7993a687074dfc8d56p+010Q, +0x1.7dad992a5d78ce1a4a61b6520743c2ab0c62701bp+008Q,
    +0x1.02fa0ca5016968a4c26d65622a8ee65346bbbe64p+016Q, +0x1.169c5018c67fcccc9541eddc18b3a425f8e8c97ap+016Q,
    +0x1.a15e22337ab8e77bf7923a1b4ce451be6b43a0b7p+022Q, -0x1.7bb88ba24775d580e2731d38132c642fe303e5f1p+022Q,
    +0x1.86dbac8f27dc85673ff551118f7f27e241154c38p+028Q, +0x1.66c655cd113c6bef35d09dced840550cfcfca7f0p+028Q
  };
  static real c2805[] = {
    +0x1.51a551743a6e5f3aac2d248014d3f16e96087ebap+005Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.56b7e5c6173fb26a1af8cb50b01f8ce10a04f5f8p+011Q, +0x1.d9a3fa2870793916813635ac4e967c29cb691508p+008Q,
    +0x1.26fb7e04fc9256b87ffe22b4d85dc86f958365ebp+016Q, -0x1.1a2063a17a2b57ab751f0b84cdc632cf5eb0b9dfp+016Q,
    -0x1.c7f425665e7b1f76cfe3c1b8c04867852c61786ep+021Q, +0x1.21f4e4e1ba15d000bc6a638b311b3d9a750423abp+024Q,
    -0x1.4aa07f24c0994f9ecc452ce69ec45740541c45eap+023Q, -0x1.2f2e8a9cbbb9aaff3d6959708622f287ee0e228dp+030Q,
    +0x1.3442350b2ff044650a42adffa9ca03d001efe38ap+035Q, +0x1.1af494d5cb293f9112890e2f5b9c7ac2ca178430p+035Q
  };
  static real c2806[] = {
    +0x1.36b6f860137e4b9dc791d777d15381cad49f0c40p+004Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.bd567586fd23b1b10512b5c88de5139eb8df85c3p+010Q, +0x1.a7e58e3aef370eb8ad2325553a0d823c24d395aep+007Q,
    +0x1.b67a690d4e45c7b465f71e8007526607cdf44e77p+017Q, +0x1.a936b07f223f8ff440a91f9fddf91b4937547723p+017Q,
    +0x1.159431b78f1654279806d23b0c8c87d786dae50bp+024Q, -0x1.49aeb0fdd1e73ed2a18e1c6886590803f037c26cp+025Q,
    -0x1.ed7de8dc255757209d0b728bff82d1356c103751p+027Q, +0x1.0ce1c1606d4bdc9f31508ddc3b2f8053f77b61c4p+032Q,
    -0x1.1549dae255e067f5a5ee031d48e6d71b4d139a23p+036Q, -0x1.86d4d889c7cb3a187054ee8c1578755fcd451376p+037Q,
    +0x1.0e17ea745cee643cf070f9435d23112e047c63d7p+042Q, +0x1.efd88ea2bd150a95b4d5fe229f52a07b0184aac7p+041Q
  };
  static real c2807[] = {
    +0x1.e559858490d867ba1cfc2928133a8b9edc638719p+004Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.9b34606a2bd740e3a1d3d622b24f545311cba57ep+010Q, +0x1.514d02bfba55ca5609a1b130d674affa893a08d6p+008Q,
    -0x1.3455d2ed47a0f3761d439e09d5da6c38ccfa4725p+016Q, -0x1.b849859847e9f2182a74e0f54796ebddf4174b5ap+017Q,
    -0x1.773c570e1ce440b5aa839f01a694209acb884fcap+021Q, +0x1.098bcbdc900ef0e22dc85207fe5224c01c2d7252p+026Q,
    +0x1.9c54eb017daca96dcc0dd056711343cb44f1dce7p+030Q, -0x1.0180d5e61e7aad2828fd3c2fa9ff1f58ef92734fp+033Q,
    +0x1.1954f7b23c9780498cce4444d26b8d5260771ef9p+036Q, +0x1.11e481740a75961f3f41729f3f73c65399b4f1ecp+039Q,
    -0x1.3c3518ac1d490aa2d5ce2fdd0d2906bf0538264ap+043Q, -0x1.2ceae08ff407571fcf85057f65dabc689b326291p+044Q,
    +0x1.3f4c3cad3753983e2898fe24a431853c505081b9p+048Q, +0x1.2516a362b436304045a585a8c74a377af7a854f9p+048Q
  };
  static real c2808[] = {
    +0x1.766c1999c615a2bee4799659ae726e6e5a386061p+003Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.cf1360f5e94a1f48486b0ec6c588486bd3b3297dp+011Q, +0x1.ed30f9fb10a42adf849c2365dc9336c69deccd86p+006Q,
    +0x1.60317df446aaea0bbbeb049e53b44ef4e5128e8ep+018Q, +0x1.a7aa0540df35e88e594c7df86372af5ade5d7abbp+018Q,
    +0x1.ba0039603af3b7e80c4ff5ff250acebaa2e80c58p+020Q, -0x1.f900a64b0cd55865efa1b1052db4e6d4b9f3bbfap+026Q,
    -0x1.5286426d6437ce88463b924ee181e9dc5696f472p+031Q, +0x1.3323dde1e15d7800a1cfcd7e0c1e68d6a6f5a51ep+034Q,
    +0x1.96b77094237124399f6fcf19395adc98d9d7270cp+035Q, -0x1.9e7fb7532eae03aa5d5d26dc8e5928dfba26457bp+040Q,
    +0x1.66ee2eecc9b7981c0310b8c12e57e9a05111e6b5p+044Q, +0x1.4ae57aca05892ee421d7ec8c00cca74252977f47p+046Q,
    -0x1.6f04ab9ff937d4722b7901f0e35bea0ec5c7badfp+050Q, -0x1.24597030042ed611a585e1f4bf694ffe2823fed0p+051Q,
    +0x1.fbe289519b4719fa72cef9e2bc22190deba46140p+054Q, +0x1.d2320ac622e7e75e27c3c2e482c0cc42a7905cdcp+054Q
  };
  static real c2809[] = {
    +0x1.072d6c5befd7438e47beea711815ba81201af7dep+003Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.f9ad25325716b64f1781d5842347bc4f2505a644p+007Q, +0x1.4d7d273ed28fbac68421df782b02c8fe12cfb0bdp+006Q,
    -0x1.3711c4f7886811d6a3e890880346a7fa4aa054c5p+016Q, -0x1.72d080c9a2fe614503e94a9b3b2b79953ecf07e9p+018Q,
    +0x1.5e1d613c9edeb811ac1e5ba32d58569948c162b0p+024Q, +0x1.281ab311d40ff9daa10b95e52a48c7a5c1a02c1fp+027Q,
    +0x1.65612a6af1d317b4befcf17729c66002d67292a3p+031Q, -0x1.9f771273cde059eb4209a2c8a51babda21151584p+034Q,
    -0x1.8ce437e4da6f671011a55c6414b508bbdc37b257p+037Q, +0x1.58e059962d3c52f58ab1c72e4c23f62cdb49ff55p+041Q,
    -0x1.258839de95418ff8758ba3775f6b5d6e999e2ea5p+044Q, -0x1.6313ef9c4c8474db530a90b833922100b3c838dap+047Q,
    +0x1.5955d4cfb98845ebb89b75664d772e15c4fab604p+051Q, +0x1.c745a9579862a2afead6859089c9933ac7b5d5f3p+052Q,
    -0x1.d565eb44d3dce798613a8976040ba7659e1ebf0fp+056Q, -0x1.504bce884616ea97d969db4298906d9fcda711bap+057Q,
    +0x1.ef6b25c8299ee1aa3dee54f0786801735bd759afp+060Q, +0x1.c6c09dd491591a30f6164514b50923b14fc58e3dp+060Q
  };
  static real c2810[] = {
    +0x1.1926c8e651c9e6f58d861a483249f3f05bf17973p+003Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.32a5795976b3c01684840b02275c1c10c2c8ad5cp+012Q, +0x1.674ad757246aedacaad93a963552358688b693e9p+006Q,
    +0x1.5cfbd14e9aa69a8108fcd5763dc5db567a028576p+017Q, +0x1.225939ed6e2f690eeebf552bf3440c5802774d3dp+019Q,
    -0x1.02c530f0a20e5669f320b3ca8d4140adabea7c27p+025Q, -0x1.de2fe4e78e1aebb909f2f646b3095ddfac79eab0p+027Q,
    -0x1.e05d87f19546e366eb3573a4b10c5bf868285bb0p+030Q, +0x1.88a4de2c710096450c488636eef7ea8e18beb718p+035Q,
    +0x1.069c6843b898f8fee5ab2866ac16135b76b70ca2p+039Q, -0x1.7f4fe10196e39b402d6c398a33c5672e83aa5c33p+042Q,
    +0x1.21bce20cdfb60f72465923e34aca92ce5a4829c1p+043Q, +0x1.e4ed9894364e8c79a4ebf8b2ba3e457f2f73084fp+048Q,
    -0x1.533eee9b3a8eb16f2092df2a6c24d39989228e67p+052Q, -0x1.93b51a22e1836d29a40c5b12f6eb4da46a1bbd70p+054Q,
    +0x1.9112425e374550cbf9f6064a0f74025cbed46a63p+058Q, +0x1.b15954ea058334f48625c5264cbde00d5cb9e3f7p+059Q,
    -0x1.9c3585a14f5669835f9d90395d817d5dd01ff422p+063Q, -0x1.1315454e71c3b6f4b515eb4f61839858b247af69p+064Q,
    +0x1.6017cdc20a846d24d9bb547c9c2820bdc1519923p+067Q, +0x1.43310f51d14d4a58ef7b73868821d0cd8f2747dfp+067Q
  };
  static real c2811[] = {
    -0x1.1beddc8b6ac7dfc1f9671753dbfb0ebf643336d8p+004Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.daa824f560768e834adbdd4c672e6529fd4b7238p+007Q, -0x1.adc545c8cae21c23051668b0faa00d18539a6a33p+007Q,
    +0x1.088f968478c04b85febf94789223ac9134f7a700p+017Q, -0x1.fcf055276535c7632871887565d2679888445ca2p+018Q,
    +0x1.6dd409e0b46c3468b116c0b586f5b5596ec33be3p+025Q, +0x1.0b6d2f474a4c7126ed99541ad768efde110c4864p+028Q,
    +0x1.2897c94ca008143bbee07ffd89c9aaf193b36650p+024Q, -0x1.f09bba68bfb13216511445a562871f70be69ed9dp+035Q,
    -0x1.33bef20bfe341d49f15258aee5c610fee2b0bd38p+039Q, +0x1.194876173d719810402506ec27bdc59eb4840a89p+043Q,
    +0x1.747e545b089e4ccbbbf93251a7667b339981c755p+044Q, -0x1.a5b0033b5f78078e8c544d3d07cc16ced3fe8d5ep+049Q,
    +0x1.6abfd7d0f389f352538f3e9302fb27b631de23b2p+052Q, +0x1.b0a51db76f6182c9e3e74cb1ee8b44f6249b444cp+055Q,
    -0x1.66892c73f0532cbcb9b225a423d856e59cc2f2f5p+059Q, -0x1.2f28a217abb71bb0e820a76efe17fbac71cd28c2p+061Q,
    +0x1.287db73190cf3de6b90cf8f258580403ee0b2005p+065Q, +0x1.18a1a61cdff174e99208a02d85b91714c6b7ae80p+066Q,
    -0x1.ed3ca7bef709d4c38bb6746d1eb81a31071f4b98p+069Q, -0x1.38ce72995ead7a55b8f1a40a4abba4978c1b6585p+070Q,
    +0x1.62492f156ea365318e91658b17ba21eee2f79991p+073Q, +0x1.45345c05baedae7f3835534cd4c8d0f3e3b770a5p+073Q
  };
  static real c2812[] = {
    +0x1.8df80545917db9f27ed8a35d76845d964f040752p+000Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.04a95dced61e3ef35a7cac95a390112645def4b4p+012Q, +0x1.b168da782fae2dbfbdc34f72855919451cfe5c47p+002Q,
    -0x1.3dace6f2fd146432beb3be1a687c637715355057p+017Q, +0x1.3cb59ecc01fdcaee78f7e413366389bd2a3035a7p+019Q,
    -0x1.29a0729be80799890c5c12286a071450a5008cb1p+025Q, -0x1.586fe75e1e5957997c8e8e4987596b9cf4cdf3bfp+028Q,
    +0x1.bffa4d5e2fa78df2886cb201642747589a5edc8fp+031Q, +0x1.6c070090c05f102201b250eea387c6f329a89b26p+036Q,
    +0x1.61bab9a2e0d19bcc9111946bd6bf19957d81e306p+039Q, -0x1.d605b4fd247fb020407af667b2e17d16796e0b17p+043Q,
    -0x1.1f7951e444d0d906fb4d210d626bc7ddd484261cp+046Q, +0x1.99bf7d0f47a1c9db3d1ee905889163a887a21173p+050Q,
    -0x1.2ab53edf8c12e15b13519188ade06c3de543b1e3p+052Q, -0x1.f5303a6bedc77ba3cfce115f400df5de26beae7ap+056Q,
    +0x1.3867cba159bec44b582c916582bdc4f104a5e509p+060Q, +0x1.b3163a0aff909b88ce0d8e4581bf970309753bb1p+062Q,
    -0x1.811cfb385b7c986da567741d36ca0dd2e7276484p+066Q, -0x1.08b6d0c4898ac8bc3e7d55108dad6378c4b8b24ep+068Q,
    +0x1.f5e60a96aa3d95498d037179f67432391e45ebd3p+071Q, +0x1.b15eb952c7c99a547d3a3ade4e36d223f92211a4p+072Q,
    -0x1.621052af76011cbe5e09badeb651b0c06e79c998p+076Q, -0x1.b0fbfc225c79fbcda37e9116323424213f8bcaf1p+076Q,
    +0x1.baa10642d329fa909e0af9604ea9641a635ebac2p+079Q, +0x1.964bcacb4cd3896f70bc4250c3a36d3660506d4bp+079Q
  };
  static real c2813[] = {
    -0x1.26dc3e97aa04ab5a5665dc8f2468e7ccbfb285c3p+005Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.23042fda2dac007c59cd0dbc1e1ec1c9def46912p+011Q, -0x1.b261adeb72166ce87afc1b86d0c047ba73ccb7c4p+008Q,
    +0x1.53bf47fd3512d47ad10d29ea8b8f10c3fe591be9p+018Q, -0x1.0522737e4511710d1a3efea69ddcc7a4092e85edp+019Q,
    +0x1.e6b70b1c1ab68d64f1fb1a26f5ea59a03be3decap+024Q, +0x1.6764602a84e1d138b0cbd6d19457ed5dcce5dd42p+028Q,
    -0x1.55afce0416818ebcf4f726b60065505348c3c444p+032Q, -0x1.a7603c8542e061eeab140ee08b1e1e7358a59cdbp+036Q,
    -0x1.ac9c2833e65f1f339d1c798f08ebe0b74926b40fp+038Q, +0x1.344010a7fb4b6385d12f38883ab9abb5f4fba1e0p+044Q,
    +0x1.b7002b85d0556d4cdec16e8783c86322ddc33f2cp+046Q, -0x1.32779487ef60175d67914f4e33df5c4a49855879p+051Q,
    -0x1.5c0dd4d512def3517b52c7823cca2cf89d07eb01p+046Q, +0x1.b3ecd9571d285e6fe4da80b3812afa66bb88bfa8p+057Q,
    -0x1.697ff139d07bc3c33b56b37a476e90e41a7d693dp+060Q, -0x1.c3aa883bd5edf4864e4cb09042eb09d627eb09d0p+063Q,
    +0x1.4ccd7ca5754dcb827c5af3168163455b342c6930p+067Q, +0x1.54dec92caec03fde95149a3a35504700075a68ebp+069Q,
    -0x1.34a81e953936f16641d17b03c7807b44a3e58cbdp+073Q, -0x1.6fa1399a23fa61aadc9ffd0316c14fb027e888d8p+074Q,
    +0x1.4f9fe66a771c21638d9fc1765e9bc4a67b050859p+078Q, +0x1.0e9734cc8a48caa35e7e8253fa19bc0429732636p+079Q,
    -0x1.9d51e3c3434370fb904dbcd3935b0ebe2a00882ep+082Q, -0x1.eb90f054ec6c1640896ad63c5deab816124e2194p+082Q,
    +0x1.cbcd895a491940a2eea26f51d78c4269b2d1a2ebp+085Q, +0x1.a60f6b4e09dc12caa5bf27137fe40cd1da69de14p+085Q
  };
  static real c2814[] = {
    -0x1.211d55d8d3f9d8b1208f3fc3ad250be99d330a6bp+004Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.5c9e731f72228a44df57cd285874fd1aada261e8p+011Q, -0x1.b536fc80bc70cc48141b5c56168cf6c194b05518p+007Q,
    -0x1.0f03a6babe976320cfd71f963ea6d8d5f41927f5p+018Q, +0x1.0574548a4766f1dd3c958dbf2187b6e2548a8a37p+019Q,
    -0x1.d9e43ee2e07151c3b635f3c13448ca23ed00ea58p+020Q, -0x1.5fe6d28fdd589c4eeb93501906efbbd2a80555a2p+028Q,
    +0x1.a2df211f1404dfe5982f06f9875a41d1c41834bbp+032Q, +0x1.cb1aa5d09bc0cea7bae939b9e84ffd297bc8dac7p+036Q,
    +0x1.5e289e26689eee72fc742896437ee458cc5f4232p+036Q, -0x1.722b3f9dd1c70c6702bff45174d2c1a154094212p+044Q,
    -0x1.e373e612d8a89f0a04be347c14308a8c03cabfbep+046Q, +0x1.9c161ef69b4aff830fcfbffdfb324da3e5a54c67p+051Q,
    +0x1.8d662be775dd92af1cea44c6c1bcc2ecd68c20a4p+052Q, -0x1.4ca5e57e6a0e8703c6add9fe54a2124f2d308dd7p+058Q,
    +0x1.3f7289575b4a03f5e41a193ddd7811e79873bdfcp+060Q, +0x1.8ed0dbca001d53c7b97622856cf4fb6e9314b591p+064Q,
    -0x1.c9efa8bca2720838f860ce93f7e532be77c57d44p+067Q, -0x1.658dfedb4c62d9ca04f2de7da4bb4c3dfdacaf12p+070Q,
    +0x1.1ffcef7bb4af795e7e9b0ae36bda4958c1afe8bap+074Q, +0x1.dc1e9460ea59667d4d59207b9e352b09596bcbb4p+075Q,
    -0x1.af9fe4ff5c7dc0a5af4db1b8bab88430470cc6c0p+079Q, -0x1.cbda1957076e055ee2e0e3264a33197acaafcf92p+080Q,
    +0x1.9274f195e8cdae83711d147a1bfa8451d4c7b67ap+084Q, +0x1.32abaffeb054249bdc24b8bd3bd8419929e80d74p+085Q,
    -0x1.b67c97a813d1b27baf4e51630bf39f84fcd0e15bp+088Q, -0x1.fd700db30a4dc718f14f7dfd31200106f09219a5p+088Q,
    +0x1.b65dfb57d9b58fc948935704fe5fd1922ca4abc0p+091Q, +0x1.92624e9e624b1b6b0b60f4c93089db15f522df16p+091Q
  };
  static real c2815[] = {
    -0x1.99480afad87e03e975cbaee39d38fcc601be1edep+005Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.2b6ab862a3db0ddf714c15a8e484291cfdc56d51p+012Q, -0x1.2b52685be53a11e74bce99850845afd115e41645p+009Q,
    +0x1.315928e95a4d3662b367d12665b08767d6be0927p+018Q, -0x1.ecbb4c9c79f9dfafe7d108b34a3c7a92ee4c56c9p+018Q,
    -0x1.026c6afd94e34d240f0d2830496b03d3853e50f4p+023Q, +0x1.a9ebc1c2a7d312fd64261a3dfa86cc5c0cf4558dp+028Q,
    -0x1.d6477d31b9c2c15c84f987cca6b4a6a26ca7067fp+032Q, -0x1.307d9559a995cb007bcc07a3f6bf48b12f3274a4p+037Q,
    +0x1.7bfb03d1b6ab9cf3b3b8f6252437b7c38f22970ep+038Q, +0x1.0e39598264a4e00a0075c2ae90a1efd8ae71c6b2p+045Q,
    +0x1.1a0f7ef07187478ffc3b4fa70604e0087879b2ddp+047Q, -0x1.4ce8472fd0045773dba1e0b2491f6ee50e210a9ep+052Q,
    -0x1.eae78a8e07f0f8eab61159bb8b7a9066b8914272p+053Q, +0x1.2c7a033ee8667fac223f96f8702cf201c5668e2dp+059Q,
    -0x1.e8642f037108f449333a6ffecb82f5e08f18627cp+059Q, -0x1.98469d5083f2d8aeb3ca02010f475edd1931d68bp+065Q,
    +0x1.5813312da059ab56a14dea9ae6b6a814e35654a4p+068Q, +0x1.a691d5888b06d5f7e33e3a177146e58c1a57beafp+071Q,
    -0x1.20520447f5bc80db5aab2baf60c0a5e4b34bb8abp+075Q, -0x1.4d31bda370b8cd53a64d9a5c360020ac975796d7p+077Q,
    +0x1.197e572c6dd45b3400cfad7ce8d30eeba0e43ab8p+081Q, +0x1.8bb9fb0b33877af66e4c802f42926a2f6f890a2fp+082Q,
    -0x1.628e31bf16d1457ddb43ba7ae1e6ef6fa26ad2c9p+086Q, -0x1.58a2da6de12d8955ee2977b21813e0ce47d8404fp+087Q,
    +0x1.2024fb26a79682bcc2526b03a9dadaee211988eap+091Q, +0x1.a2002289f1add2c57eaf85249c7ebf0a50eb4aefp+091Q,
    -0x1.176ad89b53ccfe39bc9399a65222aa0112bb5eb3p+095Q, -0x1.3dc2c620fae87608b37eebbd256f1f8512311a06p+095Q,
    +0x1.f65f3abedf77da9cc3c94e2636de7c920a35dec1p+097Q, +0x1.cd2294d9e72d42524cd7f0f5e0dbd6a81294b385p+097Q
  };
  static real c2816[] = {
    -0x1.48abbb7099d34b1efa53065b104a52f8bd91ccd1p+005Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.20a96729ad39f1d70cd596f059ce6232c71cb3a7p+011Q, -0x1.e2eb7282e242d85aa7772575a35834e67e7d7e81p+008Q,
    -0x1.e7c05562af6b8806295af06e3ca87b3fe945e8ebp+017Q, +0x1.049fb9d4b63d01d2a8328248f534f965afaa5395p+019Q,
    +0x1.2911974a5bcff77d25edfac378acde3458d8946cp+025Q, -0x1.a43f8c437833bb060e8da6c359b9ae5dbe0a1938p+028Q,
    +0x1.84b449145e0ba4fbf6dc8584a7ba7554f664b207p+032Q, +0x1.4a7f010b7c906a9dc48edf3215cae1b248ce7960p+037Q,
    -0x1.9980d2e1f411648a497ac5b93668d4e0c266eb04p+039Q, -0x1.42e1f73c88470699843a9f77af5c3ab5f7dfb08bp+045Q,
    -0x1.9983c69c2ea806c28c94105b518f042143ec006ap+046Q, +0x1.b886a5114a23bc58a394830d3e18297e7d95b1e9p+052Q,
    +0x1.6f13024f2f483c5907443978abd240ddd4c3df95p+054Q, -0x1.bbba6d954a8443c6dba92b37118784732dbbb3f5p+059Q,
    -0x1.0ceee3727040ef85c1e3db9032f1850e6e8f07a9p+057Q, +0x1.5408a960f92d817f8928e1a096a556826ceab6a1p+066Q,
    -0x1.75665557c591f24f7d800494c0414719e7bafa1cp+068Q, -0x1.9281fb3f4710bffbbaf9bfd39ef6e8a08d4aec83p+072Q,
    +0x1.b65c6141786a956a2d68049185ec37b8469cb18dp+075Q, +0x1.71c1de51fd36309c54509815e7e2e9e4051cd93dp+078Q,
    -0x1.149263fd77977360f810e0c9655fbdf351fff92cp+082Q, -0x1.066da1c912dee4cd8f5974e9297893c098b7d74ap+084Q,
    +0x1.c46dad8b26a5568c5c25f104a61e11e1a3ee9577p+087Q, +0x1.1b95cc8b357568b67718fb340d7ad98d097bfa31p+089Q,
    -0x1.f2d980cb273aa46f57967e48337099caddb51e9dp+092Q, -0x1.c53192d39ce362b2879985a67ad1fa4620e15c77p+093Q,
    +0x1.6b3c4ae6d4032b685687b7dc093b1b8df3287a6ep+097Q, +0x1.fb87d436036e6623332885410d3f2aa74d23f095p+097Q,
    -0x1.3ffc86860967dec75a9ea558c4d5a67ef59cee33p+101Q, -0x1.65e24cddac3d695f6fcf6ffd03d326abed1d88b2p+101Q,
    +0x1.070222a9c0b8a05f059225ba2da97ded4ddf1e61p+104Q, +0x1.e2d6c331d1c0b6606a10a8d43de0bae141fd4b04p+103Q
  };
  static real c2817[] = {
    -0x1.c73b14e7730ab68e8ae82a85a24c853d46a712e1p+005Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.8cb0d112ccc5316c7ed650c6ed91d11f68734097p+012Q, -0x1.4c4de1fdb2ec4e23e5ce0e2982163d9f37629267p+009Q,
    +0x1.c2d222623710cfd1b133072dfbc38c867c8189fdp+014Q, -0x1.76175ae71eff59c026ecef741f6ac12e0383fb3cp+018Q,
    -0x1.20f139361acd825e832c50c740c7d7571e3a66f7p+025Q, +0x1.9986820ef51e6505d09d10394c327179ed3ecbe2p+028Q,
    -0x1.7953681a225a36b7195fcbb62373e92b5d5cdf05p+031Q, -0x1.623e51b1ef72a3f93567b9aec9e22bfa7ef9174ep+037Q,
    +0x1.21c7882b2e6962b7d5d836afb7862fd9199333b3p+040Q, +0x1.7ce95d82f24b18aab330e099cea42739c6eebebap+045Q,
    +0x1.15f46c1c916029fee0f7afa5090d518d0062d3b9p+045Q, -0x1.1f027f14dd3747d9224160d7218ed4c156c760d0p+053Q,
    -0x1.b5a5fa1d18cfc89453c2ad37676944da328e1b1bp+054Q, +0x1.418d2e6e6ac1a6917fe2dfbeabd4525c770221b7p+060Q,
    +0x1.b5ec4689d3dd95a375a8071f25a72677687a390cp+060Q, -0x1.148dc077bdddf9f46034cd7db262f3af3c54f075p+067Q,
    +0x1.40dad8c8a66022396f4030cc54e10d4599bd400cp+068Q, +0x1.73b2b17f1f6bb87e3a84715a36f4c49ca1563967p+073Q,
    -0x1.2afb3f024ee82c8b79e9e9f36526a8e69c38be92p+076Q, -0x1.897873783b968580bdfd79f1309efb335a2c1d18p+079Q,
    +0x1.ed34cd24b0524ff6809634b62c5a6d229664d0f6p+082Q, +0x1.481b5d8d34ac679ddc9b24cc5af1eee9ee68a732p+085Q,
    -0x1.01ffb11b2cfacaccf82635b08ac1b0c0171a6308p+089Q, -0x1.abc5642c7478959972329e5281a8429a12a8aa4fp+090Q,
    +0x1.7293169c09e89537d92508a5e94f17c9f39711e0p+094Q, +0x1.ac987a9b4ca373bb578d03d90113117b28278e37p+095Q,
    -0x1.71663d55c2c4d54914fb5eda20f1b42f21a5a0e2p+099Q, -0x1.3ff353683fcf1def4800aeb1e98b950da3c3f60fp+100Q,
    +0x1.eeeb9cf6c3d6df6494261918e375ccda23228a62p+103Q, +0x1.50cb81f21866e261c6f64801d2cd1a58fbb29c46p+104Q,
    -0x1.95af46f0164cb90bca47f1a2f17ea96b75408121p+107Q, -0x1.c092400842c5b6caf5b11e013087b519a4f3b0c8p+107Q,
    +0x1.384b154e43e3e198be9b8248a0f0ffd28dd03959p+110Q, +0x1.1ea8aca537790b159c807b684a70efaa9c583144p+110Q
  };
  static real c2818[] = {
    -0x1.fbbb45155f8d58ae74f224df83d6f93fddca98b5p+005Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.008a00df1fedc360669e3281e1cc9e9020fba8ffp+012Q, -0x1.71fd35fdd369458ea2cd6bd697a691e11ac6c58ep+009Q,
    -0x1.69ffed78901e8b2868bcd79e71c48cfe63162830p+016Q, +0x1.2656f535b5c7c2320940183f18861464a4811695p+018Q,
    +0x1.09e1ed097d76aba48114663c8d214a29cd9879bap+025Q, -0x1.e7aa3af026b6a6ed31253218c7c2c6043ed186b6p+027Q,
    +0x1.2a942aa2f42887b6c09feaa43c5d3f624c17875fp+028Q, +0x1.c3373e384b1f9478668c727893d860a9b75fcf9dp+036Q,
    -0x1.68c42a43d567619a4e3d3c3b3054975066a72dcep+039Q, -0x1.05810fa72b239b124b496307c3609cab46f62531p+045Q,
    +0x1.66b1b464d7973fed81a2eec994a1062a8866e3b0p+044Q, +0x1.ab748ab0319bc049e0e34287c1c72e47562e0982p+052Q,
    +0x1.00a700c5538b0ce0da2ac9b7c06d4438e610ff83p+054Q, -0x1.0572ed186ff3e9d9da26366113cc65c0e217c84cp+060Q,
    -0x1.e9b9727dd795068bb01ce4b0aea8e6c102e5dfdcp+060Q, +0x1.ef43d17353d363180b1509d7a9924b1d14c2f351p+066Q,
    -0x1.b2789471c9f8bc26831ad1c1cbd6b3fbef2e5e23p+066Q, -0x1.72648ea1b058b1777b2ab2f3a839321feaf9b6b6p+073Q,
    +0x1.a1d49a4625070addb66edba0c070ea1c51370928p+075Q, +0x1.ba09322e91cb73a1672bfdf9b8804fcf1ab55725p+079Q,
    -0x1.bea225e312577775665e82d4aeb35d091f508c18p+082Q, -0x1.a65a49a36f0178e1a50243b258793a5e2ea037d0p+085Q,
    +0x1.22a7cf3ee232b002143173e01820b820826f7ccap+089Q, +0x1.4222bb89cc08b9fe7ad68e602a46224f95f034dep+091Q,
    -0x1.0535a61366c2a0b5e9e301503704bbd58a6ea9f7p+095Q, -0x1.84693ee00e4b7d59f3943040e50ef1db99b1e5dap+096Q,
    +0x1.4f7601afa1d009b460f989f24bb379cc7b0c0babp+100Q, +0x1.6b488ac142c03950cfeaf66809045adcf5a7a332p+101Q,
    -0x1.323ce53e85a79c542833b2006f4ed2a0754351f3p+105Q, -0x1.fe6558ba62fe55f5f4c08695c6b03e7af2035e3cp+105Q,
    +0x1.7dddd3240b68ed7cae5f7e9cc66db84fdb6806fcp+109Q, +0x1.fd131ee72bdf6fcb4f22914fffcbac3215295427p+109Q,
    -0x1.26c247d3c9651db0e9e70ee6ea18baacc36a840ap+113Q, -0x1.4322f9733d5a030d9516ddbfa184dae1f034711cp+113Q,
    +0x1.aefeee492389ddc23a1d665a2c6a4a65d6f14696p+115Q, +0x1.8b9e274fa8124f9891c0ae45dc36d2413d3ef8cdp+115Q
  };
  static real c2819[] = {
    -0x1.2514ddbd838c88821afbe44538334880a418cee3p+006Q, +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.b64eb036ef3899ebc599d50d1c8d2ecf78fb68f5p+012Q, -0x1.aa49791b265777b08bc3cda76940d435fe3b47f4p+009Q,
    -0x1.ae1a3752c8b624817c10405ca96127e71d410f91p+017Q, -0x1.adf04e95d075cc03e2cffa613fd5e0aa35bf7714p+017Q,
    -0x1.6e8c4180440c76c336dd4b349f64890e827eff5bp+024Q, +0x1.2bd6785936eaf7cd2e81d190df63d58610c1b275p+028Q,
    +0x1.32573422c0692763737aa89b05cdc4946f11830ep+030Q, -0x1.268074368caa1b4ba85c5b5691ec15d3383f1fb8p+037Q,
    +0x1.c79fd34189d1a4a8c1b9ea52d9a5090dc3bba87cp+039Q, +0x1.67da459552a33d0036556cdc9f0f0e6e9315befbp+045Q,
    -0x1.038323210bf395a8cf72f9493af7b986240362c1p+046Q, -0x1.362d2ccafd15d804901aeaa33233124c010055f6p+053Q,
    -0x1.24691418a37569a76bec8bfeb9ff473e6d294217p+054Q, +0x1.917a852cdd82f820bf20e370159e52cfaee31907p+060Q,
    +0x1.92bfb7e33863aa95a6f61cfc90574e647ad8504bp+061Q, -0x1.942c11dbfd8757407244b57ec50138ffd9c30f26p+067Q,
    +0x1.fa527eb7774a670fb14ffed80bc1384e8c4807b5p+064Q, +0x1.433f234d6c084a5806ca49d9660749b13cb0983bp+074Q,
    -0x1.129d5928cc1c7ee3e4fabdf5470c6b1cff49eccep+076Q, -0x1.9fde93725304212ed9bfbc354b03fe57452954d5p+080Q,
    +0x1.61e49c1e607e9a9b3902e669523e2d275c2fed30p+083Q, +0x1.b0e6074bb77d3f0515d348299a79c4dc86d9d945p+086Q,
    -0x1.0918b1718d47686fd72ff440cc80494ae966622ap+090Q, -0x1.6cc957bda769762abc1360bd2343c4afbc5da238p+092Q,
    +0x1.125b1e772fc6e8d7030bccd29d7587186b4bfcb1p+096Q, +0x1.ef3cf859b06c1ea0c9ebe56ee945a662df1e7cc6p+097Q,
    -0x1.9d172525b48adcded97a160081736450a6338f28p+101Q, -0x1.0bc7ed2533a691f3fa0bd181cae8ab82542bec76p+103Q,
    +0x1.c9874a556c5d5d08ead06dff1c062655e0c04d84p+106Q, +0x1.c453f3144274e48af905688625878b345f22a2fep+107Q,
    -0x1.6f2fe5d464f813cc5eb200c1ea502ce77268055bp+111Q, -0x1.20af1b161f6cb8566bee76a7e7dbd9fec780cb9ap+112Q,
    +0x1.982e4aae5259172e6ac3cd4fb0abfcff1511589cp+115Q, +0x1.070da8b912dceb96ebbf791c63dc163ac5894672p+116Q,
    -0x1.1bef36f0b691ef6a7052cb300dec3183d898eec5p+119Q, -0x1.32a1f906c425f0095a700275c46b996e664753f1p+119Q,
    +0x1.7926b71f93de6f6068f18c350e5459712e147227p+121Q, +0x1.5a31683f8985cc5c62c246bc2c73cf3d0a1b8259p+121Q
  };
  static real c2904[] = {
    +0x1.14b8fa200b0a941f6a2eca8fc7c96aa36131f8efp+005Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.5ca0235e5e1d27330c410553fa80c59ea58438a4p+010Q, +0x1.8eb6e9e4349f56d7b4f4d0e1f1524ed58002867cp+008Q,
    +0x1.0dd5c3e4dd1d722ef2e6a393bb349de1c39eca62p+016Q, +0x1.3a2ef7fc70670814a690e2e0b939e64d49b7d025p+016Q,
    +0x1.da225fc3a4c23de0ea2d2a64f3a67ff2d11ad8b4p+022Q, -0x1.c4d355ff4d40e4defc167d0affa89e3b381131f8p+022Q,
    +0x1.d5bc124366a277eaaeed41203be7fe9b73609c97p+028Q, +0x1.aff642011a6f1a290b0a09deb5c5d11bcbf6b904p+028Q
  };
  static real c2905[] = {
    +0x1.5abf6161d937349d409fecd0437e22709149fa8bp+005Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.6ee605f1114981f1df858163e9fb387e7c817f84p+011Q, +0x1.f68239e1ab1b5ebb4fd824f5c9bc01ae65d18368p+008Q,
    +0x1.3ece82cf4adc04750ee3a6b5fdb2c28ce7cb70a4p+016Q, -0x1.4d685811471b05a604c78649d9ea3f89bad0c067p+016Q,
    -0x1.23f97c828bb778732d6ea6ee5fc5354f8b9c660ep+022Q, +0x1.5822348be9f4ce4f3906817aaaad872eee7c888ap+024Q,
    -0x1.428c45077fabd0988c7c624da9bfbf4f97f470b7p+025Q, -0x1.73496f63ac3664935aec8296d51e64b8be355a82p+030Q,
    +0x1.7ea43e544dd54003b3701322dd4a3dac451fbe6cp+035Q, +0x1.5fdf4d250589c4d685ca391ef959a8f93c1ca4a0p+035Q
  };
  static real c2906[] = {
    +0x1.21fa244f67534c37854cd2f5144979bdbe77e06dp+004Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.bcd03f887cd85ca5c0773a39733c8b38fbd62d05p+010Q, +0x1.96e7adfe1f825fc2a6461b51720010d73e32d52fp+007Q,
    +0x1.e8e18b65c862d36f28e8cedc8921208cfd24f509p+017Q, +0x1.f1990ffb20baedd002ff3783b541d943205d0b52p+017Q,
    +0x1.4c28efcb2a9916e5a1c875e7f92a4957dff904e5p+024Q, -0x1.91da8dc4e1f7f52d32a9b51e13cfdf1e6f1ea78cp+025Q,
    -0x1.2ca3a20c73bad303b5bfb331aab41f7b3ab58a4bp+028Q, +0x1.4f0735388b537263e1fbd556a41005e7469f9f70p+032Q,
    -0x1.6d56ffdb17b8008dca53094121702e46ee829c5ep+036Q, -0x1.f35398a00addb86c4edc64290958e39ca1554603p+037Q,
    +0x1.5e38dabf6b87a719afc2da3b939bad8a631e0d2bp+042Q, +0x1.420f4a3d461919d0d872401ee10e50566423bc8ap+042Q
  };
  static real c2907[] = {
    +0x1.f07dd43c9617e0819d1c74815c373fc61293ff44p+004Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.a9f589f8ca03e2f037cd1c1d7c76b33f07de7df7p+010Q, +0x1.64814238b738aa37af19c22d5f4df0fa5a20bb30p+008Q,
    -0x1.978a6d388d6c18522abe459c1cf5533de3b11969p+016Q, -0x1.06edeed0cb0e19a3ca733e967f4931649e156adbp+018Q,
    -0x1.2c4fa634bb1c10a4d4caba56751e1a457d884949p+022Q, +0x1.4231877e91ab5ea9abfb72732bd3a01e2ca35fb9p+026Q,
    +0x1.f5c73048f14ee7f509ef7587c2bc7e906ee80c86p+030Q, -0x1.4140760b3d9de448411727bb1d5c21d1d30dff28p+033Q,
    +0x1.7577ef5b4ab0727d4110c6a8044ea53a6c98f025p+036Q, +0x1.5d8f47f5052efbdcbc5ec7e26aa0ed4beb8a1648p+039Q,
    -0x1.a2fac16855e85d2e2abe3784137ff64eea175b70p+043Q, -0x1.88d2432c6f9b9b87e552c39ab6aba9f3872e8513p+044Q,
    +0x1.a7298e0c2b57fa858427ce3955339e5d1c60fb86p+048Q, +0x1.8522770e4f468daf0eefcd58928d53fd8a078717p+048Q
  };
  static real c2908[] = {
    +0x1.2f0bec68d439451e0c73fc0f764544b63f19ca5bp+003Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.f5b7e9ecd08a612d106a82d9ec77e2512671f9d8p+011Q, +0x1.935d7a7f8cef6a63d28031f6b3727371f0136ddcp+006Q,
    +0x1.a0a27cfecfaf2f5f7b4300ae6889dfa0f5439fe8p+018Q, +0x1.01f0a64d9fdef41cf1ee85baab8cb135a79062f8p+019Q,
    +0x1.2d1107bee010134d60a0e5b6c7641685f7e64369p+021Q, -0x1.3e4018e44134d3892ee7218e49ec5c4a18fea2d7p+027Q,
    -0x1.bd544578eab6b3f9485fd44c1463f69ce3356fa6p+031Q, +0x1.8c7800ed900639b6ae3d12a52d6aef02f92c83f6p+034Q,
    +0x1.ba50ec554c24588d65eb6dfd27afc30cfd4fc26ap+035Q, -0x1.123a108b10175db451c739992254f7ebce38c6fap+041Q,
    +0x1.f05241541901c4cc7ede38be844294146f8dfe1fp+044Q, +0x1.bfb3069fdc90f4414d25b11d4bc2b9331a8bf0dep+046Q,
    -0x1.00174c7a2d9ed260182c50e144ea0689c99e29a9p+051Q, -0x1.941071cc96ed86631993b10cd429eb7e428f3cd9p+051Q,
    +0x1.6456ae28d4344b0661e1d7aa7ecdbfec98562049p+055Q, +0x1.47af340a766d737c126960d3c3ff8a801a75905bp+055Q
  };
  static real c2909[] = {
    +0x1.d63a55c6cb2b32789d6628b2a04ce6ae45d148c4p+002Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.213438980c06e1ec1455788fb86ceb58302b757ep+005Q, +0x1.2eac205fa1c1c997cf87724ffc7e760c92f8b1cap+006Q,
    -0x1.ce2d722728722c0fd041011e6cacd72486db341ap+016Q, -0x1.c4f809e6e0c736e953f1e51beb4858f20d5f726ap+018Q,
    +0x1.97c0569c4e2167a2a7425916ef88b32380ba3fa2p+024Q, +0x1.6fd9036464c28ccd3ab8ba169fa7c2aed5ac2312p+027Q,
    +0x1.cdca3e593e1d9bb6962c91e6c694712085e8c473p+031Q, -0x1.08fa380f55795917b1497b32f630e56bd19fa0fep+035Q,
    -0x1.f9cf2d58b2bde0a44df29ce642a753d048f418b9p+037Q, +0x1.c298e90823d291bfd275d49c41714bede6e96c81p+041Q,
    -0x1.9eacfa7d9a2520cd0483b6473c0c8af80eedfe74p+044Q, -0x1.daf094f67be0fa79fe14660979dd050ee7939ad2p+047Q,
    +0x1.df6d7f510d9fa410b5e582d643780a666a2660c6p+051Q, +0x1.3731e267c9b40287cea49d831927c4390ab20dd1p+053Q,
    -0x1.49cb2b8deb57fdb90930061978a1f6d1cc752053p+057Q, -0x1.d54d53649652062813544462e19fe5e282eeae3fp+057Q,
    +0x1.5ef91b023ed99fbff841f9cd1001f8b92999524dp+061Q, +0x1.42c014e13e8da3793671baf90f9d6e9b07258003p+061Q
  };
  static real c2910[] = {
    +0x1.e2db7a0c63e9fd53c20581f99e35662783797f84p+002Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.5cc415997e2a7e81de81faf6ff0d2b2a1e12b481p+012Q, +0x1.38084798aa958c42baac6aabe019943ce1937189p+006Q,
    +0x1.abd41af5579330eed94cce2d225fc2ee04639f56p+017Q, +0x1.6c6a58969bc1b30489684088ea8944f4725d8c0bp+019Q,
    -0x1.5143b2aea7815135cdc93d50a0f26b93a7f5c273p+025Q, -0x1.35ad6ef24c2d3b3d68f1210545e13dd75f4541edp+028Q,
    -0x1.60e1f4394f64c103b1dda974331ff855037fe9ddp+031Q, +0x1.0483f814bc490dc198e5427f48bf4d76932075a7p+036Q,
    +0x1.61ea07d91ee6c3b12ad29021203de665456c7174p+039Q, -0x1.04b4248eb1c96067a3471ebc020e9d513c5afc08p+043Q,
    +0x1.e3968b2ded18c50533361e8fc898c2a75c851a08p+043Q, +0x1.51afe1103f7d0ab978769800ad2f4bd3be460588p+049Q,
    -0x1.f0bbc409dae94cf0639793936fec93b7ed1eb3b6p+052Q, -0x1.1f9e6048003b48c3df55bf4b216c0f3cb648e472p+055Q,
    +0x1.2767e13433da5e02f6c65ef16e83bf73443f5254p+059Q, +0x1.3b769f634de5c069fcf253705ab4d35a84aa7ec4p+060Q,
    -0x1.33cb598b2aa7bb88c24fad46e864f1d608654373p+064Q, -0x1.98b5cd4945224cd385c6a3dd6b9e7b51d1646b01p+064Q,
    +0x1.09a6aecc89bc246b18e6f56c5fd98eaaabd7b284p+068Q, +0x1.e894242b46853c9a478ee114696460f000823e96p+067Q
  };
  static real c2911[] = {
    -0x1.541d3d191afed771adb3735f108051afd2097f3ep+004Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    -0x1.e995ad7766f34718e86acfa19948e776fc0ffc7fp+006Q, -0x1.0785aede96d58937322fc888cac91a67cba65135p+008Q,
    +0x1.09aab206559385012833c3e1fe067fe4270650cfp+017Q, -0x1.3e47faa92c674a0902e9a27dc640ef0cd8e82390p+019Q,
    +0x1.c9bc845b4d959dae3c3ca85902c668f6edb349a5p+025Q, +0x1.53d9a5ff174ac07b5b1d41f0a1677fc02fa04872p+028Q,
    +0x1.e0c45375be8413eff1344654f6186c9343600dfep+027Q, -0x1.439f5bd591b3f33543b1f55bacb7d377427bee0bp+036Q,
    -0x1.a114a09e1f410ba8367ae579aa3ce9ddceee3744p+039Q, +0x1.779164b28979c048ad1e62baf7bba140ccfd105cp+043Q,
    +0x1.cef1f4e3ac63cd043369b25903cabc8c9140137ap+044Q, -0x1.204b5a4c6e1eede8ead82597793d6979f681f099p+050Q,
    +0x1.091b8f72f9b5f989e212294c5c215eec49539910p+053Q, +0x1.2ea737d365c643ed8ed9d1bd99a0dda2aada289fp+056Q,
    -0x1.056c6447bde0dac6206c2e5c3d801c9896992afcp+060Q, -0x1.b1a964cafdabf49d593fdfc35d27973f587b0580p+061Q,
    +0x1.b5555f2d1a31eb7ba61ac86f978b5c1f01ddaf45p+065Q, +0x1.9a01babb489db1b5a280c27c9a905048d93d35f9p+066Q,
    -0x1.71062bdcd22adfda60b708f713fb43ea8b42e000p+070Q, -0x1.d233b8fac5fc4d97d44bc0418c5c3b2789dd4803p+070Q,
    +0x1.0c2861de243412cd409edff371f86fe2996579a5p+074Q, +0x1.ed3056a61e4ec58adf3818b184941b2f4688b898p+073Q
  };
  static real c2912[] = {
    +0x1.9198a32ec197856d6facea2a4cded3cc2009ad85p+000Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.2b79a4c788fe5c5eb460b37e843c0a78fc0108efp+012Q, +0x1.c9581c4956518c285503f159945549bc17b80600p+002Q,
    -0x1.9ab11c6f75f68d698dbcb64d43ef2a096412998fp+017Q, +0x1.95a602d561e2a4c8568991c06ee1f25fbd134fcfp+019Q,
    -0x1.9c60fd75a0e0edecb05b8f2d0453e11a7abcb5f4p+025Q, -0x1.c68269a7a72fa9937e5937a44f3a47bfb51b6b24p+028Q,
    +0x1.1690e03679a0c419ffb3de047034acd79f38a3abp+032Q, +0x1.ebc56a2847c49d60c6cd7fe8225c70005c0e997ep+036Q,
    +0x1.f9244242c72b3a5f8967acd6daddffb5f4202141p+039Q, -0x1.45391783842ee55175e642f9499e37e077361c70p+044Q,
    -0x1.8d9d4422b4d448e30476949776c7f4128ef2ee3ap+046Q, +0x1.223f53c044e431cb0d2d478b86de0525ad8fa8bdp+051Q,
    -0x1.dc1ffce304ac83bf14f943886a6a76d7abc3b05ep+052Q, -0x1.6b4232e21a625ff695de41f069e4981061584001p+057Q,
    +0x1.dc96f1a58b3a32435b70e19432c0b4d2319abaffp+060Q, +0x1.4270218545f3a8bb7c4479fdbe984ed87f547b15p+063Q,
    -0x1.282fcd372494cd043f889e714ba1b9d9ca07134fp+067Q, -0x1.90e0ae6b5ae0cc1b69f7ef1e3245b7127047e5aep+068Q,
    +0x1.8721bb82dd82f06232ed65aac46946a371a69214p+072Q, +0x1.4ef30d7030d80643de1ee05a3d5b48bf6cbd39bep+073Q,
    -0x1.17ed930821882d0f4021a49aba105b76472b104ap+077Q, -0x1.5531570d38e4df1a77c31635b3398b0ca8f7f252p+077Q,
    +0x1.623035b8f8d7deb6de4857d216cb0de05a4eb9eep+080Q, +0x1.45b4ff6b7ff95f5a15fb5aa5d1285db3e13a19b6p+080Q
  };
  static real c2913[] = {
    -0x1.59abbb00fb136ba07bb5b45ae624600fcbbdeb17p+005Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.187003020dff43c803355dd9c2a3c576639fb04ap+011Q, -0x1.05e98e78a827fc64223e64952c01ecf0d03eb2edp+009Q,
    +0x1.9af4b190bae3f9548972009ba845f6bca29d485cp+018Q, -0x1.55ed800def730706df081414ffc56d44b0998297p+019Q,
    +0x1.4b0a096e58ec499a6108d77a5d4b83a0623424c7p+025Q, +0x1.dc1e017f8362afa84854fe9d3dfee48bb1be3137p+028Q,
    -0x1.c6025723395099304a39ccd726d3f52afaf322f5p+032Q, -0x1.1f48c022d25b2dcab225568c7366707cb28c1a5bp+037Q,
    -0x1.463c6f00af33d990453905cd8c475525b82f29e1p+039Q, +0x1.ac5235b905f10365428df27f457355d60c55754fp+044Q,
    +0x1.37a19a00aa66142f6a8701b972bbad4a09b9c2ddp+047Q, -0x1.b3ee8e64a36118596d762cee322d7f26df1c5b3ap+051Q,
    +0x1.53b18b6d6f501355e8f5626ec87213d0f8907f76p+049Q, +0x1.3d3506633f4b055ecc8e026a62ce3da3162dcddfp+058Q,
    -0x1.191495f00a924f3b616227a3b146a73ddd2fb71ap+061Q, -0x1.50117c6141cb320b28a565f4ac67a06a0384a57cp+064Q,
    +0x1.02ce7e1a47c2de01567dbe1183934a2b7be95ec5p+068Q, +0x1.032ab081c9adf52ff97e76d59446c49a8fda9f83p+070Q,
    -0x1.e5b4e1557ea78d56fc222a1ec07e10e53e862d5fp+073Q, -0x1.1d65f8999ff676cd2a70276616b89b19ba417a9cp+075Q,
    +0x1.0bc338e9b4685824c46e9e6112b10d7187e50dc3p+079Q, +0x1.ac913481fcdb4243db01d7c26fb6e435a0b75c13p+079Q,
    -0x1.4e7548065c5b66566f90e89749cb0a9b2d88e577p+083Q, -0x1.8c9f372754b5da8c5a2e59b8defd69783607e7bfp+083Q,
    +0x1.78874b2c48b47c1691bd493ad1a70235e5564cfep+086Q, +0x1.5a403190c4af09f1300219eb00ef6a8be8ca1a4ep+086Q
  };
  static real c2914[] = {
    -0x1.2ad69aabce95542182e77f65edadc28d53608e70p+004Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.7940492905459d61034e1b05f10f1c8c178533bfp+011Q, -0x1.d1dd07cf42a7f55b0f42ea5c26bf1ab4c4845e11p+007Q,
    -0x1.6cc5f0e71523b1bd9996989aadf65ad718e26eecp+018Q, +0x1.54ce8a4318473984808a6437a8fb724adafe13e0p+019Q,
    -0x1.9de0d55e8ec241473d264e49188494a5bf149ee4p+022Q, -0x1.da55eab1af874748ef2b1607a372f3757c90cdc9p+028Q,
    +0x1.1d4698ad2ba62b54963dcd133c3b5160b007a46fp+033Q, +0x1.3cc5e660679c429dfcf6a4390dd0d55d7bd21a0ap+037Q,
    +0x1.666cf7f3b4d908b580a073baee5e979f9aec3942p+037Q, -0x1.05a94509fb687e948077afc88475855513dc36b9p+045Q,
    -0x1.641cbf07d79355957ff29136e3f2b0b2308fd983p+047Q, +0x1.2a4f58a4fa4cebeefa8780913b407934e4b00e81p+052Q,
    +0x1.10103d1834c356163011d33f986d4ce18802daa9p+053Q, -0x1.ed07a928dacbbeb4bdcbe1b0b4d5f356ce2d2bd3p+058Q,
    +0x1.026060c90d9422404b2ab2735ce85e6297e3c5fap+061Q, +0x1.2e669f481066bcf7b1e6e9a3760730e5a55917ecp+065Q,
    -0x1.6da2d5fde8ae5d49a04401a8b2800c8827a82964p+068Q, -0x1.153dc09e9d2ac36d9628a9285c3d837066418927p+071Q,
    +0x1.d08e2e847ee9bfeafd21211d882586dca883325ep+074Q, +0x1.794377281cf8538e43ce4faef489a009d0166a74p+076Q,
    -0x1.6125b5d70c297a35f1359a59f6b7e048e8b31f43p+080Q, -0x1.7412834ec6b3465c7035491657a2b23e491d7d83p+081Q,
    +0x1.4e4d39e12f421307a31a767ac3e958b0a4a96499p+085Q, +0x1.fa438f46c90dedbe0e458b94ee371be098145ac5p+085Q,
    -0x1.71aa797b64c9798d70eb9be57f189e128782c387p+089Q, -0x1.ac74d391c1356da5d844221da0eeb603bd4468ccp+089Q,
    +0x1.763c70ed7b465398783b79fd8c9d2c14d15f2f0cp+092Q, +0x1.5824881610118c9da11859168c702695e4c23398p+092Q
  };
  static real c2915[] = {
    -0x1.d4740d7f64a24fe9568438ba1d3074d6e9176b82p+005Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.498c342bc62faf257128bc5e67d7bc54ebfa8597p+012Q, -0x1.60e8bfe8957823d22f3139ce89305a93949b967dp+009Q,
    +0x1.8e1406813bcd5e76924483239aff628dabd89ed0p+018Q, -0x1.4bbb44d49a835c2074ae0a40f33d4d84b54bfcd8p+019Q,
    -0x1.1f418242d76da2ff799b3b9fc457d66d41c34e8ap+023Q, +0x1.21304130e19a210c28f22b1166f1db5db5f3afebp+029Q,
    -0x1.4cfb65605763859a8489d930a5707659f523208dp+033Q, -0x1.a77e5522ab821ba06c18cee589a186b585b062f1p+037Q,
    +0x1.d3425d7b779db64cde850f4552c002d380420626p+038Q, +0x1.80f0e8bbefbd39fc9eac559114abde276486e199p+045Q,
    +0x1.a9ed3605cc1059293bad35a733a0853b9d29709ap+047Q, -0x1.e5bd4923fb02afa9df76fbb184d16fbd37d58dcdp+052Q,
    -0x1.65a59496e5b073e9ef8fadee24a273e6d1168735p+054Q, +0x1.c0ee16382218ef6cd1ecdd4f8417c8dce5ba6be4p+059Q,
    -0x1.a5cf3a3f1a616478f8e943443a3745562694a23dp+060Q, -0x1.3833643c51f04dff78211bb84f608633f13805ecp+066Q,
    +0x1.1776a8d2d213b19c5dfe77ef782040b0e5aa4de0p+069Q, +0x1.4aa0f2061493f1b61146e2e441ba2f6aa5d9e0a2p+072Q,
    -0x1.d7acd452cc28e9fb7bd72d4027accf1f01f54056p+075Q, -0x1.0a9f82ba8c4f2ce9d5cc54c9f9c155db8dd5da57p+078Q,
    +0x1.d31020d42960534122d5ba1606de8cca63bc271fp+081Q, +0x1.43ad6d909e0623b5c229a6a005229d2b0cc9b625p+083Q,
    -0x1.2aeecc070dd1a4f8af291f9ba16a7c69c6b714d8p+087Q, -0x1.1ff209da1850a38bd911f6ab75b0dc8a859b17f9p+088Q,
    +0x1.edf414860a19040843c8670c098f9a3d658176bdp+091Q, +0x1.647338282c3dbb74393f618f1d7357f2fafe4671p+092Q,
    -0x1.e6b72a9ffc077b04fa409c8084d7d846910c1d9ep+095Q, -0x1.144417ba7225e73222f1ec5bf5373735a336e7e8p+096Q,
    +0x1.bbbc3f6d201d8b7e47f37b490b78ad60332ab81ap+098Q, +0x1.980da5e902ab208c798dd968c6db2c6f45e93826p+098Q
  };
  static real c2916[] = {
    -0x1.5ad4fd62e4d8f3cba67ef278846b1dc45b92cfaap+005Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.19b85a9562549609676556121bfc40461b509eeep+011Q, -0x1.06c5dcacd3ca19ca064bb717ffd4154d04f81eeap+009Q,
    -0x1.509f3d7a6c1a495bd6c2b5deefb2664e2aea7c18p+018Q, +0x1.5379c05cc9cd5fd6d5698209cc622a8d814ca586p+019Q,
    +0x1.6ca75f4506e8a871389dd223afe7b8885da17803p+025Q, -0x1.1b8a5fc959cd85eef7838cf64f43e8ceb4b16deep+029Q,
    +0x1.1630b1ab5145867c64e27b7cd54c5d60faf14112p+033Q, +0x1.c81d7223814e2ed85018f400baa561028cfd097dp+037Q,
    -0x1.130bd236a61c278d0e36141ceefdd2eb2b5ee04cp+040Q, -0x1.c8078cf498accdec91255b565a10359e546029dap+045Q,
    -0x1.40bd803940d098b5815dcb5515d50aa3b4f6f1fcp+047Q, +0x1.3e58e5c8d8fefb45a81ed83199c929d23dc6c440p+053Q,
    +0x1.0f1446f141a3e269283d91b7eeba11a8b7480d1dp+055Q, -0x1.481756720ec57d35a127f6421a0cce33850e951fp+060Q,
    +0x1.928ce373676ada2ae6398efc9aa9043e3cbca2f1p+054Q, +0x1.012d40fd5d858a32cbd4e3f8555fb37d43113fb7p+067Q,
    -0x1.31849d8d7ee3e50ec69154db503458e35cfc7dadp+069Q, -0x1.374ceaf12fa7d02c2c27acd99eca7739cd101f0fp+073Q,
    +0x1.653bcc1709cb88d4cda725660123733e0630a9d8p+076Q, +0x1.24522dd9edc9259cce9bf913aa0ca52c4dd8f498p+079Q,
    -0x1.c7aeb848c3faa4e4e7d345cf0a00ade78d86d927p+082Q, -0x1.a7fa65aeba49be8856e3c51ccbfeb191dbed6cefp+084Q,
    +0x1.7a2cb1d852607d3eb0a579eca00e98236196eee5p+088Q, +0x1.d3eabd5032df61daa3bf12c51c4c8bd986549c0ep+089Q,
    -0x1.a7a37011451c4cc4e764105ddfccdbd72704daaep+093Q, -0x1.7da2154c6fa3b85a5dc3d3749241cd3fcf73309cp+094Q,
    +0x1.3978b14994296c14ea27ec6783d662dd160964a9p+098Q, +0x1.b3efdc398c6ee4399d5894b8ad001570157f752bp+098Q,
    -0x1.18814a61d0fa5f657e76e70fd5a0d8c02183279cp+102Q, -0x1.3941b6fd71319856a1d4ff8ff24170146dbae996p+102Q,
    +0x1.d3ab6f5a1b5b5a8f3a1c8bf1695cb0484238ada2p+104Q, +0x1.ae1021707165700332982a59c2b7b05601a90a08p+104Q
  };
  static real c2917[] = {
    -0x1.ff97aa59b4665c5695b890baf26c312f01bae9fep+005Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.ca30528fc84676c40809e31497356092fd84d23dp+012Q, -0x1.80e16aa9460b3c8334b0a1d8f9fc6816e4ab5f5ep+009Q,
    +0x1.f749a7e71df29259cc97f0a968613174e048cba9p+015Q, -0x1.0bde6013490093d263dbeef7ac27a7dec9ac6d85p+019Q,
    -0x1.9a349decd3e56e8c21239290dd6ee94cea852e3dp+025Q, +0x1.23edaff2f35a03191101ce808be62eab40978e7bp+029Q,
    -0x1.3f497eacfee4096812d31a27e173e04894e692abp+032Q, -0x1.020deaae40dffa166b893e1745111b34b5c39f87p+038Q,
    +0x1.a73346a24b9e43b86f625d934e323bfc33502c48p+040Q, +0x1.1ba0b32e10fa59a41aef8dfb66959e723aa39ce8p+046Q,
    +0x1.182f4900c88b125703be220e048009c3b102bfeep+046Q, -0x1.b4f27fdfd7732acf7fe098cb77de6f405c063e0fp+053Q,
    -0x1.5c9d49f15a5b00c225e3f4650fbeb4a2e576cf0cp+055Q, +0x1.f45d15d9b76d4cd598e19fb8b25302c9207459a6p+060Q,
    +0x1.3edff10f99b72e68f1478b83625cb889040ff74fp+061Q, -0x1.b7c0b3964b5f9de76d942daccb535a63b4d9c6f4p+067Q,
    +0x1.1f3df07b9f122502158860942e90b710925e75a1p+069Q, +0x1.2de3093568ebaba3e2c5e4d71e89499014d4374bp+074Q,
    -0x1.031c90a749562b2d90eb66fdfd5930ab712f55a0p+077Q, -0x1.4656213679f3c6c1e13dfbb0d2acb8f381e0b9afp+080Q,
    +0x1.ad670af0cbd4f3adf57d500b976f72592a18c9efp+083Q, +0x1.15c6bd39061635252563b4e130c88b63036f1f52p+086Q,
    -0x1.c65cf35b14e7060a595d3b2e64b25ed2041d6e7ep+089Q, -0x1.71829e85c22bd64f53771b8f6cc67edb6350a37fp+091Q,
    +0x1.4ac94b8ecc8c7349ff676a2ce0fa823145ab9380p+095Q, +0x1.798e25d3bc98404c00174f7467f7ba850e316e2fp+096Q,
    -0x1.4e8bbb96e75156c0934d5344fd44c30ca761615ap+100Q, -0x1.1f435226b1070074e0bb7cbe1e8ea0d6f900d638p+101Q,
    +0x1.c6cb22522ccbcbbbba41c759df3ee5332ebe6588p+104Q, +0x1.33f96fe4125a077cec38752180a3b1dee8012766p+105Q,
    -0x1.7a1214358ad74cec34d28de5d6c1e7a4a40a1e20p+108Q, -0x1.a160ba7f2dc2d8a56657b56dc01f5dc7931843f3p+108Q,
    +0x1.26b88bc5dfa278d613f5190989ddbcfa4374fb16p+111Q, +0x1.0f058325407fcd8103cd77ca12509db443cdf06ep+111Q
  };
  static real c2918[] = {
    -0x1.12f14b3dc25eb09a01cc36cd046d2dd3c446b0e1p+006Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.04d5aaf3189641a1b4c3ed4594b172fcc833ecf3p+012Q, -0x1.9d4294991345abc7f6136a80fb602ade9a0631d3p+009Q,
    -0x1.f06e311cafde7375876e399b02b47f20d639a928p+016Q, +0x1.94cb372c64a217ccff6436e1eb5b5ad6ea6e98e9p+018Q,
    +0x1.716143a7c2a3345c2ab0b6d04c04ef92b25fd45bp+025Q, -0x1.66a79bc4cd7195da7a9621830862be5ad7cc02f4p+028Q,
    +0x1.84be86208238d0c05d751af8c5a7bd2235ff1571p+029Q, +0x1.53d44ccb12ee7138aa21a1f05a3155036fc964acp+037Q,
    -0x1.19eea1b27779c7b6347ea8ad9ee42d33d1c12f4cp+040Q, -0x1.9341e45916f76d71766ef998516ef224db146048p+045Q,
    +0x1.990c94cfd12c588c57c082fb2e17da0980543be7p+044Q, +0x1.5148b3aa07703001732b3b7377caaea265f91089p+053Q,
    +0x1.b14475526c65ed2e4a6fb2f728d92bc815d874efp+054Q, -0x1.a618e3c5ddf062fea1a0b508e8d6aec091dfbea8p+060Q,
    -0x1.8b1f45b463764934eeb22162c08ee17cf1645331p+061Q, +0x1.98cff3eebc367f7dd873c38f5b3f5bbf80a881c7p+067Q,
    -0x1.b8090a8e301ffc933c672a7e6307d209ae9abed1p+067Q, -0x1.38796ef423ec08e64942b873c54b881eeba469c9p+074Q,
    +0x1.7cb1a3fbf0aaee910a5070e8f6fa7860738b0bd7p+076Q, +0x1.7ce99a57e66a37d07b7b28a47104dcf1e514b687p+080Q,
    -0x1.96fcda486da478ca2d3b09f08acab0b7f940ae1dp+083Q, -0x1.738737cda7d1bec637ff3a7f03262dcdf17dfe68p+086Q,
    +0x1.0b73a5f0738645befb506c0f8df35baa80caaab4p+090Q, +0x1.2114a671f1444ac2e1fe76e16068d465ab95b0f4p+092Q,
    -0x1.e6c2b45f0f20d37df57ae4fc022422dff86f404bp+095Q, -0x1.63546369c05085f28a0b234ec39f860f5f3a3cdfp+097Q,
    +0x1.3cc4a16e613f8f646922858330c2f1c34f32948bp+101Q, +0x1.528b4642e4c4657570a2e9dda56fd0b1a9b1517cp+102Q,
    -0x1.25155fa30a14ad29d4f60b2fff5fb5a293817f66p+106Q, -0x1.e41b8206faacb801485acdc2324aa48aa22224fcp+106Q,
    +0x1.723bfa2dc4a198de380db2a04511d91f25de7c35p+110Q, +0x1.eaf96787ed29dbad6d62321ff7c7eb18bc9435c4p+110Q,
    -0x1.213e35036cc559610b05225f56b0169014e8ea5ap+114Q, -0x1.3c83195eace08c9330480ab6834115c4f6b8b633p+114Q,
    +0x1.ab408210f9ad5c8506123601c04f10725b835c2ep+116Q, +0x1.88e53ad136312a42fb956bac7a9588655f8eebffp+116Q
  };
  static real c2919[] = {
    -0x1.3c6d72f9ca415be017324dc67183d69a9bcdde49p+006Q, +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.f01b7cc84d07d76e808f821baf2ad3f1401a3879p+012Q, -0x1.dac03f36ffbdbaf4201393643ee1e220f505d7edp+009Q,
    -0x1.feb668b95a3a3c4956e0e4271c6b04496a8e2d59p+017Q, -0x1.3724829a138437f72d98dab6cee11b5eca5c15afp+018Q,
    -0x1.13baf9565734d65445c2abdada373a488ab6bcb6p+025Q, +0x1.a65d2ded16ab527fa20f6b2292e633d7961a78cbp+028Q,
    +0x1.4e7217154ae3e7720c85d12537edc07ef7e18512p+030Q, -0x1.a911282b1ecf378aaf3cd023a94d222674de9cb4p+037Q,
    +0x1.55044ed895a3f5fc05333bebd81b9377c8cbf90cp+040Q, +0x1.0a500f348bd64434f6aa4b1ddeb9f636078ef591p+046Q,
    -0x1.66b1392b3508add2e3a8809fbe280b2a93d7e216p+046Q, -0x1.d6f494a5c09545fe54a64ac7981ac57263a3a99cp+053Q,
    -0x1.dce4b2d1f5c03347246cc2d28807bafb401868a2p+054Q, +0x1.38aebfbad42c09fe585a5f567d413c4a36f1d08ep+061Q,
    +0x1.3f2e770d2a48954290d0e4b314d0ab62503abc07p+062Q, -0x1.42ed2af5dfbc18b264df0c9a8bb5fb97b07c1fabp+068Q,
    +0x1.5a5c52ded88397c9b5d7a78ba0d8863a0d3b03f1p+066Q, +0x1.08ee56994bcb2fdecfa85f3ee0c98e8044a0aa54p+075Q,
    -0x1.e3468683364fd14daef15003a464a75d3edb52d7p+076Q, -0x1.5d9755ff850a405d9860d6cac69b3942950c4769p+081Q,
    +0x1.3920ad21448c7fc645d1f8e5c98cce7bb875adf2p+084Q, +0x1.752cd24c06f4aa8869d21a58fadf7b1832e1c19ap+087Q,
    -0x1.dcff52d21aa0d35be44858e0ac0d029e86207a1fp+090Q, -0x1.426367ecb41e2cab44506f5bd7710bb3cfba1d01p+093Q,
    +0x1.f7753e08658a81a1d00ef84fdd2493dc4e760491p+096Q, +0x1.c090d15ddc7466cdb2e9e6956fe5f8adb86d292ap+098Q,
    -0x1.82f59db0dd7376aebd88aadb106ba7c664f27005p+102Q, -0x1.f0f260d58ddefc2777000a44bd725de9a04db28cp+103Q,
    +0x1.b5aabc854a1990959db7dd4b1d7bea2b5a614e31p+107Q, +0x1.adbe04d6bd5073a01476c464d216b0eb733ae795p+108Q,
    -0x1.669867ae25232fe6c8438ae90706f891d7841d96p+112Q, -0x1.18a1672eba0050751551b81569fd962df59819a0p+113Q,
    +0x1.96b0014fffc1f00ba2bfad65bb1869d8c81bcb63p+116Q, +0x1.056a873552e4fd1a4b246dd97f735809ec5624dcp+117Q,
    -0x1.2048d8d491fa590a964d3ac584d94fa191f65ce7p+120Q, -0x1.37294585c4a17e60a57ce68267986d862a719afbp+120Q,
    +0x1.857574f345216cb26ea5b4e512edff50595384fbp+122Q, +0x1.66242d56aae628f7e87ac19fb6e30883ab4e4fdfp+122Q
  };
  static real c3004[] = {
    +0x1.17a3f8b22786ae995587e88a0cec76ae31e9bc0cp+005Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.617d9d10095366857fd12bcae5b8670f0bfb3820p+010Q, +0x1.9fb49532d28228df28f6eb38f8a2dc9ba3b8c400p+008Q,
    +0x1.1785b0b735a3c5f4b7769e341dcfbd4b8b209acfp+016Q, +0x1.61378862417b3c43c2951fbec777433ac2f7e328p+016Q,
    +0x1.0c463b158fa373a78aee84f8820adb17bdaeb403p+023Q, -0x1.0c6dba7c17abb2db0850d81c27fe4f751c9318e6p+023Q,
    +0x1.18c2728d2b2822f6314276996522cba708ab4162p+029Q, +0x1.02a17516155be3459310f7b4548a6d03fba451d1p+029Q
  };
  static real c3005[] = {
    +0x1.6412663058f7ddd0ba9d99b6475abaaf07608d54p+005Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.887c91cf4a8ccd287c86d886f98af93335f687dbp+011Q, +0x1.0a479a30abd932730db1e8e1eef8c95232af5511p+009Q,
    +0x1.587384b1b3d7ec56c34af0f740c94ff8c2f80875p+016Q, -0x1.87351c8d181d7a999aeb10df1e68f8c80cd4d533p+016Q,
    -0x1.6f3d4c59eb24f6337736c91994a77efbf6981665p+022Q, +0x1.9650b7b008a32620e2698faa8df911e67285946bp+024Q,
    -0x1.409b6ed8c1848a3e1fac6023f77f9a3cfccb0ee4p+026Q, -0x1.c3bd0580b51da56b81b462b644b46b9988e73936p+030Q,
    +0x1.d7e7e1161d4bc51a25f2d1ebc02098eeb41726abp+035Q, +0x1.b2b60f9067efc8a687b4f7b235c558f7d5beacf4p+035Q
  };
  static real c3006[] = {
    +0x1.0b2802de2afaa75cb0fff1dcb3bca0bd462c9f58p+004Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.b904e05e473636d02c868a41e33ab6889e053051p+010Q, +0x1.80c9e222fb5487318e8879e32a4f64a1c22da411p+007Q,
    +0x1.0fffa4cb469e89832cc028a3d8bbc31b0067e621p+018Q, +0x1.22084e28e327abef5618220e83e219d5f10f7703p+018Q,
    +0x1.8c03a460fadb4cadc5a7df4b8b0925f38291e584p+024Q, -0x1.e6de09e2481a51a496dd1180458c79b725c3abc8p+025Q,
    -0x1.69af0882984ee951bd8b5997d5f1d4d6fda80f46p+028Q, +0x1.9eccb52873c8d2d8e434315c016b8d35a81cc3aep+032Q,
    -0x1.dc6881a5b66ac8c155ae943fbfdf3c946818391ap+036Q, -0x1.3caef87205b60a4f6484f536c85babf4a160dab1p+038Q,
    +0x1.c2d6daddbc27d1d86a640020d7f6e7b9b1c27d20p+042Q, +0x1.9f4e1a66c3384e414deaaad3f151e46c75c08bc6p+042Q
  };
  static real c3007[] = {
    +0x1.fd046a7261b443f100d40384e494a69ee60de7b9p+004Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.ba0904189150a1d2b43b840f8b7e3c3cca2aed40p+010Q, +0x1.794829a3b6b09cfd1ce43d90dbe34c3336b31ae1p+008Q,
    -0x1.04ad14faf591ae0ea2652228a81816f359d4ab48p+017Q, -0x1.37b5c0ac002caee867e81cff6993951a48dab328p+018Q,
    -0x1.b8dd3937e9ce4f52d422169682d7b7eb028551e7p+022Q, +0x1.845aa49fa42081f22a0d79c9043ab63f9a89cf3dp+026Q,
    +0x1.2f6306f64e6d6db25c34b26a70679395b9d78270p+031Q, -0x1.8dbd850644625f77d1518a043a9a084733a03702p+033Q,
    +0x1.eaa40656457f98c95ffefd1e9e1bd2f7ed692d44p+036Q, +0x1.ba854bced6a17e6889813ad77ee8f48a738da493p+039Q,
    -0x1.12ca683eb6c160106ea943623675367ccffa65c1p+044Q, -0x1.fc51bdc749144bbb070febd08bb962df7d18e6f5p+044Q,
    +0x1.15efbc6c491500cfb20f18da2ebbd54a738250d3p+049Q, +0x1.0007b560194a020d45cb656f4af210096a0f0a88p+049Q
  };
  static real c3008[] = {
    +0x1.bef70fdf9045394e9417d654c1e77a66f6eb170ap+002Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.0fe132ab4912d323c7fc7e730e292ac85b683574p+012Q, +0x1.265b6016efa3a6726dfe40423f1a5209cd7be398p+006Q,
    +0x1.ec90e1c2a720022579720fd7e29b85a0998366d7p+018Q, +0x1.38b958393b2a92552617d9f33673714467d98d14p+019Q,
    +0x1.a3e546156b3b6d1edd6d7e79f143803166fcf58cp+021Q, -0x1.8e9d6818f5cd70532c1e0b81e90068706137f71cp+027Q,
    -0x1.21f845e726e263b7f06c7ef6516d3b3d5e05bd86p+032Q, +0x1.fc57c656acaa5b0b2f5a15ba3af7194293a6f576p+034Q,
    +0x1.cdacea14bdaa0597a0c9a103a04b13bfd698f4f2p+035Q, -0x1.68251a78143a164f8ed79e129a1574661abceeb7p+041Q,
    +0x1.53f2fd97644f3a9d2a643b1feb43834b13486186p+045Q, +0x1.2c7348e3c3949bab176b8cd1d510fd75490d8943p+047Q,
    -0x1.620bba11a4dfdd94fba95f3d4384b8cb62748892p+051Q, -0x1.14dba192456c4724a5586e0ad03d7c31e83fbd53p+052Q,
    +0x1.efb9e30070f142e6fd1213f0eab9e3022bf5fe18p+055Q, +0x1.c8a76fb6c1969ca114d283f3481b29e08387a8cfp+055Q
  };
  static real c3009[] = {
    +0x1.a41a880361da117c9f1360e93226ec05040f004bp+002Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    -0x1.9d3c5dde1e541e7867a9f9a0693aac9e03b4a1bfp+007Q, +0x1.11d2b28d97aa5ad3481bfd11cc931938586b7345p+006Q,
    -0x1.416d096da913aec7822b03a72ad337714d92d9a8p+017Q, -0x1.12250df761fdc26ab18d2392a0aa5e56f98012ebp+019Q,
    +0x1.d7ef57cd69ccf4c91497e75d0d550b2781d47fb4p+024Q, +0x1.c525859172071ae75f0ded25f68296cd7632c617p+027Q,
    +0x1.2789c60777fe86f75d5069b059c1a46d98d237f9p+032Q, -0x1.4edcfe5d31012a835647f57f5fa95de3d34775e0p+035Q,
    -0x1.3e964e341b86f85e36fe4ff17344c6046478a3e0p+038Q, +0x1.2374695e4f23d973f8561e818ecb4c378c9422dep+042Q,
    -0x1.204891b79aa6b9cd73644c1c87fe93000245c8b9p+045Q, -0x1.3a4946478454d3b3f53654c5eb9be845adcc776dp+048Q,
    +0x1.48c9c4aca6b6b7ae50fc7ba1a1ff9ebff87aaf31p+052Q, +0x1.a4b8fcc78bdca2355c2c8370168f4e3f2227d4cfp+053Q,
    -0x1.c9cdd9ccc3613be482a8e0af33e46f3afaf4a0bep+057Q, -0x1.43ad705645a7153682cc72b990a12ad73d796252p+058Q,
    +0x1.eb7f68284c429ca336dd86a68d6d2a59f4a7569cp+061Q, +0x1.c4c24677eb21337ab4616b143c0611776ce5c9dbp+061Q
  };
  static real c3010[] = {
    +0x1.8ef23174c562f445e8f329bf01f71b7e453098ebp+002Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.8de00ac1ffca1100fc6b6b18d15ca879c04d242dp+012Q, +0x1.01a63edcbcf89a299c7971495f85e7aa4bd5ac8fp+006Q,
    +0x1.0838bdcf3bf6d79ff97238191638921549a8c017p+018Q, +0x1.c76bdb74f484a3a84409db97721741dd149dee7fp+019Q,
    -0x1.b2bbbd13346afa9be1b69594b80aed19c09eaa19p+025Q, -0x1.8ea9137677cb1b56ac1cda46e8faaf4e99a085a5p+028Q,
    -0x1.fa6d7b9bc15972e5bc6ab16b6bd5f709dfef639ep+031Q, +0x1.57695701bf808d3425ccdf97844d0d7c248516dap+036Q,
    +0x1.d95e4de4c7c815d6a02f3106924c7526c914cd84p+039Q, -0x1.6005b974f6bf7d4a97a4fde0f778417573efabddp+043Q,
    +0x1.84059060db21b55573e10fd69bd76e9c83752ddcp+044Q, +0x1.d28eb9f9a95b3f5d38338085651b3283f0c1ab58p+049Q,
    -0x1.67d08ecb25d5e698fff672b75e16bf2cdd912c7ap+053Q, -0x1.964e428ef85f7caa9e0f9b3210113ece8fefad93p+055Q,
    +0x1.aedd614a3df511aca0d61d62e5875cc438f32b7dp+059Q, +0x1.c71bfed011ef1499c9f15bb7f10d43fc648c3870p+060Q,
    -0x1.c70fe9510d9761503fd549d00d57156648c02f33p+064Q, -0x1.2cb79d24cfc41051c62b13baaa553d2084e21a44p+065Q,
    +0x1.8cf8a3941ff52a8efd0e57f14c0bbd804cd90ff7p+068Q, +0x1.6daecd6e8156a19db3421489841a116ade4f7feap+068Q
  };
  static real c3011[] = {
    -0x1.8cf8ace261881ef8be6c9307d73ee670b7dffca6p+004Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    -0x1.115166c95b3d006a2211641867e127c3199042e3p+009Q, -0x1.3b4a3005c4e956244e5af00c4ceb4390a019834fp+008Q,
    +0x1.04297c0eb9ad3cfc125eb713bdd7196ee9ff4bd2p+017Q, -0x1.89eee1898e4edd1976d13111798fa25d6a12d15cp+019Q,
    +0x1.1c1f6ecf5da10ccd182cc059f5e405dd19ac055dp+026Q, +0x1.abb76a8a216401925792ecd1f8465a15f199920dp+028Q,
    +0x1.25217a26febee23cd697cc321fd2b3d47c3e4232p+029Q, -0x1.a161b9a46e53ed1bda5a2f99bfe664218d0ccabdp+036Q,
    -0x1.16d2bf3fa95a35f4f5d5551eb71f93c4936da664p+040Q, +0x1.efe793378a0f252f34af78035d64c6aacae3d371p+043Q,
    +0x1.1a2c966a02013fda76577a53f49f04930e0573d7p+045Q, -0x1.859302f2c8056051898f4d3f5534c6ed5a505353p+050Q,
    +0x1.7d6c7f00432db584abdbea41ddc171fc68bbdd1dp+053Q, +0x1.a2385a109c3b3ef5a957b17861981561e0cb4886p+056Q,
    -0x1.77d0962bac25754294c4db07df4d45abe7d56d77p+060Q, -0x1.322c88b552588fae04c523fbb6778006fc88d8e7p+062Q,
    +0x1.3e050b12b0b627ff442581f2643af8be4d7b0302p+066Q, +0x1.2780b171635f081fa7369e6f8df7f55aa39ed434p+067Q,
    -0x1.102f448b44968728a075c7a5ba60442f53a05794p+071Q, -0x1.569b4ed96b8d7fcc444c3bb9765d78d8062bbdf8p+071Q,
    +0x1.904316cdc1c1065175ab6f4aefe50f6fbbb72f1bp+074Q, +0x1.70b6da3a4dbb6628e93149963fcabd52b97037edp+074Q
  };
  static real c3012[] = {
    +0x1.eb7443161efff02e149f829c99fc30a07ff54459p+000Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.5a2b303ac081f0a46d0e5e7e884a2dac590bedb7p+012Q, +0x1.74cffecc8a601e339ecec497e53427705ee9084ep+003Q,
    -0x1.034452d2f58e9ae48f30c5d13b5cfc013deb1767p+018Q, +0x1.0267f2d7222b959a0ccdd41408fbc4b09d55a025p+020Q,
    -0x1.18d5f218a715e593ad486d91876f7621f9a3d7c7p+026Q, -0x1.29bb2a9e6b87152f0ddaca5a91b3778cdadb28e4p+029Q,
    +0x1.5710efc29b3ed8b0266c0cd8af4fc4458213418bp+032Q, +0x1.49a0e456a2ede433d2bb386cdb280398964f29bcp+037Q,
    +0x1.649bc96e919c2719a3a236c099befff7c6302a0fp+040Q, -0x1.be531cfc4328647f74e1b7f19759afd89772fb2cp+044Q,
    -0x1.1018402f96a4dcc933543242fc6bebbba0624e51p+047Q, +0x1.9788ab054eb665ef42019d100e8148a6c3013011p+051Q,
    -0x1.73b3965eea9c9045007c3a139b04b091c0e72718p+053Q, -0x1.04c9b01a087aa0f1e84b2a403879d24cf158e57ep+058Q,
    +0x1.67228edca683590664c9ed5c6a215c162299467cp+061Q, +0x1.d91caf8554e17f13c0d2e288099e6f6087727009p+063Q,
    -0x1.c24a9bc997f9cd8f357605938ddd4c6ca66322b3p+067Q, -0x1.2c56a42d9294e56302c7f7cf92b846599adc4404p+069Q,
    +0x1.2d48b9c6cf457066b60bf7f2462785ad539ae5efp+073Q, +0x1.0008b1ab5a4766a6957ac6f64ab6111ff4c70c19p+074Q,
    -0x1.b578360008bd8f319aaab41b5ae88e4d4e3e043fp+077Q, -0x1.09cd6fa46e1cf44d2c9554e97afab71b7c278541p+078Q,
    +0x1.1829cdfd15e8a14fe6d6ef741b56fc619d1737c8p+081Q, +0x1.0214d874588337276013ac32ae812952edd72516p+081Q
  };
  static real c3013[] = {
    -0x1.8fe457899f6041190ae3c59624295ce33ce7fbafp+005Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.06219369d366d23af3a8b8f569cc2c6ddbf56b4dp+011Q, -0x1.379b7e7d058a4216eca7bb6cdf0137e13893d6e6p+009Q,
    +0x1.ef0d3b4bab8008d5253993d2a5b7184c8f784285p+018Q, -0x1.b9d60a532244f0e88f1b4c1638af495800ee598ap+019Q,
    +0x1.bdc7dbf0513537491e338f0b569653dc6280756cp+025Q, +0x1.37bbfa77c98650101ed50ccd3b65ef0c67d6f963p+029Q,
    -0x1.2902686c76cad4cbbc1a4100bbf31764796c1a2ap+033Q, -0x1.8117948d0c55ba1252edfead4e4ebc50d38d6101p+037Q,
    -0x1.e3d175442fe240bccf739f931befcaefe4a5c17ep+039Q, +0x1.25c0c91c8334caa72ef6e26edccba8dc1c2529fap+045Q,
    +0x1.b3d8e25b8355f8afc78add52df668b433389f38ep+047Q, -0x1.31dd628da45bdad19839ff21baec5933c89d3e8cp+052Q,
    +0x1.080abb357da5170732178d37d8a351f03323e147p+051Q, +0x1.c72691871d57abad38c774368361e3dcda24c3a2p+058Q,
    -0x1.ad351ed3b140f7ec5b01d6679f7848b6c94c23c4p+061Q, -0x1.ecce42e78397ed1a611392deeefd9cb9da616c6ap+064Q,
    +0x1.8bd0dc713afaebbddd7c9527ea29b53e5af5eb36p+068Q, +0x1.8422a7c4507e2711899bb6d6f8c711db3a012612p+070Q,
    -0x1.77d8bce18a961c82802d519db0b30e14326f63f5p+074Q, -0x1.b4371da8c3645a91b11c2a98273c4a036b15da64p+075Q,
    +0x1.a430059ff731546611e4c4bf9606d03033c9c959p+079Q, +0x1.4df64514ddf9027d32e77da029bd21b57bf5fd6bp+080Q,
    -0x1.0a28bef1f2ef887768ea2a66586ba0ea599cd73cp+084Q, -0x1.3acc1158403a927fdb9b45d55eac8e9146766f3fp+084Q,
    +0x1.2f49efa43aa70416bb3666ad785b5d00b9dce627p+087Q, +0x1.17625d699ec6ff6d8381f287aacacc6fcf2c260cp+087Q
  };
  static real c3014[] = {
    -0x1.2c484774c964f74bdeec3a895371b42e7536f252p+004Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.9b95a01b18488ed7ad149d28026028910841fb3dp+011Q, -0x1.e2c10e4e412e4f331b091d77307d4e9bcae3c173p+007Q,
    -0x1.e07e09e3519771730f506e560b569cbeb65d5021p+018Q, +0x1.b91e7a090627883cba72e4ff879d288dbea854cbp+019Q,
    -0x1.a9c98cd483e68f93ce10988e926aa725657b84efp+023Q, -0x1.3c8980d6b6a6d21ffc221213f7a149bcaebc2f08p+029Q,
    +0x1.8089a57b2f26019537e0b98dfcf9ee5e6e6b174cp+033Q, +0x1.b095b473badaf192cedc18c3741082c697759211p+037Q,
    +0x1.4627b35c0bd1fb78705d040b69a98845ff950f46p+038Q, -0x1.6dce1ff9596a336b4de71dd185452ef5b86fa465p+045Q,
    -0x1.028c11167c3d3916ed43b7d42ebdf95e0b7896a5p+048Q, +0x1.aacbce0dae6260cd4819bbbf1868d8f389155db6p+052Q,
    +0x1.6d36f322eabf86488cde20fba77da25e9e81a377p+053Q, -0x1.68cfe4ae39b1e1887a0597d69e956021f1276bf0p+059Q,
    +0x1.9a3e32ba0d10dafe4b605c07e8680e8306966a7fp+061Q, +0x1.c493c54c7b1507fab073844db8687f7b078fccb6p+065Q,
    -0x1.1f60efa54e60c9f5fac620c3e2aa1894766609a3p+069Q, -0x1.a809e944a8b84da8533df90d96398a9f46ca8dfep+071Q,
    +0x1.70ec5024a469b5545c80fa0944f1baa3b1afc433p+075Q, +0x1.26aa2ef3efc3371367a022beb9ae880761af9dd8p+077Q,
    -0x1.1c74db14b7a0b4259121d1ba9b1b18f2005c40dfp+081Q, -0x1.289883bc0f76b94d0a1c8e39b01028b1fc584312p+082Q,
    +0x1.1156210cbb460c50d71db05b38b7ec074de0de45p+086Q, +0x1.9b83580e60485e2a6242adc5ae8e7c1a0c5d6143p+086Q,
    -0x1.32b84c0b141b234d4cbd99aa164d9f80a8e587fcp+090Q, -0x1.62ba6fc51c5a29ee94f8f967449e3abe321e8eb4p+090Q,
    +0x1.3a7934ab92911c77582ab73bd0fa659c686737a9p+093Q, +0x1.21aff52f3a2a1b9e1851a44e1ac04cfb9693e41ep+093Q
  };
  static real c3015[] = {
    -0x1.0ad1ee139d99cecb74e68ae223b1e4ee21f1d4a3p+006Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.6a117c13faa5c63686614e31ee0e3368e3a928f4p+012Q, -0x1.9dd97720fd3395ddccfa4c48131069275ea535c8p+009Q,
    +0x1.02d210d50487f91487d2fa67816fd0f653d5c5fep+019Q, -0x1.b995a94798d583071b6df8d6494799673f917a09p+019Q,
    -0x1.260dbf3280b6f4127befb04979d541f423b9d672p+023Q, +0x1.8517cf25fd48c70024635c1f9211cc24bdbb9ae8p+029Q,
    -0x1.d0de5101869913a7ccea7c41ac54f4e29bd1eab5p+033Q, -0x1.23960b00eb72f9e7c13d4aceaea6c34e39021cf3p+038Q,
    +0x1.16fc2ec07bb1387576a4cdf8a1119400be80fa60p+039Q, +0x1.0f499447d491b5809ac6b5d9e01d42ea42d01319p+046Q,
    +0x1.3cd7ef6df1216e0f320df09433b02df734fbb51cp+048Q, -0x1.5e63f6448ca4f9290837a041fbafe1199e47a7dep+053Q,
    -0x1.00f2ca83b6064615b4242c8850c25094a278967ap+055Q, +0x1.4b60be24f893c81ccf0add82b530595572cebd86p+060Q,
    -0x1.6245e636b24c317f8f1d9d7436aecf20d541821ap+061Q, -0x1.d77a8c965a287472f3f721d171abcb0beff2e649p+066Q,
    +0x1.bedb70e7414e3b22fa641c67355175536bd1e5c6p+069Q, +0x1.fe8fda228ebab946f083e9ce4102c2722c7b3901p+072Q,
    -0x1.7bfad4725be14c11a323f2a656486df1a8a236a0p+076Q, -0x1.a4d0317ac552e54011e33565e64fe0d1ee8de757p+078Q,
    +0x1.7d949772063f783a54e12dc1fa3ab55fc7aa8da4p+082Q, +0x1.04eec01bdb7f164ec33c64a8485f747bf5aeed17p+084Q,
    -0x1.f04153b93914defcfa0c66eabdeefaf4fd5d9873p+087Q, -0x1.d9f538e7f1349611d8b59b3b51540bab74609fc1p+088Q,
    +0x1.a0b07487699e7e823611f97184b2151d9d829e3bp+092Q, +0x1.2b41996d878825e7e58d65cfd89be3ffb26a2350p+093Q,
    -0x1.a11684bdb6f0b728791221b33c20fc22c9b2600cp+096Q, -0x1.d8b9b5f9278d6e172870d7f806339c78065589fcp+096Q,
    +0x1.819bb7612960d55472a76980be68da908ef5db06p+099Q, +0x1.633727a5a9cba1c3165cbcbbaed477a3f275718fp+099Q
  };
  static real c3016[] = {
    -0x1.68df2b651c396702f33fe4f0c9052718d62ce8a7p+005Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.0e668d04f532d99e84195a21c0a3ecf0ddc39f57p+011Q, -0x1.19c7656c637aa9e955b613ac7889a55e065688efp+009Q,
    -0x1.c55a2a499aad204119e39d3236a9ed37c462ea01p+018Q, +0x1.b6dc09eed156d5e75de22ccf30da0d4890f49affp+019Q,
    +0x1.bb1f6c46bbb8dfa4d7aac4591fc638900b8eb88dp+025Q, -0x1.7a8e1c34e535f1ed42f562042acbbce9366350e1p+029Q,
    +0x1.8814d589a960ef078250d960d7d6f5936ab12f91p+033Q, +0x1.3743b9d32e2a1e0bf47c12490e066a51ba67fc49p+038Q,
    -0x1.6be6224945e6e529cb13b5f3178757c185797362p+040Q, -0x1.3e4df1913d882ac0ab173d3565751d5d39741a8fp+046Q,
    -0x1.eaf592953de88d28e55a1d7db25249f4c266a5d6p+047Q, +0x1.c684954d3c23cb572806550fedecbd2347117fabp+053Q,
    +0x1.8a70334b67cb61d5dd31936b710bdf65d1b72f7dp+055Q, -0x1.df03cde00690577a0ba2232829586f858a325324p+060Q,
    +0x1.76dc513d111bcb36b9567a62beb9bdedf4164997p+058Q, +0x1.7fdd83bef3030d76fdef2e2710c5ad1efdfba9d4p+067Q,
    -0x1.eab4eed51fabd3e62bd095ce3e16a16f376bc75fp+069Q, -0x1.dae265bfc1cc64f1f23dfacd35ae9235d4de4b8fp+073Q,
    +0x1.1e55c718c7f8782c70eb72069361edcc40600638p+077Q, +0x1.c797ef61142f30563b123e795cd2a3d9ff6d69dbp+079Q,
    -0x1.7157ac4a07b6f45b3e62a7760c5e63f7f0cd7744p+083Q, -0x1.516b50f3dddd63f91ce6b147b3543c79f61b61bdp+085Q,
    +0x1.3700d4624683630b5614cd8ab4f487fe6d2f0b10p+089Q, +0x1.7c224dbcd3237db985775024efcb3c13e5420298p+090Q,
    -0x1.61e7493f323c979a039634871d3cf3d057435104p+094Q, -0x1.3c5125930ef3a89e75da909fbf4fd6c2dc3f9f43p+095Q,
    +0x1.0a1176d4b140a88d002c5ea21e07df0c6d467381p+099Q, +0x1.70661b2fe83d4d7b1060aadd4e5471643fb5d4afp+099Q,
    -0x1.e39c0419bcee01653e31d801696a2fe63e345deap+102Q, -0x1.0dabf32168b0dcf11f07d652861cc1ae39bb56f5p+103Q,
    +0x1.98ded3d4334c0269df45c9465c290321b01c2572p+105Q, +0x1.78a4e59a92c468945c9140a73e9bc12b11b6632fp+105Q
  };
  static real c3017[] = {
    -0x1.1ebe4728007847e2cfd55659ffa02ce9309a58bcp+006Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.0986be0139711793c08596fcc373d96b5880e776p+013Q, -0x1.bc4f427f2701399baea12b00becb75de412c7542p+009Q,
    +0x1.dc38698e518f2fafb82347242e2bb45b9e63e1f7p+016Q, -0x1.78e37e87b648079708d06af736cae31e67f39b44p+019Q,
    -0x1.1c8ae6ca5b4b0c3cd7b82891c589b69076f9293ep+026Q, +0x1.9b511dda75167fa710ddbec168fb42c946d7e07bp+029Q,
    -0x1.02228fc09c82312d1df146d37b34780f7c1b9e3fp+033Q, -0x1.7360be9451e4533d26e58b7ebab44ac8063ab5c8p+038Q,
    +0x1.3078a4541698f7c3ba02b1b7532039f78af77fb4p+041Q, +0x1.a10de08e8c0207932a5de71c7ff74209ee35e0dep+046Q,
    +0x1.039c408d4b9d47e1175adc0eacf918956ba3772cp+047Q, -0x1.4844cff2e12388a5ec37248daae5d10b09816298p+054Q,
    -0x1.10cecc5e43d149d10c301ef6835e7fca0471f3eap+056Q, +0x1.801027384dfc887cb61ca6f29d28e951ef1d49f5p+061Q,
    +0x1.c5481903fec7ad7e6df97f543ef330859ed713a3p+061Q, -0x1.58c6ac07da57a7101bcc94d448895618b5e93f82p+068Q,
    +0x1.f55166052472425a76ea0417a0e62ada9bffd175p+069Q, +0x1.e35f9f68a7ef8942a903906bee2a081fcd0a5189p+074Q,
    -0x1.b8e551705b067f07b93921c924b091d616d6e972p+077Q, -0x1.0ab0b03842803b9e6c56eeb395d41d6f081d4fcfp+081Q,
    +0x1.6f6e00460c76509eda53879387d1d4b27ab2b52bp+084Q, +0x1.cf45a3810829a413207e60256b98358a69be9c03p+086Q,
    -0x1.895e216bf4adcae6b437e9599efe88a89d3a997ap+090Q, -0x1.3a4964eb21f98d97f6367c8c6fa532f446ecbb40p+092Q,
    +0x1.225a53d022e92e755dbe6b5dfa1ba0ad529dd7f2p+096Q, +0x1.4763848ec47b3d9b1522aba94eb5187b9a1200a2p+097Q,
    -0x1.29f413da55bd0fb4caad3ae51a2b0d00fe6b0882p+101Q, -0x1.fb9e7790d54734fb2385eadb42aca3b315aa18a4p+101Q,
    +0x1.9b00ec5eb6a71509803ce4a4540ecc92980ad265p+105Q, +0x1.1512f68060b903733bdd6c838cb64bc06e60e76ep+106Q,
    -0x1.5a87bfc93612d99193b22358d32a291ca54ea5dep+109Q, -0x1.7e05ab13ed1e2e358b311260e5f113351f26f531p+109Q,
    +0x1.119d3cda05d28f4c8bfd9b5ac39bca364a11e395p+112Q, +0x1.f818d81096b147bc0a1f376853caae2b291acdc7p+111Q
  };
  static real c3018[] = {
    -0x1.271ae49c4d48868f1c0920ead41b4c9ff531a172p+006Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.042ef67f3f605840a952a8222bc81423a3837390p+012Q, -0x1.c917fe183a3e53e8fbec676073d4eb74bcc6ef16p+009Q,
    -0x1.50c21d0dfb891842c7a08e8d4b279a450ff8c753p+017Q, +0x1.135fd3a2c4c185884353fa2cef35d3c6ba4407dap+019Q,
    +0x1.faed23434c474950c24c6ab48dfe698a6dae088ep+025Q, -0x1.01fde486c2bbd8f1fa5cddb8925024698d35ff0ep+029Q,
    +0x1.9ae70478828606de08737920e652b41286372cc4p+030Q, +0x1.f43397d15c766af0dfe5c042ffa981cacb731beap+037Q,
    -0x1.abf2794cf88704ed2090daf7f1070670024f4b51p+040Q, -0x1.2f91127247e5fd996f09cf3c2896ce9035b0f187p+046Q,
    +0x1.84ffa0a359a4448d376d8d77a2b8d3bc0508977ap+044Q, +0x1.03a34ca49227081edc60f9878d34f5015dcdc170p+054Q,
    +0x1.62b9b3a366c13562303a0c55a234603acfa35e27p+055Q, -0x1.4c2cc515455f0db1a80da616cdfeb0fc500333c5p+061Q,
    -0x1.353558a043f76ec0cbe258ac157b33706ab326c4p+062Q, +0x1.48c4be67888733e7a2318d3ee4d79adc39efb145p+068Q,
    -0x1.a5e6ff21ab975f10e57d4399b35621c4d6f88802p+068Q, -0x1.00aefdc9fdfbd8047ff883d57a7df8d1964bc035p+075Q,
    +0x1.501a95e32c1bc7e61ecf40d37ef1a65bc30f1ff9p+077Q, +0x1.3f7496aa2d8c01d4373e151a3a3b1d9dec4875fap+081Q,
    -0x1.67d202aba1dad1620c2eb3922ebff6d36d4f488ap+084Q, -0x1.3df0c9100783a14f48904bc348b2375b9af353d0p+087Q,
    +0x1.ddba7651dfe5aeca0eb3e018e8f5bbecfb7948e3p+090Q, +0x1.f8927e7c3eb54d327e84e11915ed85354b0857a6p+092Q,
    -0x1.b84b633cc2ca2b0cf4fe6a83519caceb056c5d31p+096Q, -0x1.3c0d5752a87d7f226a9fe2448916d26d485cbba3p+098Q,
    +0x1.2271a3f98c0bc9627cc68b458d3fe41a22db3946p+102Q, +0x1.32b16af2382670edbc18d04594b847ab0f766c7dp+103Q,
    -0x1.106ddc568513be204a11f60bc159955e3c3c69aep+107Q, -0x1.be57624a073354c4e414b6aa6666bf016d41e08ep+107Q,
    +0x1.5cc0316339359b3e002c3149ecf1188af887af1ep+111Q, +0x1.cc4d510a823db5d904e4dddb8039cdae5f1f2b6ap+111Q,
    -0x1.13e20aed35ab49e56311f53c1da9d283af31ee8ap+115Q, -0x1.2d6b45a79d9333cf6cc20fdce52d679fdf9e9d8ep+115Q,
    +0x1.9bf6d55bdcb733e3f0f0ae5763362f902bfdf688p+117Q, +0x1.7b7e7a88d5674eff0fdd0755ba90afc44d44065ep+117Q
  };
  static real c3019[] = {
    -0x1.54b893cf1e354f798b52a69b6d36aa664c436612p+006Q, +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.1a181ddbb715b45d69f13712fd877a5593f90591p+013Q, -0x1.076adb23efc8a917f74890a21a579c94b7c6112dp+010Q,
    -0x1.2b1b1f4abb999117a5d1577adb3bf5b4d1109bcap+018Q, -0x1.bc4a818fa13d40c89fef31b81c6b0bb840ad674ep+018Q,
    -0x1.9638fe5cb5e21661ef68e65c103841a9c7b4c654p+025Q, +0x1.28a2ec235bb65c91360d8f2031a44dcd95080371p+029Q,
    +0x1.51a8e2af24edf9c8dc700ea0eae2775cd3ab0016p+030Q, -0x1.31acb3a0c391d9cdb7b5605da5b4e2da5b16b9ccp+038Q,
    +0x1.fb94882f4bfae324f6d1baacb679d7fcaee3b20cp+040Q, +0x1.887cd93fe5e006fbaf693c9d196e93793d2aa555p+046Q,
    -0x1.e92bdc530ab94c5d70803379bee618090338d356p+046Q, -0x1.63b692ffbfe9bbca173ce6f3ccfef4e871a61758p+054Q,
    -0x1.810715b997d9285db9cc1804a499f2af8483b739p+055Q, +0x1.e42641acd5eb88ea1c6c446a6a11f36ea56b4fc6p+061Q,
    +0x1.f5efafe49f29d55e9f64ac5da403d2c58e834cbfp+062Q, -0x1.003e2b93455fbfe13f8db2978a42d3a34db27b4ap+069Q,
    +0x1.8adc624042222cb34be77d56cb4085b28197cc17p+067Q, +0x1.aee29133e05300a8ef3d933c7b0a76ab75cdaf98p+075Q,
    -0x1.a4a4834cef10bdd2876151e4b915b039dab83490p+077Q, -0x1.234bd58b9773b095bb7ecf18bd46fb3d5c5e0852p+082Q,
    +0x1.122b325bd0b2f2f22f5bce72cee55a91bd540537p+085Q, +0x1.3e8a4bdd5ee95425653dc9ec8e52446ae5a36a1bp+088Q,
    -0x1.a862580d9de8c0fa7cc648e1104cbb682036469dp+091Q, -0x1.19d3d4ac58ba7944ed8b1f6b8cfbaac6f592b5c1p+094Q,
    +0x1.c86561c86c443bbbc58845fdc7cc9b9f48393698p+097Q, +0x1.9172095f0c4bb05cd02ccd29fb2aa93eda919e87p+099Q,
    -0x1.65c2815d70419815aa52d13a91c44baaabb8d023p+103Q, -0x1.c71b7ec08bb99a5fbada0d141772eb877ef3d695p+104Q,
    +0x1.9cc21451e2f7cc14ad5bf25c3c7d360e87514520p+108Q, +0x1.9282b5192e8a019fc61b242545cac30e68eb33dcp+109Q,
    -0x1.58dfd23dbabd5e9a124ade19674bd4752f7d1465p+113Q, -0x1.0ca47c97595451af60c5321d85b097ae1e35ab3ap+114Q,
    +0x1.8e9838f0e60d7499d2e461f8ba4cd9e3f17ea996p+117Q, +0x1.ff191710e73aaec874b178b6a43f3e78e2984c8bp+117Q,
    -0x1.1fa26a67046b9bc6d5d7d6c1ca22dab849a1a913p+121Q, -0x1.364840808b0e04c16e989ff64187d21064c968b5p+121Q,
    +0x1.8ade6119326360adb127560460e1fb56536b6d73p+123Q, +0x1.6bbef79e10ebdd7d52504bcc460ad83dd6c383ecp+123Q
  };
  static real c3104[] = {
    +0x1.1a573bd942dabee93d81963951625d7f7383a044p+005Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.651a081fd3206e58da11eb9906cb5dc595ac6ea9p+010Q, +0x1.b09ed1631547386179e4d92af3bb80c7df37e249p+008Q,
    +0x1.1fd0e485e8a7cec60f5dc0c5fc70d365f95e0d08p+016Q, +0x1.8bf33da832710d586f0a14d0e92cd94bf4a67581p+016Q,
    +0x1.2e7d2585f5fbf34d9b7cdfe09e1b5636ffddf491p+023Q, -0x1.3c834a5348c25bc44f39f9a7ccec723c471611dbp+023Q,
    +0x1.4def31be595d0f995122c4a1a09099f7ae7d1929p+029Q, +0x1.341f8bde4ff18d7c99e3c89da358a2df161968e3p+029Q
  };
  static real c3105[] = {
    +0x1.6da072019dc9801ad8015dd08799ab7988ed97aap+005Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.a38c6b0349ce1727b8a027f6fa8b808b22387c1ep+011Q, +0x1.19eb0da67df18beaab5ae258a429d997dd7d44dbp+009Q,
    +0x1.74175d7951757c6fc0ec9517714413f9b98a178ap+016Q, -0x1.c81074da63852ec7a2e00e5f1df79b21c20a07ccp+016Q,
    -0x1.c711eb19a047868964d3c7cf9f35c2fc599f3e90p+022Q, +0x1.dd624fe1fd82f097db61fdf0475266eae7e0107dp+024Q,
    -0x1.078e2d1bb69f3a7d0af18337843a3ca267180a90p+027Q, -0x1.1123469912df09854f7e1ca8f9db6b1a3a7e416bp+031Q,
    +0x1.2139e92a2ac6dac12bfaa4b7ccbba67fa5e19710p+036Q, +0x1.0adeea2969093aa4005fabda9d3ca5361921f041p+036Q
  };
  static real c3106[] = {
    +0x1.e44eca82b45a8edc1ce91a6bb38f119340329cc5p+003Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.b1954275d30817401e568125cac3af0f0c4b1227p+010Q, +0x1.651a4c66e3dc4860543e86bb78babb792856fba4p+007Q,
    +0x1.2e152cf644f026eecee49a280a41c704f9fc2737p+018Q, +0x1.50dc690eec22e990fa61756b375f0b6778aa6818p+018Q,
    +0x1.d671b84f8224be42fc6aaf54203de2f5ca88a200p+024Q, -0x1.254634ebe3a2acbbcae772fb1f872c0cd22eff09p+026Q,
    -0x1.ae1a0039e89d1837e776278dd4d1b083d95d7163p+028Q, +0x1.fe829b7b3a8e155b8518ab73626f9ebdc1dd76e8p+032Q,
    -0x1.33b761cb4534030dbae29461ffb13b3de8a349d5p+037Q, -0x1.8eff983ed756c87e92c91e742a32ad5c93d14fc7p+038Q,
    +0x1.2035c6e4ffbceabfe9380246dadf999f236c0865p+043Q, +0x1.09eee33acc2161021fdc5c1c368590f54506df0bp+043Q
  };
  static real c3107[] = {
    +0x1.057e2ced13ed16fc6839253e40ff785d9feae0dcp+005Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.cba032da6506143862516abf6e422f01286a341fp+010Q, +0x1.8fc65a49c37dba8f46ce7c28b4bc40bf6d7cdedap+008Q,
    -0x1.45750543cb345cd6909aeb56d88d46625b54759fp+017Q, -0x1.6f085124b45edf46426f18ec885340572d0cefebp+018Q,
    -0x1.32cd0226c44a957882bd0e4c1101eda9886074c8p+023Q, +0x1.d1329c9d06eea1d5e601f7dc038a7fb40e3e09c9p+026Q,
    +0x1.6ca90b8f28446b4cbca8cc46f3d806455c6b0881p+031Q, -0x1.e8ee4e7be9a70ae9ca51093331dafa141bfbf41cp+033Q,
    +0x1.3f23961214c239862e2516634d78c55942a8b3f8p+037Q, +0x1.15f7efee6d76cec2a271b865ae15ce4336483bf9p+040Q,
    -0x1.651389f00aad007278e2e52614e82c23903ae49dp+044Q, -0x1.463050c514f047bd6136b2c3d1929fcaad04939cp+045Q,
    +0x1.6a1175f1936979617957e84e2fcbe1a63ca990edp+049Q, +0x1.4e151ee7ce35837cc9d5e2440a4d8458ab914c7dp+049Q
  };
  static real c3108[] = {
    +0x1.0d8ac09b769cdb8ae8c47c385a855edfd5444af6p+002Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.26bee07741ed3784686baa01fdd9e4ed030450bcp+012Q, +0x1.47079b3c5ed1fa572036e45cfc990d35218cff3fp+005Q,
    +0x1.22ec067e6837128211b6910aee7f6bfb48ddb34fp+019Q, +0x1.799e5732c955da08da646d5500f837cafd4b93abp+019Q,
    +0x1.26e890195c6dfd42731fbbb3f9652680ce084bf6p+022Q, -0x1.f06e039fcf4432d05afeaa9316b2c61d01e4262ap+027Q,
    -0x1.7642cbaad048af20d65b988b37b2b094ad07175dp+032Q, +0x1.43e22146cb4d0fb13bac1c8cdadc04f8c2c870c4p+035Q,
    +0x1.c66f97dda0d60d4c9fb091955204d838f171091cp+035Q, -0x1.d5bd3fce0ee0c6fb89c83dc7159c6bb3e2dd61e0p+041Q,
    +0x1.cdae95e725a80e630565f01a23911615908fdc96p+045Q, +0x1.904bc11fac0adc5927c60435f59a09520d8dbc03p+047Q,
    -0x1.e5449b580e495e56af10bedb8e29da73ed71fe67p+051Q, -0x1.7869f4ee1f4251a6b26e3df2e0ad46b393bd4426p+052Q,
    +0x1.56127c7596b8bd2fd87ff789a831fa238facd16cp+056Q, +0x1.3ba1cfeef9b767c2a1ab1a7d45d34b1d3d72cf4cp+056Q
  };
  static real c3109[] = {
    +0x1.78a549f28ea1f6804121848c703baf098b82cfd2p+002Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    -0x1.dc042585c8bd7fbb9f8d7f56a7316a05e03eca55p+008Q, +0x1.efc52683ee1ee1f3aaf048f53d370e9193dc8ad4p+005Q,
    -0x1.ac2efd34ccc87aa382af4772faaeee47b93784a3p+017Q, -0x1.490c43c230faae7fff3f2ead910ec09a3520ea43p+019Q,
    +0x1.0f6c84044103361de22d757be690134e2edfa0b8p+025Q, +0x1.14e74c9ed6937d5ca66fc4fe7cbff49f5115f201p+028Q,
    +0x1.76d7f08f0216e7046db4f6ea636376905bb9527dp+032Q, -0x1.a37c19ae440812ed88d4057c98cde657859f8960p+035Q,
    -0x1.8d018c59e5e033debd76e1a857c267f0b2a6bde6p+038Q, +0x1.758610f91f95d8e7feba37df914ca7b0e00536dfp+042Q,
    -0x1.8b11a03f308dac670e74b9858987f999de593f2ap+045Q, -0x1.9bd2463a5001d08d62f084018a5e71fb02092b38p+048Q,
    +0x1.bddb05ff1b45109d1da3506110214b548397e609p+052Q, +0x1.196f212dbf482cad218e9d4dc4be28c80665362ep+054Q,
    -0x1.3a218ffe676997fe7572ba541b049056fb478f1bp+058Q, -0x1.b99eb036a9522ea46ca6b1f04414ae47a2915bc4p+058Q,
    +0x1.545b658976c23942dfd4ebdb661be5efc240ea78p+062Q, +0x1.3a0ca9648d5cb5371b0150dc3cb7083bc3d44dc8p+062Q
  };
  static real c3110[] = {
    +0x1.356009842f9605d955cf974f1153e8757cb3674ap+002Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.c729db19983b80505f5316d3a5affe9fd80bab97p+012Q, +0x1.85c94b6da4c3a22dcf1e4f11ea7d3367b97c2e41p+005Q,
    +0x1.481ddb3b41594c2a6bc24d6af16d93ef4c084649p+018Q, +0x1.1b7e7a5baa683a86120af6ee84d50c558e8cfad3p+020Q,
    -0x1.159e8cc9023eb848ea185b3c53f5b32bbecd48bdp+026Q, -0x1.fe771cca88314ebaae58165ef16182b1d3c5cd42p+028Q,
    -0x1.64b654b5172ed70b6994ce2fc12444e8a87bcbbdp+032Q, +0x1.c2057f7a5dcb777ed5f7c6ce9e6377ae5f242786p+036Q,
    +0x1.3a6cd317ae0f87e9c8f5d160046bf529397ac410p+040Q, -0x1.d83547649bda7a87feeea6b791580031609bbdd2p+043Q,
    +0x1.2e2f63ee653d91d43e74201e2e10562efeab867cp+045Q, +0x1.3fff42e2622f3dc86d443b0cccfff122a86ad1a1p+050Q,
    -0x1.0228393d9790b2f286fa08effdf0088c60d1a9dcp+054Q, -0x1.1cc3cdff7df67c9bdc94f6e8d83ebd28ed6161dbp+056Q,
    +0x1.376aa251d7885f953ba7aad4b8f31664e7ee70bfp+060Q, +0x1.4595429c987e4ad256ef652a91d115a681eca1bcp+061Q,
    -0x1.4d5a3ba291ed0869492d1d7b9446908dcde7f718p+065Q, -0x1.b6adc8d445eba17afcd8e1e03480a5c111fbdbbap+065Q,
    +0x1.25fccee4bdcf2aa0c8f2074914a063b995934a73p+069Q, +0x1.0f43993e5d09b2d274b5f43c0a4b247e1e3e908fp+069Q
  };
  static real c3111[] = {
    -0x1.c63265fcd1cd4c7dce71d01e661d5853cc62aec1p+004Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    -0x1.040ba7d35636bf0b1ac2059ae0577338a673c18dp+010Q, -0x1.71fe8f1fe083ab4241b153d0c8e8943206ef9f65p+008Q,
    +0x1.eca166c9d48f512f34e977615ddd36303ec9bc74p+016Q, -0x1.e2cf8c73f9297dbd940bddd70a1f47f389de4204p+019Q,
    +0x1.5def7697e3bcd61148ba3946dc817058c3e9fff7p+026Q, +0x1.0aaaa5df9a4d70ddcdad42fdce6c033141c11a03p+029Q,
    +0x1.11da0fdde89da52f8fe1d218cb2e1ea95d8945a1p+030Q, -0x1.0a794fda7f7d548070d24ccf0a9225e338c14c18p+037Q,
    -0x1.701bfb04c8ffed224b5dd7f5e135f949cc8fbcfep+040Q, +0x1.43f1f010cf786adb2408d1c5a764586f3f1dd0bep+044Q,
    +0x1.5110bd935a16dafaa8cf487a8c2ca04fae46a09dp+045Q, -0x1.0447570807e9d93246b12692d867723f22cc1f5ep+051Q,
    +0x1.0e5b381b92f8461479098dac7c285dc6601f9436p+054Q, +0x1.1d916e15bb37c1a5f2cbbc54571622db27d9ca86p+057Q,
    -0x1.0a7fa23911512b13196fc07365378ff384d1d0cap+061Q, -0x1.ab0695186c182685f38346d2cf81706877fd3340p+062Q,
    +0x1.c85b797a1726ef0582a75eab4b4f6e5edb54960dp+066Q, +0x1.a48611c9371251615b70f30e4b48b3fd73e9fb81p+067Q,
    -0x1.8c1d4d400ae257b7d179d9b7f61ba096505460fep+071Q, -0x1.f0ed3522943a0985be84f09d7581d3ca16f5fdd8p+071Q,
    +0x1.26be370e19bba8cde22be113ddd87ffb861cba63p+075Q, +0x1.0ff60e69661fe3e8deb68b1c25d03d447115e818p+075Q
  };
  static real c3112[] = {
    +0x1.5376a6d5217b810981062178ecf2293828517c95p+001Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.924f016aaf839be3e643820a5cd877481cc4f6e3p+012Q, +0x1.538f56ce1f0b020803d343db43eb07f5cc7d0f6dp+004Q,
    -0x1.416b4f112242284603482629de5abe209f4fd131p+018Q, +0x1.47a9f1ec2a8357341b44c1a5b6a64c38b3f916b7p+020Q,
    -0x1.7947f534ba0b3940102aa5416ab905fcce5d6f92p+026Q, -0x1.839d1e1a20414a86858c840e8702ceebc092c75fp+029Q,
    +0x1.a2748df366352f9e3628fb8755ff0fefa1a89b8ap+032Q, +0x1.b6e61d7e55ba85d761a3522378e5edacd2058552p+037Q,
    +0x1.f26f2e0b1ddcd318eca09359897d9e0571925f9ap+040Q, -0x1.2fff3bca9f18143507c92ffe3e742999f385198ep+045Q,
    -0x1.70e722c9aebffdd3dc53194c8936b7ac3cea4eedp+047Q, +0x1.1bd45a08095e15ed278663d5fb29d2861f48b6b3p+052Q,
    -0x1.1d2006be9823f1b9e98dd9a8fc11ae2e7870dbb6p+054Q, -0x1.73416902fcb2792617230c99eff58597333e88c0p+058Q,
    +0x1.0baf82684e69dc49ec389c8d73513a772446709ap+062Q, +0x1.57f5c57ed0aff2a110e0574f9f5dcf2db313e4ffp+064Q,
    -0x1.52b29c9bcfe0f9974f54b7012d5b0b60856742e3p+068Q, -0x1.bdbddfd56325f7c25f19dfedf4a43c543179f569p+069Q,
    +0x1.cb4a788f3280157d2c1160bfc5d0fc2b7d11631bp+073Q, +0x1.83868f722bcb821b649d902515b75ee5c534a895p+074Q,
    -0x1.5239130246acca9a98a5d1eee3eed2449e8b5fa7p+078Q, -0x1.99ddb1ca14e48ae78be1203dd06941fa8db10932p+078Q,
    +0x1.b6965f0d35d873921eedc3d291af897353e74bfap+081Q, +0x1.94afed0632402efed4b7995a69ed617a4fd6e6dcp+081Q
  };
  static real c3113[] = {
    -0x1.c9921db1df521ecd56e0723a6afe602a0441bfcdp+005Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.d51fe0748f3f732ea1bc849e5836738c0f789da2p+010Q, -0x1.6e8cdd3e2c6a8e015cc400c45b1eaae64dcc81dep+009Q,
    +0x1.28a2747b3fd2e2e3bb513c0818ec85d69a145199p+019Q, -0x1.1a01d543b7f513403465c51b15a411aef47e480ep+020Q,
    +0x1.28db435211d41c52a965fb5077a15d093c4ada71p+026Q, +0x1.93b5d1fab54c9b0d28d69f8dacd1205ccecd7a34p+029Q,
    -0x1.7f19c91b95de6131b28fa0e2cd07c3d28b509f79p+033Q, -0x1.fe2a86252cbbb56597bf7ff74852a9eda698caeep+037Q,
    -0x1.5ebb2759755d4e664ab1e2358c5f3b9a210cbfe6p+040Q, +0x1.8dfcf3bdf5ac64d182799c4223c810619df4e070p+045Q,
    +0x1.2c7d96a84837f39bdbc7843be1176deb9ba29644p+048Q, -0x1.a7b35bbf812b2cbfcd4b720083a20cd01f9bce34p+052Q,
    +0x1.1dbb56503ca8cf84ae6fa78c53ef0252a8a3f715p+052Q, +0x1.422b45e27de91e769970529d04d780e5605f2d68p+059Q,
    -0x1.4225dabba1e1bd3bbc89f18bc95f2a8c357560a5p+062Q, -0x1.644b5b724c2c86e9557024acc435d7ebb65d2adep+065Q,
    +0x1.29e64df8b49448b777f40aeda8332626feec1b2ap+069Q, +0x1.1e74ac8736e6e35f89955e1f9bbe98821eea5147p+071Q,
    -0x1.1e46a54973e155ba478eb0b4a750547adf66fd49p+075Q, -0x1.486a67b2ce44d9b90bfe4097d6fdfb0aebcacb2cp+076Q,
    +0x1.4482c037d728e50ec36a50d0ce97b5b34d4ee2e8p+080Q, +0x1.004680393f34bde471a235d480e44a43278a39c5p+081Q,
    -0x1.a0edbfcf6c4faa5a1d1f1169f46e8d9d240a8cb1p+084Q, -0x1.ebeed5dd1857179daffffb5effbfe57bb5252b49p+084Q,
    +0x1.e0f2d630ee1832e635aec7469d01fa13e802aeecp+087Q, +0x1.bbc62dd6f6c5c036a9311737d6ae27aafee46e60p+087Q
  };
  static real c3114[] = {
    -0x1.243a9aecced05b6b2d86eb5a5e89782c84e3c894p+004Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.c4ff27d6c96f4dafdc9c64a3079da7a06d6cf72bp+011Q, -0x1.e4cf74e5550029f2242cb78248b06fc27ac43418p+007Q,
    -0x1.37295b4c4f3cb1bc4be4f1ae9491c8162161260ap+019Q, +0x1.1b912e91df70b79a8b331e055378e0f37b3e5a5ep+020Q,
    -0x1.71de76f47a757a3bcad24477a64b8c6830930a4dp+024Q, -0x1.a2adaffecc72cfdc2f05314773bae72660b97c8dp+029Q,
    +0x1.00a437636808bbec65c3599cbcb8e2e9644b294bp+034Q, +0x1.248e4f1f3ff13cfcaf3dd66eb488ab0e3584c113p+038Q,
    +0x1.14783263d9e1c1d294c66b8e800b9e2dbc60e624p+039Q, -0x1.fa30977c88e3c3133f39f34e64e239215f7d06b5p+045Q,
    -0x1.728782736a1a2cd53f5a2d1998254cd784c5e196p+048Q, +0x1.2e01f2ddb6168f0aa6d05043a5274ef7e53f5f34p+053Q,
    +0x1.e09f3198052eabcdde64af14b5a496b4ba7b6b7ap+053Q, -0x1.050794ba41d380c3abae5007b7a346c0f7f66574p+060Q,
    +0x1.403d77eff56abbc2972175c3dd8ec607b5a9976ap+062Q, +0x1.4e96c063f98edbbfd9d73eb6b884c4773aaaddc4p+066Q,
    -0x1.bd43e99e3d9ad39d228baac817bc85bf3d62ae24p+069Q, -0x1.4031acc264a831bda3928bdbbd380bf800d77495p+072Q,
    +0x1.20d530bba9bcb20cf91379791cbce12487e5b012p+076Q, +0x1.c6413697f84aa5c629bc87edd35847b16d39de70p+077Q,
    -0x1.c3b68fd56965714aae4234766608d3b6afae9e50p+081Q, -0x1.d26bb20dd0de441878f3505772f746f68745fc1bp+082Q,
    +0x1.b886ec4b4caa3696a9b0fff62d74adbea3b4b0bap+086Q, +0x1.49cc9dcaeb06414fc7d94a59eb940e725e1d16b3p+087Q,
    -0x1.f591576561d65f5920b377d270bc4d291ff54266p+090Q, -0x1.21767f8efd3c6a66490846e2fb4b33dc600f458ap+091Q,
    +0x1.046c9498f9bf3d8025a414e2043677867d0a0e2bp+094Q, +0x1.e096ff4a5ba7f963443915bc07600085b123681ep+093Q
  };
  static real c3115[] = {
    -0x1.2ed6004a76f71c74579ec53a13a1e1e97afc19acp+006Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.8cd11a7f27e2f7eaf31b97a8d0e6d509e0d77233p+012Q, -0x1.e3374774bd2c17d77babf093af1641b56331489ep+009Q,
    +0x1.4f0728e62d42a72ba43acc6d62884a34a864850cp+019Q, -0x1.22d5baa4cc8e132ec7f133334a8a0faeeeed18d9p+020Q,
    -0x1.081c3c96bf35b986ad376d2f3146b80b6b5bcef3p+023Q, +0x1.036e6023fa689779a8bb8655aeae8e7499ed237ep+030Q,
    -0x1.404d4165c4f96c1fb445b4ca3c71443ad65416c0p+034Q, -0x1.8db30650062ce17a0b6e0cd486384e22ad3e8002p+038Q,
    +0x1.416c7ee2dc2177c102f69ce46744e891efde4c1cp+039Q, +0x1.7a7faca45a4e121769c51cc9476948977f00564cp+046Q,
    +0x1.d0da3d04d0242fc5f66ffe9756e036a1102c569ap+048Q, -0x1.f40f2571f1d084671461a5d2a3df99886ecf01a0p+053Q,
    -0x1.6c49a803f0e0aebbe56de95c5f36d73a5fa88b25p+055Q, +0x1.e3a13b3b6d4946c083449c762c479aff4cf64a17p+060Q,
    -0x1.226daea64dfb40f63e91c14a59e9495f54335612p+062Q, -0x1.5fb984866544b6e3ef252778a17e71b09d245f56p+067Q,
    +0x1.5ff2f31323088e6fdc0123f7c64428d60b114cbap+070Q, +0x1.853a3c8526fd75e72b033e7a82d974f97b447950p+073Q,
    -0x1.2db23804fa3cf49f06f1b0449f9179d9dbf8e49ap+077Q, -0x1.47b219f57d348d7c8e35482a32d2b2ce0b91f9cdp+079Q,
    +0x1.3335f0857abdf4202a7607da20e7840cc69562adp+083Q, +0x1.9ee7567830f14ea066c8dfc6e0b5ef647e81a956p+084Q,
    -0x1.95d0e1fc25a5dfe41fe8f974cc89024cc1defd56p+088Q, -0x1.807c20130caa604019a4b7bc1c877314df343b20p+089Q,
    +0x1.5a34ee9639726e32e09f2d3aade4a6afb3ef18e1p+093Q, +0x1.ef0b606932e26e946cd172d5ed2679554b4a3754p+093Q,
    -0x1.5fef8a416a4afbdf6c01481b2aa9c1e7ba30d4dep+097Q, -0x1.8e4a89666c60aa9831fc4eed3744aceb7a844ac5p+097Q,
    +0x1.49ebeec7689699df0243ff876d46d6e406224962p+100Q, +0x1.306baf9a29eb6bd47dba12c5d5992ab04f4b6d8ep+100Q
  };
  static real c3116[] = {
    -0x1.722ab787da7e6dc9c9807e3da01e57ff01f2804cp+005Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.fc74392bf8f2b998cda9632ce0e552a056748ecdp+010Q, -0x1.29b2ca62abfeadc17f315d1bb8614de3f66aa027p+009Q,
    -0x1.2b7f01e33001e5c07eca173643b4f7dacbb46e23p+019Q, +0x1.1990e8f15098e2f9f53f2b290f5e5d5e30435f9fp+020Q,
    +0x1.0a69731fd006a3881af9e2c2e2df2528b9deb9d4p+026Q, -0x1.f4654f36d1158c4e7e413a2cb4a3e230d919fd0dp+029Q,
    +0x1.105c496cc5e8ff97e146d860816b47b89812a142p+034Q, +0x1.a46bfced2820ab57d563c749f07992d8244d9647p+038Q,
    -0x1.da90f8afaf66d40f8c4ee83b46d7d34733179db9p+040Q, -0x1.b77f9d3aaa7a621323e90761aeae77074e3d8870p+046Q,
    -0x1.703d1f382f7dc73a0a33a4df2e0fb418f626201ap+048Q, +0x1.40c12bc369dfe618c9ce5a7a10afe7a49f11fd22p+054Q,
    +0x1.1afdf00b1fb99d02149a5d07c5d6292e3c449293p+056Q, -0x1.597ea696196653d43c32dc7f7be2e85072c0dd1ap+061Q,
    +0x1.04d75d0cde11d08ebaf1e22f4c14555549e9a9e5p+060Q, +0x1.1ae67ee7a2ad57f89a7ae9f7f44076f605c2d8e0p+068Q,
    -0x1.83575f699a79bb567133f268fc1740d043a42606p+070Q, -0x1.6580548eac7eaecc01134fe55ae70b005f722cc0p+074Q,
    +0x1.c3f176d61e6f59708cfdc1b46da928aae9c23e37p+077Q, +0x1.5e3b9add5edbcbb53b59917258467ea558ccc012p+080Q,
    -0x1.26d20b8259efc5855ddb320e05e806b0bfca89aep+084Q, -0x1.08c62b7cdb9e72facc46c8c6a589f31d9afd77cap+086Q,
    +0x1.f7bc0422faf6c04d9d42a0fb6608e6ccffa029bbp+089Q, +0x1.305aee176cafcc681c49f6152ef145effef16ea6p+091Q,
    -0x1.2318588c7b04224acfebd34a57d25402f4ee5467p+095Q, -0x1.02468b17010b282242e04efe7d05d02a18327918p+096Q,
    +0x1.bca04e86fc279ba416ee925651917ce610a213f6p+099Q, +0x1.329078c6dfbec547a29e98dd97643ed7463b6d23p+100Q,
    -0x1.9a517970ba32f0988ca7ab4a5ab4a3a7addb1bc0p+103Q, -0x1.c90acfd0fbaa782680d193325e04c40b28f88b39p+103Q,
    +0x1.5fd08089260899aed9feaabab5288d5efa53b1c4p+106Q, +0x1.449f0e40b6723b0bb477a88b6a29da244783181ep+106Q
  };
  static real c3117[] = {
    -0x1.412d52d87e2fd7d2bfa05c0f71e4932c657f1ca5p+006Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.34b433aca976124f5b5327031d16f582d11bb4d6p+013Q, -0x1.000e59588354fab527b6d68201164b560d9c89afp+010Q,
    +0x1.99190e6eea5ea5f35cbec151b524caf35684319fp+017Q, -0x1.055b7b423b843417238818870e6fa66ddf01327ep+020Q,
    -0x1.83910a10f69afb89a8ca36314b952c7e0a71c7c6p+026Q, +0x1.1ec8dae041041b2fbe09edb866ce8d50275bde17p+030Q,
    -0x1.93adbc0b7b0e5501b2e2222e27cbe89ff5328fa0p+033Q, -0x1.085d432106abadc2e0e0e7dde0d375646ef82856p+039Q,
    +0x1.b05a7f45f77c6807ae8d9985e27626b17cdc57ddp+041Q, +0x1.2f34b475ba9a0766337572747d4cb2b7f40b53adp+047Q,
    +0x1.c706da2d1926076d1aff2732d783c277e30a06dep+047Q, -0x1.e7874272edf1c4c66ff129dff4424c75c32c18dfp+054Q,
    -0x1.a45ca10639e7e9e89fb8e04c751cc8058c1a676fp+056Q, +0x1.2340e526f7b7b286452a4c2c6c57ac7f82e58b63p+062Q,
    +0x1.3a5e7d691dd3c92e3704165296d464738f96dd4dp+062Q, -0x1.0af3c52f7bb18a5fa95116318e8b95765a948864p+069Q,
    +0x1.abf3dd97717e057660a23f453261985f3d94f7dcp+070Q, +0x1.7e0441b96a428c9dd2d6d96b50b2dbfeff858b5dp+075Q,
    -0x1.70f7ca5638ac359e49089fdd1c7afcfee995ea14p+078Q, -0x1.ae2141a559420a3b2230b59740a4d923ce49ddbap+081Q,
    +0x1.358940e97fd53d71355733ccd3c4a8e74a1a993dp+085Q, +0x1.7d1278ef643d55e22b4349153d93190b1f719589p+087Q,
    -0x1.4f621aa9c8cdd5c3b47ef800240ce61d28997ba3p+091Q, -0x1.0797f0df21108411e307545e7809f2662783b13dp+093Q,
    +0x1.f603c20e2212e93cc86f4bba101d4d23fad94d59p+096Q, +0x1.17d827df8f31b19cf836b5a35d1b59e128eb1ad2p+098Q,
    -0x1.0559f31702e0e2f3f84cee20a40cc2dadf88eb9cp+102Q, -0x1.b9fccaa7257e90590d7513278c1513e636dc1878p+102Q,
    +0x1.6dcfa6f76776bea981b8d5e16dc49a98a4426658p+106Q, +0x1.eb2ee76e68199063bed7ec3f96d42336ffba8aacp+106Q,
    -0x1.38d283cc707d7ea04ef9e4b09c67a74e82872190p+110Q, -0x1.586e3cc17bc0d04511550d9e891717a4b206384fp+110Q,
    +0x1.f46f9c52058bdd3742c81315933fa9c40482e2a5p+112Q, +0x1.cdc159c54bb51159811939b1af96c3f1510f2422p+112Q
  };
  static real c3118[] = {
    -0x1.39ffddf8e60a7eea7afae6af9e38651372749231p+006Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.fad0248d59abe40634ad26cfc319ddde9fafe51ep+011Q, -0x1.f4cdcf33541f818bfb1f904a78fa392e1381e2b0p+009Q,
    -0x1.c56844412bc631ae027c8c4aefbe6d391b36ab39p+017Q, +0x1.725f254bf6a8d185ba51032e9f3df76c5430a8a6p+019Q,
    +0x1.57226ed37b8c26499734e436a06fde827caa74f4p+026Q, -0x1.6bd0fd0830fe9c280868201f0dfca5133e2665eep+029Q,
    +0x1.81eac1e130a2a990ee789fd0ca04662e2b9a352ap+031Q, +0x1.688e2901bab590979269ee997412776543c285e8p+038Q,
    -0x1.3c8647c72119c56c7c8b47592e27c11adbf2253fp+041Q, -0x1.bf4eea48aacfc977ab3f7a2753c6e64256cd96b8p+046Q,
    +0x1.c6ff250940978011fb5f540089ba250c59af654cp+043Q, +0x1.86f5e6059974c3af462c7cbed3b98dc896915229p+054Q,
    +0x1.1a9472d028b2b69d588f56cd820dae5929c40a35p+056Q, -0x1.ff06371c43b7b3df2115305f37b6e399ce7882fbp+061Q,
    -0x1.d6d2e1252ac639d5f766a329736b7f1f9e86b1e0p+062Q, +0x1.02489c97e2728060ac747154db2e420392754a61p+069Q,
    -0x1.829d9485312f117e515cecaa5c831564c181595bp+069Q, -0x1.9bbdf716fd5ea5cd80193628cca457dbbc68861cp+075Q,
    +0x1.2076127c9fdf9a45d3ff64532be9a074fb543937p+078Q, +0x1.057611269449e4508b84409ab10bcc66bc8ed74dp+082Q,
    -0x1.3598c9e0acb170754795d400a2c3bd1880edd1f0p+085Q, -0x1.096c0e7a7388fd96d9c4f9c0826f86a0842d1730p+088Q,
    +0x1.9f5d723e5a529eabb62813b3534fd13e37a9e038p+091Q, +0x1.ad6cd4c6dde50f1ea40d52473b615a03178c4aaap+093Q,
    -0x1.83c5f1ab3decb0357b198e6b26ed0875d082de3dp+097Q, -0x1.12113eee990142ec95679d5c507cf64e3c439083p+099Q,
    +0x1.0352eb6c6c33a07ba0bcc0ed99d349b2a4eb295cp+103Q, +0x1.0ed1230312aba9b7ee6f6f8ba00085c64c42b01ap+104Q,
    -0x1.ed407982e5946e2a09a67d05286c1d14d129dd35p+107Q, -0x1.9111cbf0cad4223883961f7f494210bf449cdef6p+108Q,
    +0x1.400329b90a9942f8394b1fa3af5de78c8db6fe68p+112Q, +0x1.a4910b411160338cefe14a124924d1e2f116abbcp+112Q,
    -0x1.00683c4902ca38cf5241e31c4c63b087669618d9p+116Q, -0x1.17c22f8b8c26930389d0672e142c9b8e611f37ddp+116Q,
    +0x1.83409c4bc6d834d3c5eac59d9dcaa2ba6af50fc2p+118Q, +0x1.6551f1c9b3331bd1f29be4caf5f11bb59a7478fbp+118Q
  };
  static real c3119[] = {
    -0x1.6e358c747cd64cadbe32d388a79cdf91b4bc5aa8p+006Q, +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.4286a0ef918b716290fee987a4ecfb4fa6d2aa4cp+013Q, -0x1.2387a1ef8ecc1211bfca7f72ed309dfbe8b774fcp+010Q,
    -0x1.5947db33fa8ff84c47c30b6d0d31ad63bddf7e40p+018Q, -0x1.39ada5b01c2ce387b6c7a246219dbc4e64e9df4dp+019Q,
    -0x1.2665348445b8ea16f27fe0af647e131f5670f54dp+026Q, +0x1.9f51c12e07392ff5ac112f307d3589a574bd75afp+029Q,
    +0x1.22bbc005beba736e20484c54570d95f904039b97p+030Q, -0x1.b5e76d4b94bbc8fbff621d5ac407f70fa6954c5bp+038Q,
    +0x1.7780573281059eb5644c81d941fb89050c24f581p+041Q, +0x1.1fdd4a9382b4b826e78666921dac795292f47742p+047Q,
    -0x1.4827c97ca809aa183715e88092066c97b5138637p+047Q, -0x1.0b3103362fee0e8ff279ed25a72b87686bc99d56p+055Q,
    -0x1.33e3166ada4216c4c6d21e64247895e6fdcf377cp+056Q, +0x1.74711af153025875f95f0d246e67d20b3737dc32p+062Q,
    +0x1.8761d14d4d04c066aa75bdcb98763cc01d31ec66p+063Q, -0x1.93b843610642815b8ce81548beb713a617bd830bp+069Q,
    +0x1.9a8cdd3e6a3bdcf334f642c6f2e8b9de97ba2b7dp+068Q, +0x1.5b8c28febac9510253e4e58f42b73c3eb9ed7838p+076Q,
    -0x1.6a2e68c0ff66a02d620f128a5ea767a671628ec3p+078Q, -0x1.e10b7051e83d30fa7fcf0d554b18db1806da5613p+082Q,
    +0x1.db07059eb2fcfa030f4bd006aa9e2c71c3b68c8fp+085Q, +0x1.0d2e2d1f984cae9ac14e9dfcf7533f3d5fe3a8f8p+089Q,
    -0x1.7553c0ee4cef9c46cd089d8a92f1566a0b9a86dep+092Q, -0x1.e752d7cce8c846b5e6d4680bbf6882e43f029f9ep+094Q,
    +0x1.98b9f44815c0d818ed524defed12d9338bef8b89p+098Q, +0x1.62f8cb42bd46ede09a9dfa3aebc2025aa13b843ep+100Q,
    -0x1.4673cb0a7c95f073473966b0a0ee439ef507e7cbp+104Q, -0x1.9b62d2dd7c37cd013feb52dd2fbc2d2726de5cd7p+105Q,
    +0x1.7fd1f9224021cf73c61932acea3abfaa87abf7cdp+109Q, +0x1.73bee774e0b2d36335b589d498a16b61c374558fp+110Q,
    -0x1.46b8f36aca06165c6722b9d8d1ad7b26fdf0a9cdp+114Q, -0x1.faaa6ac3b1cee4a5374ea0b790496a1097171af2p+114Q,
    +0x1.8078d9377f4ef4087a14a6a400835d864a98fc11p+118Q, +0x1.ebb87ad72f57bd4e231c2d21d2bcb41ff798eb24p+118Q,
    -0x1.1a33bbd131880ea7d78617feffb79f9d1a9c8b99p+122Q, -0x1.303f40335b0f558fcc6a99e232d07aae7bd837d2p+122Q,
    +0x1.896b32bd8c9d1e9c64d5513f4cec4158689bc881p+124Q, +0x1.6b02844c36eac756debd8b0177825900c99d0883p+124Q
  };
  static real c3204[] = {
    +0x1.1cd2b3d2404a0194d2613e06562c55ab83c4fc03p+005Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.675ec6766d0de4e58aef48fd37c950d97c222e55p+010Q, +0x1.c16dc2e75173dfcaa53b6d5695b0b98a42e46a4bp+008Q,
    +0x1.267ae355582a33a4d6b59af170e06b0b5328a873p+016Q, +0x1.baa1f7259ce805a56c25b6bdc59fb836047c5eaap+016Q,
    +0x1.53e65a9af6483674bc23b22f69a5d5faf0128c7fp+023Q, -0x1.7350f27a74d3ad47fcacd73b5082a8bfafe5b5f3p+023Q,
    +0x1.8b4cc30a0180be1f93d4f05aaf7669f2488fe9aep+029Q, +0x1.6d525c494a09fb93aee4ffdeb5c2123bb75b6bd1p+029Q
  };
  static real c3205[] = {
    +0x1.776b7ba974260990e2630d398cf3f6765b8212a1p+005Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.c026b0518490a62a73cb533c8d762dfd27a95845p+011Q, +0x1.2a312ad522ebc8266354482fe076aecffc09355cp+009Q,
    +0x1.91ea5dfeb806c9dfc454696a7bcc5c6a53e91e20p+016Q, -0x1.084504669e8ea911850fa5fa9c87470d58d739a5p+017Q,
    -0x1.166d4466df289d5a7568a16a5d45cd1ac3246c9ep+023Q, +0x1.1724c543d4320709137cc118d0167edddd9b7b7dp+025Q,
    -0x1.8aca7e19ce4f74c23502ac00ec5778ee794fab18p+027Q, -0x1.48688795ba63f6461eb0787b4b33bf241c91b5afp+031Q,
    +0x1.607dbff265eb42c2bf6e32f13ccce0fcedddf4ccp+036Q, +0x1.45c270d7b8dce39b19a393468b5ca5402216e48fp+036Q
  };
  static real c3206[] = {
    +0x1.adbb79a458b995800d009b4a452b00aa8c525c38p+003Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.a61bc73f56417ee097aac34d6d0c75ff524fec1ap+010Q, +0x1.436028f93467e9384485a043483861989823af15p+007Q,
    +0x1.4edefa359de9242ce936fe6d65adcc4f3bc4e78dp+018Q, +0x1.85e2ad45fc65d7ba1b251f6c8f5c705ccf3534a9p+018Q,
    +0x1.1672f525a9a4bac48d1c776cdbe8ecbad7a89e9fp+025Q, -0x1.5f76b7752b081893a762380c424c67839fbec61dp+026Q,
    -0x1.f9fb6fae03932bd748bf3de0105cdfe8ad58f035p+028Q, +0x1.38659749cf86c71331173eb48fc46ab6efea7c0fp+033Q,
    -0x1.8a1bd7201ac8d578a21ec25cd65b2c6625d2f65fp+037Q, -0x1.f38b340cf7dbff274070cc29187c62e7270026f3p+038Q,
    +0x1.6e22532b7a646e08a6eac591b6f0d33ee3e81322p+043Q, +0x1.525e26c53d15127577eea60434ffd736ed8d84d3p+043Q
  };
  static real c3207[] = {
    +0x1.0d39c5ee237f089d327eaf29d09f138947ecddb0p+005Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.deee4b4c2fcd2ce7dfcf952f32fa5ef5b497ae01p+010Q, +0x1.a820e7e7a24fcd004a2b43e3b955bf1973f837b1p+008Q,
    -0x1.8eb2122a696be1c9262108df49b890593d08a103p+017Q, -0x1.ad774d8329fa934543f11f2f1d6d335896eaa3c9p+018Q,
    -0x1.9b9fc16ce6edafdec96dfa9217dd3307df61d5b5p+023Q, +0x1.14fde00cf0a49b99a406246e2a9cc2d88c18821dp+027Q,
    +0x1.b3ca79d991de8f9e3adae1477924460a7edb3e6cp+031Q, -0x1.2a7fca7c0c3b02246ec5d2d6ae0e9b961189a88dp+034Q,
    +0x1.9b5996c246e5df176cfe5b408be557b7a16516bbp+037Q, +0x1.5ab401f76b17b80358ebc9e2a24d0503f1c4607cp+040Q,
    -0x1.cbf2c0d49a8c5301e2f00df7b97989ec8ae11d1cp+044Q, -0x1.9f648689c8f72484724b673a61e54eab894cf8dep+045Q,
    +0x1.d3f6a1fd115c8814be4cda7d74b5f5af94ddf512p+049Q, +0x1.b079882873296748459a4205a97a61108539ed46p+049Q
  };
  static real c3208[] = {
    +0x1.1e975f7a22fe6574a29e89495e4871ffd4158b0cp+000Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.3f9e9194bafe871626a7ec007552d21fc3f9c52ap+012Q, +0x1.f3304bde7389455dba967013f3964080d67a85e3p+000Q,
    +0x1.574e68c848768904b02724f938420218bfc2f288p+019Q, +0x1.c64905a973d4126bb00cddb51ad6981f3d72a333p+019Q,
    +0x1.9d05d2c728dfdfd00878afa9c518c20112fb45bep+022Q, -0x1.33851703e869a3d34509796f69b3cb9b7cc229cbp+028Q,
    -0x1.df3c1e0b212651e82b324db4484dbd2fc1558c10p+032Q, +0x1.9a616241f0f57974d7abaa826993a7a089e6fd1cp+035Q,
    +0x1.969e21e6e9b1ae23e018a5b6881b4d07b6cfd004p+035Q, -0x1.306940a58240b33b7db22f37a94812db9ec1eef3p+042Q,
    +0x1.37049c8128f13c02e65b41c7e68da1b70aa1b392p+046Q, +0x1.08da068cb8f4803099c405744879001eef12df8fp+048Q,
    -0x1.49eff88642946755634abc839f5a55a6c8137032p+052Q, -0x1.fc0dac7227ccee466edc10115a7a31fb650b4ec6p+052Q,
    +0x1.d49b00b282e8b1438809732e93b67bdb6a3ca01ep+056Q, +0x1.b1116fc482fc53c2eb5ca9707d7fb7317e8d5697p+056Q
  };
  static real c3209[] = {
    +0x1.5479d0cf2c144ff4e8a3c84e2b48da9f39dcef7ep+002Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    -0x1.823570bc2459e98aa944717c04e5b56d7f5966cfp+009Q, +0x1.c3a9179fdf05d8926abe37b9e83e3b57f46bb97dp+005Q,
    -0x1.1485c17a05107e530a32170801748ab0f42478a6p+018Q, -0x1.87de9c5b0569f4acc8dae326388e32a8030df71ep+019Q,
    +0x1.364b2b5662b18d821578ae15bf53fcf5e974cc45p+025Q, +0x1.4fe12211b932d335539bc9deb69194b5aaa89176p+028Q,
    +0x1.d749d8ed635673bcaf33623a2c413f9e5ae0686bp+032Q, -0x1.04944a3c03146de87f1eb636a855c1aa653c117ap+036Q,
    -0x1.e9bc32540472963d86cd6cf27d6fd1433146f6c5p+038Q, +0x1.da7d141bf08770c011ffab10065f4d70077b35e1p+042Q,
    -0x1.0b22f3560b8a0155dc79d25bb3429680ae9d6cbfp+046Q, -0x1.0b4867ae8ef268e19f6ca1eb2f3d5c2e970f58efp+049Q,
    +0x1.2b13d7ee5fd4e898dcdcc06df9094f4542f5d260p+053Q, +0x1.74cf32f01eb6fcd243d74eba552da45bfcd4221fp+054Q,
    -0x1.aa77316bd88df8dc6227f9d979e175b6daadee11p+058Q, -0x1.2a2b50dc07d2373aec4ba62b12bef596468c65cdp+059Q,
    +0x1.d27a010b0a8d909bf8b20ff682f6dfaa07b60f65p+062Q, +0x1.af19c4c94798cf528358aa00712de02906c0ef76p+062Q
  };
  static real c3210[] = {
    +0x1.a960a14683f1b494dc638a25dac024cd785c10d6p+001Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.0507b7f6e8c225cc2accc05b889098181cb9627fp+013Q, +0x1.e8c246b0451fbf50a0e2721cfb0e4da1afd4e399p+004Q,
    +0x1.98f0f939dc8adff553477dd3e4201dc6ac8e2113p+018Q, +0x1.5fc679fb36059d2ad1cd0cb5c98a7e7e4e57f708p+020Q,
    -0x1.5fdde26fe69e1ee1aab540edd3feac2133e32649p+026Q, -0x1.454b57497da8fc9c941cd4bbff7cd9c03d275b5ep+029Q,
    -0x1.ef0a9a45f3abccac56f1436b3020a69798b9e9d7p+032Q, +0x1.2557063e8fb8a989c7c641fc747fcb48826e2742p+037Q,
    +0x1.9f2e86e0dad0e0b9e94c9f13e0d30fbda98ec410p+040Q, -0x1.3adff3a4ac0b724f5dba51f2b56952272d8d1962p+044Q,
    +0x1.cbb6a11a98714da078e44e7c68fbbcc4da1a139cp+045Q, +0x1.b427dd1a0ceca2b6436ea239ffe8b6fe20127843p+050Q,
    -0x1.6f4b30549d18091a338651d500d464d7932e7657p+054Q, -0x1.8c670b572fc9277d28dd69021a3d1e3936df7735p+056Q,
    +0x1.be8ecfa3923f6b98286009b4169f809ec8af0174p+060Q, +0x1.ce660e11ffc75a94d3b35c5f38510e79ee4923a2p+061Q,
    -0x1.e46a1e3d1dd18827fd011480e03a4313e0dd5ea7p+065Q, -0x1.3d77c373b04fa07ac7152c7b9735c1efdd29bfa5p+066Q,
    +0x1.aff91ad04f1588d00becde677e8b49da4bf0dfe4p+069Q, +0x1.8f36b99552402a94027a188e11037d9c7d81f41ep+069Q
  };
  static real c3211[] = {
    -0x1.ff7725d70cf38ca08f8e692197b3aec04a36edfcp+004Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    -0x1.91d7b449cc51e716a7f7881b64cd8f3c3d22ebb8p+010Q, -0x1.ab6586d28e64589c6978034ae247350d48ab17c1p+008Q,
    +0x1.bc6fba377e3ddbc3c6b0168d6eaffd5fb6d1e37ep+016Q, -0x1.252940ddd05573f4d5071cdf82bbc7ef05d675e5p+020Q,
    +0x1.ab9caf8f1fd70a598b6971b806597c4e1b52933ep+026Q, +0x1.499478c346fca1040548a30cd5bbe80aa962e084p+029Q,
    +0x1.c59cd180ff81f37f992ce61a8d3e929e11d40201p+030Q, -0x1.510635525011dca5518ef03de0f156b70ed0ffbfp+037Q,
    -0x1.e04326bad757b4983efd31fca4c4284a42447a83p+040Q, +0x1.a2f76754a6699d320017c20691a9853fbb2ef16fp+044Q,
    +0x1.89eeb2d6fd47fc45c931ce8350349997bcb19147p+045Q, -0x1.58160487f44ded3f9baa55bf36bda5a70b664590p+051Q,
    +0x1.79f7ab32b3707d67326ae66e425e9e196e95c539p+054Q, +0x1.819e611142a2c4469de76a5ace8702f3db518091p+057Q,
    -0x1.7523b8289a1ca84620c7063cbcf68fae874bc7bdp+061Q, -0x1.264e5bd16c840f2b5c60b0e7aee24bc217c05446p+063Q,
    +0x1.4349c3a7683b9a18a54080d1481ef702cfbe06f0p+067Q, +0x1.27951d2ad1562b38811a109332ec4f383a6ad244p+068Q,
    -0x1.1c8b35bc30dd0cd43015a13b0d9da812412e9ee3p+072Q, -0x1.63dab273f891798c71902403bef79a71b6800c97p+072Q,
    +0x1.ac8fc73d5c3e04fc162a3b91b5d22864d40cfea0p+075Q, +0x1.8c0fa0e13a923c481272654f9f8488ddbc6e398ap+075Q
  };
  static real c3212[] = {
    +0x1.e8cca1c51b364e81e7786c6ed69b1663f0af4f20p+001Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.d5ce544f1dd2fc41bfd5e61d5112828ef0cfe292p+012Q, +0x1.27d131dbe078ba41452d27608e0ed5162b4d4db8p+005Q,
    -0x1.88b64ec324265627b1fa09436b81fe605803dbd2p+018Q, +0x1.9dc66331d59244f17639b409777faea228a4b448p+020Q,
    -0x1.f536c61e763824667195d9e6116dedda7e054fd8p+026Q, -0x1.f5e43a6a5353196039d6fae8e603a15cccd14d3dp+029Q,
    +0x1.f99441295e91b38ce85eff06fddb918f5ea1ef9bp+032Q, +0x1.22779f9953b9f988aa1a2ec738973ff725abafd7p+038Q,
    +0x1.593c938eab1834ffb38079d8398aa75c8907a01dp+041Q, -0x1.9b6bc3ce46e98272973e1751d9ffa5723805db0ap+045Q,
    -0x1.eff94c422c6632e5a1c7b389c52fd14291381680p+047Q, +0x1.88909ee86fcee544969c2f73fc44bc392c2b9ee8p+052Q,
    -0x1.aee3f2d02ad2d333feb4bf0b8bba8ef73a34a34ep+054Q, -0x1.0641b1c95392610abe0a6f9c6a1fa37a59f9011bp+059Q,
    +0x1.8b2bbec47bd5288e4e23ed8fe08c75f82893a3e2p+062Q, +0x1.f017a988df1866fc5a1bfb07b356d1c744ed0be7p+064Q,
    -0x1.f8babf92ee2a22ed1b1ab7be836cf65affb76694p+068Q, -0x1.47f24ad7bb80ee436c49621b3794dcbad0f4cc51p+070Q,
    +0x1.5ac95042b06e0a78dd02d0d87698cd90698d0526p+074Q, +0x1.22a63669cc63f3d67a24e342978cf3eb1e74b39bp+075Q,
    -0x1.03004992a112aa84d451dbb114668762b68b66d8p+079Q, -0x1.3910bead15db71b2abddb892c33c1f8f9e1adf48p+079Q,
    +0x1.540e5c98e18295c841e3b06e1f2ca4b5acc85698p+082Q, +0x1.3a4478314654be5bdf5594baa33285692e3c1691p+082Q
  };
  static real c3213[] = {
    -0x1.0358a819095692f5a763536761d4ee3ac2ba199bp+006Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.883ca278054b3a42d4a8c4dbaf97aa25de46f4f6p+010Q, -0x1.aaf82ece47e3889b082383103d9030b338e91358p+009Q,
    +0x1.615c3f8e8ace48866b3cd71ac5256340d90d78d4p+019Q, -0x1.63e9220d702f0685cea701353a99f92e1fd34e92p+020Q,
    +0x1.86e0b9871ec9837818d198f815317782af8694c8p+026Q, +0x1.02a56679f650c6acb5f04a4157411e2bd318d685p+030Q,
    -0x1.e79979a5818883313b65fe95c463f114df209d7fp+033Q, -0x1.4e2670d2e3be9209a1c8f61d43c731eb41e9afd5p+038Q,
    -0x1.f2691920792bf5d4d6814562aca4bcbdf51735d2p+040Q, +0x1.0a711db9de65d56611f60543f23fb5024eac8bf5p+046Q,
    +0x1.98c7f2410375d08b9b2b1a0cc76afd7d9adb870cp+048Q, -0x1.21dc993320d3bc0d325f3520fff3ee17115d07eep+053Q,
    +0x1.0b66633d7a1b3f23e6e7c2c6a98a33ff0f37b2dcp+053Q, +0x1.c23d618a05be02bf486883b05e83185120f3e84dp+059Q,
    -0x1.dbdc082285c9f525542b1387ef3e90d2da3d2c2cp+062Q, -0x1.fc56bb974095c5ed41b3d6b87f5e4f3a726b9cd6p+065Q,
    +0x1.b9ad0d92e4c94a6439d50a5e266396dc73f80831p+069Q, +0x1.a100628f73746b586476d526a2b26d756c11d625p+071Q,
    -0x1.ad956a1dded5d5260ffac53a18d1ab72022b7e9fp+075Q, -0x1.e77cc5dd4abf92b750b9d3fae0d64cd47d96ae9dp+076Q,
    +0x1.edb776a00626f29a30c4334799e3f9c54a588ed3p+080Q, +0x1.8395c017031f7e325970f25c4f877a2657b8e9ecp+081Q,
    -0x1.419f4c609dac38ce1ddbfa72668163ff01dff3ffp+085Q, -0x1.7aa54aebc4fc26d75fe582c7ba4b0d09c1fc336fp+085Q,
    +0x1.779e68de1d7b219f6630d03884cfa6859f46392cp+088Q, +0x1.5b221952c020a9dcc9894d9f28cc3dad83981aa8p+088Q
  };
  static real c3214[] = {
    -0x1.114f4bd3d43f5e2a0e4a25ffbd94d452b18f7e53p+004Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.f7278c00fb35088255338e0bdd409bfa99bfdd6dp+011Q, -0x1.d47c3f6e449eedde6f35f687827c883b0f04f62bp+007Q,
    -0x1.8d90f0504c92f3674647eab78baa53adfd51eeacp+019Q, +0x1.6a498e4b2ba04a481548add09819c66b313d38abp+020Q,
    -0x1.26ca43fa4083f2f085de9628607076aa5080d846p+025Q, -0x1.12a2e5cd11537c31421ad882a9ee39912fdfb11bp+030Q,
    +0x1.5377d3af5e2e5e91c71b45f9887187654b5150aep+034Q, +0x1.8846ff0142269b84f74479c397543b952e2a0348p+038Q,
    +0x1.be73f46ce2505deb0ea6eb69e166cdbf2c6b67f7p+039Q, -0x1.5af86467d973570ca0f5b0364fffc8251bf05e30p+046Q,
    -0x1.065dd1b9c52e6b0ad33b7f337123a708075cdfd7p+049Q, +0x1.a72f3553fbed5d9b1596072fdda9ab2fe48c9204p+053Q,
    +0x1.35e19d29ab29165e0921cf80b0ccf92011ed8968p+054Q, -0x1.75ba96a891810dbebc694ad9329d09c3a5c479efp+060Q,
    +0x1.ec649c97953592551a4dba3ac433d935d45417dbp+062Q, +0x1.e94388feed68333e5120db3fcbbfb0e5e2dd4b6ap+066Q,
    -0x1.546add38840706e89fcbc57999354038fac32299p+070Q, -0x1.ddf82f469812ee8c62d7553a8ce1b83dd422662cp+072Q,
    +0x1.be6312d3e758315d5817fec6195e8e25a007dbf0p+076Q, +0x1.59eaae861d2c896ff1c949bc40ac9aa524cff72ap+078Q,
    -0x1.61f47c12307b8c9a14b8e21e957c0fcd86685e08p+082Q, -0x1.6a26f0f5d2b710ada9f797d7e9e036a657fdae41p+083Q,
    +0x1.5e4788ec02152e433536f0c49f2284688c8b06b1p+087Q, +0x1.04e5b5e3a64cfa3c683e957af192b4dd145cd097p+088Q,
    -0x1.9498c174d33b14d4f8fb71d1f6846e9971c9179ap+091Q, -0x1.d227173d1c7661b082fedc1a51c584589082e557p+091Q,
    +0x1.a98fecc385935b83543fcd6892b2cffcc0e332e9p+094Q, +0x1.894a019b8211ecee975f8a77e279a976744bc479p+094Q
  };
  static real c3215[] = {
    -0x1.56b760825d71385bd769d6d01d0be64e342885dcp+006Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.b184f4976b48802f247023ad3b91c0151c35cfcep+012Q, -0x1.1919e7717a4b06596592f52384e35b11a3240dd0p+010Q,
    +0x1.af20fc41273f7f9e5f1d532d9ccfd1374798992bp+019Q, -0x1.7b5e32146089b35e007ce10b78f6ec0d517cfb52p+020Q,
    -0x1.6321c0e1b86eb89c1f3cac81f4c1162e0787b4eap+022Q, +0x1.56f9b070e8e6e02ceb7a5f2582ff16e3806ef084p+030Q,
    -0x1.b418aab0b4ce3c9b6ccb5d365d20ea2ab72398f3p+034Q, -0x1.0cb65613460d3f3d6f50acee4593faaf681da7dbp+039Q,
    +0x1.61713804cd5e626e8d0343fa0ab5bb27faba37efp+039Q, +0x1.0573257b37a237d52b6a69f23bbbfd20678e04e9p+047Q,
    +0x1.50858f5282f3f379872b8283687821d76ef3020dp+049Q, -0x1.611d6a745dedbdbec0b124f67d174735fcc65621p+054Q,
    -0x1.fdd43988fa68d38c91065cd5a3de41836e85555fp+055Q, +0x1.5d08c4e8d9180a2d8e306d4e6b5e1542969e9f9dp+061Q,
    -0x1.d20de1cc74bf32a72df442cb38fb44d4d0346723p+062Q, -0x1.03590e67fbd1d077932e04903e01dbd7baf03375p+068Q,
    +0x1.1146112fc45f93d6558bba77865fccd07582cfb4p+071Q, +0x1.251f1c37654729003be057bf1d80cf959d38ada8p+074Q,
    -0x1.d87879c626753d8e14699a608dbe71e22114fec4p+077Q, -0x1.f7e1d2817133c0ea311afa9335e1634fd68e7427p+079Q,
    +0x1.e7c84987d72c123b9c12eb238b4484776caea844p+083Q, +0x1.458000b73d196fb56f6f32b2ddc2c7d1c5a25e1ep+085Q,
    -0x1.4726f97e2a63b2c5346b16e49962aa994dbc903cp+089Q, -0x1.339eb4d0047dff42143694c65c4a76d326bac198p+090Q,
    +0x1.1b7d05d94923cd8e1f9710bc275f24ce978902fap+094Q, +0x1.93a79757ae835bfb4b0fc92087cd7cc07d3eb152p+094Q,
    -0x1.249856ec16a106718ce3d8819e040f8743fe2d98p+098Q, -0x1.4aaebfcc4ada8be505aba162fe377a95a1714116p+098Q,
    +0x1.16193640ae5bcc86b8ff97600fa267adcdad1748p+101Q, +0x1.01022c3806d1eab531a96ec3dc613a0615b40425p+101Q
  };
  static real c3216[] = {
    -0x1.760b9c4bd345cce6a3b8a09d4ffe28e7c2cf9368p+005Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.d187cd23613933c4b4206a0f36aaec35f4bcfe99p+010Q, -0x1.35a7973370906fd11db5eeb6280339ec9eaa7a76p+009Q,
    -0x1.859c9654648748afeb0632536e2093cc96079202p+019Q, +0x1.66afeb8b8b1daaacadc6d09d7d0831bbf6d7df09p+020Q,
    +0x1.3cda818aa221899561d4e1ff23b3ff3a24adcafdp+026Q, -0x1.47a743508af6e827b78fc05d3233758236eda58ep+030Q,
    +0x1.7565334261138ef141f2cd50245cdc99b320eed4p+034Q, +0x1.1929b2190055ac63185cf99bc02b949eb4fd7d6ap+039Q,
    -0x1.3136cbbe653ce989289d98b0b4b9d2e6f17a7dcfp+041Q, -0x1.2c4e3cf4e5dcdfed2391ae2a98580a2673c39ac5p+047Q,
    -0x1.0f47bc5c9021f7c7c8f2707a50f3a3b9af896bc4p+049Q, +0x1.bfd6c25f0f74b00082838254369ca9440be138cbp+054Q,
    +0x1.90cf0622c85206d194cc259c53fbab8de59b276fp+056Q, -0x1.ecc2c48c5278c2c0cb5f5f069883dfdb0b5110dap+061Q,
    +0x1.161825ef2b2b1a8bac37b8e0d86df3af4f8abef9p+061Q, +0x1.9c1174fb660d8703ec924352914cbde9cce94700p+068Q,
    -0x1.2ce8ed7eee689eeab4d615877af234c6b02727acp+071Q, -0x1.09d40adfee88548892091b24b7c449ab0e559faep+075Q,
    +0x1.5f837752e900de58607cc19258d6f7a41b8649d1p+078Q, +0x1.09cd66894a494ff06153bdde0007f58fce5daffap+081Q,
    -0x1.cff2f5f55defad025e7af152bac149735fb2a676p+084Q, -0x1.9a0b06cb8167d4f27740b40fbb1021726d24bd90p+086Q,
    +0x1.92172b770ee5e475bcdeb3e47614c6f1d63e41d0p+090Q, +0x1.e0b41af0e15bb9a643048ea9351f1f197789807fp+091Q,
    -0x1.d7e6e88ebbed3bf19db35971afa36003b6d3b6ddp+095Q, -0x1.9fd384129249dd345df2e967c81c527cf93c40f9p+096Q,
    +0x1.6e07bd0ef2e866c613d8740bb65162f3f9c27c07p+100Q, +0x1.f6d4fa4fab7b8abd1bb62831cf3381a4db25c25fp+100Q,
    -0x1.56f0b3049e7d0cd480805c6af248779b024a3bbfp+104Q, -0x1.7d9024420322190bee33706f146fe900663730c3p+104Q,
    +0x1.2a2ee22b77ca7a8f0c1f3171edbdc525a5c9b4d2p+107Q, +0x1.1391eb12bf9eb0211c6a69520238e1b505dc56ecp+107Q
  };
  static real c3217[] = {
    -0x1.67fb739207c27a12c7dfa82863e405cbc5344987p+006Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.67e7f928c2476b7ec78c38482a5f311c7c3f4c93p+013Q, -0x1.271ac38f11d01fe02f5114421d3ba3e2dba52764p+010Q,
    +0x1.49bb9a4557efe3d73827a8aed1d6efe1f39ac4cap+018Q, -0x1.66332a481ed04a70df799c9365fbc2d534f2f23ep+020Q,
    -0x1.03ffe669f420dd68d0151ad42209de4b4e58184bp+027Q, +0x1.8c4c54b2bedd5ddcb27749199ff2ecb96a94b175p+030Q,
    -0x1.339a98f95709858a0dc6a1d0374ae0add636b0b1p+034Q, -0x1.74cf81fe75192865a35df4e6c8837274aa18f8cdp+039Q,
    +0x1.2f60be79143dac673e138f4458fc07102b21bdc1p+042Q, +0x1.b4840f3e2e82d914ad7f11a3c8e71a1438cc1083p+047Q,
    +0x1.7f0375401876399d7879cacb1be8128c39beef39p+048Q, -0x1.664ae3eb460b017786d2184b7fc1e2b59274d06ep+055Q,
    -0x1.3f6db04dceb0992a162a8c64a5825475e1868873p+057Q, +0x1.b4ffc5632a25b52fd2edf25448a29a9bcfd6a2a6p+062Q,
    +0x1.a8f3c7642bd507a1454049b315241a51dbd127dcp+062Q, -0x1.98c749689a125cf8cf2a1c4dafd8653438c543f3p+069Q,
    +0x1.6665fee8f384a66fcb7c9504e617f42bb29bc61cp+071Q, +0x1.2a6c66b4dbc5c3545b2a0dbe4b25b640e25bd360p+076Q,
    -0x1.303d529488978ea092b7fb338329a171a889b709p+079Q, -0x1.56b92d62389a718b3fbe083b1dcedc1ddb7af542p+082Q,
    +0x1.011ee54a761a9624add6e587b0b9b2c6fd3abb30p+086Q, +0x1.359910878a3db81e693505840b055359aed58c77p+088Q,
    -0x1.1a0121d7e54fc0ef494723369e1b3f16a735ba8dp+092Q, -0x1.b48e6e87fcfdb90a4c01014de975d2aaf9f37c47p+093Q,
    +0x1.ac0406646668210b5bc4cceeb12761234e2e8f56p+097Q, +0x1.d832a91d5a1b6190476524723e77f24e55e0eaf6p+098Q,
    -0x1.c42a5a32b9649aab1495a0628eca107eaa96f345p+102Q, -0x1.7bbb665a17d00ce1503ebb7d4a40c4cd5d41f7bbp+103Q,
    +0x1.4114874a1ed4cdf904311c83a22a65346ed883d3p+107Q, +0x1.ad7b05ec20b784882a9a31b94bb983d02e2ac7a3p+107Q,
    -0x1.167a47c8011f08b1396c7a21bc7a8f5212fab64ap+111Q, -0x1.3245a651c93e6c09a9749c47aabe1587a626d7c6p+111Q,
    +0x1.c356ef25bf9c5fbd794a1a8e426137f2928ef38cp+113Q, +0x1.a11c91fd10a1140d60bcec8fa11cb73296451108p+113Q
  };
  static real c3218[] = {
    -0x1.4b3e15dc2b5ffbf103091fcbe57dfc48749b5de5p+006Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.de8c3d75bce5beae003003d7548dd6b2eb1183a6p+011Q, -0x1.0fcba42f1f89c18362ccfff47332fb44eec9d1e9p+010Q,
    -0x1.2f2e836d0d9bf3add02c0edcbf11bbdb0e341025p+018Q, +0x1.ec498b89e9b52bd0592156118b42405504b9b4dfp+019Q,
    +0x1.c9ff8d20261a8f8e194e450f4479bcd0a2df2b59p+026Q, -0x1.f7cd1742cd0ca2cd0db06459e1c9f9f2b481309ep+029Q,
    +0x1.4ef8a7f8d4eff90a82f171b25e99be16ce4e2568p+032Q, +0x1.fe10606e9b40c20468f56e04cc2bafa44d4bdad0p+038Q,
    -0x1.c98f305bd72a7e92d508c252467782a3f4b95d45p+041Q, -0x1.432e00979ccd8c852a2115ef59dd1f9b8783991ap+047Q,
    -0x1.6f8fb5168bef722b4e5af65ce832e800c86a6894p+043Q, +0x1.207c34501efb7c48d73a484badcebd91b2b3eac1p+055Q,
    +0x1.b736a5e0a2d8d4a65c413059612cb789ac7b5470p+056Q, -0x1.8107f809252db8742a7b9b59acdb029634c37528p+062Q,
    -0x1.5d916cdc2a42d16d607c755bcff07d445c8b6324p+063Q, +0x1.8d4ba95a878480d89741243ff0aaac4f9fd75735p+069Q,
    -0x1.54f09d301bff1d5761e1cf9c330de83b4d65a767p+070Q, -0x1.4323eb58e6cd84a5b5835a8560bfd29e7febf44ap+076Q,
    +0x1.e29c5515145d296764ae0ecf0bc5c796f814b892p+078Q, +0x1.a29c9772698b936ab441805e568beb002f328156p+082Q,
    -0x1.03e52813bd6b23f6d5e68dbd75b010a204d1c77ep+086Q, -0x1.b146a64d325fafcc4148f5e8c12797b22ced48a6p+088Q,
    +0x1.606f97197c2fc030a469c47d9a794a58c84fe2bep+092Q, +0x1.6532bfb92fda67dad6e2bbdfab9021cd69c4bb4ep+094Q,
    -0x1.4d5046c48b147ef53323fcc17f2d22b40efc1528p+098Q, -0x1.d06d816aaa5878d5d1621aeb1d02244330297dcep+099Q,
    +0x1.c3faa4cecb0965d823791d6e51e893daa548ddcep+103Q, +0x1.d334e189f0956147a7fadb8971eaf1a8191a206dp+104Q,
    -0x1.b3dd057fe5dcc6684d9b1621957fe1fac92dbe9ep+108Q, -0x1.5ffd288685960c21265d79e4dea364a6afc2c4e6p+109Q,
    +0x1.1ea8d5fdf8e5bd8bce7db62c727b5a2a27a49a12p+113Q, +0x1.7744266074f39dac2c16947df125d61743676b58p+113Q,
    -0x1.d15eb0a12bfa5d659e3a0847163f4db57fbbfea2p+116Q, -0x1.fb25272bcd5c4711080cb5511b3bc8ada030a542p+116Q,
    +0x1.639051be7d25f3b1a5e5d21ebfa1e7adff4ff89cp+119Q, +0x1.48995c1460608b648014d2989ab09c5b7e9a3148p+119Q
  };
  static real c3219[] = {
    -0x1.893fe992473a23b5d5355771cc6717316e823206p+006Q, +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.72f507d4724673f41c764daa60908ec5e63d60f8p+013Q, -0x1.4215f59fa177656d8fed0d20ddc20f5105efb211p+010Q,
    -0x1.881f6a6d0c6aca57f49fd09b4d21be81fcced672p+018Q, -0x1.b6cad88b79f9ca006f14d7c716584e95820312b3p+019Q,
    -0x1.a51d88fbc13051249563ba3ad94824a731170969p+026Q, +0x1.21bf9903835f8fd96ff719e113ce6a41d982fdfdp+030Q,
    +0x1.320e1bb75542b19b182056e2832de1575aa6578cp+029Q, -0x1.386197a032fd831637bdb800d5905c228d28cfb9p+039Q,
    +0x1.141b8831e36882cf63705614c43c5312ee965320p+042Q, +0x1.a4374a913d4216066d50f275b57e66c3bb5c91adp+047Q,
    -0x1.afb991e25c1b79272a22d2576d4206412cb84f5ep+047Q, -0x1.8f2387606b0b81a1baae570d977646cfb018ab43p+055Q,
    -0x1.e7e08e10249c17efa53b2c529b533c9699395994p+056Q, +0x1.1ca9e2b87d9c36d4848a5726515eee1c83bbaca3p+063Q,
    +0x1.2e9738993d873bfaf19d667889f1e5318ca5e53cp+064Q, -0x1.3bb983b70c4da688d65005a2508e154adf4f492fp+070Q,
    +0x1.92e7379cc3c4b832b066fe38e9682a31da39c3c1p+069Q, +0x1.160d07b122815b01ad8e598416c7fb5a8394e64cp+077Q,
    -0x1.348ddfd1247d573c4c1015190e5e99c9f8174201p+079Q, -0x1.89a01a1079e902ad20e86582e9f1888769715021p+083Q,
    +0x1.9736a644a3044a749bfaaf76a1e38ca7bfdca73fp+086Q, +0x1.c2727135754c0a6dff3706c4b1be440bbd1cb8f1p+089Q,
    -0x1.44c6e0243eaef7e427a60ef6c1263edb364da8edp+093Q, -0x1.a0cbbe3bcce944720bf7fffb6922358b3bb73f15p+095Q,
    +0x1.69b3b03a751def26c118d284d0c0c057a4ce1897p+099Q, +0x1.3638ecd6b61512e3ba591252d6696d73cff402bfp+101Q,
    -0x1.261cd6716451f89a96f82d0576bc35041b03fd6ap+105Q, -0x1.6f34cbad2ab244264107a390e9e384de7f3c986dp+106Q,
    +0x1.601871f1a1c3bf7de8e32f2510df06e7854b29a8p+110Q, +0x1.52bc318d6980ab8e454a561a56c868f7b58616c7p+111Q,
    -0x1.311983b4fcf352fa3fb3491c765c0726f8319805p+115Q, -0x1.d6ff2b92503b84f848f5c671586e0fe785b21d1bp+115Q,
    +0x1.6d442bf56c8597f1f43ebd7ec4bb189d6b8bad09p+119Q, +0x1.d1fae3b928c27c94b0426a15280a8fac5e5d42fep+119Q,
    -0x1.10849c975912757d731cae62aadc7ee8f0162061p+123Q, -0x1.25a41301c767e7ddd2e1f76456fb4e8a62a4b8c9p+123Q,
    +0x1.819bd6a4fe619dcc343630fb8d8c27002160ab2fp+125Q, +0x1.645d94da68216c7b6213d4ff6c5efc867bb1260cp+125Q
  };
  static real c3304[] = {
    +0x1.1f1646e35e6b6d0351d6a7d36cf49a5441d5703fp+005Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.6834dfa4f7aba09ec32aa9f6beecf16867430ec2p+010Q, +0x1.d2197b411dde24f61ff7ff1462fd07723f62beafp+008Q,
    +0x1.2b43908a4c36f8616d508aa5d1940f707a8615c5p+016Q, +0x1.ed8644db67650f05b3c007dcb641c197a38c05cfp+016Q,
    +0x1.7cb3bbb398331fcca7946a533c319c1a6bf0cc3cp+023Q, -0x1.b18995eac0fb443bfb06fb62b9592b98089047eap+023Q,
    +0x1.d1d95bb1d09a1e471906beb5f76c49c9ec9d099cp+029Q, +0x1.af2bc1f5c268352005a09746f951447a77125ff8p+029Q
  };
  static real c3305[] = {
    +0x1.817560199ccfa76d6854a867a96b231d632ac08fp+005Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.de5cb9488024c3e8b2e8d4c9e8f6cf3945c34771p+011Q, +0x1.3b1fbdf4deefd0a304ffed3382d19e498847b32fp+009Q,
    +0x1.b2205fd0b29120c32c65b68e01159fff1a8560a3p+016Q, -0x1.309bb338c4f038cffacd3042d6c9abe1a03d1b1fp+017Q,
    -0x1.5108dd0716511d6537788c8fc4c3c3ff7e1c9345p+023Q, +0x1.45051fb8beff1b072927efb40ae13f61ccf26e04p+025Q,
    -0x1.177a82308d2675b9e14393bb2b51d2886442d015p+028Q, -0x1.88bc32e5bed7145e5501487a82b826083c1bd36ap+031Q,
    +0x1.ab42fb4859932464a2f6a74a7cd0d3fd90feb825p+036Q, +0x1.8b74bbf8637543a1fe45513e553c722ecd6696dcp+036Q
  };
  static real c3306[] = {
    +0x1.725e0ba49270c0247306ad6fcebfc9f4397fa364p+003Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.962bdfb10db2a2f3a5f4a09c1b586a92bc0e09f0p+010Q, +0x1.1b1b59a985038f2804081ee993b3f0b5145c7e05p+007Q,
    +0x1.728d06467f9c083d66e6c49ae336defe5e8373bcp+018Q, +0x1.c1c1e57f7cd3c36a0feae096cc15ec41729c2dbbp+018Q,
    +0x1.487dd6ddd383199fa6a088ea83693679536d2e40p+025Q, -0x1.a32110d90d56fc1736aef3a9a9c1b3d179777bd4p+026Q,
    -0x1.269fea39a4c04d60b3ebb1d520d83fecdae1d716p+029Q, +0x1.7c51f379027847086c2cafdeb2f731798d5a66d0p+033Q,
    -0x1.f4c73118fda3ff246992e43440d42ea819a16dfcp+037Q, -0x1.36dcce453ba825fcac486f15bae15fc2277a4dbfp+039Q,
    +0x1.ce5289e6dc2710613e0b1a5e77432f9318c712f5p+043Q, +0x1.abe82508ad4a28dc63a4123409130a4cf91a517cp+043Q
  };
  static real c3307[] = {
    +0x1.15bb5f417023507306b812ed814e3162b0ed777cp+005Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.f428208bf9a58e07877e5e9499898e203f25f38fp+010Q, +0x1.c27d33be0c1ccf10185d5a8265716a64dbebbb2fp+008Q,
    -0x1.e0fb5ddaf7281944f28597f1f5ed00089065ba71p+017Q, -0x1.f399b49f441756826450af769df90a2e97420237p+018Q,
    -0x1.0cbc26eb8e3849aeb066440b01e52e95d1be8e52p+024Q, +0x1.4807d5ce060f32e3cc2fa1be228196761f505394p+027Q,
    +0x1.02f88adcbf12fe352027a21a3abd7c342f290a94p+032Q, -0x1.6a2be7de6f2d41a685044207381a524e357eac27p+034Q,
    +0x1.06cdcb0e745a3eb845af94368c59412809f460d5p+038Q, +0x1.ad8057ab698ea39ff8c59ed699305d69b99419ecp+040Q,
    -0x1.25cdae1a46686f049614fd6ae047529ab38f648bp+045Q, -0x1.06906174495b3bcb0b6e89f01b2421f9d8921509p+046Q,
    +0x1.2c2aeeba18e962baf57ef638c09e4de4a0ec6f45p+050Q, +0x1.15d2b0f8538bad4a6f7db1894e858e040f0ed7e4p+050Q
  };
  static real c3308[] = {
    -0x1.2a6417e4395549a52a79d91dcecb17dd465c4658p+001Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.5aaeb545ef474508820d7939a23114c428729419p+012Q, -0x1.60900c0ca1381fe577316a5bc021677137221d1fp+005Q,
    +0x1.94ad22bb0ec2c24abf3a60a4a21f3be6dfdaf4c9p+019Q, +0x1.10539687d2f21d1d78516651df645c01ab017a6fp+020Q,
    +0x1.1ed17be2714f0c44f74809ee073e0147ba9d1b24p+023Q, -0x1.7b32849d7ab16750ac60133853db6a9cce008a39p+028Q,
    -0x1.30a96620acb98057d6fcdb2b39b6b29e48db9af5p+033Q, +0x1.02a454a6299fc69fc135c8e75fdc72c8cb9ebf37p+036Q,
    +0x1.2b9fd927c9f045cedd80709a6b75eaa53ab0487ap+035Q, -0x1.884294eb47f598d871b3239fc860f0c4ab484df2p+042Q,
    +0x1.9ffc0c294fc3edc91936605de53b2f6d8b6ab999p+046Q, +0x1.5c485035d13e421a7e5791ddcc58c99b3c7700a2p+048Q,
    -0x1.bd655b78729c2725f19774e6487dfed2e0a1b25cp+052Q, -0x1.549152fd9e622b079d7c50ee0a64f1bc0455105fp+053Q,
    +0x1.3ec79f8a14858b4b243dd171b8513c1872117cb7p+057Q, +0x1.270cb1f0dd9b1188cebbd45dc38b971477970f10p+057Q
  };
  static real c3309[] = {
    +0x1.382b2102dec91713d60e8d5f55d7ad5f692a48e1p+002Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    -0x1.1200e716a9bcf556cd0d1f6042ca08fb1c370cdap+010Q, +0x1.a14be2ab119ce5c109414ea2de48b127514b172ep+005Q,
    -0x1.5cdd121ce77e01053c59d16a4cb2903e5a01b2e4p+018Q, -0x1.cf4bea711e23626a0e4574a9bb78e204dd432e04p+019Q,
    +0x1.6093e16beead109e90e1c012795d36f41870a358p+025Q, +0x1.94866f18cb5967792c9e751d77cdcf2ea86ba169p+028Q,
    +0x1.25ce471a4d30719188488e54f8866512100900e9p+033Q, -0x1.4136ed77dbbb9ad2684c2b406e62c78e75881919p+036Q,
    -0x1.2b31aa601dcd2e443f2a4c659cd4e475ff272fe3p+039Q, +0x1.2adcd04cd0549895ea26a611a7f44abd390ed6e3p+043Q,
    -0x1.64deeaf1b95f6df37e1a761e9fe2fe581e3ac372p+046Q, -0x1.57de99974269d780971be6cb9d2a9007698739f4p+049Q,
    +0x1.8d32b5c217335680241085a15a26f44764df7bafp+053Q, +0x1.e93efee984961a345f6407f57590ff3ea8acb846p+054Q,
    -0x1.1e8cfa1f567e0890235cf22a7f18ff8a8923552dp+059Q, -0x1.8eb5602c69672f600c07bd4f643742dfb05376cbp+059Q,
    +0x1.3c81bb0812dd202d6df0aa31387917f02a3668abp+063Q, +0x1.24f21e745447fc1c1d33f48bbabbc364c2ede11fp+063Q
  };
  static real c3310[] = {
    +0x1.ac6a83c28476d69cd842c116b3bd1af744581316p+000Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.2c265890a54f79828589c768d2b17b9f88feef02p+013Q, +0x1.2c7485bc09e1c40a2327bbb970992afc7ac33a1bp+003Q,
    +0x1.fed9b615daced7e8f96d5e7511753cca8324b37fp+018Q, +0x1.b349d27e427ba8a66016918e523dbd139a973fc9p+020Q,
    -0x1.bb26627d7bb2814e8e6e383869135e35dc591d81p+026Q, -0x1.9cf3136dcd80a73f12b5bd0e2e2bbfec6f0eeaa0p+029Q,
    -0x1.53524d801d6ff2ca22c4cc96ea6c77ebdf1d5952p+033Q, +0x1.7cb682c4d012f89a9554f5334a53dfac2b59d022p+037Q,
    +0x1.10a9f7af4c72b45cc34df91f1227c1e947fa064ep+041Q, -0x1.a1cd0a3f37e98baaf28b194ec6815b88d2c5e42dp+044Q,
    +0x1.57141c2bc3290444535b8b72014dbff5af956c55p+046Q, +0x1.279399bd278f55f90ee6aa81d98607ceb9d4b32dp+051Q,
    -0x1.035129bd7d5771f2aa79ae585cf97118361e2e3dp+055Q, -0x1.123786073ec04ae3ad6829b709cd9cac3ad95425p+057Q,
    +0x1.3de361b62848ae6e2c57ad207ae1450824e6f702p+061Q, +0x1.4632ae4284493382c032e89f9ffe5a0a6ce1184bp+062Q,
    -0x1.5d694856b3dd17705c2fae0c84349c437bc3a624p+066Q, -0x1.c84bf4be3727646b7dc2af024295ea933f1c0860p+066Q,
    +0x1.3b19cd0201bc4e8a83943e21950634dd4af23f6dp+070Q, +0x1.23a4fb8c02be0d634cc045816a157aac787ea243p+070Q
  };
  static real c3311[] = {
    -0x1.1c37d46e47a581ea0f81cb4c7b6d9c1b875bd2eep+005Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    -0x1.197f10f44435eae41e0f7f6ae6327981f783e5a8p+011Q, -0x1.e736bdf9ef661cbe5be7dad78b939c84b8a372f5p+008Q,
    +0x1.739ba1a1fc3e12da072d4213e2c9a6509c30aab4p+016Q, -0x1.60f053aebc578653e624683164db2045121c9abep+020Q,
    +0x1.033ea5c8963f84b2036b5388888f4fe3cb2ab2fcp+027Q, +0x1.93e4a8dc0c8e87c2000cc2dcf32c15bed32f4ae8p+029Q,
    +0x1.5dbca62f89f01d8f3f152e68744dc0fdda1b34d8p+031Q, -0x1.a6623fe887b94698cae2ca71c90acd6f59f7d895p+037Q,
    -0x1.35d1a7e119b1bfa575b5210b7b3afd91614e87b5p+041Q, +0x1.0c529e3f5997b1d19ca1d8574a887fb68547e15bp+045Q,
    +0x1.c162d297d84365ec30a0a19800df5e9356dc1d8dp+045Q, -0x1.c2405774ed864c5452b568c65c34cab95e13ef46p+051Q,
    +0x1.04c3aaae7f704eb34f461027d27cf120f940c2dep+055Q, +0x1.0194598f837fd7e323a33ecadeeb61ce5cefc2efp+058Q,
    -0x1.020f700a23a8fa29191a7dacf7ce9cfe18dd315fp+062Q, -0x1.9123f2ac8691554753122d608444e52603dbffa8p+063Q,
    +0x1.c483308ced1d5cf34917386124522426a0ece4d1p+067Q, +0x1.9ab3eb71a9a0cd1ac179e2cdcb091e6c2c766800p+068Q,
    -0x1.93cdc291e34a82e69fad533473e797a6023f7162p+072Q, -0x1.f78d7b806cf4363d3841bacc528ff450a21c4ad1p+072Q,
    +0x1.33c7ba0509362e79d3d223978f8f44b10c10b03fp+076Q, +0x1.1cde6a72d8915a91f3c4044c8e73faa7162c1ddap+076Q
  };
  static real c3312[] = {
    +0x1.5efc569f776e678969cfaa84d32b4a46eb9fe587p+002Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.1381eff8e9e10075923c536a6d90b19890af4b6dp+013Q, +0x1.e211b2e5ecc7e28b718513174c7c1abd7680dd8ap+005Q,
    -0x1.da2b8749cf78b81801680f2711de088553dfbc49p+018Q, +0x1.045a957675d105d0827a49e727c01f354a775c99p+021Q,
    -0x1.49e929828668b54c0bac978fcd7b4e7a98d10adap+027Q, -0x1.437084875e673780a6dfc1687cb559c5b63e3ffdp+030Q,
    +0x1.2e894eff18d4db9aa071554fdd5f8ad684e21b3fp+033Q, +0x1.7e851dabcace5b2c8db9bf0ce906e4687e209251p+038Q,
    +0x1.da8ad04d38f2c68c52072b18f7f4da3d70ee8d92p+041Q, -0x1.14d6bcbc320df3ff4b9aa024dd32278c23b3a671p+046Q,
    -0x1.4af3621358f445730bdbf8cafe83dec17e48d2f1p+048Q, +0x1.0dcfeb5650c21c4697d27b5b9406da58d0eaab03p+053Q,
    -0x1.41681b1d62d8c6a62938e8ffec499ec1b9f8541cp+055Q, -0x1.700ea1deb7d097f9e75530fd8c3c72fb28849b50p+059Q,
    +0x1.212dec29a2bf4eb990972f6abcb854830a2328eep+063Q, +0x1.6335bc16b16c236394f3da8329382f6b539d8096p+065Q,
    -0x1.74f024424c01f424b023fd66a5b9f20b14ae53bcp+069Q, -0x1.dee99fc7ff77f7930ad4030c209bdc070f9bdf5ep+070Q,
    +0x1.03a566d41efd2e923a40dfb5d1849afbcf9f019ap+075Q, +0x1.b082e0a40b6dc1d6b4fe2e2c4733837a1b7ab5e3p+075Q,
    -0x1.894c9e53aad231d30689ca6d2457a99eaf29e6acp+079Q, -0x1.da485bdf25f2e7e7b8f1eff4b72c9948846b43eap+079Q,
    +0x1.056ead893170cbfca2506a42ae74d76d7b042f82p+083Q, +0x1.e3f1381288bc844062300f65a2eff7db3710b3b1p+082Q
  };
  static real c3313[] = {
    -0x1.239613bdf92306417e930aa360dade34cba98d67p+006Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.224bd909dbd9caf967ba3113782b6c7cce145f05p+010Q, -0x1.ed088b821b7672a2fd651b096df3c9b4c81d93f5p+009Q,
    +0x1.a22b1a2775acc8b70a0dca77bc5fe0199def961cp+019Q, -0x1.bc611d379fb35e182d3cff68877957ca77569619p+020Q,
    +0x1.fcc952587e4e0df8a0906976ec41071ac30823a0p+026Q, +0x1.48097173943cef76d532fb03fddf53e01b4e4b8ap+030Q,
    -0x1.326a90ee250d5d6e09a25dd1040b098c597aec48p+034Q, -0x1.b103eac4e8f588296d37b7593c6b0e3f51ec6475p+038Q,
    -0x1.5bc974e3f88970613fc0d54808a1bb25a93b2effp+041Q, +0x1.60ba12289bf9c05df3dd86ce807f89f6b17c4b00p+046Q,
    +0x1.127ba28908a3add9c01ec61d1178f11e5caf8badp+049Q, -0x1.87eb331c46fd27baadef220cf1fc9402e1e40d8dp+053Q,
    +0x1.ccbc7c02d0b3698cd03e05ef79c145bb3c25cd7bp+053Q, +0x1.36bd84a962a22a061d6099e2ccb04d30858ef2e8p+060Q,
    -0x1.5a2218dc89509e0ddf56793c5737965f7cfb6cbap+063Q, -0x1.65ff9ad1ad0176fb6c0a6ae7f078b9502e9171b1p+066Q,
    +0x1.42b92b2ddab42e8362898233fb07dfa39aa3746fp+070Q, +0x1.2b81660c65f54690faa99f1f332fc9fc54791410p+072Q,
    -0x1.3db3e06cc6a1e4af764eb96f17d9a47d62279a19p+076Q, -0x1.64de5dd737b7b1b3928922d216c83a9088fc7e3fp+077Q,
    +0x1.722bc3dd00d068c7f9840bdd9c144d4c3794d54ep+081Q, +0x1.20fb74d9e47a7a43ad79e02ea804d4eb272d6cc1p+082Q,
    -0x1.e903afc467da8afd7bf11e9be1476840e1ad1397p+085Q, -0x1.1f46966114070da5efffe922017f0cac157dfbedp+086Q,
    +0x1.211f89354be823ecaf925f8d0566abd379fc1e56p+089Q, +0x1.0b99c4a1cda1c675d0a03859cb167755958dfddcp+089Q
  };
  static real c3314[] = {
    -0x1.e3eeb3a4f59bed2196dcb07c48d41f33d3d9c10cp+003Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.1a09725db1e19bf6453620ce3358ef18a872c491p+012Q, -0x1.ada9210140b2d39b996ca1fad70c025588f99303p+007Q,
    -0x1.f653ddaba84c854c06d88b5d7fdf0b47adf95210p+019Q, +0x1.cc2e841159d1e31ac1d31cc8de3bd17269771516p+020Q,
    -0x1.bd9a2028038ab5747fc4a5a357f1ab5d6c22dbb3p+025Q, -0x1.65a82a54fa821d51b9c1d9491604d61c3843addcp+030Q,
    +0x1.bd4c103e69c94dec62673c8fae8138abe81d2720p+034Q, +0x1.04edecd909bd0a5365fe37d4204bc18458c7bd0ap+039Q,
    +0x1.5bb8fe4a8e798abeb92402d3c2751fad56977146p+040Q, -0x1.d7a7355e96b85bc48c118d025a76ecd60cfb8494p+046Q,
    -0x1.6f947c45e04af4ab74ff7635dfdd7669753774c4p+049Q, +0x1.25d300437d21ad605f865679d0bb66e4a189deddp+054Q,
    +0x1.8721e72b68236a161e2fae0ede61aeb1b3fb0606p+054Q, -0x1.08fd621781fd29c4a6b23796da2b45c41c10c601p+061Q,
    +0x1.755b1a3d3d6c9ca60cea315d3026d08a29548494p+063Q, +0x1.621e8b03b6ec47153a7af30fd0e794906acfc545p+067Q,
    -0x1.0122a5f76cb03461c4980333d7041507edb96d9ap+071Q, -0x1.60f937d9901263e1424316ce07f4a33326abd2d6p+073Q,
    +0x1.54d7cbfe2a52a3b150859af482a268fc872b6d0ep+077Q, +0x1.04824cdd6b55b3e65e7693a925e0cff6b31edb31p+079Q,
    -0x1.1205716c32d2cb8b7221480074af11f443761c02p+083Q, -0x1.15f79af36082d3be455d33060a79b1314bef89d2p+084Q,
    +0x1.1320ec545d8af0092d3feb9868c0485ef237e136p+088Q, +0x1.97e3432be57d087e8668d5693d997eb720fd1dc8p+088Q,
    -0x1.425a4aa38df917e270ea345bfcca0e46af775288p+092Q, -0x1.72c74e8b78b46b61ab76586d6b24071498866204p+092Q,
    +0x1.576e2495bfce3c10c0d17ad938e8190e7a535714p+095Q, +0x1.3ddd7490109ec961ab0cdf819d87f3ff7c580acep+095Q
  };
  static real c3315[] = {
    -0x1.82ebef6a22b3bfbaca8c3c42c40cb17a2621c501p+006Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.d7c44fc671b02971826e1ce6eb727f04fc9648d6p+012Q, -0x1.460ecc985fb38415f62b80ff46441544e5ef337ap+010Q,
    +0x1.1387d4504446ef364ff540a4a05beaac96ede749p+020Q, -0x1.ea4e296abb554ab616f1fd11173b74100ef94cc4p+020Q,
    -0x1.08fe96f8732c48f1694c8e4d3ab2a1c1f2488714p+018Q, +0x1.c19d341b4edd51ca7c718318ffd778891681f8adp+030Q,
    -0x1.2589256864d33d76645e0609a67d5e36a75fdb56p+035Q, -0x1.67dcd2df5571f7409825476abd4120d1089d0e95p+039Q,
    +0x1.6ba0bcc87a7a9bd565138a9471f5ba015f541c87p+039Q, +0x1.65c14d89d7a828485f123f0202f04d14251da218p+047Q,
    +0x1.e124e247d403b94f51c57b33deb514f9d3c8a65bp+049Q, -0x1.edab19b81893f740a7936ce14b7805e6aa64fc0ap+054Q,
    -0x1.604eea4499ba9c5f1b7347e183ed4e9479565753p+056Q, +0x1.f26d632b852be95199fdb48b5c14e389792548f8p+061Q,
    -0x1.6ec094080d3cf64b700ff52d20ffeda4bfc27d7ep+063Q, -0x1.7a2e42e59d9dd1ee9ea9439ed624d26beeb9c70ap+068Q,
    +0x1.a29e8bb2f7dc649f3c53e4678cf6e9e617006c95p+071Q, +0x1.b44eca2b57a45fd400c8174feab2aed997854f36p+074Q,
    -0x1.6d0cd89918a05d289b5cb8539b1e3783e466f1c7p+078Q, -0x1.7ea5f83e2e2232010c7fad71b3f90b86128dc04fp+080Q,
    +0x1.7e0ee81cb6851aa34ab86bbc0fa47150a8eab27dp+084Q, +0x1.f834f4cf82ffbc16732845b92407ef81026a7c01p+085Q,
    -0x1.04239b8fd8e6f09dd60b86db7efced3847cfbde2p+090Q, -0x1.e5bb8d5d1c9520f6a5579e22aa9ee9cfedee6154p+090Q,
    +0x1.c9cf2842265838e4e65ad8ec1c8bcfebb06cefa0p+094Q, +0x1.44a42510e369f99afd3c14b0b6874bf16bf4aec9p+095Q,
    -0x1.dfa41e9dc5b43b733b6953a32bfdcca2b688190cp+098Q, -0x1.0eb2709a939fc1cef7916400a214750161546457p+099Q,
    +0x1.ce26d68836ffe64e1dddbdf9108fea821c3221a8p+101Q, +0x1.abbfb275b2665a7af20271238116f781537fc539p+101Q
  };
  static real c3316[] = {
    -0x1.73c8d6ca92ec15d80e9d360a7ed946d77cc0f926p+005Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.9b43d49ce6eaaa38ca7ff9ee0cca85c8586cc7d9p+010Q, -0x1.3caa8ae3b127aec32a704245f60bcba91d306c14p+009Q,
    -0x1.f4492a5a1c0baa4a3397da1a7aff0bc93feeac52p+019Q, +0x1.c5beeaa43bc11621f0341a58e79127fbf33f7d4ap+020Q,
    +0x1.74999c45cd70f91aca15e1a62ac109342327f00ap+026Q, -0x1.a95b25ee3f0c966655bc29f37169c9c96a40fc5cp+030Q,
    +0x1.f9a87f805ad7b38374e9059bf87c57ff48af6d87p+034Q, +0x1.749fd370c73e30610faa51a374dab41f3db1a2f6p+039Q,
    -0x1.836d45d837ef189406234e262d7e8adee8eda7b3p+041Q, -0x1.966ff562806fa5cee9ca070620f700d8c9983d65p+047Q,
    -0x1.895157ba978a10a0c68444c73707fcc259df89b7p+049Q, +0x1.35786b7da79727e9353e75266754424884de7e10p+055Q,
    +0x1.1865da3f7635a588d766f5d394288dc7137bfb0ap+057Q, -0x1.5baabdfb35309708cc6ed303bdd5aec09ac109fap+062Q,
    +0x1.06d0427691d4222fc3904ecec89371667f7385ecp+062Q, +0x1.28c5ee34eaae0447169936f7c01eeb18999526ffp+069Q,
    -0x1.cca88afc9e428b0c03bf07490a366b31b01df099p+071Q, -0x1.86bf670ed8d32490c0144c244c8bee0598558e42p+075Q,
    +0x1.0db1e56dbca3566686df08915d23252fe9818b96p+079Q, +0x1.8e97c6ebaf7ad0bcea73534796a7abe808258a54p+081Q,
    -0x1.6825271679a479d744d857347f876c3446eefab6p+085Q, -0x1.398aca5752358fde8eabc3a73cdfd0ae5f9d0d0dp+087Q,
    +0x1.3c9bdf40d88573993fd6fe2afacfa2beb4a82499p+091Q, +0x1.76b668ca9d1896d9bd77bd723fadabe60b113823p+092Q,
    -0x1.7940ffb3536bccb42c289e7c69ff7eb6ebf100e8p+096Q, -0x1.4a488e91bcf356767f254cdc33ba59a1cbcfe7a3p+097Q,
    +0x1.2920fda8a37e99bc32e604134eec5ec4fafc4a20p+101Q, +0x1.96bae3b374973aa6c5c421cd38aa1fcad1040fcap+101Q,
    -0x1.1a94819a4011cdf8ded279eaf16d9382e5566a27p+105Q, -0x1.3a151e8c7b7b475f6603215291cc235261a45d8bp+105Q,
    +0x1.f246c4ac7fe5d5621f4f146720f71c631793fd15p+107Q, +0x1.cd2f347b12df96a74f35a3bdc4eedc75d1bed2d7p+107Q
  };
  static real c3317[] = {
    -0x1.943f644ed37a6e3ccd2519af37269fa327f72fc3p+006Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.a4ad48affdb6e9f0294f3ab4f98164d23da43f7bp+013Q, -0x1.54836e6ee729068aa0c7cc3f1a4cec667d579cd9p+010Q,
    +0x1.fc08c0585cb0e2d6edf5cdfaecebd60f82a66449p+018Q, -0x1.e61125ce7425f9b0566ca396926772da242108d3p+020Q,
    -0x1.58779fdaa034e19bc6e8b533f52e9653d8efd982p+027Q, +0x1.0fa45472be95938703010e4bed358bfd119aa69ep+031Q,
    -0x1.cb3732752543e7c4dd38d0753bbbb9d0d4a91d41p+034Q, -0x1.04ad18c199c34fa18550f44d0e56694e62b51266p+040Q,
    +0x1.a54bf248f6913624bd6004de59d3db8bc33b2326p+042Q, +0x1.37773b68b5df823b6633e0109f3a23afe69d41d4p+048Q,
    +0x1.3897feb8b3ff75688657c6b65cdfe8b942cc8572p+049Q, -0x1.04e5580e88d184bd5526a5a0c54a646201f584a7p+056Q,
    -0x1.df90c1db5b10d600daaffa8ca6ee535f83236904p+057Q, +0x1.44b0673cdd2686f1bab3a2995def96504d880fe1p+063Q,
    +0x1.172d1ce221378ed90dddcc63dadfe64d35649f84p+063Q, -0x1.35d7829fe0e5c8b7e60ef0c730ff9a7af65a0f19p+070Q,
    +0x1.272709ebf7c9dea8f7be0c091b0e183b9532b5d4p+072Q, +0x1.cd63684a49e3c59013c1cd2d7bf9d128cc3732c0p+076Q,
    -0x1.ef1b1f7a768e13dc67c0b63bd440253ca554dbcep+079Q, -0x1.0e213b6572201678eaa9bfd4ab8221b9235ab03dp+083Q,
    +0x1.a5c3a5d03f5c1701719992e983c8aca5edd36083p+086Q, +0x1.f1713d2c64088e7d4fa2bc5964b834bba7c6843ap+088Q,
    -0x1.d44f3df17b7d3727e74a8c204df0ad7522b23b84p+092Q, -0x1.65583e6db2a8d4fcfe28f28229d033b5fee6cd30p+094Q,
    +0x1.685a6cfcdd11a102a1daae5133d169fd307465a9p+098Q, +0x1.89ab03fd76992281ad9b0041988cc08f3ea87f3ep+099Q,
    -0x1.8238468805fd301937ce7a57149f649e3a546f40p+103Q, -0x1.424953d0da35023c9190d532fbb99a52df6babb1p+104Q,
    +0x1.163f4745040e9b2fddaa3d7b302d3ef81a4c9271p+108Q, +0x1.72df771305cab340a81d59b524237aea2eae53d3p+108Q,
    -0x1.e97f76c19514f920d1e089cc50c686ffb4883400p+111Q, -0x1.0ce7ca31115005b53ae06c70edf775952f549ec5p+112Q,
    +0x1.91e5ce9f8d7cca2fe8be91c797230229411f9100p+114Q, +0x1.73faea8d7f2d739bc6039962b0ba1b4c01933881p+114Q
  };
  static real c3318[] = {
    -0x1.5a6daac20746baa7b245133be3fecdb87df8e0bdp+006Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.b111b81b333f7d686d6d6e2851a43753092765cdp+011Q, -0x1.2445ea871b1daf162e7dbabaed1e072b441f7a4bp+010Q,
    -0x1.92aa29758e4a7bf55ae42816bc60c944117d9eafp+018Q, +0x1.4353a351fa86f057b7b0212acd30bd20de0e17c7p+020Q,
    +0x1.2d5b914cc005e12a24b1f826531ac8eceb2dd0f4p+027Q, -0x1.570e68433a4f6c260fe6a4ec7599c6ff7275300bp+030Q,
    +0x1.127283643c09f03f8ddf7d3e040e7af02f9caa22p+033Q, +0x1.62986a78de1b7161bcb6d99c85421c2d6cc517b8p+039Q,
    -0x1.43e73521989f2c06244e9c80db028e97a810775cp+042Q, -0x1.cab7719e04c9d40e1d85987f57e8a0551a2f3d9bp+047Q,
    -0x1.f56f68204047f54e7dcc9896f101494fd2a906d3p+045Q, +0x1.a1f74cf0f2ae10aa2120f912826df8deee2a517dp+055Q,
    +0x1.4dbc0d59bd20a526af3337a1c90c6277f6b5c133p+057Q, -0x1.1ca7f32eb870756940d6893d40d1593eed48706ep+063Q,
    -0x1.fb2e3e2ff05b9b8d9dc3d02853c3b7798f0787b4p+063Q, +0x1.2badfcfe8c296db3505c2ab5a97a4a654523144ep+070Q,
    -0x1.22d54f7de587734725faed1f4cbb8e5976bc25cfp+071Q, -0x1.f1372450ae483f78dc28115222bc885d9f334209p+076Q,
    +0x1.8a5e669b47d0a8bf1c2d0c74728d7568a14b1a87p+079Q, +0x1.485dfb1b29cfc6c024e71ef9c3ca004fecc9046dp+083Q,
    -0x1.aa99ad2ed66c5f63dce1aa37e03e7ddf203c576cp+086Q, -0x1.5a64c6fa548e24830d241102ba169e2910b491c8p+089Q,
    +0x1.246bbca121509ba5aeb8696e74a7ce5e8b7798ecp+093Q, +0x1.22ee6cbe01f928d2f3dcfa67516324a548d3cf6ep+095Q,
    -0x1.182c3f117ef47bcb5ac7746629cddbbfa4fde032p+099Q, -0x1.813186bb2b980808fc714b7ae78fd796d5722cbbp+100Q,
    +0x1.812e8bad2edf1404cffe204cd7a4b5cc7e4a2a45p+104Q, +0x1.8a657711c81e2ac73ecb10557f2c9c4f0add02e0p+105Q,
    -0x1.78a6ff62be7973ad22d51595efbed44063bc6dd3p+109Q, -0x1.2e4116199418f336cd40707d76664fd5afbf5dcbp+110Q,
    +0x1.f6425d36f256b072cb223c1b81373652de2beea0p+113Q, +0x1.479481251346c01c63c3aec4d40898a0bb54c626p+114Q,
    -0x1.9d10f7f42b8ba6fecff348bfb78511c0d38ea16bp+117Q, -0x1.c1ac032cd51c0b056a9b60d2b582c3762796fce5p+117Q,
    +0x1.3f6672a89c717d5771e2b962a77d698e9632f2cdp+120Q, +0x1.279fb25df90deb0a95c2b586df7cf44c12bf1722p+120Q
  };
  static real c3319[] = {
    -0x1.a657635833200fcd1753f877aa78d1c04a291f12p+006Q, +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.ad7868bb317b248293315eda0e070d4a986969e4p+013Q, -0x1.639c0ad80857e5e971d21fb84fd0db6af48d3297p+010Q,
    -0x1.b4d3612c8c529f7dcd72742c5d0c7565ada24793p+018Q, -0x1.3082ec944eab7d06465ffa40ab76d50762ef63c1p+020Q,
    -0x1.29efa25a68e2a93f263d1b0b464221af4332abedp+027Q, +0x1.92ee31ddd4bc9eb2b71cb08f09405c490852a979p+030Q,
    -0x1.15fec9f213e773c3f8e3f180910b6d5cac874c57p+029Q, -0x1.bbe47b21ee05aea8a5686f6e885a08589bb81b9ap+039Q,
    +0x1.93a2ad181221f3b43f7cf4afe48435207e8eb698p+042Q, +0x1.31430db33dba73928968dfd9205e80d515d5b0fap+048Q,
    -0x1.1555032755eecec23305dff119382674645ba455p+048Q, -0x1.287e2007478a4d736bccdc47d27b391bc2f59c05p+056Q,
    -0x1.7f2e892e090120d4bb4164567020c7fde3147d52p+057Q, +0x1.b06f19818cbf533e2bdd82ab3c32f49565ff954dp+063Q,
    +0x1.cffe9844e63069bb79133aa332975bef48374990p+064Q, -0x1.ea5ac3e3c367cc98aacf9ac75d4f655585508f6fp+070Q,
    +0x1.7b9259e8ac256059de2a1a0f795b6aee0b1a45a8p+070Q, +0x1.b96df33856e2fb8727a5a58f4b6dac8cdb423494p+077Q,
    -0x1.0436772d387936c533052d168f9cfc66cbced43cp+080Q, -0x1.3f52323e9ec754f09520b132f38e9ec516c1581ep+084Q,
    +0x1.5993a774af307418cff3ccfe8811c8650157e32ap+087Q, +0x1.7557f5a92377b790422a252efe91711b5a00c1a7p+090Q,
    -0x1.178ceb9a70226de7ea663e3a7832946e5bf728a1p+094Q, -0x1.60d5d1b250a95c45755da6c82bd44cab01133c9dp+096Q,
    +0x1.3c7bb51190744d165aea83ded6532b16001246b2p+100Q, +0x1.0c215206756fea4b7c844e58b10aa5abbeb1c56bp+102Q,
    -0x1.05cd87f54981e3d156780323ed4b1f2be71d1b0dp+106Q, -0x1.43e84a84442c844774e3ee7a36ec0d7910b15331p+107Q,
    +0x1.3ee4af52b4ca9d6e9ebe5f207123697308110f87p+111Q, +0x1.30c8a8a661d21310ec6003d3230c0e3b681525d1p+112Q,
    -0x1.19188891011ed14525f9cd983a1362393118994ep+116Q, -0x1.b007afe1db3258b34777c658168da30cd4979f44p+116Q,
    +0x1.56282a996f57cfcf613fdf67f6b79e6bd6629067p+120Q, +0x1.b36e5cb5d3326ef7f2bdbd13faece7d7e9e731cdp+120Q,
    -0x1.035544c798aa5680038814e32e860713699d6b96p+124Q, -0x1.174855362507c983ccca60fb8f9b71e669a71e06p+124Q,
    +0x1.744b58a7bdf19135c6a308c1295142bf445e5d8dp+126Q, +0x1.589499ee4e6387c6432fd433b6c69f36b6f3301dp+126Q
  };
  static real c3404[] = {
    +0x1.2121d223e74f7e854cef6f57e7a85f82993f8868p+005Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.6784ff74ea50b47d813d195081de5609f3793dc1p+010Q, +0x1.e299f7fd9773476caf331d778b86c060d20604b3p+008Q,
    +0x1.2de71b742ff394bafc966ae2fc6243dbb09639f6p+016Q, +0x1.1272baa5827ccfa21df9956df11eea6a8b0c9cc9p+017Q,
    +0x1.a9189d3fd7ad42de7c160a8dac9dd9e1812434f7p+023Q, -0x1.f7eceebd0696e478c4eaf34c0b1be483930b6db4p+023Q,
    +0x1.11552a0b15f19efe4587b2e5e0df069c02c35359p+030Q, +0x1.fab3ddd331a9851c3981604babc0776526199b42p+029Q
  };
  static real c3405[] = {
    +0x1.8bbfe3adc2fae27c7c56750adb6bf974fdeb2e25p+005Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.fe40120d270e112c0777bf4af9cacdbbdd68574fp+011Q, +0x1.4cbcaa10266dc7386fc0f82d3c59c3bdbedecb52p+009Q,
    +0x1.d4f0d5a56d90898e1fad7f8229ef34102a33693dp+016Q, -0x1.5d5a0173018bfc488e983c6ddc657eb28d4c2e28p+017Q,
    -0x1.942508cd1eb92b2a25741cf678ace7414d1331e2p+023Q, +0x1.78dd1736a0fa9244c30e2a07905687a0c3fbf644p+025Q,
    -0x1.7ccb9fd445db54977e3da805577a4b073df4c4a8p+028Q, -0x1.d3462e8bb4520b15981a3d6ac1c2eef7e448589ap+031Q,
    +0x1.019d4aac058e31fb3e90e3dba7fe880362d90e6ep+037Q, +0x1.dd906f09a6b55949f1d298776610198aaf328d7ap+036Q
  };
  static real c3406[] = {
    +0x1.31fb602dd3de594652b010c1d6b76ca57cce3345p+003Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.81519bee47033189717e19c8137071a6b166d5adp+010Q, +0x1.d787cf277487d6c68cfc9b8960c9881a85ba673ap+006Q,
    +0x1.9951c82d67cde2471e26c264eada1ed2ef6e3d12p+018Q, +0x1.0297622a25ac8db9a9c6dd81a6ab2716037ca905p+019Q,
    +0x1.823d68e212943197ce9981690ae1082a1c063a39p+025Q, -0x1.f185025291da29ec6c21dbf7de722fcbaedf6074p+026Q,
    -0x1.53cfd54ab564bdfaa2771ca60da00d073906a593p+029Q, +0x1.ccb7cf2be8eb858abc61bf02fdf231c959e7ee7bp+033Q,
    -0x1.3bd7adb4f659df75233f0472fc213eb5b13b168fp+038Q, -0x1.80bd7ed2d6ec772f9f85261a22f5c36db8820a37p+039Q,
    +0x1.223aa7ed9a39d9486435426311c939c898b85cf8p+044Q, +0x1.0d033839df53c49ee6df9217ff649b36866221e4p+044Q
  };
  static real c3407[] = {
    +0x1.1f08c17cff7d3c9641877d812106723cd2508e8fp+005Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.05c1f8016af0555e0e41854e12bd910effc0996bp+011Q, +0x1.df00c890ba3cb63b8aa50886c8ce24a7c6ebe7e1p+008Q,
    -0x1.1e74d7c242b5172d617573d7f08af168bd8bc08dp+018Q, -0x1.2105c7864d41878971987602c2b0f1bf6df30b44p+019Q,
    -0x1.578f1706e489870e23be0b567fb61575026c5a54p+024Q, +0x1.826fd4f9a8afd596eb6140fbaf6cfe7de6b9808ap+027Q,
    +0x1.322df1fee96f1c0018cdfed129b2714b91278ae4p+032Q, -0x1.b4cd310cf38fd435d1b739d3325a89f85a7f83cdp+034Q,
    +0x1.4d0ea0f0af5c278ceda327004a202f43b48ee712p+038Q, +0x1.0854613e5834e20ba78d40871b8018ae49a2649cp+041Q,
    -0x1.74764dc43e8109c1fe8f2ab3a663883ade672106p+045Q, -0x1.49a21ed3df49691dd61b4a583578817acb804055p+046Q,
    +0x1.7e5ced8c4031d5f7a0985a9d3e4a72f4a92606a5p+050Q, +0x1.626945292c0cc7571c0c591fdb48958321c137efp+050Q
  };
  static real c3408[] = {
    -0x1.8bd271403ae04342f37e23976ebbb8882a849ab4p+002Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.7823806a034fa848349a332b4267c06c0ec6d4c4p+012Q, -0x1.88c1dd5dd791362a69d7a15a974c380927e10cc3p+006Q,
    +0x1.dc78ae80e06f6adebab7ef037884def4c36efac4p+019Q, +0x1.457bbe2e6ed5299150002d53f7ea8a711cdae92fp+020Q,
    +0x1.8a18e29f6e70c5254aa5555c757f0f0e84a3dca2p+023Q, -0x1.d19523740ba22919ce35a6c7a275f0b80598f43ap+028Q,
    -0x1.80ebae4654c6025505823c213adfd3b0617c4230p+033Q, +0x1.4479b6f29f6a1ed8562b77052d0bb9c6bf8eaed5p+036Q,
    +0x1.b3fa711abae87472dfef9428f13d5fbf7283ae21p+033Q, -0x1.f6c83614451dffc89f0d7af34c16d1cbab25950ap+042Q,
    +0x1.1452770edd564123ff06db43ab22a8b53df4421ap+047Q, +0x1.c75d18521599ac12af3dc7b64f2f226b683f2b55p+048Q,
    -0x1.2a9f831b31686243bfd14610ab0af96807eff765p+053Q, -0x1.c5c5c40585137acec7af66c65c003e93afe9cebdp+053Q,
    +0x1.aefa396be434478e0c686128f68b692341e6f5edp+057Q, +0x1.8f78c7f6992b94cf57e1cb349f293fc1df2c2358p+057Q
  };
  static real c3409[] = {
    +0x1.243eb776f1fed44035107c6cbafdd09913161585p+002Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    -0x1.69b435e196ddbf685917200cbb10e33d766c083bp+010Q, +0x1.8aac262da70bf11aa1b4ba99cc7a32d2aeab00fep+005Q,
    -0x1.affbe24a7b2ade5015bc4d5ce3dce4500ea90249p+018Q, -0x1.1002d32c09ed19e8da268ed4a13036cf6bb751c8p+020Q,
    +0x1.8e396e7042513c3e1814fd106642a2caab44c249p+025Q, +0x1.e3ebb73f55473ddb6d13044f3437b0f112597557p+028Q,
    +0x1.6b68b9b5b2dd725064e58cf25d4e3d8a7de9cb53p+033Q, -0x1.890974110f266f8634b3f11e8b8377d12f5c9588p+036Q,
    -0x1.6a4bfd88dfdc43177c663ef3a30b13c2df22f6d6p+039Q, +0x1.75838837cd04cdbb2f58c714802415838f48e0bap+043Q,
    -0x1.d75fd8153f2ec44c2a70bf4ce22639cd9652203ep+046Q, -0x1.b6aeea0801a3e69e7b4966197dfdcb60b2bdddb5p+049Q,
    +0x1.053e4bb2df45a42572602c0105062256710274c4p+054Q, +0x1.3e2facf8f84687df89678a274e2a9c7fa712029bp+055Q,
    -0x1.7d629a9cfdb12ea4e34314db9e9f1bd67dd12031p+059Q, -0x1.081cb3c4d043aca730e261e34c953aadb0deb4f5p+060Q,
    +0x1.a9792f039a0226563be45e8dcd9a8ba9ea04d9cfp+063Q, +0x1.8a5ebec5b68639239f515f32040248ef1e15ef6dp+063Q
  };
  static real c3410[] = {
    -0x1.32783123aafbd760fd1405f2635c41afeb189173p-003Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.5a00eac1d976451d1650697799a1d84b451d760bp+013Q, -0x1.ec13b6d74c5405e04032a91a9e028a3b7eb93b63p+003Q,
    +0x1.3f85a42dbf7420f822cf249dee955a4f9663f954p+019Q, +0x1.0cb743012e1bac3bae82ff2307858fb9eeaab90ep+021Q,
    -0x1.159df73901e1ef4b7609a62c6db56dbf52f74404p+027Q, -0x1.05426a59ab98d01c8e37f4723ad1320ecc9773aep+030Q,
    -0x1.cc8209c7fbf4b2a7fb1bb99ae0c128682e58627ap+033Q, +0x1.ec42390d8380e7cefadfa1cfcdc2007141a56c42p+037Q,
    +0x1.64830031494710a22a6e2733c383d96207da46a9p+041Q, -0x1.13fd8740603389dff45b7244bccb8f289c5a034cp+045Q,
    +0x1.f81fab1f47785a0bb647de7458ee966007258e17p+046Q, +0x1.8eaf2130d765a82f6aa1dc77d20a8f61724bf61bp+051Q,
    -0x1.6bc13ba54c9ba3ef43c69759c72bd937a01e36cfp+055Q, -0x1.795f216b7d7a7b69d05148720c510c039a81df7cp+057Q,
    +0x1.c1c02c7f376d6adcb466cc5b2daf25fbc63606a0p+061Q, +0x1.c9967ed308a5c1024d8c28b37d1f8770d3813d87p+062Q,
    -0x1.f4d8470769670c5a330fc7564c7acbbed1670966p+066Q, -0x1.45e8ae65e0d9b37587a97dc4efefd565df34cbc5p+067Q,
    +0x1.c8ce66bbd54360400fe64198de642935a9032a25p+070Q, +0x1.a76996faa28826e17edba7de57d7b91a4469a5bfp+070Q
  };
  static real c3411[] = {
    -0x1.38612a78e7dded1ae7aa467b52e116bf3a839409p+005Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    -0x1.7422e3ca841e1c82005fa71f5eac2a813651265cp+011Q, -0x1.128fdfa0c35bdd864842931311d3c81cc04259c0p+009Q,
    +0x1.0dbd5d89ced73c0d38eb8b6e524613f173aab24ep+016Q, -0x1.a56ec5e2d24fd90e7427d336499cae4d204834f6p+020Q,
    +0x1.37f52cd6d4973de9a2c2bdb79027bd15bed0b239p+027Q, +0x1.eaf40da583a43e86cb49ac4d776b6d181c8ca1bcp+029Q,
    +0x1.00c7aebb1b22f95c40d91b603091721722d92027p+032Q, -0x1.0661efbcc335c3a49480f260376656dbb4ff6592p+038Q,
    -0x1.8b8bac98d8ab91f58cfe7293f9462af68cf4b66ep+041Q, +0x1.54866d23536cf32eba6f8984e40906c163bcbb8fp+045Q,
    +0x1.f296c2565a4fb10d9cb9c94dc21595e025e5a031p+045Q, -0x1.23b8a7600c54ea63c79b77521498cb0c2ce45249p+052Q,
    +0x1.63610eee79b3b6c3a2c4b52037d34c5d02db09aap+055Q, +0x1.5497d5729a3a297afa374067abd5dc970b68ee02p+058Q,
    -0x1.60d39bbbd997c6d2c2b232bfb3d9553d81baf5c0p+062Q, -0x1.0e75acb99298f37430344492a4840569eb9d6356p+064Q,
    +0x1.390c4e1d356368073ebc6c519ea9e64d8c5d918ap+068Q, +0x1.1a2a3444c984860b2095db83d43c6731064b225ep+069Q,
    -0x1.1b2ee7e27aa603344d7fd69737b9e1ce871a9411p+073Q, -0x1.6031d9e6df71a98d4c5ed52ece7a45c3c58ac1e3p+073Q,
    +0x1.b4ef4cf1048dd1e6d23a45cbac90bca060ffae24p+076Q, +0x1.94fe5ebdc8ed45031c390a1bab6daf9c782658bap+076Q
  };
  static real c3412[] = {
    +0x1.ee910956a91cb6e7f38e7655e8e17ed0370f85ccp+002Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.446f4070686270381b11c8ea62217a187c0fc534p+013Q, +0x1.72d96d6fa093387c448970b0721d644d250a7120p+006Q,
    -0x1.1b7b9e1bad7d7aca792818c0ee74d5c6a322a328p+019Q, +0x1.46bb73c147bb9a8491a76a4c5ea8300a956fb550p+021Q,
    -0x1.af208cbaabf57a514bb9c5f16d5588241c7273d0p+027Q, -0x1.9f50ca16a51fec2fed0c90f48cfcefaa255c4a42p+030Q,
    +0x1.669ddef9a254c5299ddb17cd19c08ade78632243p+033Q, +0x1.f5a041f8d6fa5a5a61bf82d7e21e0c54a67a3ba9p+038Q,
    +0x1.43f8e58691f6a56805c0480842bf9d29c8553aa2p+042Q, -0x1.72cc7b1fe505ade7955448a7d672372eac639fa8p+046Q,
    -0x1.b6d83ac520495fdb023c6e59ca2fbce897825975p+048Q, +0x1.70f2c2d77287799fd9f185be9216fd0f55708fedp+053Q,
    -0x1.da36990b0a09996d828acd51248982d3cb0b1e67p+055Q, -0x1.00cbafc8f691501c91c90c2cdd762f7323ee4aecp+060Q,
    +0x1.a40fb25c2e05965b14b93553256fe298fe89ec61p+063Q, +0x1.f9898203842ed4a691a5cf603d107ead264861aap+065Q,
    -0x1.118c873741eaae7fe84fb04d0a3fa7d594ff708fp+070Q, -0x1.5b623b6d917409a4d93094f39a29e88854f81185p+071Q,
    +0x1.81f25da61d8fd18bbb88afc1be8acb69ca7617a6p+075Q, +0x1.3f9068e77db2595d2d4fc854ba41021debcd2901p+076Q,
    -0x1.28625ef968547a1456292b6d843ec5b024f42863p+080Q, -0x1.64a316d7931b67eac4c48a5e984ae7952dfb913dp+080Q,
    +0x1.8efa0e1563f792806125a27b590010dc18c899dfp+083Q, +0x1.71cf7b611a42be7ffc0dd555e3e6263a240f7590p+083Q
  };
  static real c3413[] = {
    -0x1.456c83cbbf3b640dd50e6cac9fe836c4b4f36fc0p+006Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.4007cdf1a560af2ca03a5534240570738b6d3655p+009Q, -0x1.1a6afef8d01ad8ffad246a8341c17a00384ceab9p+010Q,
    +0x1.eb66f176a1cc5e1d205556f3f22976cd0bb65233p+019Q, -0x1.12990dd7a0debfd84016e7a26d52dbfc6d197696p+021Q,
    +0x1.475f3a8344989a78f6c80c9bb65104130a758169p+027Q, +0x1.9bf1a42883914fede6c1b645e9669c2c594872d8p+030Q,
    -0x1.7c85a6e950afceb6141afb65eae11dff1e793ad8p+034Q, -0x1.15a6d8c32555aa4e4fdde846f34b3101674befdap+039Q,
    -0x1.dd65c397308aa73eb5f566816211f902ff85e6e8p+041Q, +0x1.cddf70d8de8b981d70740f0741caaa3b0479db82p+046Q,
    +0x1.6c13faebbf462a2e76d245b02c7bf219e52394acp+049Q, -0x1.05f063489396f72e9fc23d53987476a4b65cac87p+054Q,
    +0x1.776af24805d946bd72d3e3b91487a4c7b584d2f4p+054Q, +0x1.a7d6bdacc04e770eb9cc96505159e37007fdba23p+060Q,
    -0x1.f047b5f1792d4db69a9036c9dba5c8713c56b82ep+063Q, -0x1.f20867accdf926425085d4ded70a0baddff14e0bp+066Q,
    +0x1.d1203da96e4108b2e414f88a6cbce4f2a995660fp+070Q, +0x1.a8bfcfccd83a39ad3106bbc3239a9abe328777e0p+072Q,
    -0x1.cf76129afbe3a9b9259588079b286ec44c626dbfp+076Q, -0x1.01d0db73ec8e3361c6d082dd75b4344710fbbb43p+078Q,
    +0x1.11b349f30589444efdd6adadfe862a01352118f9p+082Q, +0x1.a91d46dd362bd7cc80f8badd64d059cda1145417p+082Q,
    -0x1.6e93fd52afccb5c182afefe0ce7064cbe7309052p+086Q, -0x1.ade53f425480da1ba1363a72f82434f7375a07c9p+086Q,
    +0x1.b6e4e4f1e7349df54197315b5bdf100f6ec93a97p+089Q, +0x1.96cf4bc4240fe3ca53da1ad0a0d286281c13855bp+089Q
  };
  static real c3414[] = {
    -0x1.88cb3f25a370ce6fcab42161d4d6dfc40f1ec850p+003Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.3f19563018f6396f9037b64ef0442f81f86d22e6p+012Q, -0x1.6b8324768ed5641b7b4826b9f2184cf261939136p+007Q,
    -0x1.3a6c7f4fcc409e0707fc9a61d07cdcff0f8c9f47p+020Q, +0x1.22ba5097efe07d8ad4386b65639691646ed57329p+021Q,
    -0x1.44bada42c7015d9f29cf3f06ea34cc2f370420b6p+026Q, -0x1.ceb7b60050fbaa9c2bfa0d175dcf8b9e63813cd2p+030Q,
    +0x1.21db219b4abb1786327178c07fe1510c93646473p+035Q, +0x1.58ac34ffb05a342242b3f159bc8edeb0725d8ab4p+039Q,
    +0x1.07594b40b78e5f67a1f5c07f0450bcfd26ba2040p+041Q, -0x1.3e2218229251628b80257f2969d23a7cd3047e4fp+047Q,
    -0x1.fe05870a468061407f617ff9367c446702c4db7dp+049Q, +0x1.94b26824f4b9d2c795da9ea56c54ae046b5b1afdp+054Q,
    +0x1.e2533a53d2999ebd12ac4773519459f09d6430fbp+054Q, -0x1.7487461539e358cef494383513a700c2fd2b4c08p+061Q,
    +0x1.17974b1a90405fa4bf0ca7d7a6f7e929591cb134p+064Q, +0x1.fbebd4c406ce67e156a7e33c82f6a7d312f01bfcp+067Q,
    -0x1.80367b2f287de80e592b05435b157777a54bdc7ep+071Q, -0x1.0228a01b4629ae8eba69544f575c3534165926fep+074Q,
    +0x1.016ef48019de1aab53adbed4cac776322dffc774p+078Q, +0x1.846dd34ff43a699071cb3ab8e7bc6c97aad2af77p+079Q,
    -0x1.a39fcbe5aa7310f04b7e19c38f3722ce0f610315p+083Q, -0x1.a63c123bd1e39bc83fce3ef3b0f402bc55e42cf2p+084Q,
    +0x1.ab63fe992b87ce7294a8a8c3fa49bc7d240ee136p+088Q, +0x1.3b640ab4b7942a01e662771ea1d55d8022120b95p+089Q,
    -0x1.fbdc67850b0d24bd50b06e179504e2c8f9d71424p+092Q, -0x1.23a174fd486e715c3cc67a9d98068b5141b1b588p+093Q,
    +0x1.1205b91dd46b7241327d1b42c667d2e77de27e49p+096Q, +0x1.fbfb2b9e34de9026da4c4e208b41a5899bb85c8dp+095Q
  };
  static real c3415[] = {
    -0x1.b3eb32fbcd6766b9e9a64c610f1663bad18f4975p+006Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.fefd9f822c56f486fc056db14d7c47e6ddf1e03cp+012Q, -0x1.792df4251df680ae94a4c76b82b2ddcddf9fd5e2p+010Q,
    +0x1.5d9cb543940232cdd36255b6051f1db85ba6f3e8p+020Q, -0x1.3a0f83b313a8f88c8e9d4d24f8dc3b260aa44dc4p+021Q,
    +0x1.155cc8161050db6b60d2ff30fffca140d94d657fp+023Q, +0x1.2446e8a5cea3a80e486ee7465594ecee7b155af2p+031Q,
    -0x1.86ef2d216971a034998b6c6f83f776701a4263f6p+035Q, -0x1.ddb46ec24ea6e33ea20b6597c4121ba0f6a379a5p+039Q,
    +0x1.4f64be9e3c295d043d044d4709d99d12f974e832p+039Q, +0x1.e4fb7d5e5dc41f341fb490cd6c233c4ec21b59d4p+047Q,
    +0x1.53d6655d486c8ebf4f4b56b5fbe18baf460e9c18p+050Q, -0x1.55b07aeb78277ef708a47fd0a3cedc3166a9c46dp+055Q,
    -0x1.e0fb9c54a03f79582369bfb471e6dd558f82b884p+056Q, +0x1.60313e3ba4727abf02c2e40242bc99ebf75e9ed7p+062Q,
    -0x1.1b8426c62ba5005d40d378e66bffc440d6480998p+064Q, -0x1.10baaf31aa8c345c11b962b433635ff6756a69d8p+069Q,
    +0x1.3c73fb9b9fb24fdf8ff4d7e2eb23b6dcc269cea1p+072Q, +0x1.4104ecbcf260cbb918fdc965eef85bdd6a97844cp+075Q,
    -0x1.16710d73d74205f04850357006dd2d35f925bbf2p+079Q, -0x1.1f2129cbf4e253c7f2aa13fe1c3926500635385cp+081Q,
    +0x1.27605acfde5c702c0a862b203dd19fe18bcb910ap+085Q, +0x1.81b05ffa19db0722525a43fba6c5eb22c693eaa6p+086Q,
    -0x1.9840b2728f85ac98f5fc5f679638bc7659355e52p+090Q, -0x1.7a940cba446ba012f07a46cde420d52d05377504p+091Q,
    +0x1.6cb21e3b5fe0635797ae2ea777923664e14c343dp+095Q, +0x1.01a563d5f1bdc2434d7decdb3084daeb6da3b997p+096Q,
    -0x1.83c2822856a9400d3d15e687f61d93a7a918f68dp+099Q, -0x1.b52c67c4307fc96202cc1710f2142c3686ca64b1p+099Q,
    +0x1.7ab82215b82fa24f4c70205b8d9328f3fcc06b96p+102Q, +0x1.5f08aa4dbf0c11841feb587eb0fefcf302c360abp+102Q
  };
  static real c3416[] = {
    -0x1.6a9b57d97a3662891f8100a20fe5a0f5a35a2056p+005Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.5902b1c74eb3209ce633d2403ec02a518a9ac278p+010Q, -0x1.3da32e74db6c74047d85669f958388c41a68f754p+009Q,
    -0x1.3da0e467dda6eeab8d90bf29144a906dbb2acb5cp+020Q, +0x1.1d15229410262ed5626d732e1d595961e26d5bdap+021Q,
    +0x1.b1085c94f7e5b7efa7b9d264325de2b745107cf3p+026Q, -0x1.11da09dffbd23be98030c89873a7916e9338dab0p+031Q,
    +0x1.52859c4bbaad02d075d01d1729c45934ca724dc5p+035Q, +0x1.e99b4a64359e7f7ab9ec96a89096ec35f1aa95c1p+039Q,
    -0x1.e5829cdb84a36da19bb02ba7e590bd9822f5aedep+041Q, -0x1.108d423a94e645ed0202c1415001c2975a6fc2aap+048Q,
    -0x1.19022271723189392680f39965c309491150ce40p+050Q, +0x1.a7a32ed6183f13f1c6cc8c20344f77937245a820p+055Q,
    +0x1.83df5a881f40330e44775f861ce7c619067e91bfp+057Q, -0x1.e5b15402fab720e82698a22008474c6b8dcf9d44p+062Q,
    +0x1.ce5849535b06ad993c6eece8bdd714938712d4cap+062Q, +0x1.a701adf33f756c6840dacc9de368ee3f37387ef7p+069Q,
    -0x1.5bca0a1771f02082dd689bf8aea40eb3e12d07edp+072Q, -0x1.1c0d719752598b9491e4b585423d3f7a48df5066p+076Q,
    +0x1.9894362cca20bc4fc74c908962643a3b1b62ac1dp+079Q, +0x1.277830db4dd60170471a9af434b598f27238af9dp+082Q,
    -0x1.14086465d569dfac5d179aaebc1c08a6efba7f4ap+086Q, -0x1.d9db1c6d5410b93f34f450b79da34f96fa87f448p+087Q,
    +0x1.ec3ca5517149a0f9b66467e123661659af06b641p+091Q, +0x1.2087e4c2c2d56c3c5ed8e75b7a0a0e397130c126p+093Q,
    -0x1.29aeb603730e483ff360eb9cf3a92bb5dafa40adp+097Q, -0x1.0309bbf91527fe9abec875ee6e7e9c2ccadae170p+098Q,
    +0x1.dc0c2792910deba885db240df623ecde021d7640p+101Q, +0x1.44bcebd8cb84b39e27a1d27915ee1d18d8812150p+102Q,
    -0x1.cb793fadd57896185ba909e35c33f5d60ac98830p+105Q, -0x1.fe3752e3dc2ec91019fac190c2d7e5f650221fdfp+105Q,
    +0x1.9ab95059fe77d3bc0a9e418bb1331f167a182105p+108Q, +0x1.7cb2e6e357d2b4c4e094cb223a38e0f85d25f81cp+108Q
  };
  static real c3417[] = {
    -0x1.c7512906b8c1054ed8ff7b983ae13a1a18f64cefp+006Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.ece2c4b02383bab6a485d539ac0d41ec29b62a48p+013Q, -0x1.89d0d069d9d56df0185e00e3dc714ceff7401872p+010Q,
    +0x1.7a6e40f4a3d4c514026265d8870e2ec21760c943p+019Q, -0x1.470967c30dddee3f7b166ec403069f5eb3f90f38p+021Q,
    -0x1.c380e395476ae9b4b284e309645a0f05c2f6e94ep+027Q, +0x1.71cd7673ac5e3425fd2e96acbc88ad945bdde592p+031Q,
    -0x1.5108154f2b16ce396700021815efded0b49d9f87p+035Q, -0x1.69dbc064a42363ce11a45a9a4a6a675f952c15dcp+040Q,
    +0x1.21c965bf4ade9b999f2272dd2acef99640b90e3dp+043Q, +0x1.b907a77674892b74c85e30f79a891a65d802c26cp+048Q,
    +0x1.f1dcaac6f523248510ab0bd7b760ee1867d32176p+049Q, -0x1.78d8305c46bcee23ab2325a1ff34778f451712cep+056Q,
    -0x1.641bcd25a91db99148e9fd3feba7cb06a20a78bfp+058Q, +0x1.de581a57618fe5d8c88598d4a593fb234ae45693p+063Q,
    +0x1.62e2f06b6f7a83d53e39ef185a0df41f560a2ba8p+063Q, -0x1.d17afb7b6f7fc8bb0b77fdce5734c7a59245085ap+070Q,
    +0x1.defe04df8cbe506754030583aacf4640e8e35128p+072Q, +0x1.61540106850dd8f2fb88fdbcaf7812a7751f9859p+077Q,
    -0x1.8e113bdc0e426e5638981fda2631e9d8b9545ddep+080Q, -0x1.a5abd17a617e223b40292281c4bfdb75c1743d14p+083Q,
    +0x1.55f6c6c9d75729498e7c1661be35fad300803764p+087Q, +0x1.8b962205650082820a8ca2b3162f6fe5821193fbp+089Q,
    -0x1.806effed0e72042b6496e1846b7919308a0c280dp+093Q, -0x1.2172234d3c93be3bc61867eafcf584ce9020ceacp+095Q,
    +0x1.2bed9ff41ebd6279a969f4d65bb35234d0e290e7p+099Q, +0x1.44a8a8b710e7c90bca4b053709f797d60d06bd0dp+100Q,
    -0x1.46198ff2d06d687c0f2f2541c378048958f5d773p+104Q, -0x1.0e7fe3005d23aef3f62edab99f10456135d97e16p+105Q,
    +0x1.dcaa316bbaf598693d62a65e309b625f85f0e2e7p+108Q, +0x1.3ca0bb059b5039559b28dd046c958f862428c3e4p+109Q,
    -0x1.a930a54a9da41288545cb9610253c9af3c83ea1ap+112Q, -0x1.d2bae42350ba0ecf5a227984b3e610a8ae17bcefp+112Q,
    +0x1.61b2c626ece92559f77f9decac0c289ed375448ap+115Q, +0x1.47d78e36e1d6ef48fe426dcf203fd02355ec3389p+115Q
  };
  static real c3418[] = {
    -0x1.67232515cfc29037f31349eac42526895de06e6ep+006Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.6fe5d95672782df0045e6da6bc3d36308943f467p+011Q, -0x1.3754b709aeb2be03114d3b16b95e837764ba04bep+010Q,
    -0x1.096338308dba0633d0b3dc1527bde08493460c43p+019Q, +0x1.a3d02802824b1264aef6a01d84e5174517e0540bp+020Q,
    +0x1.871ebe7a3cdc56c95d745a664ea94f257a99de31p+027Q, -0x1.cc11ca1a6a7105b2bee22dac25b51036f22c9be5p+030Q,
    +0x1.adfdf7925fdccccbc42a123465d8d5fe1ae86d9ep+033Q, +0x1.e539f9525ef99f6a2dffab223ab009b0460af56ap+039Q,
    -0x1.c1f4a317d4ccc9e87fced744281d5baaf5925a9cp+042Q, -0x1.403a03ee317ca2f7efb5e671ad384d075ad955a4p+048Q,
    -0x1.3287369f3d5fc95aee47ebfb5b403208255ee06ap+047Q, +0x1.29ae88dde51f4afda108e8106312a436b2062bf0p+056Q,
    +0x1.f0d2ad90c3ed63e7b0acfcbfc5b6327a284ba68ap+057Q, -0x1.9d9b53b9bd446742b7d29c9808d4ff84547b1b89p+063Q,
    -0x1.680d040ba00841f3136b7d374241beb2b15060aap+064Q, +0x1.bc0fa0b596208e4d293ad9b853da91fe92806947p+070Q,
    -0x1.e1e0d20fd6e55ece5692a34759c6ae0cd1d662e6p+071Q, -0x1.7791ec943fa6dba131f2ed6da6ed33cf7ce0c054p+077Q,
    +0x1.3b64392e5e844197149a8388e94ff91520aefba1p+080Q, +0x1.f992fec09c9f6a187b420b6b4861d6756449b2c8p+083Q,
    -0x1.56e67d16845a1d8d24a6f8b35bc54b0514d731c9p+087Q, -0x1.0fae7d8b3cd2c23108bbd630c275ba2e83cd0a2fp+090Q,
    +0x1.db51f89ab7afafd02f0d94fee0c5256072ca6198p+093Q, +0x1.d0c58d83b38e4d4fe756f015a1a4e3a771cf8634p+095Q,
    -0x1.cd5fb8c80f70da1f5d43acf44ad9a91b8166de98p+099Q, -0x1.3937c4e33296b396059ab3b305b88dc4608bb64bp+101Q,
    +0x1.41885b8c6dbcbdcb0cfe265f0dac46c6f7f2be80p+105Q, +0x1.46531af3ebfaf22d11848cc577ed3c7e6519caadp+106Q,
    -0x1.3ecf5c560cf04f5b5ff27c572a53c2c722ef539bp+110Q, -0x1.fcaded45ae2cdf7308895951b33ab227fffaab66p+110Q,
    +0x1.aefc540f8a1bca352706340fb0ce0512f56f42f7p+114Q, +0x1.182b7ef80d79ccda64210006cd755bbd9e215cc7p+115Q,
    -0x1.672558d26b99edfe448d2b62d815015d9a0d1075p+118Q, -0x1.869b8a266e26101b877a68e8fd560f0932174d87p+118Q,
    +0x1.19195b87f987186a75cfcca8f1077ee9807e9cf7p+121Q, +0x1.048cc8be964984e8cbf631625eb5c835f6601bd7p+121Q
  };
  static real c3419[] = {
    -0x1.c62b48a937d6fefce0be5df7f16e971c2a2916fbp+006Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.f4c97d5a27b1c34bf697bea11cf58e61ab3f1197p+013Q, -0x1.88d4c858b5b9482a40e60c1c155b0ed53af9b47cp+010Q,
    -0x1.db1808732f1b683d7f790e3c997f4fd46858e542p+018Q, -0x1.a3f38eaf6f95263e3efd2ba6459b9de7719670d6p+020Q,
    -0x1.a1d1d727bc9a144574b148d301b57fedb102fe6fp+027Q, +0x1.174f9a6b833cfd8fe55c0b1831a981b7d50018cdp+031Q,
    -0x1.5568d07cf4d827f3baa7d38d1c495a062372f866p+031Q, -0x1.3a3b5a8b946e2ac20f2ac09d3f74ace8ecbcb658p+040Q,
    +0x1.2564ff1a6d060da48a2537f66849ee92235ed729p+043Q, +0x1.b996672370eb96132094215f71df13e110cc696dp+048Q,
    -0x1.59f4c955fbe33694a4b428af17f396d653cefb0bp+048Q, -0x1.b644e9bc41fb6f10f89fad8e55462f95caf85f54p+056Q,
    -0x1.2a89e80ddf13e20f6d05f3000528b4e65f04db6cp+058Q, +0x1.4691253884154a2d9b63319b07f36d9f01067780p+064Q,
    +0x1.60f3ad2b0b2e56340fe9d1d77b9045ffe879e592p+065Q, -0x1.7a520e6cebcaa4105296a9085f3f2319a0165163p+071Q,
    +0x1.5aaecc91dfd7e69b7daf228552a54985df3e1fe4p+071Q, +0x1.5be0ce21ecff4ae5f5b470ff8162406b2e62a50fp+078Q,
    -0x1.b2c30f93df7014c4bd29fcfe291d707ee82d8194p+080Q, -0x1.00fc8b9fbf6fd003ef9b89a9894b03335b69171ap+085Q,
    +0x1.2287a406b232899428add0c0da92be2fc180ba4cp+088Q, +0x1.32c15381c3f81f4ae406a7e3742dd702188df8d6p+091Q,
    -0x1.dc84e47c5a879ec547295425053cb50ecc51b133p+094Q, -0x1.27e2411f20dae449fb275c9e2c0fc0792f775f7bp+097Q,
    +0x1.1208e0f93116cbf238b270b47d874fbf576fead5p+101Q, +0x1.cad04d38eba2ec1a9e7a6ea40b6db8b5690cbb49p+102Q,
    -0x1.ccf13c3675d0fcb6180d74b71fc733538b0878d2p+106Q, -0x1.1aa0be37c76b113d96267876535cd865893b9be8p+108Q,
    +0x1.1d750d90fc689a3b4d3929d22b312c60e312fb53p+112Q, +0x1.0f1709f6f381c57e16958946762491a135073af2p+113Q,
    -0x1.ff9f5e6d94ba29cd73b8189f3a5be0d3297eeb0dp+116Q, -0x1.877db6e0d33429c49a0a63350e24d24dfb01644ap+117Q,
    +0x1.3c6a5f0a144279d51050072853ffe0769818dfa0p+121Q, +0x1.91b904f8143b45eeb43a1fbcf921ba2e804dd478p+121Q,
    -0x1.e70a45856ce4cfb2e30c964dc5349bf1786ece46p+124Q, -0x1.061e4069e5b8ef714f2a85b0289ad034bb6a5dc6p+125Q,
    +0x1.6290380518667d7f2ee3fd9a7691ae431a324868p+127Q, +0x1.48a4cfe5947478e4d51e4f7b863ef14af6e67128p+127Q
  };
  static real c3420[] = {
    -0x1.06a46be917c756d9656f98efc21c9765364a1590p+007Q, +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.8865137e79d744aa4c50bd700be2955de077a7f6p+012Q, -0x1.c5d20fbdb6832410d8bb4d6f65febd2b2c515f92p+010Q,
    -0x1.60a8cb9a1934f43ec2152247d89eb86606b7694ep+016Q, +0x1.d3ca213b878b4f55150033fba69606ced8bb7571p+020Q,
    +0x1.e1661370fe32bb3f8262f0dac8d438c5aa6a3066p+027Q, -0x1.19edc58d8ddf41b6039817e748985910dfeb251ep+031Q,
    -0x1.f60aea78fe7061a97030b71e201b54a0191748e6p+033Q, +0x1.525d0111eb907df4e1bdb11ebd17e6b68e3f9831p+040Q,
    -0x1.1b2df23a25fa7c40015f6375cd4818560b1582eep+043Q, -0x1.fe5ffe82cf5855b709a365519ec769a6993a6dcep+048Q,
    +0x1.02631aac648fc1dce2b17aee5d57613da9e61c31p+050Q, +0x1.1075826d5e4b9c41cd11e499ccc9e5f0f71b966fp+057Q,
    +0x1.0238be2bada903d4fc51dabbff38f00b59f2d141p+058Q, -0x1.b61b7839582f949e61022cc941e48b47b752801bp+064Q,
    -0x1.00d7aa3680f95b8dea3df784b7c046523991af38p+066Q, +0x1.12f0bb12e5b5a2838dc676606cb89e6216e6eb5fp+072Q,
    +0x1.5e95a2292b8183a38354a2cdf0f6261dd0f98d5fp+069Q, -0x1.135928b3e1c63e27d223ac7186fcab6b1b954116p+079Q,
    +0x1.d13973e16b091466e71a6623d253cc4ad77a9763p+080Q, +0x1.bdfcc53cda9ede5a9116fc1aa8ff09878505b45ep+085Q,
    -0x1.93fc7eb2cd587644956864930443e7231e1d33e3p+088Q, -0x1.2638892046752e7e405807510478a04b27a836a4p+092Q,
    +0x1.8bda80ca35e256beb685669d7a7cacfde33dcd2bp+095Q, +0x1.3cfcfc32266bff0644383fc8281d8fd0517b517ep+098Q,
    -0x1.0c0a665e66531b430cc28771aa3db5de1df3574ep+102Q, -0x1.164664ac7671d574d245e0be0bc33575e18fe70bp+104Q,
    +0x1.0ac7ad571fccc0d8b2a76e3faa706e95695eba2bp+108Q, +0x1.8b529bc7e439727d9029271064c24de4ffa9e3c0p+109Q,
    -0x1.8e1831a34944177d80126fe79f7389c928068eecp+113Q, -0x1.c08a19b9a80c9acebd96bda58c4d00cf3414dcf6p+114Q,
    +0x1.bc1d7d9a2130dd6a5ed311f379ea736ab3d01cd4p+118Q, +0x1.8de0d8467d30fa9d1ef24a279e0c533f97cdcabfp+119Q,
    -0x1.6a156cac72f894cf6fc1d7ec3f198804af891ac9p+123Q, -0x1.0a908b7f4d501e28602f4017be35da58d081b7a4p+124Q,
    +0x1.9a3f30b6115421bc1ed335e8f95d114d22de82aap+127Q, +0x1.fcda4536d767635511b1a6d71d8dd659d0b4f751p+127Q,
    -0x1.228a54baa8dd9d67bfbf10689e435abf8b915769p+131Q, -0x1.355d528b51dc17376d65a1fd583acb9b0962b1a0p+131Q,
    +0x1.863f5781bc0070343e9009a3cec32765c5de73d5p+133Q, +0x1.69b821e8140409dde19da2691cba9746311e3cbap+133Q
  };
  static real c3504[] = {
    +0x1.22f52a2c923d091c2753b05547f026a0ed0105b5p+005Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.6537747e88c940b70dd27a9498628a9897f97c4cp+010Q, +0x1.f2e721c181b9be5ab46c7732c9653b2f22ad18a4p+008Q,
    +0x1.2e1deb99f284b7fc97d49089a137681447727e4ep+016Q, +0x1.3083d1bb0135ba0b64d7bbb5e12836d42cf1d4adp+017Q,
    +0x1.d949c3942660c53b312e6549f85408dd33d10991p+023Q, -0x1.23a40ea932a021cc9ae5b77d422fc05c137e03c0p+024Q,
    +0x1.3f76d050e1ff04f4983f591523e4693db3e1a646p+030Q, +0x1.288542a1cb0f4fc9cd8b4ab192e9e0bd5324903ap+030Q
  };
  static real c3505[] = {
    +0x1.964cb35b1632e4b23b25b5412205226ace9ff371p+005Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.0ff13ba4979cfc1d91362dd12ae9c2be49f95ad6p+012Q, +0x1.5f0de735d4d546bbe96120b682e3b1a278afc27fp+009Q,
    +0x1.fa96da9977d75863a9277c42298c07ac32776305p+016Q, -0x1.8ed09cfa4dd04339782570a0605ebc27cfdd8c49p+017Q,
    -0x1.e0975b0f575e492d982049e92136ab066774dc0dp+023Q, +0x1.b340cdd67f290e817f47efe5542c34f5455c7b74p+025Q,
    -0x1.f86e870aa07d3a240b2e6d712e6d41b08292d520p+028Q, -0x1.14a4fa414009176d733aa96f810d1e9e951318e9p+032Q,
    +0x1.3523694ad6d27ddaa24ac16c0e48ebf011008baep+037Q, +0x1.1eefb4439953294adf47c3d6caba5950772d13ffp+037Q
  };
  static real c3506[] = {
    +0x1.d8aa15baa31d412b3ed9613debbeeb674deae120p+002Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.671131315df741c3a5c5332b7bff04b07ad88ff5p+010Q, +0x1.6992f49c918a18dcfed5fc022117767af3208697p+006Q,
    +0x1.c36256af17bf4aa926e78b57a24bc8520d5012a2p+018Q, +0x1.287674eb53e3b14c304c04e45e5e9988a6c0b97cp+019Q,
    +0x1.c4adbbc3f4d26c710c0b2a7a0ae513cbd302e46bp+025Q, -0x1.26022e2bb609a4d37ff18254b711f91e50383d14p+027Q,
    -0x1.844a4a3ae0148a80e0be39f221470c8d2bd9ebb4p+029Q, +0x1.15c06fbffed3a84613905a9ffc878c298791acb6p+034Q,
    -0x1.8bb73bcc542b09a061288704fca2cfb587f18920p+038Q, -0x1.d9ace554b25af56ecef4c59e56123521a2bff1c4p+039Q,
    +0x1.6a6e215d0f07d45ffbf7a15f4ec387927da13cf3p+044Q, +0x1.50669e29958cc138f06bb67ab57236e80fb5292fp+044Q
  };
  static real c3507[] = {
    +0x1.29271ecaff200789bb26e95d2a819ba8dc9ea0b9p+005Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.129c969bf543afe11a5e511ceb68ad2f193456c1p+011Q, +0x1.fdd137caf86b67b272a114e8aded8f370b829595p+008Q,
    -0x1.518b80ee0af5dfc9b2c6fd8455e80a6d26d6e6ccp+018Q, -0x1.4cb6d18f31e284e1038d3e9f76ac3ae6e7b52889p+019Q,
    -0x1.afc8171c6e9e675d87a2a72c9139ffbba7e4daa1p+024Q, +0x1.c4fa82363222379a2f137ab412bb808b54887306p+027Q,
    +0x1.682fb32fe29daca64576d904dd263719951921fap+032Q, -0x1.05eab24b2848c67019de1d17f288591aa5dc72f9p+035Q,
    +0x1.a2d644744812501dfd7fd1a2b754f50ec0b5cefcp+038Q, +0x1.43607adc6d4103a8d8b0278d97df0d75ee74a9aep+041Q,
    -0x1.d4c2d6cdc03115d3c07906c4707f71dab368eb66p+045Q, -0x1.9b206f4a64bf7924004d346c8fe7ba5bc67f9bb7p+046Q,
    +0x1.e3cf0ea15547e27c2c42da61b57a6bc169aa3e24p+050Q, +0x1.c10febaa03265798de7efeb16b28b82ae8bdbe58p+050Q
  };
  static real c3508[] = {
    -0x1.4fbe829eee9380268bd2c3cf5f95b7d7b265bf87p+003Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.98380bff4fca66489ed71ffbf69c585de0e05662p+012Q, -0x1.43255e48b6c3fc6d8d608d3f595661067fa686e2p+007Q,
    +0x1.182f03598a520ca7956305b1281a932bb1874459p+020Q, +0x1.83ec6c55430b841c881401587930fe8efe58575cp+020Q,
    +0x1.0bab97e704fe59218d748fbf3e2f55a916f501bdp+024Q, -0x1.1cb8a43590d38a8e4306d7b1751052434bcaf858p+029Q,
    -0x1.e39560846005cc1eb37a69f6e81d01f6fb7388efp+033Q, +0x1.95508cfb9635fc9987856cb8d2c184c487c4b1bap+036Q,
    -0x1.8a5601008fb40f1ceae92ea05faa791b62a36f81p+034Q, -0x1.40a9b2b3b2a9d62560a4240aebf8274f8420e845p+043Q,
    +0x1.6cd75084d33eb0d899add617f32e4d4ddcd84050p+047Q, +0x1.281db5b63f969412c57003c94c6484e0a70fefe8p+049Q,
    -0x1.8dfb9fc375c730f368fe54cf1e29465cebd7e351p+053Q, -0x1.2c96900f0f3d377563511546d8bca81994a7df51p+054Q,
    +0x1.21a30b8785c998dab48dbf81a4bfaa6da2a36ef5p+058Q, +0x1.0cd5e25e77592ad30ba918bd47c77e29f9400b23p+058Q
  };
  static real c3509[] = {
    +0x1.192b6ee3ec468e76409233c2f0908c9e487fb2b0p+002Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    -0x1.c829ae0d2fd4d8bd29dacd48baf085922db6b29cp+010Q, +0x1.81c75c63f4684793783d6865f67811e3ca630e5bp+005Q,
    -0x1.0760d719299ed0a15b2b78f5aa97cb2fff3d1af3p+019Q, -0x1.3d5edc021ef6ff63fd91bc3e0dc7882b1cadaa92p+020Q,
    +0x1.bf20090219be039a5bebce0a9eb205f37b8168e8p+025Q, +0x1.1f99710923eed22b92737522595147187a747ed7p+029Q,
    +0x1.be179d2d020f5eabd96e1cd6e309944defba009fp+033Q, -0x1.dd8d85a090a3aad514934dbdaaae67def755ab07p+036Q,
    -0x1.b2fc08806a59cc522931dd52971846b9ac5a0faep+039Q, +0x1.cf5123e1e0ecd0f21399b025fec78a8c5079dbafp+043Q,
    -0x1.340ad69f1762b2651b37f69959924d3f0352be58p+047Q, -0x1.1596bbe07928a57f4565c559112427a3f13626c9p+050Q,
    +0x1.548c9ec86aa7f83f725290d2d2fc5bec45117595p+054Q, +0x1.9a6611499da64e68206e142d5471bb2a78497af1p+055Q,
    -0x1.f6fe4b02e5bb85c5a9258b7667cee7e7afb4af33p+059Q, -0x1.5ad66d83cdecf09638e1b5e5e89a357f58ad6434p+060Q,
    +0x1.1b6d2efaf6c46775650104c4ea7eacb4f139a32bp+064Q, +0x1.07123472946ba051c34bd4e20341d627d562ae49p+064Q
  };
  static real c3510[] = {
    -0x1.182dfb346dcca1a632e79039c47ed5f76f09b5fdp+001Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.8fe8ed7c3eaeecc1550745bc6ae5f85c7af87de3p+013Q, -0x1.6461fea6a73ec8fe7602b2fcb460c29f4e426330p+005Q,
    +0x1.900addd02e5c7e86fc597ed1b79cd9dc18ea785ap+019Q, +0x1.4b3c2fa87e32d1feab398358f2639365258a9724p+021Q,
    -0x1.5a69c08cf34d3e85a7b8a37b2744ca17aee8f189p+027Q, -0x1.49bdc2f89e5bbe662060386d34c97cee137009bep+030Q,
    -0x1.35ece9a5ddb09ffb0f6e304c80d0418e2e2c6e06p+034Q, +0x1.3d488788a6b926bd66b36349078bb15bb8bd0305p+038Q,
    +0x1.d063e723c5025ccfa057692f0565f8f576a69ed6p+041Q, -0x1.6b5505f393ca2ce6987459bfdadf13c22e22c0ebp+045Q,
    +0x1.6da1e8e19d9fe03a1a74dfdba1c0c412b28ca95cp+047Q, +0x1.0bcb61b55c6ba3b6ffea965b5331a450e526c856p+052Q,
    -0x1.fb5eb0b57e42c8244478d77bb9d56d11966e7b6ap+055Q, -0x1.027f3e475ba059f57d50b8368a133904332d611bp+058Q,
    +0x1.3c70b834a442c81cc3192258c3463f9026da03bep+062Q, +0x1.3f5fa3bee8869c3b306812e5cf9c9076de4ba84fp+063Q,
    -0x1.64f9a1e4c59fcd71e934406811e728ddebeb1775p+067Q, -0x1.cf1a1425f91c0ac1c49e66f1f75f6bb1ae1668b8p+067Q,
    +0x1.4950f203d413d67213f04cc3ab21d45e6f7b3b64p+071Q, +0x1.31aa41512b7ce9e2c9ba4d3f86d3182fd0197b5dp+071Q
  };
  static real c3511[] = {
    -0x1.540a81656b6708453ccf342363d0c8d662b88b78p+005Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    -0x1.d922f1b107fc07c7d635ef8da4286169e94ee1edp+011Q, -0x1.3262a3bd0dd2fc0715cb8a33d373e286d43f0951p+009Q,
    +0x1.0c6c3d207c6db35c7664a137afb6e2c37271f997p+015Q, -0x1.f350d5a5bc134d4d007c675717daeb3414643ccbp+020Q,
    +0x1.749d43dcdb1a70da8aa00e29ad6d42c625584fe1p+027Q, +0x1.281294babfef3d95f96c0f23ad5c0a1a99e41440p+030Q,
    +0x1.6b96553eb8da419d1640a6e8a103c6737e6fc15ap+032Q, -0x1.43454a1da3b5779caae3cc7e1c143a6fc5813dd5p+038Q,
    -0x1.f3fcdd4948f9c47a87cef2cb4fb7954ed4bc3224p+041Q, +0x1.ac590bab59821daf97e2cf6407545a09751a3af7p+045Q,
    +0x1.0b7b21518b4409a1cc2f17bd0853cbb949363b17p+046Q, -0x1.767fa8a3dbbe3e3e3b00db6f0567bec32705c85fp+052Q,
    +0x1.dead4ba14eb37e347f9b25ce4ef1b6db07ff4214p+055Q, +0x1.bdf5b9f7e02fd12bfe6689f1145c3a578cedf4c3p+058Q,
    -0x1.dd16ef3657409539e4c241ef456693e195cd730bp+062Q, -0x1.68fa763bc0de6fbd40a978ba66db5c10095b3feep+064Q,
    +0x1.ac5eb8b988523b58c5df5d294df1f237f295d550p+068Q, +0x1.7f9908c343f7b4e48d8b43be97c9c1146df4ff70p+069Q,
    -0x1.88c2bf47f27285030def49fa4a096e1994124abbp+073Q, -0x1.e74394aee2602e39b5fec8544c1079581fff1550p+073Q,
    +0x1.32b06e48b9d87c9a7d8ab4304c0f668e28458ffbp+077Q, +0x1.1ca9c0b22b90c3a85e40131ff794b32de1d3beadp+077Q
  };
  static real c3512[] = {
    +0x1.54c0c040933faa27e2bde5eee6caa0191f3f794cp+003Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.7f88d23510f851fc1faa615d478ca8266aa5583ap+013Q, +0x1.10c503df2bd421e97a31a3e427efb76b0278452dp+007Q,
    -0x1.503bfe0cf79165ce29baf3c5e15767627d68d5b0p+019Q, +0x1.9935dfb0f8f596386ed37b25748b44f6b26ff91bp+021Q,
    -0x1.18117708326b23bc9ae51337eb1ec9638653164ap+028Q, -0x1.09e15974b5ff989e6cc4cfc6e107342168e9744ep+031Q,
    +0x1.a4eb9a19190e9bed3c5927957c48309a46d793adp+033Q, +0x1.47d139d42de8450772b6aea2b7bf55f05f2a264cp+039Q,
    +0x1.b7e8312f287884307fd9d92b91c0f2d5a03f3444p+042Q, -0x1.eec0cce64e05003af13b8efaf9819c84dd5d3b9fp+046Q,
    -0x1.21614d71cc72b2a91aaabe1d48914f0518e1be88p+049Q, +0x1.f6582760593bfdae0ac7df697d9847478dfe46bcp+053Q,
    -0x1.5a94b3970445204d66408fdf836ba519f5e4d790p+056Q, -0x1.64a214b60c4684e9e632d93b9584f86a38dd9c2fp+060Q,
    +0x1.2f23b9f02114e91151ab95254b90e17f80a99b6cp+064Q, +0x1.65e072a8ece8a21d61dc1f08f256a7bfa69debb7p+066Q,
    -0x1.8ecade63007354e089af42c2b7f228794041fd66p+070Q, -0x1.f5235c06106217b91fc04d9e7b1ab000ab2577e3p+071Q,
    +0x1.1d08786ab144b7a63ead2aea73d581c71774985cp+076Q, +0x1.d568faf15d68c107aa8c98d297fa3976e18eed23p+076Q,
    -0x1.bbd34259adbf3c6aece0f0466a9f7709d8df79d6p+080Q, -0x1.0a7d29350fe89a63e0c20c16a8cf51067f6fe432p+081Q,
    +0x1.2e7b72807dc43fabf67b5ff03ef4f496b865f4a6p+084Q, +0x1.18c21df304547b4397493b8165226a3ffbff1c35p+084Q
  };
  static real c3513[] = {
    -0x1.68bcb18dcc94f6bde7ae90ee8db384c43bcf3cb2p+006Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    -0x1.c550a091bcfc7baf644eefc5e33067144fd884e5p+002Q, -0x1.41311cf901f1d0e6fd36df715648283a23cbc01ap+010Q,
    +0x1.1ea06bca4901c6e655ec3b6ca627c325ab2d4291p+020Q, -0x1.50103f455e236eb6d3c7b87801bc117001e013acp+021Q,
    +0x1.a096b9d289e6110724dc7902b74f2223f3d9dda0p+027Q, +0x1.002f548d9a2f32174615cbedbf607a8de1d79ccdp+031Q,
    -0x1.d325b5e5ec25bf201aef481c3d6afde0a5797754p+034Q, -0x1.607bb20231b2aedf57a5998b62d95cc4f925f09bp+039Q,
    -0x1.42acaca0cb5de4638e75752d779d5da3697a7b8fp+042Q, +0x1.2b364469b4616e949cb3f9d73386f6f41a444467p+047Q,
    +0x1.dd33befc4d7c92f0244d7200f509d735afd7936ap+049Q, -0x1.5a47ee41947811c1739bf3718e92430018b0b052p+054Q,
    +0x1.257c09c1b032f3044f3127aae4f0f5f2c25fe4a3p+055Q, +0x1.1dbcf7e7805f14d757ae7c3a2c5e49022edb4b3bp+061Q,
    -0x1.5edf7a79184ce94a10ce10f1a5742d33f9175711p+064Q, -0x1.564cf2125513f01a4b268b7a589191ddb2bffa60p+067Q,
    +0x1.4abf8cf254e3a51237f18a3cb0e55c2a5a6db139p+071Q, +0x1.297a0f14df55c15ce4461cfd70b64a4177160883p+073Q,
    -0x1.4d924b700cc325037aa10dc39708f6b5407dce5bp+077Q, -0x1.6fc9573dc16305642b51d43822013b0fafd17734p+078Q,
    +0x1.8f578b6aaa4e4fa2f34e3e75fd2bc0c39ffa35c5p+082Q, +0x1.349cfd29e512332bff19a018e6e01e3de1c4a10ap+083Q,
    -0x1.0f18e9f81e8ae925c5456baa6bf8a8070fb30599p+087Q, -0x1.3d5fd78d49e002e80318b8bf02cb0f0e9bd7506ap+087Q,
    +0x1.48a3f836d9cde0f8ca04a103871f94be0bd9d48ep+090Q, +0x1.3109b3c99b86dd12bbd6e787341115770f22a8c8p+090Q
  };
  static real c3514[] = {
    -0x1.0cfa0e8af19093fe5d96d6bfe56df1388772dfb0p+003Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.6c3ff927cb7cc7bfe5ada66cc5de2912b1679664p+012Q, -0x1.0854e5ca7ed6a8b0b9cbeac717f88e90b343e3c0p+007Q,
    -0x1.8698e7b145ab6ee68197c3f1ec154ab3c1a79a2bp+020Q, +0x1.6d9f827781cb77b83b418fb8f65cf63cd18cf704p+021Q,
    -0x1.ccce419f04032e7b65243f747f0c2edcd35dcb58p+026Q, -0x1.29957d79e8dd5cbadd678b689e3494dd2ea58a48p+031Q,
    +0x1.76cb8479b36d98abcd5405fca4accbae116a654bp+035Q, +0x1.c46f9c7630fd1f14bf92f947e2e25b5484c4db3bp+039Q,
    +0x1.86090ab593c4cade2c8d81ea9255c295fd7bf0f5p+041Q, -0x1.aa40b05a796f3d0d00e92a2463e14eb54a114051p+047Q,
    -0x1.5ec7008c4a0fc53fef4ae4c0de3697a3d539ffb7p+050Q, +0x1.14ac11886bd7ec82054661d6d0ee53c7aa59e83fp+055Q,
    +0x1.21a122d3e4f1fd1abd3836c1e4886a8be495b391p+055Q, -0x1.03d16040937b3d8bd54e6d400c4dc24b8ec0b70fp+062Q,
    +0x1.9e15765da82e1704b9057d4736d2a74046618059p+064Q, +0x1.6941e4decbe056b290ea0500924a3cfbbdcfc5bfp+068Q,
    -0x1.1c352a579b5b7c78c1df80787450a774d5f6ee58p+072Q, -0x1.7657919fca8d846723456e954c6e29f21837f572p+074Q,
    +0x1.810c8cef383129c0243bdd2af1bb9c274ecc8044p+078Q, +0x1.1ef0f73f4d63ae7cc81904e4c0315ad8ada4f9c0p+080Q,
    -0x1.3e18b157a90723aa17f2f16fe5a5a7391044a57cp+084Q, -0x1.3da3e0daa3f245eb5b5fb92a361df1eaff9c95dbp+085Q,
    +0x1.4898f617a4eb463043be6e924e9e1039ea7330ebp+089Q, +0x1.e2ee57408e139e7ed13bb768283814c90eec6b35p+089Q,
    -0x1.8bf41c7d2153f75f05facd78062dace9c8de9602p+093Q, -0x1.c6190400f33eb9d6c012126bd04fdbc7bb108dd1p+093Q,
    +0x1.b0c8016757560092f857820402f8f3dd349a5108p+096Q, +0x1.91b30b0d7f0f7fb5d9435fe220b50c8efe07de02p+096Q
  };
  static real c3515[] = {
    -0x1.ea2a1ac6e3101effd0f43d7bb8677021dc916dc6p+006Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.13383fe3912a4cc3823720d61304dd3ad2e007d2p+013Q, -0x1.b333cefd4fdc3529fffdba3bb00434e107b6d469p+010Q,
    +0x1.b8385c3928ce45f0d02a735fb765873fd3cd0756p+020Q, -0x1.8eec63e8c46be79a39f83bed5dea1e8085fc8d86p+021Q,
    +0x1.68d56c14389910d991fe0296a70fe280fb5a1d0ap+024Q, +0x1.78e87b0000fda1a185ae27af001da3353f4f67f6p+031Q,
    -0x1.01a7efa313fd170fbe13de43436569256ede32c2p+036Q, -0x1.3a54f2a211865571a391002af9f8dcace476a71cp+040Q,
    +0x1.eaf7dbc732708bb5c6f8c1d4d91d6ae227f3fe4ep+038Q, +0x1.45b9cbc28e675931df968ca742dc09eedf454abep+048Q,
    +0x1.da836ae59925fa7ea4267a4b98b4887f0b9bc624p+050Q, -0x1.d46fa27eeac09893aa714096544eeb97f4a8518bp+055Q,
    -0x1.4466145e5b6fe48176965abcaa95d4f031d8912ap+057Q, +0x1.ecacbf23314fa0f38e4e42e56aa20c2d466d568ep+062Q,
    -0x1.af26cc792a688eb5fb06fd61bd05b6c6ac9fa0afp+064Q, -0x1.852ded229b091ccada1a7a54f77fba83e3b08fc6p+069Q,
    +0x1.d867a1b559c2db0ab9636f6cbc760e795233c147p+072Q, +0x1.d3230b2317185b9325b276cb3014fdb76fc56345p+075Q,
    -0x1.a37bfdbe22bd1de7e69f61e467d23d230eb4ba0bp+079Q, -0x1.a9eb3db4b2b12b1c1f1c5b34bff00bd49c963a5ap+081Q,
    +0x1.c2fb8439e3badf23d9643d87bea9141188fae856p+085Q, +0x1.237b4f11bd58e71fa6e10a9c286d13d73fddf483p+087Q,
    -0x1.3c3facbb077c6e6340afa1ffa3bd846d38e1856bp+091Q, -0x1.2363ec9c0eb1d1cfc3ee51b5f406c0f4c6f29d7bp+092Q,
    +0x1.1ebb71aada2b00454f47149eba8c322af894d6eap+096Q, +0x1.93b4782fa2644be642d55d27ba44bac9482ad110p+096Q,
    -0x1.3552b664486c68a8bff04a53f451568ac74ce6dep+100Q, -0x1.5c5d67eb625ce96b991ae4d90aa8897e2ab86ab8p+100Q,
    +0x1.3232796e03ce89915c34d611c52295dfd97db3c1p+103Q, +0x1.1c34d7a1ddb3ecaa892d9a3fecc8bb0810cba350p+103Q
  };
  static real c3516[] = {
    -0x1.59ac494bdfceb74c4146966a85154b7ef7cb54b5p+005Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.0a4082161cceba2f4a701fe99de1462685c0bd23p+010Q, -0x1.3758ae73feaccd0a2f02b5d4ba97e192d80b533dp+009Q,
    -0x1.8f66c10aa33df2782a432dfcfa86c845bdbb1f04p+020Q, +0x1.63f46a971c43e606d3cf47ba153359ac2d4eebc2p+021Q,
    +0x1.f11e3f23b198043a84abcb7bf449b40580ea1ba1p+026Q, -0x1.5df238a3bbb516cc4142841b8575c1b302db64bcp+031Q,
    +0x1.c089b27f8f4f6dba1ba5193c00588caf1a8296dfp+035Q, +0x1.3f1477cfa4af8251b5fb8f9cf7a2cb88627ca924p+040Q,
    -0x1.2c6b3e1d0629bba8f37268faf04ff71f6cb2342bp+042Q, -0x1.6a71cf34c726bc35f0de6ebb2474ab26fa149942p+048Q,
    -0x1.8c437b2c2a18ccc3c92f10b223626cefa16f42c0p+050Q, +0x1.1f5fc0653304a351d4fe370ce4b275d150866c4ap+056Q,
    +0x1.096cd5d7024ff2e540dc0e70e5e8f8ebee9424eep+058Q, -0x1.5013c3f8b83ca50e8c1409149c9f09bc6b9ce2c2p+063Q,
    +0x1.83305007a99ced9db32ff4764203b1ea0bbf9d52p+063Q, +0x1.2a819401378821da75cb825a1cacf272bb344b54p+070Q,
    -0x1.033ca2b0a8dc866782b36faba78a79829774773ap+073Q, -0x1.98bed2fec4d054b5f4ba93af0de45b6e6593e524p+076Q,
    +0x1.31cd9db8356d727c8402e39438f4ac3230ef73d2p+080Q, +0x1.b15f464277b37f3a3354d598faa44560f824d02ep+082Q,
    -0x1.a21ab8991c1652281456b86ac46967f3578ab6c9p+086Q, -0x1.6218943400f6be4c5176e2b847df8643deb00a52p+088Q,
    +0x1.7a0c5c32345cd589ed49f28e8f0e023d0540c406p+092Q, +0x1.b73c29517e67e3a9c19e3376c537a64cf49df4ccp+093Q,
    -0x1.d00e0d5d6cb65ce08f8cbda10091cd3a7b046aacp+097Q, -0x1.91802be93154cfe2636ba1952bb5b54139e70e6cp+098Q,
    +0x1.789e697efe88b9a9c4ba06d1a6979d74dbfa1907p+102Q, +0x1.001ba87c180362f5b4f45e248c2770294b448bdfp+103Q,
    -0x1.70d84a3d2ef67b944d5755ded29d4c09d1e5cea5p+106Q, -0x1.99398586ce2ca7669f122ce544cfaa69c835e990p+106Q,
    +0x1.4e40d57bfff89105418c5642eb8415793b6df03cp+109Q, +0x1.363f5f61b975a03913c654fe2ed8a662e7f026f9p+109Q
  };
  static real c3517[] = {
    -0x1.016d5f1494f4d5b6754e4922475bd6cc4ec3b9f3p+007Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.2167147820bfc57c31231bd18224e21f9380dfc1p+014Q, -0x1.c8f38eef84eaf833bc5c6837f5226aeca22f9605p+010Q,
    +0x1.12b1583030dd3595424c321ce193581fbc14ad72p+020Q, -0x1.b4f8aae6ea989fcc747b7cf65563624785ea3646p+021Q,
    -0x1.252e51403074b430057e6e29382cb511243916d2p+028Q, +0x1.f461823e13f2a93d1608185006d12f123f06556dp+031Q,
    -0x1.e7cda6045fa5640119f9f4f3080f03065d8b3c06p+035Q, -0x1.f31319321d0e93a407fe305652bcdbee1b4832a5p+040Q,
    +0x1.8b5300e5c0d15deb89a8acc567e4da87253609ecp+043Q, +0x1.361b89ab3b1810b0f85fbcfe47c5870295bbc9e6p+049Q,
    +0x1.84996067884fce0f74df3e02ce3e0d3024119912p+050Q, -0x1.0e303a10e4d5d36115e7d1ce611d0c8dfd4cf81bp+057Q,
    -0x1.05e6c43c4ee64508834babcf08ea64f700f1a629p+059Q, +0x1.5da94dd614e6a4914ea35dbcd0e51e5677b848f1p+064Q,
    +0x1.b0e110a9004c69947a98cd4872d1c6ce7d32eff9p+063Q, -0x1.5ad6378830d45ed1e01e57003a77fe2fd25061f8p+071Q,
    +0x1.7f9cf103934c96889eda7df9d57c137f62726872p+073Q, +0x1.0c4be6b799726b8902ffc0abd3d497b7169d1ca1p+078Q,
    -0x1.3c9fdbfe2d1bd0670102380e6c54378b04a4d871p+081Q, -0x1.4637ee9099c2fa5db44c2da389e06e6a52e1afbfp+084Q,
    +0x1.1266236542135731a4cb329c2b8162b1a13c6341p+088Q, +0x1.37b536764ac1ce065144f22ca8b76db707b8a58bp+090Q,
    -0x1.3855207cb7e9576c89e381a4df49ddffd8df223fp+094Q, -0x1.d07283c96188d02df40567e0a4b62ec370f6a067p+095Q,
    +0x1.ee18cc9eb86c03b575ff84557938e33740d37e19p+099Q, +0x1.091ed4401f33fecf40f7d7ae110bfd4f7bd45d50p+101Q,
    -0x1.107435572d8c4e17dab1c6a8e85232a895450f7bp+105Q, -0x1.c17ab2839307358804b0ce0b6a1340c69d3c4754p+105Q,
    +0x1.93f64e36365fad120faa54bae6fa804a9b58e42ep+109Q, +0x1.0b83353fc833abcd3d51155d92d870e1b7103281p+110Q,
    -0x1.6d6234ae596e118046a3347d0cbd2d7cba046434p+113Q, -0x1.90bfcabb8746dd50f4a1dbf347d4dfa6d3148643p+113Q,
    +0x1.33f25a56b05a9fb34f415a27d9bdc9c8a16258acp+116Q, +0x1.1dd48e0173a785e188af0214f3cd4a1a62090135p+116Q
  };
  static real c3518[] = {
    -0x1.70f1da916d824c49ad0a877873ec45e14540a0a9p+006Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.18a431a18b1b0edc5c1666a212475efa0a4c63cdp+011Q, -0x1.486bfde82519634de8a22bacb8d5fb55bffbc728p+010Q,
    -0x1.5af40f47ba4bff8f30a287baf83e1bbc3588321fp+019Q, +0x1.0d7d9e3a57b08e7ef0f56cb2c445cb9de37385fcp+021Q,
    +0x1.f4dd9ce3ef820acf66116b4952aad6a8ba9819cfp+027Q, -0x1.3021ce9f2064d6ffd04fd81342fb56d0eb39ab5dp+031Q,
    +0x1.44d1cfcfd101243a55332494104e3a782661ea7bp+034Q, +0x1.471ee5ad70c40cf3099c6dd481efb71d8c1fa2bfp+040Q,
    -0x1.33221b980080525685db22c0cf9420b9a25166d7p+043Q, -0x1.b8523be86c9f5b2e4571dff47eb6664f3dbaf17fp+048Q,
    -0x1.2e3c8d1ee6e1e768b5993acd552dccd1feac2188p+048Q, +0x1.a167cc256124511518e0c5348e27e10a9f8dc0acp+056Q,
    +0x1.6ad9f05d4863ac160e0ed6575356ffce03bc2846p+058Q, -0x1.27a8aef732c78f3c0a34b12d2201477be366180dp+064Q,
    -0x1.f4e465abe5b3bc6a24a73b5408ad8e28bd7f15c1p+064Q, +0x1.439319f04c103fa463f6b2ec09ebd972ee75a137p+071Q,
    -0x1.84ee92203a655af657eaf148b763a417f97a072dp+072Q, -0x1.16e3ed56fbdd77d81ba26ba0720a742324caed8bp+078Q,
    +0x1.ee823dd088efeb879a6d0c47ca824093547a29d6p+080Q, +0x1.7e7a87c97a612f58c02ca466ce53430e7f294c91p+084Q,
    -0x1.0e59a4aa1df257035152990ac297c18db01e278fp+088Q, -0x1.a2a629cf5185be5ef75588d1f1fbcde9ef0a7551p+090Q,
    +0x1.7af6059b94add831387c3ec35ad257dbf77dfeccp+094Q, +0x1.6c9283e6bf39e168469bbf44c00c779d902141a3p+096Q,
    -0x1.74a69ef38918e95235bb553ea158e256d27ee97bp+100Q, -0x1.f413fdae17361f7f213a4daaf9d552d901eb0e75p+101Q,
    +0x1.0746c98dcb041607b32a14e41850528c6e9b586ep+106Q, +0x1.08ffbf39ffcd9f18cc761efffc3d412c287276dfp+107Q,
    -0x1.08aef314f472130c4a9473d4e46a0747f3b6b20ep+111Q, -0x1.a4038ad210976a1d1cec49fbd8b21f05f01bf825p+111Q,
    +0x1.6abbce504d78b4b18dbc8e6cf8eadc542e80e92bp+115Q, +0x1.d62af6590bb94e75c34250ee4ffac112aa1cd63dp+115Q,
    -0x1.3247d71ecdbbcb04cc61bd9ed9bd4322bc3e82cep+119Q, -0x1.4cd5648d98e8a57844c3dba4e32876cdaf27eb88p+119Q,
    +0x1.e55b808337cbb1508c80aa6bfcb81604bf71741ep+121Q, +0x1.c27fe4a7119246108d0766906dea240b769bcf6fp+121Q
  };
  static real c3519[] = {
    -0x1.e9ab444c36bc85b5580f382e00401e5fc9059cddp+006Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.26411ad05bff71e928854fa03c39ec1209395785p+014Q, -0x1.b2c414429f4defd41a4897baf7bd026291a74f39p+010Q,
    -0x1.f480381d62dfe7172fdb589647c6fc9757c40567p+018Q, -0x1.2022f4b31e24531bc6b2ed2ecf36769bc26e5e43p+021Q,
    -0x1.22ddbeae0a57e5f5af1e7c183638d85fe923c92cp+028Q, +0x1.82481003f8f19c5168a5c5d92f8219ae292afb3dp+031Q,
    -0x1.9693a6b31de5828a4056959b5d1f99f6bb7675b6p+032Q, -0x1.bb8879790b3cc0813f36ec19f28a8a322352c63ep+040Q,
    +0x1.a86f2c05dc322f0fb99b2cc0d5a2e9c5d915080ap+043Q, +0x1.3e38225a07c5573659dece382364a1a49a2e9d74p+049Q,
    -0x1.9f3fc34a21107b2e7cdfb63bb7e4a018e749c770p+048Q, -0x1.42833ce5a6a31c1bf64c11ee591922ba34356996p+057Q,
    -0x1.cdde0795754addfcdcfc4399e96110b06d721acap+058Q, +0x1.eac3c5e385c12268dde651a5c665f7c3a8dd8a7cp+064Q,
    +0x1.0a934f49e13acc9fe89245c7f7564f6ee224d405p+066Q, -0x1.2239c15e40b45af85d456308b1941556e02614b5p+072Q,
    +0x1.3502357a2c96d7c71ae5074d9d9c2029bc7f4507p+072Q, +0x1.10696283611cbb0594f7ebb7ad78886c8cde8afcp+079Q,
    -0x1.681f49530ba2c5f472f3dd5fd1b6a72e26622c18p+081Q, -0x1.9abc75c9b6a007c6559d0a3ca3ec2a6da06c56c9p+085Q,
    +0x1.e46702b6839fb823ff182aa5bf13e10b75269331p+088Q, +0x1.f4365522e8f1060edda8f45a61b4136ffabfc977p+091Q,
    -0x1.928f24108e3e626c68d0f7c1c6fc32e6ac5e37acp+095Q, -0x1.ec1c5e19c0a4d88d4731d623adab72ab2d25c055p+097Q,
    +0x1.d622c5957926e64570be4e716da23c327a465effp+101Q, +0x1.8506b6183766cb47f6d9465fe3fa7ef396e8ca5fp+103Q,
    -0x1.91c6b3f15abbd75a7713e8419e03d9bede51b484p+107Q, -0x1.e87b826df5513c03ce5ff36d4451cde59759e123p+108Q,
    +0x1.f9bd8d5ffb0924a10f257b213dcacab097489033p+112Q, +0x1.dd533d3db33f4332c7e94d940f37f9eb4d841bd9p+113Q,
    -0x1.cc8682e9e73072c44f8f5fbb71a11b923a1d1e14p+117Q, -0x1.5ef0cd68a01d0c4a7b4626e8d10756f0d6876f48p+118Q,
    +0x1.21492f523b2a88164d58922d5b95a785692f839ap+122Q, +0x1.6e72850355d7c153e6a9c1158669bc7189f3c72cp+122Q,
    -0x1.c3f79ae716e436704226f04a7556f8790ebe6d8bp+125Q, -0x1.e63fdd61e38265adc18a53b94c422b310f7361a4p+125Q,
    +0x1.4d9d4f02442b596a5613fce595e4336f2692fdf2p+128Q, +0x1.35a7976c8e23dfbafb9d4813deadac5505e00d97p+128Q
  };
  static real c3520[] = {
    -0x1.126fd8f049d2b37df175310664806d11ed3cffd0p+007Q, +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.6b90f4d41482e265b63632dd39a7034dcfd52257p+012Q, -0x1.e6eb22c4b30e1d84a4c77ea38adc4360c6c7d180p+010Q,
    -0x1.91639d188bc9d9c206035ce9b19fb734a46cbf25p+016Q, +0x1.253aa3d88d7d8d32f8fee3ebe5f5277734847c84p+021Q,
    +0x1.35d7ad1c0743a78c4d0418945d0067beb5ba9106p+028Q, -0x1.6c9e7c8482bd6eb49015b4925bdf8cbae1daa881p+031Q,
    -0x1.1bc9f32ccfa5017d68903cd0cf332028aa0d930ap+034Q, +0x1.be606d8345180a6796937d21d57685474ddafd07p+040Q,
    -0x1.85c2f16778795be1d2c0b5e08c4c07307dec8e92p+043Q, -0x1.575b34fe1931d3fa2717a12619e29808fc3e81cep+049Q,
    +0x1.4b464aba4efe414311034e3d0f5f62c6e33d389fp+050Q, +0x1.75ef68ba6fd7a7d33cb68963d7dd626e72c1e7ccp+057Q,
    +0x1.7e814449179c02b1e6f597344a61cffe1ce0b0dcp+058Q, -0x1.32aa9fc46695419fd73fadac7ae3d726d76163d0p+065Q,
    -0x1.6e7e6dbd658ec74b7c169b103584fa684e970703p+066Q, +0x1.889b6b33bb4bf119db04ab89ec7c305713b02428p+072Q,
    +0x1.46233a0f7be44244fd0534721a967fe4d46f9ec8p+068Q, -0x1.91069936b75a79170cc9d18fd1312c02d52850c4p+079Q,
    +0x1.6be068beb1f224e25caedad92d0968db4f069e6fp+081Q, +0x1.4b36af2214edbc3b0500cabc75cf01133dcd1f58p+086Q,
    -0x1.3ae949c24b3aa2907fc66e3f53b548084650629dp+089Q, -0x1.bd9dfd8f8c7a13a596bad5faf0e0e9c2d0197664p+092Q,
    +0x1.37ba91510014b094211077eeccb0e21ef1df8cb9p+096Q, +0x1.e97d7f198d68a8da2e274bb2ed40b18795e3d378p+098Q,
    -0x1.ac02bc47686812f165292775a094db4d86863b03p+102Q, -0x1.b60b819b6a9144cb56421f31d7bc7e9b5604f1c3p+104Q,
    +0x1.b08c36b77545f84fbfea32cb32ace41739fd91ffp+108Q, +0x1.3d2013cbfb58b0664b6f7ac30e33f6734f87c0afp+110Q,
    -0x1.47ebed5668eb4deee155f5c783759e4dbeaa9431p+114Q, -0x1.6ea68ca2f6bcbf6521b9ece24f5da1944469fb98p+115Q,
    +0x1.73d538121164e704abae4e86cb1b82130a5e91e2p+119Q, +0x1.4b5562aa5dd33fc4d3c2919351aaf9f117f8524cp+120Q,
    -0x1.3425236eec7b769aa412c5395631ec31c4e7521ep+124Q, -0x1.c4257885b22919b012ecc230f016a767e097c4e4p+124Q,
    +0x1.62d4e29af791eeb696643555207b8b825ab113a8p+128Q, +0x1.b7587d5afc61cf6ed760178c445f5318f5da0af8p+128Q,
    -0x1.fe9c6095bc8732d5fbf7362d9a06d417123c66aep+131Q, -0x1.0fcbdb4fc1b7f4fab205f6c8a35f05394a824911p+132Q,
    +0x1.5c2aa04b8999a86b579237fa78377590461614efp+134Q, +0x1.43295c596143cae7b119c3cc1e3cc9b4f0a0f9c6p+134Q
  };
  static real c3605[] = {
    +0x1.a11d65c6cfcfab2c9f56db6c6999752a76b05d22p+005Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.21aae91ce492761b9eb3c381f6ad5b37d1bbfbc9p+012Q, +0x1.721980bf2b2e173251769b56e0ac058f472405d6p+009Q,
    +0x1.11a8a021f8912e0e3418d6796a703631007b7f93p+017Q, -0x1.c5532639e2440fc603f20f4ea60116a14437ad6ep+017Q,
    -0x1.1ba0fd05c45eae45aa0c00684f63e31a07b891e3p+024Q, +0x1.f4cdf56f231c732c07bc813dee22771c806153b9p+025Q,
    -0x1.46e81128c1ef8df01107802c2917bd23274eb950p+029Q, -0x1.46141c66accb0a7260d04275298ab2869bd5f91ap+032Q,
    +0x1.713fa5ae57467732241f8b1c54e6d27a4a5319d0p+037Q, +0x1.572f55e64d542ec4437b539a7f937842e92664c2p+037Q
  };
  static real c3606[] = {
    +0x1.425236417895c17c24b6b765fbc90ea0a2518580p+002Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.46e674ff8c43f8162dce6e1b4421036678c51deep+010Q, +0x1.d64b0e13746e59c8211d94089b95b5b9ccd2efefp+005Q,
    +0x1.f0f68dff5f8b4fa6102e7f46fa58ae935c40c82dp+018Q, +0x1.52e7ff7461487f6a2114fa885f6b932b7658cd2cp+019Q,
    +0x1.087297ddd915b323c6b95f67c4bf6b1b34de9e62p+026Q, -0x1.5a1307c350d25a2b6e9e6b7c7b18754f8c227b52p+027Q,
    -0x1.b7a691005fe3d6d7429bd360b64daea2d5b9b0b9p+029Q, +0x1.4d6aa31fa9aa3cba01e63d9f369bdf4855361a80p+034Q,
    -0x1.ecac86a2e9784d87985ee3ab3acdf1d0561a4e23p+038Q, -0x1.2223ada89fa8eb5ab65bf07e073b9fb26dba720ep+040Q,
    +0x1.c249e7256669a3a07162f753f1a03dc0b835b61ep+044Q, +0x1.a281332397f544d3c9cdfcbef2364236680a6405p+044Q
  };
  static real c3607[] = {
    +0x1.341b13a8930f7b99f69e9410adb8e2bbb83e1f7cp+005Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.20c026d3b067cdfb3d6cf0d7043199c06b839a6dp+011Q, +0x1.0f89fbfdcbdeb903ea32d495d371fd0c082833f3p+009Q,
    -0x1.8a0f09b70dc37538d2907cd83678b5645d8a57afp+018Q, -0x1.7d3292bf6e4d33b4e80b2572fb678d0d2bb5ffccp+019Q,
    -0x1.0b8159a0184a3a83210290aa92896fc3fd979a0dp+025Q, +0x1.083c503f9d95785302d3cdd4e49e8c3ffe0ccad7p+028Q,
    +0x1.a5b2e144afd37194872a4aa8418fcc01f29d93a0p+032Q, -0x1.386bef4979e3bc3f0b8b68fc4c5efb0e8395e9b4p+035Q,
    +0x1.05701af9389fc88cd850f75d79eba01ff6df2f19p+039Q, +0x1.895520e571850781079b18c0e00d102fa4aab0c1p+041Q,
    -0x1.24f6c64e22c84feddfb57c8e7bcd3a32acde4d21p+046Q, -0x1.fd957ab61376babb0dee3b50df583ade95896909p+046Q,
    +0x1.3023990aa38e9b63553439518395521c4c8251e2p+051Q, +0x1.1aabd06b02bcf2309be7b25721916983c3fba33bp+051Q
  };
  static real c3608[] = {
    -0x1.e9fa536a016fbdb78d4a7e5aacc324da846f0016p+003Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.bb2fb70c26c020158fced81ba3f08456b972baedp+012Q, -0x1.d72767dc85b958e4cc0ceec72a24695fa7b23cadp+007Q,
    +0x1.49293ba2560634a5c32ed64fa906e1b9ab0642e0p+020Q, +0x1.cd2ea31fb481e4dbff831e3e5aca52596b0a4500p+020Q,
    +0x1.678ac696c6685db3229cae72f434e7dbbbed45a8p+024Q, -0x1.5b08203cd577198e48e25475a7155c11c3aa24dap+029Q,
    -0x1.2e3df368a205e0bc14e3636d732d8e050cfee342p+034Q, +0x1.f852fa6ab3fbef2e43e1b04a1825e82258e50b20p+036Q,
    -0x1.4a16669fd51ed6fc4d1c28c5d91d40a75a33c569p+036Q, -0x1.97394cbf3e33904f62be4286934d6993db409f5dp+043Q,
    +0x1.df01cbf51a698e669f8669ec530ce30ba7eae455p+047Q, +0x1.7f448a402dd4b9128d7d795c3784ef82fd317367p+049Q,
    -0x1.07b77bb1efd70b04ab1d3673c44167e936da27cbp+054Q, -0x1.8c296a8f2ffd9eda6c63fa0d3a6e0b22b39b0589p+054Q,
    +0x1.8337a7103ab1739c52922076b0d9398585dec8b6p+058Q, +0x1.67e2a552225fe80f030266a9a8d71207d0e2d5c0p+058Q
  };
  static real c3609[] = {
    +0x1.1758a6166daa9ff84358a241b3baa34950cbe1dcp+002Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    -0x1.16a5846d45cdde04aa19d84f524f9f839f5be285p+011Q, +0x1.8894e9e34fa7015eb0994ab98e44ba0cb7856f67p+005Q,
    -0x1.3d06b07dc94a037cde740a61b8aa5ca88a00c05fp+019Q, -0x1.7012a45ec13102703f749da54944b1ee63709ebfp+020Q,
    +0x1.f31c6607698f69fb745d8998ac997769f232a5dfp+025Q, +0x1.53c515ee23faaba260ccf0f3827e0dc48896f69dp+029Q,
    +0x1.0fd0970b4acb12ef19173907dbe49b37f811f1e7p+034Q, -0x1.20319206c34dccef56772d5f4dac74603378a554p+037Q,
    -0x1.0305a735dc0cd099c80416d9ac9e4e864248a6f0p+040Q, +0x1.1d4fefa0368bb754e9edc61a9b295439584c5c57p+044Q,
    -0x1.8eaa0b6b2957159c4d0ab3c6cf3c6260582a9dedp+047Q, -0x1.5ca4b4d3c25690fe48927d64fd38e5a049ab2b24p+050Q,
    +0x1.b822c0c3b2bebef4538e5a2ad673023f08901a0cp+054Q, +0x1.068ea7f483cce0072bc792f19293f9f672311024p+056Q,
    -0x1.48d463491a1ddb6faca799e3f43f93f53568e3a6p+060Q, -0x1.c3ada21614bdb61f5c9ef94b7e2a881f09060509p+060Q,
    +0x1.766652997cc21f2cf0f201b88748d12c0871d927p+064Q, +0x1.5bf8ee64430ac6b8483a4f1c364e3237da101ef2p+064Q
  };
  static real c3610[] = {
    -0x1.1fdffc09a8ac56f4773246835b4ebdd31408972cp+002Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.cf866c1187d9f9cfcb9e59a0875d9baea6cd88d7p+013Q, -0x1.3c9006a94e6537bd95eda407df19bb06748535b9p+006Q,
    +0x1.f52b5932c9304736ae617f3322c8dd946ab89d02p+019Q, +0x1.97e857741fe70137bb5919f171d51f03826d7209p+021Q,
    -0x1.aef044d821600d53d4032a3c574449c20a858d55p+027Q, -0x1.9f6e0501ce59361999e233bf981b10219c434902p+030Q,
    -0x1.9e69dd5f9c6dfe67163df2208561e8aa82c0922ep+034Q, +0x1.9816596a7e509a4229f2bdbfa167818e1d5509a0p+038Q,
    +0x1.2d8fed5f21d6f5a2fce13e715893dfe4d1226d49p+042Q, -0x1.dcff2e6f024fd32291094eb6fa2058361235b35ep+045Q,
    +0x1.0662f0224bd39a1a4afe8e3ba3f8acca90689874p+048Q, +0x1.66985aeaeaaaf98b7b766c636bb26196762dbac0p+052Q,
    -0x1.602d908821487dbbf5faef1d178536ecd63d4cd2p+056Q, -0x1.60d76c8d5fe14b6600863d58b84c2739243040adp+058Q,
    +0x1.bb49b123726ceadf3d9c6065eb02646a60c82d81p+062Q, +0x1.bc019b705156d146016d8230c461616fa1da1015p+063Q,
    -0x1.fa83f05e431ce579c448ab42539a3d5691d9afb4p+067Q, -0x1.4792f4b4acc7aa02fb8ce371c1659e7114bf6043p+068Q,
    +0x1.d8a48aacef57502d0ac31851cbcfe26d8868862ap+071Q, +0x1.b747e6c15baaff6699b752fa55ce187faaadb848p+071Q
  };
  static real c3611[] = {
    -0x1.6f0769e0ea0d989ef840c6a79674a0e1cff874d3p+005Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    -0x1.245892ce1aaeb44024621ec1ed4a65e9ff937dc7p+012Q, -0x1.52e26f855b7d0ee3caad9a4ec7c94c82cffb9f2cp+009Q,
    -0x1.3dfd85c1a5e4d5a5a827446e93391953403b9d0bp+013Q, -0x1.259d3bd7bc9861b1a32a9da5ab94e4cda88a968fp+021Q,
    +0x1.b9de6cf674d10ed07b020fb0d00e9573a13ab5bfp+027Q, +0x1.62701a736feaecdf0d7682233d3b9876881c5875p+030Q,
    +0x1.f445b4d08e0515540bde92c4a275c074e6403281p+032Q, -0x1.8b1dbad3a7a421064eaf954bede2ee999af4c6c6p+038Q,
    -0x1.390884f07ca5cff649c1754dc6679be41d41c4b3p+042Q, +0x1.0b22ee383812e9b50aae9d10458229a3e2c1e078p+046Q,
    +0x1.12eff21ec2c66038a773fe7ae1c89c5f5db2efadp+046Q, -0x1.dc7b14dcb86d89ea69f81917a470bfc4845be593p+052Q,
    +0x1.3ecfb8435a5904cbecf20e22dde5108fa15630e6p+056Q, +0x1.213b161c2c6ad6f464215ae3e8d7eba7445b7a64p+059Q,
    -0x1.3f2cfffe55d0b182db88f18d3aaf36884f0c6084p+063Q, -0x1.dd15813a0d9cbc450643431111d86513909a7aadp+064Q,
    +0x1.2201dd57fb5f95497ec716c2766b1a8162292774p+069Q, +0x1.021975f032b54da3926b52210e08209950344ec8p+070Q,
    -0x1.0d779e53ddf07fbec177442c3c1b88fcfb8305d1p+074Q, -0x1.4d87c4cd7a28752e9e1f4b4c455ddb9888769096p+074Q,
    +0x1.a9f17c0b09cfabc2025a5736b946b33051193156p+077Q, +0x1.8be0b3a6b4b56be931e25e96c880488b5d08e22ap+077Q
  };
  static real c3612[] = {
    +0x1.cbf5dc0f475d70075c347156b57ef26dfad3692fp+003Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.c72d1ea6b9b02d00c7887153766c7725033ea7adp+013Q, +0x1.83bbbcf1cc7a96363df7b653833d35200787a6c7p+007Q,
    -0x1.8c281b044f9635579c4033ead52bf515868e41c2p+019Q, +0x1.ffe77272a3ef121b5e3798963d052a7be40bd344p+021Q,
    -0x1.6a4ad469e873f7f6b3e39e774396e1b327b7ecc0p+028Q, -0x1.53c403af3c07dfaf80299cf329519fe2e5f3c98cp+031Q,
    +0x1.e8f2f2bab9c504442925110187768510d00b1cf7p+033Q, +0x1.ab71886d1d35c9b1e1b50af82e5d9d93ca6798c3p+039Q,
    +0x1.295a00c7c74eec9b53aa140d8fb9a4526599c68fp+043Q, -0x1.4921499327bfc29102792a829c21faf8b293e3ebp+047Q,
    -0x1.7bf5dab0dda6c9da260125528cd5cd9c43ab2c17p+049Q, +0x1.54daac7ee1d4c39731d48094c0c1791aa92b8363p+054Q,
    -0x1.f6b2b189864fc2077d486a4dfe62a267daf29ef3p+056Q, -0x1.ed6e11b6a066393572b95139a3bceb40b0765c8bp+060Q,
    +0x1.b338fe68bd2deddd7107b9386a789ad249255d1ap+064Q, +0x1.f8954c800f58cd4e408cba32819692529ce0366ep+066Q,
    -0x1.213203f8c26fa47b398e78242af1dc92a7a2c3afp+071Q, -0x1.67d3d219fed92ceb1fc3ccaefd2980f5d4dc6bc5p+072Q,
    +0x1.a2cfdc5e807022ac5626b2acbab83e12f6fbda48p+076Q, +0x1.57118f1673c8a6b1358526f1623bfc3fa1149b5cp+077Q,
    -0x1.4a86adc281c6e8a8e49d694ec342bd0775093c9fp+081Q, -0x1.8c2d8a9b668f94ae5d7647ee0fbd9353f0350b24p+081Q,
    +0x1.c82efea7d60447a35e44191bc6478948d85feaa7p+084Q, +0x1.a7fbc56763c19b0006e27c68124dc477cd986d5fp+084Q
  };
  static real c3613[] = {
    -0x1.8d5cbd74004860028e54a97dad2163757f9eb5bfp+006Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    -0x1.8bf912db52b6ae664f9d75920db66761533fd71fp+009Q, -0x1.6acaf9e94eaf09324f217e094c30d7fe34e22b6bp+010Q,
    +0x1.4bde0f64638bf0288908a00fb6c3886151886a9bp+020Q, -0x1.976f8c1aeb2982e8e41dbae6dc426fce2911a790p+021Q,
    +0x1.062c67454171f3f649fb42d9db2a6509ad1673edp+028Q, +0x1.3bae41a4ac76b1e4a7ecc4fe2f0b7ae3533237d4p+031Q,
    -0x1.1b965e7688c1419a5da9ff19ee0c5f5bbe299df6p+035Q, -0x1.bb1dfdb45ed7dba908fa417da441d48ca8569bfdp+039Q,
    -0x1.ae000cdd6711cd951d8cdd1c07b09dcd672c8d93p+042Q, +0x1.7fb70280f0c900e7ca4f4ccae71928f3b2e3f684p+047Q,
    +0x1.352acc0be58cdfaa869127916e081a6ab1b4a4a0p+050Q, -0x1.c4e6311dd9e2c7071d19bb24ec1ff751490f45bbp+054Q,
    +0x1.bc05fb22e4eff9b2ac49e283c976900177952cdap+055Q, +0x1.7cfeb33eefbe8b0917a65df7645f3fa65fc1e91bp+061Q,
    -0x1.e994395482295d436329a88c07fcb84c4fe2f383p+064Q, -0x1.d11cb146a44a999dfa9c34bd6f75e2bd21d5f337p+067Q,
    +0x1.d063c17955646826f3afe8764d1efe2a1db26978p+071Q, +0x1.9bb81d26fb747e80a77b3fced38316e6b8c166d8p+073Q,
    -0x1.da08fe6e7fcaa2e92853a7ac77f6021434cb1b8ep+077Q, -0x1.031cccc12d16e6d1de3add978167e738b6dbcc57p+079Q,
    +0x1.1f9311156a398c8b9538bcfad5c80091e1cd15e4p+083Q, +0x1.ba6df1f404416a6143ca725d28796c0510edd4c6p+083Q,
    -0x1.8bc0c3c71e1e900299cd45b6be8692303d07a9f0p+087Q, -0x1.ce9170411d711d052d0b7b3ae24e2f90aace0261p+087Q,
    +0x1.e5c0540652adb8685b95fe6a5f2c4e73e6195819p+090Q, +0x1.c376d1243e6b3ff606a7f13205146bd6774b6830p+090Q
  };
  static real c3614[] = {
    -0x1.adc630bda87bad95b4556427dcca8deba84105d5p+001Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.a34f1ff8fdb4a032a10e6dab06a5e7ac9a823baep+012Q, -0x1.f5242446a55e1c57f93d9c6ad3ec55b02d5c39a7p+005Q,
    -0x1.e223de56277a7d66843cd434a8854afa10ec3dbep+020Q, +0x1.c9efad6e8186f0b3e9943e761127cafa16f10da5p+021Q,
    -0x1.405552bdf5bf57252ae1f9c711e01414c2651581p+027Q, -0x1.7cd619fb7c50f77bed50d0a1959847d1f2fd7301p+031Q,
    +0x1.e1b90cc9c437555bbb80465072b6a6ce92a700dfp+035Q, +0x1.27506812322d0929c39c2cae823fa603ba3e89eap+040Q,
    +0x1.1b91fff7a3c7fde9e71b56668d38834e5651785fp+042Q, -0x1.1bd9caee20ff7b757c3c8d785c6d0a6f94a93af7p+048Q,
    -0x1.ded0ff6cd428b1b943b6fa94a4d1db807e052f70p+050Q, +0x1.77da80ee2a68e38e788d70044ca9fe98849aa85bp+055Q,
    +0x1.50fbec226dc6c287ae3ba70d128c86b40a69c02ap+055Q, -0x1.67e8f0943711d6caf34c55ad302e39f545258636p+062Q,
    +0x1.2f94ef388f6510b715b0342cda58b637806c7a1ep+065Q, +0x1.fe1a3b3a752ce1f0b827eac24784504cb0d6bb54p+068Q,
    -0x1.a0babebc116ea40b2d45dec48b7ae52e48cb2f73p+072Q, -0x1.0d4aebf77ef8481daf233351521e6e28b0f3c459p+075Q,
    +0x1.1d6a9190344d74953a48a7d3389d0dc79aeba4c8p+079Q, +0x1.a477c1d295f0461598d16a210b3229119110bb35p+080Q,
    -0x1.ddef9805b3cd9e25f434bea4e2454341293113ebp+084Q, -0x1.d9d1919cfa85f89d644d7dba91120048ed8738aap+085Q,
    +0x1.f4a962794a49ad9420d1b2170f630465fd927450p+089Q, +0x1.6e72113124ae249e059838f4141561a9da486073p+090Q,
    -0x1.31d641c8c35a43aa2202601763c513164635c041p+094Q, -0x1.5e4a4551e5a616d1fd387a28f8a5f2473780a1abp+094Q,
    +0x1.529219ed2550b9b9dab3c27f848c1e2722dd11dfp+097Q, +0x1.3aac237c9c0043d12c84d2e9a42f0c8945d51224p+097Q
  };
  static real c3615[] = {
    -0x1.130abf9710adc69a5bc64af29b1ee2ee38bc3a90p+007Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.269436d18e12877e0d19048b69072bebc10e3bafp+013Q, -0x1.f4e055bf8ed2b7d02e78f94546123a9be50db4b2p+010Q,
    +0x1.12f81be741565a7f349b8eb9ef63b467f10547cdp+021Q, -0x1.f6841ead96395681d77418aa81779ef1f88bc7dep+021Q,
    +0x1.582f0f4bebcf9fd4f70afc55c364958e0e808381p+025Q, +0x1.e21f8a254a8379f4d968a765c6e1880613757b12p+031Q,
    -0x1.5041865e2846ed6fbfacde46c13e37c44457f003p+036Q, -0x1.9a210f1b20ecb537b66e83ecd52a7aabd77c433ep+040Q,
    +0x1.f23c87c936ed176a4d54eaf608459d61019dee71p+036Q, +0x1.b19553b909ce4819a5568d6637fd60904f6f2019p+048Q,
    +0x1.478ff0fb13dd1ed26bbe7376f94a88ac98a020b9p+051Q, -0x1.3e0c1644acff9cca21304061f73663da857b2344p+056Q,
    -0x1.b067bde977825c68df380cf07290361c20d2739ap+057Q, +0x1.552827fcfd3b2f3dd64cfdc9bb71797c1ecb9d98p+063Q,
    -0x1.42c66c15f600583296bead79a54a76d9f3370501p+065Q, -0x1.12c638ba7326222ab827376f19603308402f979cp+070Q,
    +0x1.5c46c91f1e4ca0b90ea07c71897ec9f99a0e5498p+073Q, +0x1.502cd42e16d1745300110a5813e5611a21762eb1p+076Q,
    -0x1.3827b2c8a99a9e005975365a90c41a6a9b91b209p+080Q, -0x1.38504807494e7a0b23bd9edfd1efdb568ceff37bp+082Q,
    +0x1.540ef0e2aff9445c7e39f859fee5df748d945b1dp+086Q, +0x1.b362f382dd220aa52db9074ee4c8974c4a442fc9p+087Q,
    -0x1.e3d697884d4d468eeb4880685b213d0ce89b0bd9p+091Q, -0x1.bb1b81198da7c585da901cdfe5c338bfdadd4d03p+092Q,
    +0x1.bd226084b3858264486b67bf0483fe1c13e6cf1fp+096Q, +0x1.38517a99d1543dcd658dde95babc994bd378f7a5p+097Q,
    -0x1.e71f2db2b92ebfd8643d940b7fd04e8e0061ebb0p+100Q, -0x1.1207073fe5cded6ad9e217616bb744d6f3c30c87p+101Q,
    +0x1.e8a8e811bbb4512589765476fad41f7caa9161a2p+103Q, +0x1.c62ad6ada95ac70d2abcf470b3872154e86bd552p+103Q
  };
  static real c3616[] = {
    -0x1.40127eb3e63a775def8189af32db894ff91bb18bp+005Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.5d3b3cc5a2b526c312d19e397660590d18f6a35ep+009Q, -0x1.286db6c844f4252337998d193b707c31b4c89f2ap+009Q,
    -0x1.f1e8b81758557800c67bbbc4656ccae5f1cde41fp+020Q, +0x1.b9c8e3a19dba27ac56f6d589992f1c840bd260b7p+021Q,
    +0x1.19a83183a5ae9ed8375c14b34114934a983656e3p+027Q, -0x1.bc072835157b0e71b5dfc7337ac09c81b8255b6bp+031Q,
    +0x1.264ce5114f61cf5bb1f08d27d8f1c0d2041d2b75p+036Q, +0x1.9cc8fd10883d6303bd63f73597d153e4bfedc94dp+040Q,
    -0x1.6f35349cc6edb6f9eca71bf218ce4a57d7be1197p+042Q, -0x1.de2c66b6840babd887f4cee4c1dd9dd29e723878p+048Q,
    -0x1.140ca4ea778d97a1333b5c11a61c09412613ddc6p+051Q, +0x1.82a031ee2734fd7ab542d0e97fca12572c266421p+056Q,
    +0x1.67aa865ed7295ac4a5e85cb34b14c129b0af2955p+058Q, -0x1.cd042388ad090706702870fb381103b19b637c3bp+063Q,
    +0x1.389b0650b0998b4a17442dee06f85eba06520f91p+064Q, +0x1.a16b162be54874de84a5e64e911cdd882707bccep+070Q,
    -0x1.7de45a983a1253a80e45679eaee37c960d642836p+073Q, -0x1.23419a9d9ed1ec921c40317a1173088be74ab445p+077Q,
    +0x1.c4a6e0be0d9a94311edc7a68239a1b93dc33ac78p+080Q, +0x1.3aa0f4e92dad088725f7ee8511c0a502af3e9e8bp+083Q,
    -0x1.391ec126efbf5347b6d4a397eea5db1d2f3d31a1p+087Q, -0x1.05d7d8b5a700938c013d01c3ca0ca0ab62c949adp+089Q,
    +0x1.1f125132acbfddda2d0c3b689829c689cbef6336p+093Q, +0x1.4ab65965f8f93326af8f093aa7919cbf3c723221p+094Q,
    -0x1.658d5a4145b42a3208df0d9511b6f728709026b5p+098Q, -0x1.33ae1af3c81bab8fc107549e50cf8a22a3d221b4p+099Q,
    +0x1.26797aba4d5abc91ce5df54644d5a7d7b9873518p+103Q, +0x1.8f50dcad55a6bfb0a4173f1fa5ae502a1b25d708p+103Q,
    -0x1.24937c785b298d3e519881f6e55b9e4e23550041p+107Q, -0x1.44590bfb69d28a29bb57a25ad80c1cd7d4888810p+107Q,
    +0x1.0cc21b3291c62affa4db764af9791b6066d725d7p+110Q, +0x1.f3934e5b3c5e6114cbdd267db115a50d170d887cp+109Q
  };
  static real c3617[] = {
    -0x1.2476c13448f97e859308561fda90ee1692c4837ep+007Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.549a968b53438660c70a82874e2c621136f965eap+014Q, -0x1.0a30af6688be04a2c40f9b1999bd19c4c5961e4ep+011Q,
    +0x1.86bfecdf3bcf3bb776e4b280b841951cb92db752p+020Q, -0x1.2231d2be5be2cfcb6dd2747859bf9bee909819e5p+022Q,
    -0x1.79b7edf96ad6ed7f6cb05ae11767c2301363bc75p+028Q, +0x1.50c181a02773313fe437927077c9e5216d9d3dedp+032Q,
    -0x1.5cdc6face4f09630d6e7513c91a986436e0ce17ap+036Q, -0x1.5639f494e73f602cc23c68297919adf99add2227p+041Q,
    +0x1.0ba3b31a0abbe27bedaf53dc19f1c43d2dbd8848p+044Q, +0x1.b17b0130e0f5fe4884cef4bcf5a85147306916c9p+049Q,
    +0x1.2a4eb2a6c0ad373aad59d1358c9c82dafbe1daf6p+051Q, -0x1.80f4fe503cf19b8d6bc02428338985eea1010364p+057Q,
    -0x1.7df6a830fe41e0651daca95de042e42805b785c3p+059Q, +0x1.fbb8bc0664390d3fc6b19bdfaffe1e9557cab78cp+064Q,
    +0x1.f2fc4b50ab5f50dbba2d81726d49b16f9a6027fcp+063Q, -0x1.009475b24483afffe8c5110b12b574499b2b66f2p+072Q,
    +0x1.2fae9f12ba1c8e4007ef681100dddf1c7e5b4fcbp+074Q, +0x1.9461ffddee8f6528022579c8bc83c3c1a833ee04p+078Q,
    -0x1.f2d955864778ae9545c6397eed1188b6952b041ap+081Q, -0x1.f4c198d6c11abd463cdc484e305f4eacd0480af2p+084Q,
    +0x1.b443fb857bbeb0eef980761b67c82a8e40b95453p+088Q, +0x1.e72cdde8cb65f94b82330478f15aabab58e3c827p+090Q,
    -0x1.f6c8be6ba88063d176db339a138ec53908550868p+094Q, -0x1.716de2db38ddc7e2918e7b3428b8c643c9293e2ap+096Q,
    +0x1.93287c4eb349968eac5a56baec61325621791b8ep+100Q, +0x1.ad25dd41740c8b2d49d5782cb21ad703ed99ec53p+101Q,
    -0x1.c2edf753183bb5792c077dd68bc7f0dd31dc5ca2p+105Q, -0x1.72023cc3e590984f86366fe6c58e842de8323171p+106Q,
    +0x1.530af4dcda9483a9e6e028f029af86715b6661e4p+110Q, +0x1.bfc183f147dc27241ba4122c7c15a5a40563d7f3p+110Q,
    -0x1.36ec7055dd622502efa97c415ee4e814c2f5f1bdp+114Q, -0x1.54c2f33dc20f4ffa6b3ddb931ebee5ca101337d4p+114Q,
    +0x1.097bd67865fe4264dd9cbdeabe8c21ed390951b3p+117Q, +0x1.ed7d1bdfe3374a326b43147ca1485aa8e5e64cdfp+116Q
  };
  static real c3618[] = {
    -0x1.776e5f4dcf9b419c6f72f43b7ec116e9f35771dcp+006Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.521bc9530f3800269406687ebc0be7abfe8afa79p+010Q, -0x1.56f6bde98f0e97d4eb67ac18feb74cbe794b734bp+010Q,
    -0x1.c19a52c004c2dc88e8ad4144ee1fb72fce2c03c0p+019Q, +0x1.563f4b757d8d947077755085865a61848cd2c259p+021Q,
    +0x1.3c9d0022a121af928f1a822f0b389d8f28d607e2p+028Q, -0x1.8ccd71a452873b5a0a6a78a807acbe101cb2e72fp+031Q,
    +0x1.dc0e801faca0f515a9d9a51fba30329d4f1d555ep+034Q, +0x1.b30b4c42f2abee6db45322f94f7a66fb6e835c68p+040Q,
    -0x1.9c99d23d6b0ed46bb426d5105c70bcadad0e86a9p+043Q, -0x1.2a758a908ebc5c8746dbafcfbd4b89484185991fp+049Q,
    -0x1.0b73056f5407072475bf803b8d1c9eeaa358e114p+049Q, +0x1.2062df365cb4a7171dc06175354d4f30d0c92ebap+057Q,
    +0x1.0465a58c1466a06502173e1a598571dad1d6e2acp+059Q, -0x1.a05e3339b4cc5688e26385f1b65d8b9a96bc7af1p+064Q,
    -0x1.55bcf46e45a605764c9ecfce2679a235c7bcf36bp+065Q, +0x1.d04f8f6f92832fe5eab7eb57525c5ac54e12cb41p+071Q,
    -0x1.329fd0a53e4a59ab5f049fbbfd21b152e65b50d1p+073Q, -0x1.97aaf7f3943f0095ee305031e3d3ac148b0fea46p+078Q,
    +0x1.7c91a7b0968632db7cdf59862d40e9f33dda2301p+081Q, +0x1.1cafc605124b78df752c4a57a18f3e2e2334dcd9p+085Q,
    -0x1.a2b400ad083b93ec25d55e2e91ea7d3c44a2dcb0p+088Q, -0x1.3d3ebd2cac5570ccabe6fe28023a5d060d365b1fp+091Q,
    +0x1.28c66063674fab82bd746d4e87ae3ea51e429f73p+095Q, +0x1.192bcf04b5a8bfce30351bee354e259bf9e3a910p+097Q,
    -0x1.27a2d40d042454f37318da1d8bce7c1abfb6811ep+101Q, -0x1.88627c05a3d74b5d2dde023da28a84e2b185d9a2p+102Q,
    +0x1.a773148cd6c5d466ed9c052c167e4663625f8cc5p+106Q, +0x1.a6ed0f7bcc3cc1c40c28066ffaa0a4af4dfea82fp+107Q,
    -0x1.af9bae75fabfd42c78e6652ae4ce86f85a828741p+111Q, -0x1.54b40261e033169a96fb7c2dc257bd35309d6c36p+112Q,
    +0x1.2bcbc14c8084ab5a6b0748843f732d005dd6c2a4p+116Q, +0x1.837dc656ce64f0997e5052d3f7034a4c1fcb1362p+116Q,
    -0x1.007df841d6f932eec6c56841de37e5b20b47906dp+120Q, -0x1.168543c19670330be6768d4b768ea8d2378c3ef2p+120Q,
    +0x1.9b80084daa1a500f438bc2544c34cfd2ccdc8a9ap+122Q, +0x1.7e743cc2eb00b55aa77adba70efe041609501953p+122Q
  };
  static real c3619[] = {
    -0x1.091046cbd7f808d8087d69355e45acd958b79587p+007Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.5cbcd491914596e0c96dae156a9d9dd6675a2c9cp+014Q, -0x1.e2d51480ec76d01a82afcc898f155769f2111fd2p+010Q,
    -0x1.f78841a0a13f44926467a94c464f340a465a42cep+018Q, -0x1.8a00f3a1f22de9500bad5fac1c36fa334add35ebp+021Q,
    -0x1.92c06ca33dd32ae281749c61c1324ec1792c597fp+028Q, +0x1.0aac9aade9a4a6237215ec5e07d5ef8828303f59p+032Q,
    -0x1.8f18030ba644c7c7643d5159a937a1c2b5480bb8p+033Q, -0x1.3856407eb535b26719544bacc9d6e542c263650fp+041Q,
    +0x1.31c7a4d2cfd1d1a20461b716756d3819598f9f3bp+044Q, +0x1.c95bf781bbc1be7ea2d7ad22017c817acbcf4269p+049Q,
    -0x1.d7ef1cb270e3d743cb12c933540d6cf36af31d8cp+048Q, -0x1.d90ccc63a7b621e58e5cbb1fbf920fb9377cdce9p+057Q,
    -0x1.63212c6f8e4031a8caed27bf9285b7be08cbef6ep+059Q, +0x1.6f4843236c12465552bb01fdcc74fd3addcab95bp+065Q,
    +0x1.903970e0a6979b7858f5f0f760128be1a9c9ccf8p+066Q, -0x1.bb3a59941da4c1b75f4d947681051906b58d14dep+072Q,
    +0x1.0e1b7faeeb09ae7b0045a204ff17b5ee0073ed72p+073Q, +0x1.a86521147f16df8f0ff452a5cc72169a8dbcd968p+079Q,
    -0x1.281f4a926869cb1b34241178dde2df8a0d76a7f4p+082Q, -0x1.46500698412d361b7d4db52816d0d7ece71a9f6ap+086Q,
    +0x1.90eaee81f3de81318afb4557b926519111960ea6p+089Q, +0x1.95336a4bf7818af7680f99ec3ae829bf8c036e90p+092Q,
    -0x1.5182d2877533b5445bfc909516a949fbf570dac5p+096Q, -0x1.9659258e00875110c639533711b3a2b9ed8b77e3p+098Q,
    +0x1.900ecdb98674026a3bc4ce911d61e06b5656b593p+102Q, +0x1.4755a820af20670329d2b0833c37bb0c3380d105p+104Q,
    -0x1.5b3ca1bd531fcd0da877276bf50618df3d8f8c7dp+108Q, -0x1.a2ad4910bbb69436433557e298d64fbf258cd911p+109Q,
    +0x1.bc003417e54081f332f458f50d29f2429cf80607p+113Q, +0x1.a08f7d3d64f9de8f51683bc895a3be5f3d144ed9p+114Q,
    -0x1.9aa467cf43e5705b49aaf981e7058ff4e76e1cfbp+118Q, -0x1.37b009530f6a54c9a49a7e3314b6aa622b382c24p+119Q,
    +0x1.05e536af2cabece4fe90fabcf2608f4f90790164p+123Q, +0x1.4b0844d2165fca7d7c8546b0c70083ae92cbaffep+123Q,
    -0x1.9f2d0d03bafd343f854b2598531978c10c82f5ccp+126Q, -0x1.be7739aaa9c131cff58fd8a168750f363ee3769fp+126Q,
    +0x1.36a711508a95e13b71a4142708dcc482447df6d9p+129Q, +0x1.20b9958f9937da1425ae7546dc4f4f44a0853c93p+129Q
  };
  static real c3620[] = {
    -0x1.1d60576f56bc3662e678f8479ce4e5b787b7d548p+007Q, +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.40eed06f97781cc69976ae9e1c51bbb09da27ae1p+012Q, -0x1.03c82eaa4addf05b8e98e47880d617bf3d954018p+011Q,
    -0x1.e02e46c9dd666648280b8b7b97613d7b62be4199p+016Q, +0x1.6cf0e0e955665a17d5f6e93f47ce3fa374b9a851p+021Q,
    +0x1.8aeb0516acd5ec1ffb8494416777f7c079eea673p+028Q, -0x1.d3283b18c6dde8c7ba87b6956c823ae869a44646p+031Q,
    -0x1.37546280bae4806df1a08fd78d8d27074aeedc1cp+034Q, +0x1.238fd632732f549c82fffb91e76b2af64b0c4eeap+041Q,
    -0x1.089cf3a417ea30de58d97639fd202a4989a0ed68p+044Q, -0x1.c94d8a12e5b95b413dbdb15e5560c7883a5efbd9p+049Q,
    +0x1.a27349954316afb3c335a24fec4a06183a3d1d43p+050Q, +0x1.fbcd711640bd891ed6aa8680bc9c417ed41ae40bp+057Q,
    +0x1.168a3e6d7aa32d395c7b7071f8f487d6ba103bdbp+059Q, -0x1.a8a1bcdcce848ab5796d465732182bc49c34ab62p+065Q,
    -0x1.021b2c4e0d65f8c9af1bfb5469ffbbe1924d1dc7p+067Q, +0x1.1524867fe8b1be45c3712bf7d7ea83522d7d1f5bp+073Q,
    -0x1.05e5b7a1a0366f51259ffbdce541e170a92385c3p+069Q, -0x1.209c4770738ce71f646348592c3ea05bc2c520d0p+080Q,
    +0x1.1816abda73955dbb9490e76a4f9bf57496b06ed3p+082Q, +0x1.e5fd749ae4ec66ae4f14617523d34bb280b234ecp+086Q,
    -0x1.e3f5e0fdc7bde38262e94367a09724c2bb71670cp+089Q, -0x1.4d3b8b0de5d2b3f136712d33914cbdc0f2009ca1p+093Q,
    +0x1.e4154cfb821374152f267a79062b648ce4506fe0p+096Q, +0x1.750c7127c943cc529aeb7e24ce93ce0cb2f956afp+099Q,
    -0x1.50ea0f676b66257fbb69ed473f7663fc2e1f460ep+103Q, -0x1.542dc29734e9d2688f6888446be02894f44ef3efp+105Q,
    +0x1.59a80214204a9cd076a1b26ae468834a071b510dp+109Q, +0x1.f5ceed21cb0b982db32d18bd7502d553c3a49668p+110Q,
    -0x1.0a32ed3bd0e8d6aaa68186d8d8e6576e0881498bp+115Q, -0x1.277a9a4ea538936b4ad9f33ae19de6ef6a50b8a1p+116Q,
    +0x1.32b641b068ed730b38e7fb8545b46c87fd4c0e97p+120Q, +0x1.0fe990391c07df5c1765bb600f8b26d9ab6f0abep+121Q,
    -0x1.02497de288e882bb95d3698574d2d6eb1c433c22p+125Q, -0x1.79bf8e9e2af61b362199738e32c6a5976851dde4p+125Q,
    +0x1.2e2e9836b74c86f13e6b7f0aed6fb22c77aec755p+129Q, +0x1.7588ba254a2b005ae36407bb302b9e6f4341f575p+129Q,
    -0x1.b9a8041648d4a1243651c511aac12ab919526daep+132Q, -0x1.d61b216006f3499aea3b2178afdf85a616e104cfp+132Q,
    +0x1.31acc623b58491d3852915706bf29e8ce2cb2fa8p+135Q, +0x1.1c193cd5961537a8337266797e94b22dab3ec7a1p+135Q
  };
  static real *c00[] = { c0002, c0003, c0004, c0005, c0006,  NULL, c0008, c0009, c0010,  NULL, c0012, c0013 };
  static real *c01[] = {  NULL, c0103, c0104, c0105, c0106,  NULL, c0108, c0109, c0110, c0111,  NULL, c0113, c0114 };
  static real *c02[] = {  NULL, c0203, c0204, c0205, c0206, c0207,  NULL, c0209, c0210, c0211, c0212, c0213, c0214 };
  static real *c03[] = {  NULL, c0303, c0304, c0305, c0306, c0307, c0308, c0309, c0310, c0311, c0312, c0313, c0314, c0315 };
  static real *c04[] = {  NULL, c0403, c0404, c0405, c0406, c0407, c0408, c0409, c0410, c0411,  NULL, c0413, c0414, c0415 };
  static real *c05[] = {  NULL, c0503, c0504, c0505, c0506, c0507, c0508, c0509, c0510, c0511, c0512, c0513, c0514, c0515, c0516 };
  static real *c06[] = {  NULL, c0603, c0604, c0605, c0606, c0607, c0608, c0609, c0610, c0611,  NULL, c0613, c0614, c0615, c0616 };
  static real *c07[] = {  NULL,  NULL, c0704, c0705, c0706, c0707, c0708, c0709, c0710, c0711, c0712,  NULL, c0714, c0715, c0716 };
  static real *c08[] = {  NULL,  NULL, c0804, c0805, c0806, c0807, c0808, c0809, c0810, c0811, c0812, c0813, c0814, c0815, c0816, c0817 };
  static real *c09[] = {  NULL,  NULL, c0904, c0905, c0906, c0907, c0908, c0909, c0910, c0911, c0912, c0913, c0914, c0915,  NULL, c0917 };
  static real *c10[] = {  NULL,  NULL, c1004, c1005, c1006, c1007, c1008, c1009, c1010, c1011, c1012, c1013, c1014, c1015, c1016,  NULL, c1018 };
  static real *c11[] = {  NULL,  NULL, c1104, c1105, c1106, c1107, c1108, c1109, c1110, c1111, c1112, c1113, c1114, c1115, c1116, c1117, c1118 };
  static real *c12[] = {  NULL,  NULL, c1204, c1205, c1206, c1207, c1208, c1209, c1210, c1211, c1212, c1213, c1214, c1215, c1216, c1217, c1218 };
  static real *c13[] = {  NULL,  NULL, c1304, c1305, c1306, c1307, c1308, c1309, c1310, c1311, c1312, c1313, c1314, c1315, c1316,  NULL, c1318 };
  static real *c14[] = {  NULL,  NULL, c1404, c1405, c1406, c1407, c1408, c1409, c1410, c1411, c1412, c1413, c1414, c1415, c1416, c1417, c1418 };
  static real *c15[] = {  NULL,  NULL, c1504, c1505, c1506, c1507, c1508, c1509, c1510, c1511, c1512, c1513, c1514, c1515, c1516, c1517, c1518 };
  static real *c16[] = {  NULL,  NULL, c1604, c1605, c1606, c1607, c1608, c1609, c1610, c1611, c1612, c1613, c1614, c1615, c1616, c1617, c1618 };
  static real *c17[] = {  NULL,  NULL, c1704, c1705, c1706, c1707, c1708, c1709, c1710, c1711, c1712, c1713, c1714, c1715, c1716, c1717, c1718, c1719 };
  static real *c18[] = {  NULL,  NULL, c1804, c1805, c1806, c1807, c1808, c1809, c1810, c1811, c1812, c1813, c1814, c1815, c1816, c1817, c1818, c1819 };
  static real *c19[] = {  NULL,  NULL, c1904, c1905, c1906, c1907, c1908, c1909, c1910, c1911, c1912, c1913, c1914, c1915, c1916, c1917, c1918, c1919 };
  static real *c20[] = {  NULL,  NULL, c2004, c2005, c2006, c2007, c2008, c2009, c2010, c2011, c2012, c2013, c2014, c2015, c2016, c2017, c2018, c2019 };
  static real *c21[] = {  NULL,  NULL, c2104, c2105, c2106, c2107, c2108, c2109, c2110, c2111, c2112, c2113, c2114, c2115, c2116, c2117, c2118, c2119 };
  static real *c22[] = {  NULL,  NULL, c2204, c2205, c2206, c2207, c2208, c2209, c2210, c2211, c2212, c2213, c2214, c2215, c2216, c2217, c2218, c2219 };
  static real *c23[] = {  NULL,  NULL, c2304, c2305, c2306, c2307, c2308, c2309, c2310, c2311, c2312, c2313, c2314, c2315, c2316, c2317, c2318, c2319 };
  static real *c24[] = {  NULL,  NULL, c2404, c2405, c2406, c2407, c2408, c2409, c2410, c2411, c2412, c2413, c2414, c2415, c2416, c2417, c2418, c2419 };
  static real *c25[] = {  NULL,  NULL, c2504, c2505, c2506, c2507, c2508, c2509, c2510, c2511, c2512, c2513, c2514, c2515, c2516, c2517, c2518, c2519 };
  static real *c26[] = {  NULL,  NULL, c2604, c2605, c2606, c2607, c2608, c2609, c2610, c2611, c2612, c2613, c2614, c2615, c2616, c2617, c2618, c2619 };
  static real *c27[] = {  NULL,  NULL, c2704, c2705, c2706, c2707, c2708, c2709, c2710, c2711, c2712, c2713, c2714, c2715, c2716, c2717, c2718, c2719 };
  static real *c28[] = {  NULL,  NULL, c2804, c2805, c2806, c2807, c2808, c2809, c2810, c2811, c2812, c2813, c2814, c2815, c2816, c2817, c2818, c2819 };
  static real *c29[] = {  NULL,  NULL, c2904, c2905, c2906, c2907, c2908, c2909, c2910, c2911, c2912, c2913, c2914, c2915, c2916, c2917, c2918, c2919 };
  static real *c30[] = {  NULL,  NULL, c3004, c3005, c3006, c3007, c3008, c3009, c3010, c3011, c3012, c3013, c3014, c3015, c3016, c3017, c3018, c3019 };
  static real *c31[] = {  NULL,  NULL, c3104, c3105, c3106, c3107, c3108, c3109, c3110, c3111, c3112, c3113, c3114, c3115, c3116, c3117, c3118, c3119 };
  static real *c32[] = {  NULL,  NULL, c3204, c3205, c3206, c3207, c3208, c3209, c3210, c3211, c3212, c3213, c3214, c3215, c3216, c3217, c3218, c3219 };
  static real *c33[] = {  NULL,  NULL, c3304, c3305, c3306, c3307, c3308, c3309, c3310, c3311, c3312, c3313, c3314, c3315, c3316, c3317, c3318, c3319 };
  static real *c34[] = {  NULL,  NULL, c3404, c3405, c3406, c3407, c3408, c3409, c3410, c3411, c3412, c3413, c3414, c3415, c3416, c3417, c3418, c3419, c3420 };
  static real *c35[] = {  NULL,  NULL, c3504, c3505, c3506, c3507, c3508, c3509, c3510, c3511, c3512, c3513, c3514, c3515, c3516, c3517, c3518, c3519, c3520 };
  static real *c36[] = {  NULL,  NULL,  NULL, c3605, c3606, c3607, c3608, c3609, c3610, c3611, c3612, c3613, c3614, c3615, c3616, c3617, c3618, c3619, c3620 };
  static int b00[] = { 14, 21, 27, 32, 39,  0, 45, 51, 58,  0, 63, 68 };
  static int b01[] = {  0, 17, 23, 29, 36,  0, 42, 47, 52, 59,  0, 62, 68 };
  static int b02[] = {  0, 15, 21, 27, 34, 37,  0, 44, 49, 53, 58, 60, 65 };
  static int b03[] = {  0, 14, 20, 25, 31, 36, 37, 42, 47, 51, 54, 58, 63, 70 };
  static int b04[] = {  0, 13, 19, 24, 29, 34, 37, 41, 46, 51,  0, 56, 61, 65 };
  static int b05[] = {  0, 13, 18, 23, 28, 32, 36, 40, 45, 50, 51, 54, 59, 63, 67 };
  static int b06[] = {  0, 12, 17, 22, 27, 31, 35, 39, 43, 51,  0, 51, 58, 62, 65 };
  static int b07[] = {  0,  0, 17, 21, 26, 31, 34, 38, 42, 48, 51,  0, 57, 61, 64 };
  static int b08[] = {  0,  0, 16, 21, 25, 30, 34, 37, 42, 47, 50, 51, 56, 61, 63, 66 };
  static int b09[] = {  0,  0, 16, 20, 25, 29, 33, 37, 41, 46, 50, 51, 55, 60,  0, 65 };
  static int b10[] = {  0,  0, 15, 20, 24, 29, 33, 36, 40, 45, 49, 51, 54, 59, 63,  0, 68 };
  static int b11[] = {  0,  0, 15, 20, 24, 28, 32, 36, 40, 44, 48, 51, 54, 59, 63, 63, 67 };
  static int b12[] = {  0,  0, 15, 19, 24, 28, 32, 36, 39, 43, 47, 50, 53, 58, 63, 63, 65 };
  static int b13[] = {  0,  0, 14, 19, 23, 27, 31, 35, 39, 43, 47, 50, 53, 57, 63,  0, 64 };
  static int b14[] = {  0,  0, 14, 19, 23, 27, 31, 35, 39, 42, 46, 49, 52, 56, 62, 63, 64 };
  static int b15[] = {  0,  0, 14, 18, 23, 27, 31, 34, 38, 42, 46, 49, 52, 56, 61, 63, 64 };
  static int b16[] = {  0,  0, 14, 18, 22, 27, 30, 34, 38, 42, 45, 49, 52, 55, 60, 63, 64 };
  static int b17[] = {  0,  0, 14, 18, 22, 26, 30, 34, 38, 41, 45, 48, 51, 55, 59, 63, 63, 68 };
  static int b18[] = {  0,  0, 13, 18, 22, 26, 30, 34, 37, 41, 45, 48, 51, 55, 59, 62, 63, 67 };
  static int b19[] = {  0,  0, 13, 18, 22, 26, 30, 33, 37, 41, 44, 48, 51, 54, 58, 62, 63, 67 };
  static int b20[] = {  0,  0, 13, 17, 22, 26, 29, 33, 37, 40, 44, 47, 51, 54, 58, 62, 63, 66 };
  static int b21[] = {  0,  0, 13, 17, 21, 25, 29, 33, 37, 40, 44, 47, 50, 54, 57, 61, 63, 66 };
  static int b22[] = {  0,  0, 13, 17, 21, 25, 29, 33, 36, 40, 43, 47, 50, 53, 57, 61, 63, 66 };
  static int b23[] = {  0,  0, 13, 17, 21, 25, 29, 33, 36, 40, 43, 47, 50, 53, 57, 60, 63, 65 };
  static int b24[] = {  0,  0, 13, 17, 21, 25, 29, 32, 36, 39, 43, 46, 50, 53, 56, 60, 63, 65 };
  static int b25[] = {  0,  0, 12, 17, 21, 25, 29, 32, 36, 39, 43, 46, 49, 53, 56, 60, 62, 65 };
  static int b26[] = {  0,  0, 12, 17, 21, 25, 28, 32, 36, 39, 43, 46, 49, 52, 56, 59, 62, 65 };
  static int b27[] = {  0,  0, 12, 17, 21, 24, 28, 32, 35, 39, 42, 46, 49, 52, 56, 59, 62, 65 };
  static int b28[] = {  0,  0, 12, 16, 20, 24, 28, 32, 35, 39, 42, 46, 49, 52, 55, 59, 62, 64 };
  static int b29[] = {  0,  0, 12, 16, 20, 24, 28, 32, 35, 38, 42, 45, 49, 52, 55, 59, 62, 64 };
  static int b30[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 42, 45, 48, 52, 55, 58, 61, 64 };
  static int b31[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 42, 45, 48, 51, 55, 58, 61, 64 };
  static int b32[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 42, 45, 48, 51, 55, 58, 61, 64 };
  static int b33[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 41, 45, 48, 51, 54, 58, 61, 64 };
  static int b34[] = {  0,  0, 12, 16, 20, 24, 27, 31, 34, 38, 41, 44, 48, 51, 54, 58, 61, 63, 66 };
  static int b35[] = {  0,  0, 12, 16, 20, 24, 27, 31, 34, 38, 41, 44, 48, 51, 54, 57, 60, 63, 66 };
  static int b36[] = {  0,  0,  0, 16, 20, 23, 27, 31, 34, 37, 41, 44, 48, 51, 54, 57, 60, 63, 66 };
  static real **cn[] = {
    c00, c01, c02, c03, c04, c05, c06, c07, c08, c09, c10, c11, c12, c13, c14, c15,
    c16, c17, c18, c19, c20, c21, c22, c23, c24, c25, c26, c27, c28, c29, c30, c31,
    c32, c33, c34, c35, c36
  };
  static int *bn[] = {
    b00, b01, b02, b03, b04, b05, b06, b07, b08, b09, b10, b11, b12, b13, b14, b15,
    b16, b17, b18, b19, b20, b21, b22, b23, b24, b25, b26, b27, b28, b29, b30, b31,
    b32, b33, b34, b35, b36
  };
  static int nm[] = {
     13,  14,  14,  15,  15,  16,  16,  16,  17,  17,  18,  18,  18,  18,  18,  18,
     18,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,
     19,  19,  20,  20,  20
  };
  if (c != NULL) {
    *c = NULL;
  }
  if ((L < 0) || (L > 36)) {
    return -2;
  }
  if (n < 2) {
    return  0;
  }
  if (n > nm[L]) {
    return -1;
  }
  if (c != NULL) {
    *c = cn[L][n - 2];
  }
  return bn[L][n - 2];
}



==> anc/makefile <==
CC=gcc -O2

t_fn : t_fn.c c0n4.c cnm4.c z0nm4.c z1nm4.c zcnm4.c t_fpn4.o t_fpn3.o t_fpn2.o t_fpn1.o
	$(CC) $^ -lquadmath -lm -o $@
t_fpn1.o : t_fpn.c
	$(CC) -c -DNF=1 $^ -o $@
t_fpn2.o : t_fpn.c
	$(CC) -c -DNF=2 $^ -o $@
t_fpn3.o : t_fpn.c
	$(CC) -c -DNF=3 $^ -o $@
t_fpn4.o : t_fpn.c
	$(CC) -c -DNF=4 $^ -o $@

clean :
	rm -vf t_fn t_fpn{1,2,3,4}.o



==> anc/t_fn.c <==
#include <quadmath.h>
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <math.h>
#include <fenv.h>

typedef __float128 real;

real c1fn (int L);

real x1fn_24 (int L);
real x1fn_53 (int L);
real x1fn_64 (int L);
real x1fn_113 (int L);

int cpqfn (real **c, int L, int n);
int z0pqfn (real **c, int *o, int L, int n);
int z1pqfn (real **c, int *o, int L, int n);
int zcpqfn (real **c, int *o, int L, int n);

void fnsum (real *f, real x, int L);
void fnlim (real *f, real x, int L);
void fpqen (real *f, real *c, int *o, real x, int L, int n);

void fnsum3 (long double *f, long double x, int L);
void fnlim3 (long double *f, long double x, int L);
void fpqen3 (long double *f, long double *c, int *o, long double x, int L, int n);

void fnsum2 (double *f, double x, int L);
void fnlim2 (double *f, double x, int L);
void fpqen2 (double *f, double *c, int *o, double x, int L, int n);

void fnsum1 (float *f, float x, int L);
void fnlim1 (float *f, float x, int L);
void fpqen1 (float *f, float *c, int *o, float x, int L, int n);

int ncpq (int b, int L)
{
  int n, p;
  for (n = 2; ; n++) {
    p = cpqfn (NULL, L, n);
    if (p < 0) {
      break;
    }
    if (p == 0) {
      continue;
    }
    if (p >= b) {
      return n;
    }
  }
  return -1;
}

int czpqfn (real **b, int *o, int L, int n)
{
  int p;
  if (o == NULL) {
    p = cpqfn  (b,    L, n);
  } else if (o[2] == 0) {
    p = z0pqfn (b, o, L, n);
  } else if (o[2] == 1) {
    p = z1pqfn (b, o, L, n);
  } else {
    p = zcpqfn (b, o, L, n);
  }
  return p;
}

int cpqn (real *c, int *o, int L, int n)
{
  real *b;
  int  p, k;
  if (n <= 0) {
    c[0] = x1fn_113 (L);
    return 113;
  }
  p = czpqfn (&b, o, L, n);
  if (p <= 0) {
    return -1;
  }
  for (k = 0; k <= 1 + n + n; k++) {
    c[k] = b[k];
  }
  c[2 + n + n] = c1fn (L);
  c[3 + n + n] = x1fn_113 (L);
  return p;
}

int cpqn3 (long double *c, int *o, int L, int n)
{
  real *b;
  int  p, k;
  if (n <= 0) {
    c[0] = x1fn_64 (L);
    return 64;
  }
  p = czpqfn (&b, o, L, n);
  if (p <= 0) {
    return -1;
  }
  for (k = 0; k <= 1 + n + n; k++) {
    c[k] = b[k];
  }
  c[2 + n + n] = c1fn (L);
  c[3 + n + n] = x1fn_64 (L);
  return p;
}

int cpqn2 (double *c, int *o, int L, int n)
{
  real *b;
  int  p, k;
  if (n <= 0) {
    c[0] = x1fn_53 (L);
    return 53;
  }
  p = czpqfn (&b, o, L, n);
  if (p <= 0) {
    return -1;
  }
  for (k = 0; k <= 1 + n + n; k++) {
    c[k] = b[k];
  }
  c[2 + n + n] = c1fn (L);
  c[3 + n + n] = x1fn_53 (L);
  return p;
}

int cpqn1 (float *c, int *o, int L, int n)
{
  real *b;
  int  p, k;
  if (n <= 0) {
    c[0] = x1fn_24 (L);
    return 24;
  }
  p = czpqfn (&b, o, L, n);
  if (p <= 0) {
    return -1;
  }
  for (k = 0; k <= 1 + n + n; k++) {
    c[k] = b[k];
  }
  c[2 + n + n] = c1fn (L);
  c[3 + n + n] = x1fn_24 (L);
  return p;
}

int main (int argc, char **argv)
{
  int    nc24[37] = {
     4,  4,  5,  5,  5,  5,  5,  5,  5,  5,  6,  6,  6,  6,  6,  6,
     6,  6,  6,  6,  6,  6,  6,  6,  6,  6,  6,  6,  6,  6,  6,  6,
     6,  6,  6,  6,  6
  };
  int    nc53[37] = {
    10, 10, 11, 11, 11, 11, 11, 12, 12, 12, 12, 13, 13, 13, 13, 13,
    13, 13, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14,
    14, 14, 14, 14, 14
  };
  real   f[37], g[37], e[37];
  real   c[44];
  real   x, r;
  long double f3[37];
  long double c3[44];
  long double x3;
  double f2[37];
  double c2[44];
  double x2;
  float  f1[37];
  float  c1[44];
  float  x1;
  int    nnz[3];
  int    *nz;
  int    nt, nf, kz, ko, nc, L, k;
  int    mp, np, mb, nb, lb, kb, kp, kx, i;
  L  = 0;
  nf = 0;
  kz = 0;
  nc = 0;
  nt = 2;
  mp = 0;
  np = 6;
  lb = 5;
  kx = 0;
  ko = 1;
  for (i = 1; i < argc; i++) {
    if (sscanf (argv[i], "L:%d", &L) == 1) {
      continue;
    }
    if (sscanf (argv[i], "z:%d", &kz) == 1) {
      continue;
    }
    if (sscanf (argv[i], "f:%d", &nf) == 1) {
      continue;
    }
    if (sscanf (argv[i], "c:%d", &nc) == 1) {
      continue;
    }
    if (sscanf (argv[i], "t:%d", &nt) == 1) {
      continue;
    }
    if (sscanf (argv[i], "p:%d,%d", &mp, &np) > 1) {
      continue;
    }
    if (sscanf (argv[i], "b:%d", &lb) == 1) {
      continue;
    }
    if (!strcmp (argv[i], "x:")) {
      kx = 1;
      continue;
    }
    if (sscanf (argv[i], "o:%d", &ko) == 1) {
      continue;
    }
    if (strstr (argv[i], "r:") == argv[i]) {
      switch (argv[i][2]) {
        case 'n': fesetround (FE_TONEAREST);  break;
        case 'u': fesetround (FE_UPWARD);     break;
        case 'd': fesetround (FE_DOWNWARD);   break;
        case 'z': fesetround (FE_TOWARDZERO); break;
      }
      fprintf (stderr, "# r=0x%08x\n", fegetround ());
      continue;
    }
  }
  if ((nt <= 0) || (nt > 4)) {
    nt = 4;
  }
  if ((L < 0) || (L > 36)) {
    L = 36;
  }
  nnz[2] = kz - 1;
  nz = kz ? nnz : NULL;
  if (nc < 0) {
    if        ((nc == -1) || ((nc <= -3) && (nt == 1))) {
      nc = nc24[L];
    } else if ((nc == -2) || ((nc <= -3) && (nt == 2))) {
      nc = nc53[L];
    } else {
      nf = 64;
    }
  }
  if (nc > 0) {
    nf = cpqfn (NULL, L, nc);
    nf = (nf > 0) ? nf : -1;
  } else if (nf > 0) {
    nc = ncpq (nf, L);
  } else {
    nc = 0;
  }
  fprintf (stderr, "# L = %2d  nf = %2d  nc = %2d\n", L, nf, nc);
  if ((nf < 0) || (nc < 0)) {
    return -1;
  }
  if        (nt == 1) {
    cpqn1 (c1, nz, L, nc);
  } else if (nt == 2) {
    cpqn2 (c2, nz, L, nc);
  } else if (nt == 3) {
    cpqn3 (c3, nz, L, nc);
  } else {
    cpqn  (c , nz, L, nc);
  }
  r = x1fn_113 (L);
  mb = 1 << lb;
  nb = mb + mb - 1;
  if (nz != NULL) {
    fprintf (stderr, "# nz = %2d, %2d\n", nz[0], nz[1]);
  }
  for (k = 0; k <= L; k++) {
    e[k] = 0;
  }
  for (kp = mp; kp <= np; kp++) {
    for (kb = (kp == mp) ? 0 : mb; kb <= nb; kb++) {
      if        (nt == 1) {
        x1 = ldexpf (kb, kp - lb);
        if (kx) {
          x1 *= nc ? c1[3 + nc + nc] : c1[0];
        }
        x = x1;
      } else if (nt == 2) {
        x2 = ldexp  (kb, kp - lb);
        if (kx) {
          x2 *= nc ? c2[3 + nc + nc] : c2[0];
        }
        x = x2;
      } else if (nt == 3) {
        x3 = ldexpl (kb, kp - lb);
        if (kx) {
          x3 *= nc ? c3[3 + nc + nc] : c3[0];
        }
        x = x3;
      } else {
        x  = ldexpq (kb, kp - lb);
        if (kx) {
          x  *= nc ? c [3 + nc + nc] : c [0];
        }
      }
      if (x < r) {
        fnsum (f, x, L);
      } else {
        fnlim (f, x, L);
      }
      if (nc > 0) {
        if        (nt == 1) {
          fpqen1 (f1, c1, nz, x1, L, nc);
        } else if (nt == 2) {
          fpqen2 (f2, c2, nz, x2, L, nc);
        } else if (nt == 3) {
          fpqen3 (f3, c3, nz, x3, L, nc);
        } else {
          fpqen  (g , c , nz, x , L, nc);
        }
      } else {
        if        (nt == 1) {
          if (x1 < c1[0]) {
            fnsum1 (f1, x1, L);
          } else {
            fnlim1 (f1, x1, L);
          }
        } else if (nt == 2) {
          if (x2 < c2[0]) {
            fnsum2 (f2, x2, L);
          } else {
            fnlim2 (f2, x2, L);
          }
        } else if (nt == 3) {
          if (x3 < c3[0]) {
            fnsum3 (f3, x3, L);
          } else {
            fnlim3 (f3, x3, L);
          }
        } else {
          return -1;
        }
      }
      for (k = 0; k <= L; k++) {
        if        (nt == 1) {
          g[k] = f1[k];
        } else if (nt == 2) {
          g[k] = f2[k];
        } else if (nt == 3) {
          g[k] = f3[k];
        }
        g[k] = (g[k] - f[k])/f[k];
        if (fabsq (g[k]) > fabsq (e[k])) {
          e[k] = g[k];
        }
      }
      if (ko) {
        printf ("%Qa", x);
        for (k = 0; k <= L; k++) {
          printf (" %Qa", g[k]);
        }
        printf ("\n");
      }
    }
  }
  g[0] = 0;
  for (k = 0; k <= L; k++) {
    if (fabsq (e[k]) > fabs (g[0])) {
      g[0] = e[k];
    }
  }
  for (k = 0; k <= L; k++) {
    fprintf (stderr, "# %2d: e = %13.4Qa  log2(e) = %7.2Qf\n", k, e[k], log2q (fabsq (e[k])));
  }
    fprintf (stderr, "#     e = %13.4Qa  log2(e) = %7.2Qf\n", g[0], log2q (fabsq (g[0])));
  return 0;
}



==> anc/t_fpn.c <==
#define FN NF

#include <stdlib.h>

#if   NF == 1

#include <math.h>
typedef float real;
#define fsqrt sqrtf
#define fexp expf
#define fPI M_PI

#elif NF == 2

#include <math.h>
typedef double real;
#define fsqrt sqrt
#define fexp exp
#define fPI M_PI

#elif NF == 3

#define __USE_GNU
#include <math.h>
typedef long double real;
#define fsqrt sqrtl
#define fexp expl
#define fPI M_PIl

#else

#include <quadmath.h>
typedef __float128 real;
#define fsqrt sqrtq
#define fexp expq
#define fPI M_PIq
#undef  FN
#define FN

#endif

#define ffff(p,n) p ## n
#define fff(p,n) ffff(p,n)
#define ff(p) fff(p,FN)

void ff(fnsum) (real *f, real x, int L)
{
  real u, v, p, q, e;
  int  k;
  q = L + 0.5Q;
  p = 0.5Q/q;
  u = p;
  do {
    v = u;
    q += 1.0Q;
    p *= x/q;
    u += p;
  } while (u != v);
  e = fexp (-x);
  f[L] = u*e;
  v = x + x;
  for (k = L; k; k--) {
    f[k - 1] = (v*f[k] + e)/(k + k - 1);
  }
  return;
}

real ff(powrn) (real x, unsigned int n)
{
  real p, z;
  p = fsqrt (x);
  z = x;
  if (n & 1) {
    p *= z;
  }
  for (n >>= 1; n; n >>= 1) {
    z *= z;
    if (n & 1) {
      p *= z;
    }
  }
  return p;
}

void ff(fpen) (real *f, real c, real p, real e, real x, int L)
{
  real v;
  int  k;
  v = ff(powrn) (p, L);
  v = c/(x + v*e);
  f[L] = ff(powrn) (v, L);
  v = x + x;
  for (k = L; k; k--) {
    f[k - 1] = (v*f[k] + e)/(k + k - 1);
  }
  return;
}

void ff(fnlim) (real *f, real x, int L)
{
  real v;
  int  k;
  v = 0.5Q/x;
  f[0] = fsqrt (0.5Q*fPI*v);
  for (k = 1; k <= L; k++) {
    f[k] = (k + k - 1)*v*f[k - 1];
  }
  return;
}

real ff(fpqn) (real *c, real x, int n)
{
  real p, q;
  int  k;
    p =   x + c[0];
    q =       c[1];
  for (k = 2; k <= n + n; k += 2) {
    p = p*x + c[    k];
    q = q*x + c[1 + k];
  }
  p /= q;
  return p;
}

real ff(fz0pqn) (real *c, real x, int nu, int nv, int n)
{
  real p, z;
  int  i, k;
  p = c[0];
  i = 1;
  for (k = 0; k < nu + nu; k += 2) {
    z = x   + c[    i];
    z = z*z + c[1 + i];
    p *= z;
    i += 2;
  }
  for (; k < n; k++) {
    z = x   + c[    i];
    p *= z;
    i++;
  }
  p = 1/p;
  for (k = 0; k < nv + nv; k += 2) {
    z = x   + c[    i];
    z = z*z + c[1 + i];
    p *= z;
    i += 2;
  }
  for (; k <= n; k++) {
    z = x   + c[    i];
    p *= z;
    i++;
  }
  return p;
}

real ff(fz1pqn) (real *c, real x, int nu, int nv, int n)
{
  real p, z;
  int  i, k;
  p = c[0];
  i = 1;
  for (k = 0; k < nu + nu; k += 2) {
    z = x   + c[    i];
    z = z*z + c[1 + i];
    p *= z;
    i += 2;
  }
  for (; k < n; k++) {
    z = x   + c[    i];
    p *= z;
    i++;
  }
  p = 1/p;
  for (k = 0; k < nv + nv; k += 2) {
    z = x   + c[    i];
    z = z*z + c[1 + i];
    p *= z;
    i += 2;
  }
  for (; k < n - 1; k++) {
    z = x   + c[    i];
    p *= z;
    i++;
  }
  p = x*p + c[i];
  i++;
  p = x*p + c[i];
  return p;
}

real ff(fzcpqn) (real *c, real x, int nu, int nv, int n)
{
  real p, q, z;
  int  i, k;
  p = c[0];
  i = 1;
  for (k = 1; k <= nu; k++) {
    p = p*x + c[i];
    i++;
  }
  for (; k < n; k += 2) {
    z = x   + c[    i];
    z = z*z + c[1 + i];
    p *= z;
    i += 2;
  }
  if (nv) {
    q = x + c[i];
    i++;
  } else {
    q = 1;
  }
  for (k = 2; k <= nv; k++) {
    q = q*x + c[i];
    i++;
  }
  for (; k <= n; k += 2) {
    z = x   + c[    i];
    z = z*z + c[1 + i];
    q *= z;
    i += 2;
  }
  p /= q;
  p = x*p + c[i];
  i++;
  p = x*p + c[i];
  return p;
}

void ff(fpqen) (real *f, real *c, int *o, real x, int L, int n)
{
  real e, p;
  if (x < c[3 + n + n]) {
    e = fexp (-x);
    if (o == NULL) {
      p = ff(fpqn) (c, x, n);
    } else if (o[2] == 0) {
      p = ff(fz0pqn) (c, x, o[0], o[1], n);
    } else if (o[2] == 1) {
      p = ff(fz1pqn) (c, x, o[0], o[1], n);
    } else {
      p = ff(fzcpqn) (c, x, o[0], o[1], n);
    }
    ff(fpen) (f, c[2 + n + n], p, e, x, L);
  } else {
    ff(fnlim) (f, x, L);
  }
  return;
}



==> anc/z0nm4.c <==
#include <stdlib.h>
#include <quadmath.h>

typedef __float128 real;

int z0pqfn (real **c, int *o, int L, int n)
{
  static real c0002[] = {
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.197072b10b3f218f7f6e0ddbc671ac4f6b35ac6bp+001Q, +0x1.005bed583a848ee377d620006344280d6383132ap+003Q,
    +0x1.e9389addbd96338822bd6b608a030f041e49e882p-001Q, +0x1.a308921dfb2d5d7dc8e6fc31ebce175d1a32e97ap+001Q,
    +0x1.7c892fe66f6652b5dafacc0e8fc3a2398e8cc929p+000Q
  };
  static real c0003[] = {
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.ca26bcb191104b3b174fca07d7bc846d8ba83e40p-001Q, +0x1.2d2261c34e2487626319228da009a740615b690ep+004Q,
    +0x1.83d1621640bd1e702e78cf3d32e155df016baf9dp+002Q,
    +0x1.0b446c85e39964201986a135a1bd8d6858732c98p+001Q, +0x1.b46bf0fa57448a7859cc714d719ffaee46fc5430p-001Q,
    +0x1.562d497982cf9a3db58c41130e25d32417c52529p+000Q, +0x1.287baaa5dcd5105a5ac22757e916ce7477181c73p+003Q
  };
  static real c0004[] = {
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.9b8dd99fbcb6f95eb5bd4812cf3d24ae86594e40p+002Q, +0x1.c3c9ef3aced60a72636ad92635806a9420d4061cp+004Q,
    +0x1.d965ccf56f38cb5c33c4da2001523ae1eb87c043p-002Q, +0x1.89a12465c1de8041a35ef782d5c20af67f0bd12fp+004Q,
    +0x1.4d54e462e659d4c15da568467aaad1fdecce4233p+001Q, +0x1.efc08534a88adbeecb290c8d6c6ec8520f1738d2p+001Q,
    +0x1.2d04c1e2d856e2d2029e322ef87635827786b62cp+001Q, +0x1.5ca9d2eb67456bcfddc9fc0091dfd473019c6f90p+004Q,
    +0x1.6fdd8d30d148a92b235f21e857071271cb9d3853p+001Q
  };
  static real c0005[] = {
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.1a6a693f591c486159162a19d33a3e64e70f3fc4p+001Q, +0x1.5e29a2c6022cb0bab4814bd9ae5c13896a8c25dep+006Q,
    +0x1.39a8e824e4635b7c348bc322270aba387e2409bep-001Q, +0x1.b1356fdfe5f3a2d38e6a8e37baf50d459b381593p+004Q,
    +0x1.3a5a486df79790e954571a430c420b821a1797a1p+003Q,
    +0x1.8f979dbdf202ff5710598f8727e54955a16169dbp+001Q, +0x1.b1d1bfc3832b306533d4b835eaf8aef775c75b46p-001Q,
    +0x1.4c034f2231f7046555b92cdaca0d86893a164d02p+001Q, +0x1.ff49bff52fc4bca0dcdaa7265996ffe30abb5351p+002Q,
    +0x1.83dc8e88bad47aad51a9260d071c6830be9f7530p+000Q, +0x1.2c9475f29c8481cde3e51530bedf72eb10f9df30p+006Q
  };
  static real c0006[] = {
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.caa248ef612f33f8174484d30ebb24c25ec36d25p+002Q, +0x1.b8b3fa2f74d82c8e727b56f4d1ac0e0bf4c51d20p+003Q,
    +0x1.86948273f9d90922f893728f04ceaa505fdbb73dp-001Q, +0x1.a453314178d63555fbf6621125b405a9938d3c49p+004Q,
    -0x1.9ee7956bcd2ae00fc54d4ff342da514be6a1ce61p-002Q, +0x1.e398073ab3ec12c4b50bfb9013a4bf743c56ce2bp+005Q,
    +0x1.a5aa773bb250d3d7f5f8f3f641b4ece6d291aa98p+001Q, +0x1.51541a771b9cd62b565844e934b77e81e07b87e6p+001Q,
    +0x1.5346f604dff2b9b22c2926c5e1303a62c53989bdp+001Q, +0x1.58634404d82144baf002aeaf1b01563d4dd31279p+003Q,
    -0x1.57596052908f04b39b6960c2d5be79bf2c3a3670p-001Q, +0x1.e5c850a4c57e2534109020fb9d2999a7a30a99bep+005Q,
    +0x1.bfe35544b21f03b37178f38011b2422b17d9cf2ap+001Q
  };
  static real c0008[] = {
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.ed1605d5d2f4ef0fbc4d5b07aff46c3f31e2e61fp+002Q, +0x1.29d857a81d7a7cfe0207632afb0f89828c028651p+004Q,
    +0x1.62f78847e80df16277e9eec15b1dae09db8e4664p-001Q, +0x1.99de963f3fef05fadc350862f104276b128f4212p+004Q,
    -0x1.81c43b8f8bc33a66355739e6302ab69305f7d3abp-002Q, +0x1.61381f696f069ef53410253934e627bfd8a6cda5p+004Q,
    -0x1.7568869f5e958bd2d06cc2ddeff5860c229bdf09p-001Q, +0x1.18ff3b03f2a0ec65925776bf8ec6a96b873dfec1p+006Q,
    +0x1.bb1f5b1e52859fa6649a74da29ff707ecef4fd40p+001Q, +0x1.58b5d81b6f62ac7c7b6058516a6d7c4bba19c75dp+001Q,
    +0x1.65018264ded1ab5580c03587f504769e71ce1672p+001Q, +0x1.5bbaccd6ac9e757e62ee92db5c75fcdc29b29350p+003Q,
    -0x1.7ead7bdfb34ee280842914824e92aad741c173ccp-002Q, +0x1.5f81550a24d4c76432f494efba2a30031d02ccffp+004Q,
    -0x1.d7a00b79203a0d54168b0a77373b80814b7cc7a1p-001Q, +0x1.13cbd9df3a79d2187980300bebaecbe441e74f6bp+006Q,
    +0x1.d5e832f5c7e149bf9938a92eda95b412d72f709fp+001Q
  };
  static real c0009[] = {
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.435bc6167922ffd8a8894abc3a51406c5c4eb818p+002Q, +0x1.a31519c770e82d5a1f904d92ba305ecb91bcb8d8p+005Q,
    +0x1.0a8f8e2cabd75503f8d5a9336931350d9b9a6cc6p+000Q, +0x1.a0c4e700c955f2979b1533b8fe02124000f8b56dp+004Q,
    +0x1.e2e3f35c754ed5de8c45485268618141841bcb80p-001Q, +0x1.1beb741c925775d351d00fd2c17dcb7d2c3c033ep+005Q,
    -0x1.33052a144a5faabe8c6c9933895cbd27851a2618p+000Q, +0x1.b0808a2eefab6a586745809ca2a866005cc0c098p+006Q,
    +0x1.5213479a12babc9f491a32daf60654e937808cbdp+003Q,
    +0x1.03ace206da76608b5606918562a42354b77d00f5p+002Q, +0x1.4fe252e89ace72bb531eda0b517449869c45ff2bp-001Q,
    +0x1.d4b3ad8d6749755454566d3aba7af59bcd3c81aep+001Q, +0x1.78952170aed1149603d3374c783ea623670905b7p+002Q,
    +0x1.632efa21f983d5cc64df041491cd50bc9597b0e0p+001Q, +0x1.f472f6595bb445022c8e4104c589ad1e30756ae1p+003Q,
    +0x1.387e76124cb4a48b56e040b623ebf6fa33488357p+000Q, +0x1.94c63c41ebf0bc6045d77e861b10f9aa8cf95bfap+005Q,
    -0x1.183eb903ac92b5e5a84bbee471a98320af19ac82p+000Q, +0x1.a8e2ea5f7cbe5f14c35fe59625bc6862701e33a8p+006Q
  };
  static real c0010[] = {
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.58a22a824e79d4ec0cb068cf4ff85193ed35f7a3p+003Q, +0x1.a15987c476e88ca524b39c39ee624300736aadb4p+004Q,
    +0x1.22250f6c78db86adf4d8133d0301078e68ed74ddp+001Q, +0x1.6425e072a2268faf78fb41a6186bab8dff97549ap+006Q,
    +0x1.3c3300e47b63ba8e9a1a3bf11c0b7be44fe8c0e8p+000Q, +0x1.a09a52153b62ad9130a9ddcce73c9214cf29b129p+004Q,
    +0x1.fd8a79f7160599842a9793706aff2c89d3e8605dp-001Q, +0x1.ef80b36859a2a3a3c52427f82f39df83c3c7d134p+004Q,
    -0x1.8b516004ab5264c4b8ba045d203f55e46e7cf208p+000Q, +0x1.2273b00949113760be7a6ab643eae040afa06805p+007Q,
    +0x1.2093840c0da2eddfbe795e3853070929814c5865p+002Q, +0x1.4dbf610cc6abb4e4db9fc527766f70ec1fe1fd99p+001Q,
    +0x1.f9210b7532b524db1ed93ec5a6a3e6fc1b8aeb78p+001Q, +0x1.49e65bd5f3a9973f61e81d6e42b49fc51e78936ep+003Q,
    +0x1.63082d25912cec6ba53f8d053c412e3703f623efp+001Q, +0x1.4f9d39a55858c30f70149ec0aa39b52f50dc41d9p+004Q,
    +0x1.25cd87febad9cf0386d068761fd1c2a667790211p+000Q, +0x1.15b2185c70ef2e9cdd8a76abb5527c7fad99731bp+006Q,
    -0x1.7ec406ebca45cad309de38a588eb1e8a951960c9p+000Q, +0x1.2685c1a627851741321152413cb4bf10948de7f6p+007Q,
    +0x1.2bac272708dafc85a36b16fc8721b26c782bc21bp+002Q
  };
  static real c0012[] = {
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.5bfd0ddf6604ba260a9a7eee1f5c991015e34d1bp+003Q, +0x1.9720f31710d689edc414f26225710f887bbbc8cbp+004Q,
    +0x1.3b3d8026965d0c1698162123558bb00b08c82f52p+001Q, +0x1.6b986a0e6a19827fb59e7c7fcb8c3b5befeb26ebp+006Q,
    +0x1.3941b98ec656a3ebc393f4bf93dab6717a5eb25cp+000Q, +0x1.a091bbde851e4e09816a33b327caea4d66bca0aep+004Q,
    +0x1.fdd716d77196b2faa794bc713503007061eb49a0p-001Q, +0x1.f202f441c2cfc757733fc80e332039c614358d23p+004Q,
    -0x1.3ea1d69203f6a1970f4c077dc90b91957928c4e7p+000Q, +0x1.1e47e468a7165ae4ed0e0674e7e4fc64147c0b35p+007Q,
    -0x1.4cf295c170b119509bde379efb646187aadd161ep+003Q, +0x1.60cc0ef705fb2e635c0a834feeb0774af062b800p+007Q,
    +0x1.245dfe8eefeb273827ee8889a92a2a9a76c105c9p+002Q, +0x1.45fdb65fe5a739eec2f7079190f7aa79ff3d96e8p+001Q,
    +0x1.ff81b9663d986fe2170ba6997aa8ec1fe536c3e0p+001Q, +0x1.432c48e2d0c926c8618ca0c559f3f8f90b2c8366p+003Q,
    +0x1.67565c98b3bcd2afadd32d4fd753d6e48616ee34p+001Q, +0x1.4c10855b319e0cc48fc714f121026f97adfd5b05p+004Q,
    +0x1.3d907cfd8a87e665f18ef52ae381e69018eed04dp+000Q, +0x1.153790c7fb429226129a26ec0f81531181bc28c4p+006Q,
    -0x1.2c1a10bf83c8045f1a771c172a30faea68b15a5bp+000Q, +0x1.2348c4a2132292ea2d7dcc4f6ae3d1d5208afd58p+007Q,
    -0x1.4cf2641dbc27c39970b7d2b1be73c09f6aaa2530p+003Q, +0x1.60cba723d40d598bdcbbeacc2e8b604a7abce376p+007Q,
    +0x1.2fa75f0dc554c9b599a7dd5d90ea552847b0f08dp+002Q
  };
  static real c0013[] = {
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.b2748a6dfdbceb47daf48472fd3b2c93acc84909p+002Q, +0x1.605b238d10c519f82d4d61ec847460b41ef53fadp+004Q,
    +0x1.a85a8f5bf2d5fa9efaa316db8217f7265e401f16p+001Q, +0x1.fbe229ae31f9ab0accb850458aa355c99392b0c6p+005Q,
    +0x1.3cddb4379a178ac280dbde302b7f83dbe2082064p+000Q, +0x1.a58354384537c49cc5f830fabf301f2adeb91c00p+004Q,
    +0x1.094a573887a699738cce3b0b7ea33b2800444c11p+000Q, +0x1.f00666269d94ea880f0590bcc80035fdba3c7143p+004Q,
    -0x1.c50be239d87bdb33a654e4e9ba567a514693fcc8p-003Q, +0x1.e26d671c3b2f70f3a0ca8a1f724ea03f171d5feap+006Q,
    -0x1.b428d408401932c0ec623f2b4fb39d8bd8854b08p+001Q, +0x1.9b2d956e028df0b3c661d605cfeadf246d323af6p+007Q,
    +0x1.37b0334bb101d3aed56cfd8b0f093ed1bf3652c3p+003Q,
    +0x1.23e2ac325dff3bacd6357487f18e6756566e23b2p+002Q, +0x1.fbec752c256cb5f833e4d947c06fd049eedca618p-002Q,
    +0x1.11403014a919c53354e3c89d6f14f48f24cfb7f9p+002Q, +0x1.1972f7669def8c26650266ce3850ed7a24f4c114p+002Q,
    +0x1.d51dcdf07b1af93d0a710b005e81b722b8cd047dp+001Q, +0x1.7abcaf8d5be3dfdf1b68f5adadba08f2a0beb912p+003Q,
    +0x1.4ebc160186f58e8541ea979e02e512af459b9c16p+001Q, +0x1.4e752a0a5c691241d9681302c36dc888603223f5p+004Q,
    +0x1.5cb84a54b56b2de458d882b0aa200561a97f2ae2p+000Q, +0x1.f4484e33752ce88e977de8ac3a0f63f2457a5ba7p+005Q,
    +0x1.1437cb006a10a82666b04f9a1b0ccd3820ce4284p-004Q, +0x1.dad16595fd0ad59baefd7f3b49933c06ba93052bp+006Q,
    -0x1.b5df01a6eab70b82c6bc46c2c43cc27550355d5bp+001Q, +0x1.9b0d8f26cb564e89b7bfe362e6727ad24ea64896p+007Q
  };
  static real c0103[] = {
    +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.3c94d20269e801f04598274cf3740931d8deb8e9p-001Q, +0x1.0bf16c618932a91e33234b6727c68c1b858fc4eap+005Q,
    +0x1.bf1bf99322483604dfc50adeefba354cd7a1600bp+002Q,
    +0x1.aa8165dc9ff7def1742b0d3fe3b20b9809cde8b5p+001Q, +0x1.61016815fc93249972cbdb595c38a2e313999d3ap+001Q,
    +0x1.e4547631c87eb3934955731e78ea055a6581eb97p-001Q, +0x1.6881d81e16fb6b3511978a52b764cc4b3910d843p+004Q
  };
  static real c0104[] = {
    +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.a87b5bf53cffcd4dd3bc09f408a2b79ad6635742p+002Q, +0x1.1b43a7819f5d492f85a80f4c6590f36665f65cecp+005Q,
    -0x1.13eeef36310d415a80dd1d76987942cc80d831a4p-001Q, +0x1.558f5d8eb06db5537bb9fb50c9e19e7e69a624c6p+005Q,
    +0x1.cf12fdb6b4e38a19518aacd0911f896c00306a84p+001Q, +0x1.8279b90bca5023ce059349e864d1a3cc03467574p+003Q,
    +0x1.6e26acf993730874a8a19175e08519490181473ep-002Q, +0x1.44bac36fb2e20f51bd94c70eaf229fb875009155p+005Q,
    +0x1.24787e1c5bbfb47275f742e0734c4742c1856404p+002Q
  };
  static real c0105[] = {
    +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.ca4207673aade4b30a0cb3180f7ae4ddc88998e1p+001Q, +0x1.429cffd6fea54dca20502b50e099bc8c42b35a8dp+006Q,
    -0x1.e32fa265403bf091c04cb89de796e9a944537d7dp-001Q, +0x1.85484a4535f2838b1ca0d8d8dd0b2c93ddffbe83p+005Q,
    +0x1.81ecb7fcc2e4ed5a58a38c426ea88a27378f87cbp+003Q,
    +0x1.57e7790ed86c874491d171e73130d9725de03881p+002Q, +0x1.a1a03570b554dc0963d33c20f26184bcc887b62ep+001Q,
    +0x1.d6b0cc0e099c9b0b7eb80f67fb2836d26f9eff74p+001Q, +0x1.c235b9cf3fb3419675bfedff68c3d1835c36da36p+004Q,
    -0x1.bdada0ef4b790fc01c5006b954e559fef765207ap-003Q, +0x1.c990516a2c7bb6002902fa362ef450407d88d415p+005Q
  };
  static real c0106[] = {
    +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.ace873dd38377148b7a77c38b455efe707e02559p+003Q, +0x1.06fc4ecf33efdd269729c9a105b4ec967253e826p+006Q,
    +0x1.dca3b95fd01ab5680b04d161f6fa7868a8439079p+000Q, +0x1.abb2deb90e4a146e364aa32154a1a7f9a6657887p+006Q,
    -0x1.d9a1074fedc615a6b2e0cd2be493b3a5a8a8a686p-001Q, +0x1.992abc85d7f91710b3435a1732f97bf1f34d889dp+005Q,
    +0x1.aceef0e0e44df89dc0a79bd937ff4bf865d80c53p+002Q, +0x1.9edacf35202ff2fffd087bd1563b50f591a074e1p+003Q,
    +0x1.1902ebace3fc2d4c9eea6854ade56bddfa2ca51fp+002Q, +0x1.7e7996df639c759598c043e2f09d17b2e4012369p+005Q,
    -0x1.21e6af8806e9a96a09b0fb1c0dbf7e7ede39fb02p-002Q, +0x1.0cf0961da5a79328a87d8cff189b2875578a2809p+006Q,
    +0x1.d939dc7b9317d91b0ecf92a5def3e45f7a8b65d3p+002Q
  };
  static real c0108[] = {
    +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.838db648e98a45e932c2a8e507799e20fe44f732p+003Q, +0x1.85d99642813bd968dd265005efe08635d1ce9c2cp+005Q,
    +0x1.039dbcfbbe0664f9dfee469961cb9edca560007ep+001Q, +0x1.88118a04e04f63f7d5bc8d72a72f69d88f94c0abp+006Q,
    -0x1.df0573ac816a061c759d08dc4bac465435f3a21ap-001Q, +0x1.96b1dfce64808d0f3bd87e9b342f8777686d748ep+005Q,
    -0x1.b67ab987b5913c2e2b53726932db71a431bf45d3p+002Q, +0x1.795df6f4dc1d02e8e14163f0bdeeed58cca19f63p+006Q,
    +0x1.8e3930542498c0d4a790c73d964fbd4fb40156fcp+002Q, +0x1.8aafb1484cc3c3f50f4f29af58c59900eb6a8cf5p+003Q,
    +0x1.0086cfbdde3b63c0bc7f92d1410cdf0730cc8233p+002Q, +0x1.6bfb5cfc26abf54c4aa1883ba0b76c83bd845102p+005Q,
    -0x1.3edd156f64f7d96a700024c589ea4aafc41c1e6bp-002Q, +0x1.04e9eecf6ca6c06dbb0657f3b4ddc1103e9baa89p+006Q,
    -0x1.b65c6a043bdefde24976efbe7e1ab8c83990ccbfp+002Q, +0x1.7951390dce1eb75577c6f19ff137d5a11d7b348cp+006Q,
    +0x1.b987920c8cbc85d7a50d48715b1efa1124d7295fp+002Q
  };
  static real c0109[] = {
    +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.ef2aa18b6c6c22d906c07b89cc9a0b9183eb3f29p+002Q, +0x1.6a4c20b23be78657be2435c6e36db57c09aad0a1p+006Q,
    +0x1.0f37aeab09b451b6158cd586fbadefe532e50ecfp+000Q, +0x1.2c08954bb10274b6ff60f257aadd6d0bb5c4089dp+006Q,
    -0x1.f251bb77ff28b1380de5e7d64a94eabd1ed227afp-001Q, +0x1.91e7a90a6e086a20888672346f2ee1bf58659429p+005Q,
    -0x1.7ccb286e8a329aa347fb80047dbfe7a26cceb8b9p+001Q, +0x1.cc59b0c368855bd59d6e2caeb4e18a8e8a62d173p+006Q,
    +0x1.ca7f8e8497b32ab6963c8381263531b09d60a9dep+003Q,
    +0x1.bf99d5230ba8a743d677f18552a90a87909906cep+002Q, +0x1.6ac966e75f27c61153e9572af1233c2681a563a9p+001Q,
    +0x1.6e99d1755fa300a3c1d8052fd43785881fbb9eebp+002Q, +0x1.83af968bc6c0341b3bcb36e9d9199687bf88c1b2p+004Q,
    +0x1.7a6ec7c2190ed4e19c943cde8fb8a724564f22b2p+001Q, +0x1.c27b09039966d6b9ffb37ffb3d431b9fcba42271p+005Q,
    -0x1.06032a77a5139820d2f84a25d9340f8b104bcb1cp-001Q, +0x1.e46b35031b7a01cf6c33a0238dcd76bbbadb6f60p+005Q,
    -0x1.7e6f54d6adefec4a49d5538abec71de676090f37p+001Q, +0x1.c58e56c7d182123d26fd40579031c9b4d28ab848p+006Q
  };
  static real c0110[] = {
    +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.c906c05521b6cfd926cc86d2dfc72c5bbbc44e0ap+003Q, +0x1.88bee4a9f9c7b184f8d99567737cf8342cac903fp+005Q,
    +0x1.dc42ae67289af6b2cd098fd434c3bf68578f28d2p+001Q, +0x1.10d544b2048e3ca8f486bc5a681498cd4e3c9f68p+007Q,
    -0x1.b7a37ba1b3ad02c0960f1b3583daddbb5a4f22d8p-004Q, +0x1.d2d6e0a4140b5490089c86d1c91f65d5bf32d698p+005Q,
    -0x1.fffdf2662683981377c45fe2268054a8ff610987p-001Q, +0x1.89da51f826dd0b123ff193eb3aabf267cc970cf5p+005Q,
    -0x1.44f8e9135d9e610fe4395bfeb7dd854fb10ec228p+001Q, +0x1.3cb44cb952dd564a9cf73bf03e67a545d8c5aa00p+007Q,
    +0x1.d13625b1f4c593b577ce4ea8e4103fdd1b096623p+002Q, +0x1.8146cccf5db3dc8db70d06fc561f839df1af2967p+003Q,
    +0x1.53407e67b31be2dec7298e84877411ead5b2eb9fp+002Q, +0x1.69602f8d4248c7988e99c3c62700cacee477ba5dp+005Q,
    +0x1.09b36a1f202f9ff831b02838742534d65ffb81fdp+000Q, +0x1.2a7cf618874f2d886fe31ef2835dd700805573ccp+006Q,
    -0x1.53c1100b28454ba282ed7e40e600e399f96c8f5bp-001Q, +0x1.acb807af2f4179feeb59cd657f7d71f49a1c0dc9p+005Q,
    -0x1.2dc63e2dd4eb40e8a6c85ffda1267a880e7001eap+001Q, +0x1.3e397e9dbe4a1fd9d9a58b56a027eb2249bc5e64p+007Q,
    +0x1.f7ed0874cf10b2eea77204bae524ca384b90f9ecp+002Q
  };
  static real c0111[] = {
    +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.6c4d617847a44988970884f1f01f71d20622eaafp+003Q, +0x1.fcea934a780369750ce8f6d6a3b684e9a9a7cb11p+006Q,
    +0x1.99376b7c929938bd435870bd157eb14076061148p+000Q, +0x1.0e83ba3cee6cbab10ea14d009f6692afd9e1bfe0p+007Q,
    -0x1.ef4bd69284a1c9194ed9321d680a58897d618d07p-002Q, +0x1.e1df422edf7b82eb423f5dfbd412d1f2aa064dd9p+005Q,
    -0x1.0b4faf4265344d839cd3271e5567b63e658e1f54p+000Q, +0x1.89ed595505b4a9774f264ce20ddc83042a84d84fp+005Q,
    -0x1.bc01b3001c16081d8cd59f3b7f1ffa2d8a2cb17fp+001Q, +0x1.7ad3f467d6fdb1d0f0ee981f3ef96010019f1a79p+007Q,
    +0x1.21cf6c036aedc512554d43f4b6a26075b0297cf8p+004Q,
    +0x1.153bcf4897b17f7a05be323591f3ea9495b29879p+003Q, +0x1.7719f0832acc88ce8f4adb689f7569cacdc8764bp+001Q,
    +0x1.e2e14b2320c19c046d1c709c9270b7ee950c572bp+002Q, +0x1.99348d7705c139ca8d6cac6943ef3d7d048a28bap+004Q,
    +0x1.444e5983248f98a4a430871c3b11e39c1e528d63p+002Q, +0x1.0466b10132d3c6c230046978b50d65e5188c58a3p+006Q,
    +0x1.0b36b26c25b043b17cecf0dd8cf92c0b0125d6e6p-002Q, +0x1.4d2c62e57a7c6952c664a93c3c0d8103f9cff9efp+006Q,
    -0x1.bd67f9b70e279cff92bdd4c7b52d7a86ebdd56c5p-001Q, +0x1.ad4c52ac7689e64eacd251dd2707ecde064b80cbp+005Q,
    -0x1.ba8a22bfe0eec453614288f182e1d190e5cb865dp+001Q, +0x1.7f2b584b6ebd5ea5d6bf9d4f8919f85acef793e3p+007Q
  };
  static real c0113[] = {
    +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.66f5d66f5003d46d5bdb1e3849ac91b9447beb7dp+003Q, +0x1.ee304c885b65104f3eb69b65794122349465874cp+006Q,
    +0x1.9914d2dd7cbbda1bdfa8e883d45ccf53bf16d8b3p+000Q, +0x1.0a1a038c84cbb439093564b66b495990b024239fp+007Q,
    -0x1.ff3c5e144cb5a8b42f572262d9cf979e4dd15515p-002Q, +0x1.e09a03cb2ea7119baec5683db885868424852c14p+005Q,
    -0x1.0bd654f206c3dd9e35f293570290cb3cb7c20f2bp+000Q, +0x1.89c80c40fa0cec6acfafb27a567dfe90dab2f605p+005Q,
    -0x1.c6cb6f6d94fbae0331d75005d343ab5d7ae88bf6p+001Q, +0x1.774a8991b302c2f359868cdbf45f254122fd80fbp+007Q,
    -0x1.12d2cd397a1c87ad8cc97220daf01f0edc7637d2p+003Q, +0x1.075bfccc58971601ca0e2f46500ca4cda8d2b136p+005Q,
    +0x1.1ca213a44e9dd040d6a7ca23467c4386d418b97ep+004Q,
    +0x1.118a7ad180a7816dd047e11e2ce7b8ecb35d12a6p+003Q, +0x1.776b53e258d09703238e33f64daeba49885260c6p+001Q,
    +0x1.dc0f70623c3654c8821b7d3c951bd4edfa107b75p+002Q, +0x1.991c31316c13160d6525cbd863e1ca29b4e01c48p+004Q,
    +0x1.3eabe9db8d7ad8ccae8f184dff6d65a4cdf8c576p+002Q, +0x1.03b9531ee16562e61db15e05d7ce7a30bc7be9dcp+006Q,
    +0x1.d4d437c439cbba964d4c3a1d4fb4ec8f8aab7ba8p-003Q, +0x1.4b0099fefda583670e001eac21a7c729476503c3p+006Q,
    -0x1.c167d5bfbb4f90cc8ee5f8d797645d70b166798fp-001Q, +0x1.ac8c42760879582520eb793af8459b0808c40fa7p+005Q,
    -0x1.c4f2ac61f446fda211a8c032e0940467a94d0949p+001Q, +0x1.7b3c496bf295c99154ce6657654f8f5279ecefacp+007Q,
    -0x1.12d2cd3a1cabb58e3224c410a1a7be823eed0914p+003Q, +0x1.075bfccfa0da04b6f80b7bb8910987b4788e767ap+005Q
  };
  static real c0114[] = {
    +0x1.3580a0e6efd8fcc2ec743ae42a9e2ec0fdb2a740p+000Q,
    +0x1.10f74a81dc5973c4b5d7c62f666083f316b4de75p+004Q, +0x1.6c626c0537518cbfa63a330d85a3fef017a1434ep+005Q,
    +0x1.dbe5235f9a48e9842b8073764c25964fe49ce05cp+002Q, +0x1.5e0f6c5592eeffebe7d2c14547a7fff5d0b7b30dp+007Q,
    +0x1.2af4cbcf125b59dd717c554e7b822238d31a9073p-002Q, +0x1.65be1fa80cece3f38cd63209a3b1bc2afd3b2fc8p+006Q,
    -0x1.5bb7615bdb67024655d5ae0c9aa1108a5ac36a9dp-001Q, +0x1.cb2a1e7c36c424a17d15435baafd9563175c10c9p+005Q,
    -0x1.10449914af9a7b2288bb229f1afd49acbf85bc82p+000Q, +0x1.87a749818a3de062201f4ca0551e0855b5ee39a0p+005Q,
    -0x1.21130bee7141449abf24c144d018fe50a69318b5p+000Q, +0x1.1bdc0476d8ee3177f66fe0644c36f6cf31aa2dbcp+007Q,
    -0x1.1bcb29808abfffd91c32bde39c8e37f05ed2fe8bp+002Q, +0x1.f183e99b1ff19ef3cbcf7af5007f4d111f600122p+007Q,
    +0x1.17aa7518e76faef499f63893c757368a0e295961p+003Q, +0x1.710e4939b1124fa58a3e11387c8a8c835c9fc858p+003Q,
    +0x1.c7223f958987eedd89c811c85a4bda92a786cf28p+002Q, +0x1.606afbfe96f184d9ea77052577732abc19554abcp+005Q,
    +0x1.f7a5002eafde8eaf9cbddaf5ef78ec9f85c8fed7p+001Q, +0x1.602c04925839a3b97392fef78f634f1f82ecd6c4p+006Q,
    -0x1.428b7246b680ba4d7d305dab189cde12a0bfc1a8p-002Q, +0x1.1e9a482a4d7e959f1df294d01babc14fc7843bfap+006Q,
    -0x1.e44ef376aaaeb32d44a316b432d2f2423b609d28p-001Q, +0x1.a1c907f6ac2aeaceccc3e924ad6eda3cc18d00acp+005Q,
    -0x1.099b4f9e390adc0b5ba09764162613971318a4adp+000Q, +0x1.02254042cfa56752a607117e7858b7d8cc20ad2bp+007Q,
    -0x1.1dbef524b736793b50b53a0ae05dde56f2903a74p+002Q, +0x1.f0e589f5b8f050a47184412e6b226a07c5a894c4p+007Q,
    +0x1.2812faa2aefbc6f867ade7bf8a77585915ab7ec1p+003Q
  };
  static real c0203[] = {
    +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.3609a47ead3cf72d30b41ecd76cb1e7674ec6284p-002Q, +0x1.af839cd0a8020ef6eeff8d8febe39aac07af386bp+005Q,
    +0x1.1b715f2163b981539e9fab16fe22931dc42f742bp+003Q,
    +0x1.1838055299aa93ad903dff5a7c690363cfaaee08p+002Q, +0x1.57e81c2a030ef7f145836cf78ec0d8193d4f7232p+002Q,
    +0x1.4e693a4f40af8260a50106e462cba6a47833fbf6p-001Q, +0x1.2e356047d9090762645eff2fa1e5751abb9281ffp+005Q
  };
  static real c0204[] = {
    +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.0097e95dfc028acf0da94c31d274d93d67df2164p+003Q, +0x1.d311382e60c3ef0d0d5321027cb139a50cd0d064p+005Q,
    -0x1.8870ecbccc8d2ccab7d6832c46fafabd7c790488p+000Q, +0x1.fcec56a7e634e74e8e0694075c1cfb707b7a30b1p+005Q,
    +0x1.1be869825c7aab6d3c4cbd8546d25999b1abaf93p+002Q, +0x1.7382ca1ef1d7969fed25430b1a68f5697ec0b2b1p+004Q,
    -0x1.53ce054c731334c179684307d31b172822b8643ap-001Q, +0x1.e71fbf4aa9d29b084b31c6283b46df5c1b80848bp+005Q,
    +0x1.81b043ce53f9719326e0eb4ef3de6093ecfd239ap+002Q
  };
  static real c0205[] = {
    +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.da1bf85c030cf8ef7bd232f52ce9cbd01b31feb5p+001Q, +0x1.d5fabb4b9f01b58bb42dbb9deaf784ee389b3a4dp+006Q,
    -0x1.2f020cdd4545998a42be1dfb0ae34e3c9b31f16ep+001Q, +0x1.0eb7006eee548b841339ea9b0861633b515c8c00p+006Q,
    +0x1.d1bba0bec8354ecbbac7251f2b71c79041534a04p+003Q,
    +0x1.b51cbf85c0a4556aafda73c9d2958a1f7e53e33bp+002Q, +0x1.9eb0cf8593135e3719990f5f2fff15b27299bda3p+002Q,
    +0x1.f200af9c23d3e9578613f69c1745da93dc29f226p+001Q, +0x1.9b5c38520a3b5fd0c6b9a2a55f8f8b2a58799dc9p+005Q,
    -0x1.ce853689e1086193a1803121ba40f770df8961cfp+000Q, +0x1.291d91da0acb1c376db51f085e3b2ea32ac50284p+006Q
  };
  static real c0206[] = {
    +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.a85251cef78fbc6565c509a1430a3210dae7cf19p+003Q, +0x1.3483aac8fc6387bc8d6a51261ada19fff4f6c686p+006Q,
    +0x1.2055795050b2ff9af17715aca1a5c7841cc7f42ap+000Q, +0x1.fc2505b4b2dd0372d997411071b1c2a78eedae05p+006Q,
    -0x1.5268ad7af2533efa147512bcc4a8c5bcf679c209p+001Q, +0x1.18e6dfae96b460a7b205adfe184e49aaa1004af0p+006Q,
    +0x1.c6ba249d12dfb01db1c213c14fa7b0849bff87fdp+002Q, +0x1.918584a5d79ca79bfcfbbf936d4100731014a092p+004Q,
    +0x1.8cfdf31396e11cf44b730673192db6bad3fa7bf4p+001Q, +0x1.478c41500223fb103234094b39076c682822b1adp+006Q,
    -0x1.2aefa2fb0dc2946467d13a047b70850d76d9ab29p+001Q, +0x1.3e94082759e2c3a4a710088dcc6ae30604246e03p+006Q,
    +0x1.0af791be65e6d8020d4d8889e0d65cfc2a67fd0ap+003Q
  };
  static real c0207[] = {
    +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.4af98d976aa3a00e11097151ed3acfdb204d736dp+003Q, +0x1.888c0056c10bcd0569c9b3f54a2075185e3aeb27p+006Q,
    +0x1.6a8dd236e4104fcc4a0e5b3a928556bca85a5f48p-001Q, +0x1.ef704d6ddab501f5fc5ff2acec2f0d93b5c26ab8p+006Q,
    -0x1.5654256a25336e2276cd22afaa0c6a89ca229003p+001Q, +0x1.19eaa7e37d8392498d20203e34750b0cea6481f2p+006Q,
    +0x1.beb5410c1592c791e1341323ee7cd0eadd93e7d4p+003Q,
    +0x1.12b82b003657d0e945b97312266a90f9d2d0480ep+003Q, +0x1.0d0a5e30d6c76e1ce70cc2f1886c86285163ec6ap+002Q,
    +0x1.b2a202029778dc92b65b53ac71223e4fedc81e38p+002Q, +0x1.2e26b338cf164e00bf99df0db23b1dce97354ea9p+005Q,
    +0x1.57d630e8bc40fbd8d0b6bc28a9b67c17a575eba5p+001Q, +0x1.657dc541b00098a90552c3ab247b57a3ecc63ddfp+006Q,
    -0x1.33f472eef4a6dd104ba869b532c509d0c98f3cbcp+001Q, +0x1.400a0a9010c45fd48c901d9dbf141d7367f969f5p+006Q
  };
  static real c0209[] = {
    +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.291dfef45490ee59f46e13fa52204a33e1a9ef3ap+003Q, +0x1.645a96cb651f99df7b35b0d5b7cf232293b58daep+007Q,
    -0x1.a58b39ee3dcf392e31d5ff066d4e235a8785b1afp-003Q, +0x1.050bb6e0a91d345c9a604a45390484a135fe15d0p+007Q,
    -0x1.690fd0680de83d6bbace47765df55be1cff03b65p+001Q, +0x1.1e3a58b7faf8172fd26ce4c0db7c2137d00acb03p+006Q,
    -0x1.16d16223c65c49e33967b4dfadb0427e870c5383p+002Q, +0x1.271991dcb1c20f9e5e9e875812d942a534d55c36p+006Q,
    +0x1.362ab30a7a766b0322ddd6757eec7be8ecf5d464p+004Q,
    +0x1.2de26a70673bfaa2237f6529c09f5d7ce5a02095p+003Q, +0x1.9aacf9da2cc0566fe16e49fe32f143e2ce49536ap+002Q,
    +0x1.cbfabe3b88fa04f55bdc23d7f2ece226604bb9bcp+002Q, +0x1.aa019d328a6ad703543e5acd97085bc8e1344ae3p+005Q,
    +0x1.2829e9931c2727ac08bc10e12425aac34b32c935p+001Q, +0x1.bb43893e832fc75df2fa005b6d35fd36629d61f5p+006Q,
    -0x1.59cace7bbbe98328934652859dcfb28443926200p+001Q, +0x1.4ac31a84f4441cc1f2830954bd653907cf83125fp+006Q,
    -0x1.15b02d9e758dc8f084284dd9721f3b5d222a12d5p+002Q, +0x1.2652c0530123f9ef073ab0a7f293f94b93e58439p+006Q
  };
  static real c0210[] = {
    +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.3176659c0ca12cfd9ebd3a8567fd60b5e3aee45fp+004Q, +0x1.98adf755c8c9642a2642c7a29e2652112fb49cc4p+006Q,
    +0x1.1901a3d30c38947dbd03cfcf08d6904523028bcdp+002Q, +0x1.f3591d99eaef0e403b68d788b57821dea74769a9p+007Q,
    -0x1.1ebe74766e4f54b8e7191fd6499cfa212faef743p+001Q, +0x1.7d182802d8ad1833224bff26291d7646309967e9p+006Q,
    -0x1.21b394f32a2e8f7373afe3d93dae0576de45c7d1p+001Q, +0x1.460859a413d5ca5128ebe3b6f371369ac45b350ep+007Q,
    -0x1.6f9612031249ea0ebfb71961b24c8a7ea1567fb0p+001Q, +0x1.0e005f48c5c31b2cca73ca1f31751fef8a49b71ep+006Q,
    +0x1.39f3a27bc2a4ae29be223324ae42183d22b76755p+003Q, +0x1.b45fcd7c29b9cf57d8bc6966999931e254f189a7p+004Q,
    +0x1.9c0c80a0f2102a6c023f55dc9450441ba15a2339p+002Q, +0x1.8a139078c5308568461a71b73e15f5cd98c29ca2p+006Q,
    -0x1.082cd32c9488634ea27dba2b9e91cab0569404e0p-004Q, +0x1.49ef561147f033d969532d6fca5238e6a4db0025p+007Q,
    -0x1.3184b05b139f8f248b0718aef4e0ee7845d155eep+001Q, +0x1.e52c42d97fa4c46af7ba7bf986660c330b5ba231p+006Q,
    -0x1.69002971f644261c37c46cfbe248a6b875eba520p+001Q, +0x1.1f98fed777da389a78950a800dda4914a7e026b4p+006Q,
    +0x1.5b79ba5adc7709f7fb57dc27686e1e71c5bb8cd1p+003Q
  };
  static real c0211[] = {
    +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.8cb05188f5dfb07bd45e43f5c4c17aa452173586p+003Q, +0x1.d2f2cdc431a44c3098f7d3492e725bf6fcb02e06p+007Q,
    +0x1.a0c7293a43bac319d1466110e5a52c33d506b958p-003Q, +0x1.6b8776da26ee8d5a2503d2b4234bdf8928ade26ep+007Q,
    -0x1.1b4f28aad1100d572de58b8376026ab0973cfa4dp+001Q, +0x1.598ac61fede832ee0530242f63cc750a1d160465p+006Q,
    -0x1.6fd441ead7d34e2b2be7797852996c23f4ab50a0p+001Q, +0x1.0a3c487a96e4eed3f55667b29913dc225f32f9ccp+006Q,
    -0x1.35a6e9442876773195c3a51714dde01b77dc581ep+002Q, +0x1.16035d212402994603170ff3af8f261646a67e03p+008Q,
    +0x1.6e9eaee581f29b0d67963cf85573b4ce7763a3bfp+004Q,
    +0x1.5ee542ac468a3eecacdb3598c1474d684967c57dp+003Q, +0x1.af4631ffdc5846f1be58e7a451d9a12a83d728cdp+002Q,
    +0x1.1c7fad2cc61ed3c659ec2e36b8d92c647cb8cb7dp+003Q, +0x1.c9441f89fae986c796c54d0bca6059882fd1d6aep+005Q,
    +0x1.0fc39ab1668b4d3d60840ace2486cf0f14c9c3edp+002Q, +0x1.06ba7311a13273d74ac89cbd032ff8ecf4d01b00p+007Q,
    -0x1.ea5391d00d7447c3aad8e91fbe9a3b9dd00b29b2p+000Q, +0x1.9af4c59be894e12890583f44075c98b0e24fbf4bp+006Q,
    -0x1.6766c5b8352c003ebcecfaa8807aafa5007b3e6bp+001Q, +0x1.178a957d31dcd684b232211a6f2061bdbffd93aap+006Q,
    -0x1.3ca6644869dce5276de9da4df344ebfa05c9de4dp+002Q, +0x1.17c018ac15c52d0c5919aa2bf987388e61b374f9p+008Q
  };
  static real c0212[] = {
    +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.10a5a7046c766a9d2b889b421b4e2ceb2b333f28p+004Q, +0x1.4f3890d2359369d78d3c77dae95f004d0fd85573p+005Q,
    +0x1.056dcb2ab8d9ee11a752d77eb3c17af7f5ec8960p+003Q, +0x1.6e7aba5c14233c30396aaf02f72f9003335dd70ap+007Q,
    +0x1.c4b7c437b1db354f59ae29be0c64acd5b962ffd8p-003Q, +0x1.31308aa1f74778afb47200f59d408b58d3ebc562p+007Q,
    -0x1.25f6b02e10d6c16c7d041baf9896610d4f51cfcbp+001Q, +0x1.4e76da549e436b151182de18ea64ed693da5afe1p+006Q,
    -0x1.717d3f2c192aa6d422818256dad3b3deb4a8fa50p+001Q, +0x1.08a188a9b361c5c033c88ce150de3e58c51c7799p+006Q,
    -0x1.8afcf374f395e2a6cb752154690fca1ebf5b7e0bp+002Q, +0x1.b0024373d578ceba7e75ae392dc5632f37f653bfp+007Q,
    +0x1.3b3f89064cd68a6d666ebef650c4bd082bb96bdep+003Q, +0x1.3fbffe1bb2fe2b2c83d32d6b1216180e4130b593p+004Q,
    +0x1.d51eed7f0a8171f5ceb2df4bab743eefa18974adp+002Q, +0x1.20dd899868ac160a0953c42a78378917cfed69ffp+006Q,
    +0x1.7171c5da949d1e2da006731df6d14059cc2e3a07p+001Q, +0x1.f4735103f8155c8b89408b713f8fb6d97fca6ef7p+006Q,
    -0x1.03e13892482da0d3c3088c62727617b9164dd386p+001Q, +0x1.855080a9d75f1889762a1be60dfba6fb3a969e36p+006Q,
    -0x1.6a093a51fbbe9d3ce7563967437b619687298431p+001Q, +0x1.141ed07b49d02c3f4fa645c8b12edc2283a44bf2p+006Q,
    -0x1.8a97454b58753b4c17a334a58c22d15e0b80a321p+002Q, +0x1.b1da7a813c198bfb3860a728ca51cf6d5e7a6e01p+007Q,
    +0x1.5549d4de97a7411b90cfd0f27442627ab3745d0dp+003Q
  };
  static real c0213[] = {
    +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.5374f4ea5c5dbaf115b43a6854fd0cb38dc953cfp+003Q, +0x1.0e67d53cce017d34afa310996ecf944dc979ae8ap+007Q,
    +0x1.40b48d21dbef52da7473a54a0fe2c4f1c4a17643p+002Q, +0x1.494d376723ab5ff92cf8ff7621d26d4c72d1656dp+005Q,
    +0x1.802f6693f6dbddb419d1c1d12ae25e9023e2c4ffp-001Q, +0x1.2cb0293d63ab29c4dd9583be025d3d7ba7649751p+007Q,
    -0x1.20d7481a409e23b5894c55e02e738a7604292ad3p+001Q, +0x1.49e57985cec825a68b82bf826fc3d812731e8e67p+006Q,
    -0x1.70c9cc7851959128c1a18e2bda301d1416e9ef58p+001Q, +0x1.07ef6af664218996f1def39bc78de74863186453p+006Q,
    -0x1.6fa4c5ff71becc267f680766765faa7fa4f2940ep+002Q, +0x1.ae0c355dfdbb5d165310631373fae03c22f8c170p+007Q,
    +0x1.1d34200f2460c43ba836b2151ae9e745b4de1ecap+004Q,
    +0x1.366efebfd3ad7911a18fbd319f2d2c731d100d16p+003Q, +0x1.3f05748987b0ba0d85e52a8667be8f588077550dp+002Q,
    +0x1.dedb3c3f4f7eb37b9667ab727413aa3668ac462bp+002Q, +0x1.45400c64948421fd7a8d96f591a12cf2b4db0313p+005Q,
    +0x1.3ad64efd0610f9323ba3cd52a2ca19b122cef73ap+002Q, +0x1.4cf1d1d19806621fd454d1c78c4336808d4bbd71p+005Q,
    +0x1.8b37934a5904a756223d88efa400b767471ecde5p+001Q, +0x1.ad0c9299710e60c10b12520cfced7f8dc5d041c9p+006Q,
    -0x1.f2253a0adab10e81fc9f72f9535483b62f9f016fp+000Q, +0x1.7e1feb8abe7412b2d6416f2d5c654404c5b0e2c9p+006Q,
    -0x1.685bb4420d5a36dc83129d58acafcafe403cc66ep+001Q, +0x1.12d125031854669579cc788ddef7dc380b143d43p+006Q,
    -0x1.6ea9a2eb977139e563c09befae7cc46fee00d4cap+002Q, +0x1.b0ac2cd835920b99d2680f081e3cea8e2310fcefp+007Q
  };
  static real c0214[] = {
    +0x1.9de04e601e44fa876b80904d61bc599bd3e12df5p+000Q,
    +0x1.5746fa407fd57cf6838f671a8a41500abdbc90c8p+004Q, +0x1.3ba6bebffa53732dc39e8d91b0c40fe2ee51b7a8p+006Q,
    +0x1.1a3d07bc5a6b3b3fd3d78e68fb6c6488b1b46e74p+003Q, +0x1.14fe11e25e31e9e78549b9337339e165dbf84f50p+008Q,
    -0x1.0aac879f2f2a1621b4435176790039d6aea28f37p-002Q, +0x1.6a35862f710ba1dade521a594c7e74909d043f10p+007Q,
    -0x1.0eaf1e80d133c5bac480238e20cd5dec1908af61p+001Q, +0x1.7738bfdf7449b4e3f8f6dc68c8db26ec439ebe53p+006Q,
    -0x1.5f78f277cbb79731698400c87e98e1590798c977p+001Q, +0x1.1f59aa456a1b5f22428e51a857407e7232e21529p+006Q,
    -0x1.7bb0f55f7e5aa5df959d9b17ca78609a5898a18cp+001Q, +0x1.0060c8353d65311339195aa4ac96cfd3c4f173a0p+006Q,
    -0x1.63877bd736bf3a4c69df582357de2a44b76d6d83p+002Q, +0x1.f474ffe9ab6f00a84900e813a400836f298dfa09p+007Q,
    +0x1.6f2b71b7f95d9e2a5763a23bbd619e515bc8f66cp+003Q, +0x1.86ebbf48e49429aed486d2dbfbf057676400db22p+004Q,
    +0x1.16e8f240e15afebc92acad2c477d4481a8ffc71cp+003Q, +0x1.6524a471e89737313e9777396bb4fcd61d6ac0c3p+006Q,
    +0x1.d5936ed6a8881ec95275e86ee50e091fd75c43a9p+001Q, +0x1.3a12107a3b712fb71bfd40697a8d56b598c4ed52p+007Q,
    -0x1.df6ea15810eb589abbefc9252ea77511a1b71e9fp+000Q, +0x1.bb7434202e9c072623414af2901a65cf85c6f652p+006Q,
    -0x1.56743ff52e72ba855885659d14af1c41c4b415afp+001Q, +0x1.3209ee8bd23e72161b4cc498672d76ce13186d16p+006Q,
    -0x1.79e752e55f7246a4a9bde759ea583806edfdaac8p+001Q, +0x1.041f4c16eadc08dd3ad5b43a70a3d4747cef4bddp+006Q,
    -0x1.668699dd306a005a55de0c81ef1c6fa5f04e4cb9p+002Q, +0x1.f78168db44f514de8354ec97c5ecc1db343cc4f8p+007Q,
    +0x1.8b47f07421ecce5c0acb91bc9cb8eb766b6f074bp+003Q
  };
  static real c0303[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    -0x1.719504154e652fd7bf5be7851bdd4b241c191769p-005Q, +0x1.3f921dd2919a0c79fd3066b888010755ac94a67cp+006Q,
    +0x1.5d4438ecf89543a71f8ab8b82aba33ecbf4db426p+003Q,
    +0x1.5910cfa75ff53c57013ee74c28d0eacc1c0a3e20p+002Q, +0x1.1a0834097cae01a830e1472e6df4f56aad32fb45p+003Q,
    +0x1.82bacf44970f3cbdc83f50aae8cfc413678fab31p-002Q, +0x1.c4693d740d179b79b26fec7e9f0be61c09b03558p+005Q
  };
  static real c0304[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.320b08f1d19705ac9aa56261fc50a5af3d678395p+003Q, +0x1.71d1bb8bdd11a34549719a6c92e7814605367e1fp+006Q,
    -0x1.45a8948328abcd874ffcd1524f8cdd6049caa0fap+001Q, +0x1.603d6705d519c97c7fa35854325011c2047c782dp+006Q,
    +0x1.4f97c20fd0ca9cf018aeffbd81effc8497053b0ep+002Q, +0x1.2f594bae9c155bd92737470f281394306c801266p+005Q,
    -0x1.9a043dc056d64fc22d82d9a9ebf84dcaf92ae8bep+000Q, +0x1.544e5c2230a17464b1ef5e4af9b8ca9bb03d4b41p+006Q,
    +0x1.de0d05725e61a4e2db69dc6b0188c2a6b139d954p+002Q
  };
  static real c0305[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.dc668e3b4ab5572c4193649a095b7852899d1d86p+001Q, +0x1.5b000d45960e4df3eee133a78d0ec70b22dfc3f8p+007Q,
    -0x1.da27548a9a56114b2c841c2273126fae94f3d29ep+001Q, +0x1.609768e891b9db10f46a2baa10955e413e21eaaep+006Q,
    +0x1.1c501d869bdef65f23e01cef321a7258dbbd6766p+004Q,
    +0x1.0a3ccbc889a660beef33dccadd31b1d57f5bd116p+003Q, +0x1.5c92971bd31a0e18931ebf0746e92d0490e5f8ecp+003Q,
    +0x1.0821a646169ee0295aa436579411a294272329cbp+002Q, +0x1.4749dd1b32548637c8f51cd1bc652abb54b91a43p+006Q,
    -0x1.97fff0757d20b639f21a6ccad0805f09313b41b9p+001Q, +0x1.7d3f6626438f5e483e29facbd95e3f82c167bad7p+006Q
  };
  static real c0306[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.e5012afa26a75fb540c5b7928fbdd5ac522efeebp+003Q, +0x1.e1d4c93537e5ceaaca2a5cbe4c6bd402b1338a4ep+006Q,
    +0x1.1f5167e089ee8998a7606df438c625ba8be5cd9fp-002Q, +0x1.54bbe7ff8888c0d74d1c17ad9217d857e58e452bp+007Q,
    -0x1.0b2a554c7e7ef583081b54eca80abdad0b8e6502p+002Q, +0x1.611743ba61749ead82ea8c123bee0a587d3b3b8dp+006Q,
    +0x1.053ebfa0d0e7885fb484dbd63a0104ff5ee6415cp+003Q, +0x1.4cc603cb6ae28330df46adb677d82fae8ce7308bp+005Q,
    +0x1.3475167cfd4487d4882c49d510706ed78a197675p+001Q, +0x1.e9fea36499dcd5645fde2cada815fac08c03b20ap+006Q,
    -0x1.f89372d9b85961fa2c9027f8a6689caaf9cf3347p+001Q, +0x1.826f71a052b3bfea7de5ca6875962b03a456ec4dp+006Q,
    +0x1.3f3a33c96e97c5afdac533eac8d2caa9170a083ap+003Q
  };
  static real c0307[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.27e432f812e4357aebd6a7f87194cd04cf449ed5p+003Q, +0x1.492a5a2dbe5bda534235044a79d6723ccf4c0b6fp+007Q,
    -0x1.7328a72738eb3494bc4027bd2693f07f6e3a5f7cp-001Q, +0x1.30963723f93260ae36f30a3fc1f20a33283819c4p+007Q,
    -0x1.130624ccc405abf640ee079f3eb19925b71527c0p+002Q, +0x1.5f04ac04ea929036b382b1e1df0db557d27fa60bp+006Q,
    +0x1.1b44067ce7aecb67f28f21c891e0dec2d6988d27p+004Q,
    +0x1.37a6d0497467611ad312337f1c92db2bd0d24ef0p+003Q, +0x1.16a625bbb305ce01e6e23ae9893da83dca961107p+003Q,
    +0x1.b504cff33bce4f81d7250e7110c7ba37cdd12071p+002Q, +0x1.1604074882f8a244a45ff9691aeeeb96028aab6ep+006Q,
    +0x1.01f42b9d9e2003f142fe9662d06c001d4e1fe561p+000Q, +0x1.0380a7391ee721e34c7d6ae5fa36747761b3623cp+007Q,
    -0x1.090ed47e66b46c9b7bfcb8af23c5c28640b21c86p+002Q, +0x1.7d9f40d0bbabc95614cd5135a5124aeec1b8ed60p+006Q
  };
  static real c0308[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.261da5cb53bcca9373acd09fa42b62f7c09ec23fp+003Q, +0x1.1f94f802dec6b60ba8e5059298a5a83427b8e7b0p+007Q,
    -0x1.42ce1bef294c99510b4cfb67a1bf425e57c23378p-001Q, +0x1.2b6742ede44ff6c3451031a0010ec172f3e080f2p+007Q,
    -0x1.12e5c100bdf9146c6b9a0ea5a55b57722f41543ap+002Q, +0x1.5e360b6cd0e234e71d7fde9d99f076b52811d6c0p+006Q,
    +0x1.02bc04a58421459b8bdb0a7abd4e100ba8fcb4b0p+004Q,
    +0x1.6d656a734f83be67f2901002fb4aefe0c8b4f7ffp-001Q,
    +0x1.29103b11fa1bd3ac6a3a937ff1bbd69f90bd7415p+003Q, +0x1.01b7de7d200350712d7a2ff003cf85d4bb77d5a9p+003Q,
    +0x1.a3e651ed260fe7efd3c9a9708e89a3477feebe5cp+002Q, +0x1.0477642677e11f3d3c826cc64081cd30f2544a6fp+006Q,
    +0x1.ffcc271d46ccb03b23af42a79380c21da05b103cp-001Q, +0x1.f61dd5e12c295b3cbbd8fa514e8c9674615b08a2p+006Q,
    -0x1.08b10ed8cc9ae83338f03f1daa2e29f027897bcep+002Q, +0x1.7c40d026dfaa1bc92f4a7ce550a3dd3156d11dcep+006Q,
    +0x1.6d656a526792e6c8b276ae855ac8423930accd15p-001Q
  };
  static real c0309[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.4487d5f84cc3395c2906a0b870f759ba1d67e9dcp+003Q, +0x1.0070b364d1a918d0dd36555a5550d73c6968b039p+008Q,
    -0x1.de6e8fe6c27e099cca316ec98a3a7369ec71580ep-001Q, +0x1.5c2d7260cf1a6acb488f5396fb14e8e23ceb6b81p+007Q,
    -0x1.0b7f6be3d8a2188df80de5776fc3bc5d6f96efe0p+002Q, +0x1.69a072e99d557a77e31087126695130021ea61dfp+006Q,
    -0x1.1fb7f7e96ac86f8c7876fcb04a77bbcc66ec17c7p+002Q, +0x1.f3e9a231e124f9b53bb08f2e489e49f1ad1c2d23p+005Q,
    +0x1.7095f68012acad8cc6a39cd27bf74b054a77d6f3p+004Q,
    +0x1.6b20f1828bb18df85070bdd73d10f7a0b7fa3866p+003Q, +0x1.56862b422deea459f6c7f2469ce25f2eeadd40bfp+003Q,
    +0x1.037eab1c5189f91fc0d2889717629bc16a75fc7ep+003Q, +0x1.56ab64e412e60fc34db770151ec250344ef61bf8p+006Q,
    +0x1.73e6e93b8d67b21da0802ef1ad433f65a7b6acf0p+000Q, +0x1.36369fbf108ba1b70df66b80974c75a58122b544p+007Q,
    -0x1.00c9e4b5dbe72e8886175b9458d98966299248fdp+002Q, +0x1.8f592da8998e2bfd0df334a3664213307be3f6c2p+006Q,
    -0x1.1f5d3df9435690cfc14ef68216287c98ee1fc635p+002Q, +0x1.f3f8c7cd11e9cd0c5145e9d4160b8558b06e11f1p+005Q
  };
  static real c0310[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.74770ad5a2b1e2d6cf1390c1c3bf48863206740bp+004Q, +0x1.46377d3d7fd0cf6a5715a5d9018741ed2be7a776p+007Q,
    +0x1.41a57cc9246f82caade3f89e5606f0e533f7be45p+002Q, +0x1.5e7a39e13dea2acf93290a71f5551abc6af25647p+008Q,
    -0x1.3f8369dd4220aec81ff5e4c47849c62b7ff0b23cp+001Q, +0x1.7c33108779cf1514459f0d60f7b76ff9595bb6bep+007Q,
    -0x1.147dd15f26f6a22021d0dd7917ceee7b4598a9b4p+002Q, +0x1.b6301f9244cc9010d88ed7c4365689e9c03261f6p+006Q,
    -0x1.272156bafe3bd877b7580f15ec4340d481f09b7ep+002Q, +0x1.4a9c3cff411832b34e7cc4306275f3a53379c8b5p+006Q,
    +0x1.84599063badb10237a9056ae5550221685ded9cbp+003Q, +0x1.6f58302c40931296073dd8651ee5a45869c11e33p+005Q,
    +0x1.dc5da55edc9bae5bc55c2defad4dbf74bee2ef5dp+002Q, +0x1.39c34297533d27cec6d4b8cbf234e7d88c50c8f2p+007Q,
    -0x1.c39bf5e078bebb5b34c08767a5a0324dc69723f7p-003Q, +0x1.99beb6ea47168eb84ffe37f0d3a2571f5c4ee825p+007Q,
    -0x1.136e188a4b90c36d2352d84cd42def36f3aa84acp+002Q, +0x1.e429232efb17fc553e966affe651960693191b82p+006Q,
    -0x1.2852b503c66ee2e0d9fbf727a1695c9199be32d4p+002Q, +0x1.55a1d85aba3a41d32c8dc7f844daec5a6fac5a62p+006Q,
    +0x1.b3c91fe487d5c08b8b3d3085367eb80880fa74a9p+003Q
  };
  static real c0311[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.1817e68429d8021e507b176714b255b95d0263fap+004Q, +0x1.9dc78124bd738b9750099a64eab271835368e07fp+009Q,
    +0x1.ffe6a2014b478fe2ea63c78388875d78e2589148p+000Q, +0x1.17533d24d6173d51fa61d43d7f6971e1c48bf001p+009Q,
    -0x1.31fe82bf795b0fdf9fdb39d26c144175fb9ddd74p+001Q, +0x1.af30bb765528684252e0e256c1771a9d387a54a9p+007Q,
    -0x1.00efb935583e129ff592414e0589e36462ad7217p+002Q, +0x1.b866ad3654f5cf2bf0dd77a765a36c0198f14a6cp+006Q,
    -0x1.235913e74fbafc07af459e98fa94e0499c0adf04p+002Q, +0x1.490a718637d8cb98ac7ade3ca4540a30b3edacf3p+006Q,
    +0x1.38fcd87b0c7b223b17c68cff99e2da1f736a8b77p+005Q,
    +0x1.ed2a558bf0b2e666d7ccf9a85c61421584f36675p+003Q, +0x1.01c0f993b321f083d36757e927031bb4cb62a8f9p+004Q,
    +0x1.7d6cb9caebec3b81f81794139c3c7c43012f0d58p+003Q, +0x1.1edd104d6b0088b5f7ce7977253b9f601d0c461dp+007Q,
    +0x1.15eae53a19c3c5e52ee876ed9f2c087da31817dep+003Q, +0x1.1142dc08e2dcc73639c28a56520fc18ba38b530bp+009Q,
    +0x1.d8124931dfccbfd76950f45af6434da23b494b10p-001Q, +0x1.0a6c4a62b2f6e5b64945572033bd47c748d6d482p+008Q,
    -0x1.f7b60276f431144134e2c8d9ee88f7b43a14d08ep+001Q, +0x1.ee882367b426fd0a7495479e6b7d9439b0971257p+006Q,
    -0x1.224b2d550bc147d3fbc1e15879ee5b7723a37f53p+002Q, +0x1.542e9229948b15ef7eeddd6adc2a952a31cd8223p+006Q
  };
  static real c0312[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.824029052c7160ac5f6418b7bd7b1d742b3bb55dp+004Q, +0x1.2539f3c84fa5f92ec49c614dd2c0672f31174b61p+007Q,
    +0x1.a78098b58327aa5cce20b4cb81a4a83a31df6ca2p+002Q, +0x1.6e854190f911cd607dbe69f0c2be44833d44efbbp+008Q,
    -0x1.ddb035c20fb57a82107c0e45702d4176ba4eaa1fp+000Q, +0x1.923655ee00ec6190071074ce8dcbaa56d66949c6p+007Q,
    -0x1.00bdd10308bb0fba1e5295a6ee35916a2acc34f5p+002Q, +0x1.ac3a2e7ad9e5a128985032d8c3f228edc000cdf9p+006Q,
    -0x1.2365527801c96086acc7434b553040bd9631b147p+002Q, +0x1.47183e18479ff977c829a02b29bfeb4bbde334a0p+006Q,
    -0x1.6fff8836cc6bd352f1616fb5e939cbeb684b5dc2p+003Q, +0x1.1ad7a3d2fdc2d1a07d38882fdf3575f0b3d16bf5p+008Q,
    +0x1.992f185efe1411a111f87f99b0addc3b199bfd47p+003Q, +0x1.5d3efe8a32e741fa9f7d114d17cdfa400c840d11p+005Q,
    +0x1.0b9e285d01d5fbef28a0602275227364ba802912p+003Q, +0x1.2c9b13ae143edc4658059554cdf26c9ffea64c64p+007Q,
    +0x1.c43ccef7cc293d0ed9a58ac9e9844937e30af885p-001Q, +0x1.9fa55ffaf655dbd4fba93a9994e7bd7fcda4683ap+007Q,
    -0x1.f42d89ed72b8f12019a206a1365c8e9999c3f7f4p+001Q, +0x1.dcae52e4e50155c5fa0804c89f47d8d88b35b57ap+006Q,
    -0x1.221e018acdffbbbbdec49187536bf0ca4f64e8b5p+002Q, +0x1.511ead6bcbdadfd293b0ca866a9ad9bcf4aeac72p+006Q,
    -0x1.701cf38964467c26e28d9e0a72cad0e9c4563e0bp+003Q, +0x1.1ac9e2d7164d3733ee3f9ae5055efac2eefec944p+008Q,
    +0x1.c61afb653fa15839e7b6974407e682e97a6d61aap+003Q
  };
  static real c0313[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.f7a2368813ac2ee9a34fb783351b46295400e29dp+003Q, +0x1.042b4c9ef7274e168e6c21ffa76508bdfeb48e24p+008Q,
    +0x1.a0994f34e86418e1fb7de4522da9f95ce98924f2p+001Q, +0x1.0f5874602161dbadb27ec387d054003afa3e0cc2p+008Q,
    -0x1.f38a7e2af25232e6c9278c5603624a790ca930afp+000Q, +0x1.53733fbb6fdf45a156beca667fd940e6d020370fp+007Q,
    -0x1.043de6ee87c7b6ba053950129b6ad1a2cc37c902p+002Q, +0x1.9baad22806ebfa81ceff86daa0929ddab1d097b7p+006Q,
    -0x1.23ee5d52a74f8027feb62ccd2770b89bab97e1fap+002Q, +0x1.448e239c06265803e1e3abede3687d01ce459ebep+006Q,
    -0x1.ff75b704ad598a2dae293d880e197e8690754c4ep+002Q, +0x1.af5f75d14a3b33683bfa88778b07a2434d98da66p+007Q,
    +0x1.9cf9ed074dde3100bf970a1cfda0b8658dc892aap+004Q,
    +0x1.b539828bd5836a04206350c0985811365b349a94p+003Q, +0x1.38733873b5fb47ea59f0075c6389d3f8bcb18b45p+003Q,
    +0x1.62a95e8a05d00937acf6deef15e802e49f88d4c4p+003Q, +0x1.410b6e3aa1161f2d9f2ceca7723bf0a5f53e1671p+006Q,
    +0x1.75b775c3e0a5cdcc07e24445f7b009bdb4da03d8p+002Q, +0x1.572bbfa595c75ac3a8bf5028366c8acf78535808p+007Q,
    -0x1.b0c9cd29b0a85fff65d400e082af84371d1f9807p-002Q, +0x1.5ecd6c6f35dd7e38c7b082afe60432dc1ead02e2p+007Q,
    -0x1.fb5dca25a6108ec8a9136d591a1b4e5d2a11bc43p+001Q, +0x1.c34360ed3a0fe0d14fd0cc01e9f8acd0db703e70p+006Q,
    -0x1.22a6caf15a8e7f8af3d47c2875c16d38de264c8cp+002Q, +0x1.4d10a38a857c2908f806a4d39c1aa8473b9a6d8fp+006Q,
    -0x1.fe3f297954fc31fc96fa7d6867db5928fcfdcdefp+002Q, +0x1.afdd97feb62cca34d0b78b551325892146bf6b12p+007Q
  };
  static real c0314[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.968c571f016d4396e176ac2cbf60576ed1d18ceep+004Q, +0x1.ecf509d089b16d490a7e95327773b308a62c089bp+006Q,
    +0x1.304f4892ed5771699a9e861accf601ab24135a20p+003Q, +0x1.88108e85fae406e8a353c376b79433d14740ea8ep+008Q,
    -0x1.82b1a79a2d6b11342b6627ab97f57b038a08a638p-001Q, +0x1.f56a36a3e4252a948fc0839cb0fb1c5da7214304p+007Q,
    -0x1.8734ea9a8a7cbab07e38e69b95498b1e2527e022p+001Q, +0x1.f926c02a30d9d166851224fc220d335ae2c12c63p+006Q,
    -0x1.0578ad05744125d4a05efeaa67820412bad254adp+002Q, +0x1.7ca7545246740dfadae10757d3d07cb4d642b7f8p+006Q,
    -0x1.23c43fd56ae518e309a4dba5b2df50a3ecefcef0p+002Q, +0x1.406e72d711f177b4799952e9e5454b0e99f88606p+006Q,
    -0x1.b01f777ce8376a1bf51975d56aad20601664de66p+002Q, +0x1.06351aa8843fbaa84b8e8c9114ba3542b91bc1b2p+008Q,
    +0x1.b94dff8bd88511e6a2b658a45e7de34b61855d54p+003Q, +0x1.4861452e24aba3651004dc3360a8d620b38fba59p+005Q,
    +0x1.3ab223e0b4c5787b06a7eea28506ab8ec3f4e804p+003Q, +0x1.20837418fef9e3e7cfc27f87e69b1d88f4c485d5p+007Q,
    +0x1.7dcb0559663621d6bee04a133a43e6e4d98afe94p+001Q, +0x1.c329317c13cf30f4608084d43089c6032a6787fap+007Q,
    -0x1.6732de5938fe8e373a2f79d4a2d955b9a8b0d8f4p+001Q, +0x1.18c2bc80886b5f9d9a575932dd194629674a9a7ap+007Q,
    -0x1.fc40da63cf63c577a9ecc366fdde92cdbbe0a1e0p+001Q, +0x1.92d90867fba77a0e50a504feb663bb3748f572ecp+006Q,
    -0x1.21fb1ba0e56bdcaa8ba9c081106dcb7810eac91bp+002Q, +0x1.46a3d6eda739ddf9318727e96ec74e1c2ab8218ep+006Q,
    -0x1.b0c2eb87ceaa56435eb547de158b68e0ab1f7b4fp+002Q, +0x1.09c8ce8bfaf79a550ce912f5cad10d5478a966fdp+008Q,
    +0x1.e1f066c1d41f76ce6f6883531dc0fc37df778fd2p+003Q
  };
  static real c0315[] = {
    +0x1.02092214f7b133b90732f838877cc92a94fbffe3p+001Q,
    +0x1.46d0c91c668ef3c7c8795d67ade4658f9df45ca0p+004Q, +0x1.58461884ee0fdf09014aac62ba39cc1e3fbdea38p+008Q,
    +0x1.50a3810f00d73912bcd12c13572df66f2e7c7ed7p+002Q, +0x1.a5db632badbd347431546eba3ef12a84b6ac5e20p+008Q,
    -0x1.25413140a1f3621bdfa5c4493c36b89cc79aa89ep+001Q, +0x1.d3d8b349becc3efecfc6775fa7fd165f65deb40ep+007Q,
    -0x1.e1def9a0d3b054981391812de6d5df41075dbef7p+001Q, +0x1.f456364145239d6517fdfdbd65e21ff00036fe2fp+006Q,
    -0x1.15c37b05ac5d3c459cf6a37b04f172c0d583f73fp+002Q, +0x1.748672117226342ad983bf89a08ad15de3f9a530p+006Q,
    -0x1.266aad517e645c9ab4ed6130575b77af3db7a11bp+002Q, +0x1.3e9b20755e738fdf507d0933b41ad35ae7699024p+006Q,
    -0x1.d69efd53d1f06f242c8d165247dd4659f7e552c9p+002Q, +0x1.3a169480b1a7327d9d963a7bc57fa03285742483p+008Q,
    +0x1.efc7fdeed4c8aa7c46669185c26b54004e67bc00p+004Q,
    +0x1.0065f6eb4481dceafe3ca2dd79f2b69bbc2d34c7p+004Q, +0x1.530847a6e81eb122fd3a1eac680c5779ff980fe4p+003Q,
    +0x1.b3d0fe7c67841f655e7082ef755f0c0a9328262bp+003Q, +0x1.65cf67ad2cc218fd81ee2d31ea5e2bf38e0f8002p+006Q,
    +0x1.12918ef0b0c33ec607ae51fea5e51797dcaa7927p+003Q, +0x1.a279968be203e0f74b6dd18f7c5faa0a8c636c5dp+007Q,
    +0x1.f4f0236eb4f858c723a918170bfc571915ab6881p-001Q, +0x1.0169f0b98f43aeb9ca947974aadf3d29ca4658d4p+008Q,
    -0x1.d732cb24bfa96cb61272877829b52833fad5ad44p+001Q, +0x1.17f6a4c885f47afd807016071e0c29c8291e33cbp+007Q,
    -0x1.1418b92035255cbe62f0e8bd46607a38b2ae6f47p+002Q, +0x1.875f8f6fbc13789944a7d4635ef772ec586da0edp+006Q,
    -0x1.25cfe9abf6ce0b6eaa496334b001f4281e2af3aap+002Q, +0x1.439e2b49cf3e110eb2de78803a693787666aa3b2p+006Q,
    -0x1.db841e9d24deebec3203e634dfd4846ff8dd43fep+002Q, +0x1.39e91871ab5587f6a06f4f4456e934ebac8af19fp+008Q
  };
  static real c0403[] = {
    +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    -0x1.b93df270a2f14684c2e152b7c1e7833cd80a2795p-002Q, +0x1.bdd96ef901a095d13d5d6c8577a46f3156a9c439p+006Q,
    +0x1.a22f8d22e5f430dd14da520d2aa9143bb04e7942p+003Q,
    +0x1.995a2fef5c22ea10f96d9f8bfeb5d4d07de3ce95p+002Q, +0x1.a3ac7fcff9b285dca3e23be45bacac91f878d704p+003Q,
    +0x1.89431158cc1ad1d75de038fa2e155c121e1045d9p-004Q, +0x1.3c78541059ea63be0454546caacaa533505131fap+006Q
  };
  static real c0404[] = {
    +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.65860f7168376231387f98595193b51c20a2c42ap+003Q, +0x1.14e21bd65b79d1701d35f8a8cf20f9d02d1c26e1p+007Q,
    -0x1.cba3eb20694a224745fe93bc00891d7da16a25c9p+001Q, +0x1.cf7238d8d6f05494fd5eb78cbd64716fddaeaf00p+006Q,
    +0x1.835106b5393dac47cfc6e13248cd9b526aa62b10p+002Q, +0x1.c3db0387d9a7fea39829e4bb70a4d1a0083d243fp+005Q,
    -0x1.45872548657b6ddd529c8e2e99e6570efdaf4da7p+001Q, +0x1.c4423164b98d154a71568df0c76b908501aab914p+006Q,
    +0x1.1d90437a78d7f6c935c03047dfebf9e768502a16p+003Q
  };
  static real c0405[] = {
    +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.d1c60c54fba2326de1b0c528c69a2dfad7c845b0p+001Q, +0x1.ed04e5e402a88ebd2eb11dc95b6a89e1d254fb01p+007Q,
    -0x1.41b1d72afcca91d869a8298c0befb6a19b153c76p+002Q, +0x1.b850664dcd491889d7495f3769a71bcb1e13b925p+006Q,
    +0x1.563053cc05a9f335d687b93434327643d6360f5bp+004Q,
    +0x1.3b5730d5cfa6481af4ae9e1f909ffdb28b114544p+003Q, +0x1.09f3f270b6c22caae324b48a8c1a4415ebdf3d1cp+004Q,
    +0x1.17878b6fe7dc36be942bab45baa446a5545f9778p+002Q, +0x1.e0c908b819e72a0331fef13fa2c90357fb8ca331p+006Q,
    -0x1.21c0884b17402046bb105885e33e66ee09b8e405p+002Q, +0x1.da4ee68cd630e058742ebe227a26a9e45b694f7dp+006Q
  };
  static real c0406[] = {
    +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.19af57bc12d5b0faea3c56e6313f3d88fe7d5ddap+004Q, +0x1.7aba3e31e5eb420be70fa12e900583141696d265p+007Q,
    -0x1.5cbefd76d0e80d8ddab0565977940472fcf4326bp-001Q, +0x1.c4cdb29c6ddeb44b1b626cf7ec824ecbd672f417p+007Q,
    -0x1.6850d16ccfeb15fb81733b879bbc72bc0a363a29p+002Q, +0x1.aac452af27d604ec87276441c8c9d1fe737ab75bp+006Q,
    +0x1.2cf39af2137fdfda8157698bcee7328a2377da8dp+003Q, +0x1.fd2db2c1d054f73e666716e6dd42ada3c36764f0p+005Q,
    +0x1.ce87197cf03275ea6739b02b00b5eba8150f13efp+000Q, +0x1.5a95e9b15cc1091f0dd3f6dc5ccbea6fe6a2ea62p+007Q,
    -0x1.5c132ead931e3e9e530d8a3235c33da9187c0f9cp+002Q, +0x1.cc73424bad8aae25c6383175f6533a58d75b29a6p+006Q,
    +0x1.7a426e77b4eec690b0f143e40af8eebd3ff7855dp+003Q
  };
  static real c0407[] = {
    +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.2981c7b7d8491f9409724117fd2cd7fa9da5cd69p+003Q, +0x1.1e1b32bb1b2169d4c06552fa44ba5d1459646c40p+008Q,
    -0x1.1e6a589224d5ad5bed156d2bb92075b846593140p+001Q, +0x1.83853789039e4cb543c7dcae1192c00e6a91599bp+007Q,
    -0x1.7529be944bf08123d06e4968503febfbeb9ea16dp+002Q, +0x1.a2c27b6423186a45b0f1ed6bbc5cbd3b26a792fbp+006Q,
    +0x1.77255b95410488b64b299c58c8e0e4036902f807p+004Q,
    +0x1.7bb98d10b1b2a833babf26f9ac3808d1bb386d7ap+003Q, +0x1.e27c80bfe95d2855755b209d1fb079b7d7cb63a9p+003Q,
    +0x1.e67bc6bfd74fe92e8286b9bfb39ae81f83bb9d00p+002Q, +0x1.cddb7de2febf61da0761659a249c33de9ca5ec2dp+006Q,
    -0x1.951a57a4ba3410a17602799c3ef9130f31889543p-002Q, +0x1.68dfb50c430fa2a515fdc7303ed7993f69eeb035p+007Q,
    -0x1.6eca51713743c6e5702d41a7afec893524ff64e9p+002Q, +0x1.bf346aac7b7421b9f2f807880defab2973b760c9p+006Q
  };
  static real c0408[] = {
    +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.e31d04eb59228de3d77df062d1083ed44b68a5a2p+003Q, +0x1.9bb6f3a2c01d07fb3c224376b881140bee4c4c38p+005Q,
    +0x1.7c1e8376fb338b22472216ddc31f73dad6d758e8p+002Q, +0x1.6c9475375153ef6fee07bcf97bd9e15ef338168bp+007Q,
    -0x1.13dcbf2f2a874cdecf0b0fbc8d3e1d6844253df3p+001Q, +0x1.576a7985a9c8e24b83a05bb65a0721c11719260ep+007Q,
    -0x1.7607a65a1e628bcecdd990ee36314127076d4d32p+002Q, +0x1.9d8a17044f1c16197a6ea265f523972c53c6784bp+006Q,
    +0x1.2da783ac063d15eb8f6529a6bc4fde71e56beb93p+003Q, +0x1.22e369ab70af7e6516fcc89154eec4f774877d01p+005Q,
    +0x1.4bcadcbc305658add495e5ab4dd21f5cb7c5c3cap+002Q, +0x1.c3eee64f2ab21313057d9be9864d807cd0ae41aep+006Q,
    -0x1.da3b31dce3f2ccfd51b6938df9c98912d6998825p-001Q, +0x1.396650554b353882c926e3976bc9e74572bb8736p+007Q,
    -0x1.6f8236eaa6a27903f652ca4aafacbdd51a12b92cp+002Q, +0x1.b70de57cef3bfca2a377c564c34bf9bef01090cdp+006Q,
    +0x1.5ef5cea6e3b0fbadfc212628c9b7429819ff4024p+003Q
  };
  static real c0409[] = {
    +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.60dbbd0131cad4b246a89f1412b63071501d3910p+003Q, +0x1.579f8e32f531b9520c0fb1249ef9ae24c9d68540p+008Q,
    -0x1.97ae975ce2e863a903ccc798d5e66d42534a39a1p+000Q, +0x1.b3279da152d7d6550b1609ebf0613e6422826d3ap+007Q,
    -0x1.0dd8d27642145ba033402dc3f9093954ee103ebfp+002Q, +0x1.716737bc1047abe228f232adf256e05391627177p+006Q,
    -0x1.6b5f80364feb82f4785262c3a24c94afff3813c7p+002Q, +0x1.9537dae194dcfb2f2408cbceccb04824d92cb97cp+006Q,
    +0x1.a9d559f387165e2392dd2ac4bb8c61e61ae40e5ep+004Q,
    +0x1.a663fb73edd1d65da68936a66880f44c8e07336bp+003Q, +0x1.fa045698e2190b93d80d336b07c646db2989321fp+003Q,
    +0x1.1f6f212c0ef4ce2081b89806d80eda5272506e23p+003Q, +0x1.eac74d782a546e20aeef2922f88f7815eeba6faap+006Q,
    +0x1.7d7d8749bd24430a047f2a81ca61a2a69d115b65p-001Q, +0x1.8bac60475886ea6db91e20c0490e2257aaf2063fp+007Q,
    -0x1.0fb5b646427cb3e0b230079ab0b6e0d26848b24cp+002Q, +0x1.76097794924a1ccb982c440a13c28b7c984ec3d9p+006Q,
    -0x1.5c7e7044641e766c8a24c63e051ba72e3492d56cp+002Q, +0x1.aea1be4af5f494b56e7e36a88f7b53866571f230p+006Q
  };
  static real c0410[] = {
    +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.a5ab97583f8f91de01a6b00c09f57e0f97b30b58p+004Q, +0x1.c63c6bac49efc73f008f334f860dc1ec32416ffbp+007Q,
    +0x1.3af799452b2408b912060d96bed83f5d59450d67p+002Q, +0x1.bbca7be06c111deca8b388357cb42f2efb9924b3p+008Q,
    -0x1.ba40d13e7b8566b3619635d039c9729f37741280p+001Q, +0x1.caa182b4308a5078349fb57c7815c9e28649957cp+007Q,
    -0x1.6df3c13ab62526bde41cad832c336044ef8cf560p+002Q, +0x1.ede7cf577eb3a7fbf1ae82ed030549e5285b36cep+006Q,
    -0x1.89ff78d84abf6e6ecd86b88536e768c1d88b993dp+002Q, +0x1.7c85e6af1b5d0309818dd3622c8b289f86cffef3p+006Q,
    +0x1.bc89e80f548a8706393c52c2005b0379a09035ffp+003Q, +0x1.0d5f9841874434dc21c5f1586337559e92c59f9ep+006Q,
    +0x1.ef81ddb84348bb8f5f7793a359c0f35a0aecab9dp+002Q, +0x1.b551129fd862e4d5f13645ac36eada36c03a2361p+007Q,
    -0x1.6500537da3e5226177be8d0d0c35c09cdcedd708p+000Q, +0x1.ea42cef3dd148827823b086a6d42b17bcd42852ap+007Q,
    -0x1.6af003662a48b31aea08c2067494e7787b116af4p+002Q, +0x1.0a8c8376f5e6b7789486ee5ab497dee90b9fed32p+007Q,
    -0x1.8a1ba2bb3279ca35322403381ff6ff6214e01635p+002Q, +0x1.8397477247732da60167121fed2192544ef981cap+006Q,
    +0x1.fb2bef56a7a73cdaec975fbf1cb4a032b2ecbb1ep+003Q
  };
  static real c0411[] = {
    +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.cfed841abe03b9973993f686d0927a294b0df996p+004Q, +0x1.b2ebf10223b716c74775ae0bf7005ce0b2dbbfd9p+009Q,
    +0x1.445eaa949b44596a60636e938e4bd3f4c27bb336p+001Q, +0x1.0fe0e1738ae35c16c3c5130e8276d6b73e8b9f6dp+009Q,
    -0x1.f216c1cf8958de53f78b8259cbc64cb935f917aep+001Q, +0x1.eb51f54a8ccb25a0f5129e3c547ea15c63762bd5p+007Q,
    -0x1.690216a1b0892e828003fa862936b0684d976eb9p+002Q, +0x1.02d64940bf809e54c44c3f6e616cc946887369bep+007Q,
    -0x1.87793b0cedbee64c5b92c289244a74ed38275d27p+002Q, +0x1.824390dfbdafb80f2c6b3f1a8e8f8b5b6a759c2dp+006Q,
    +0x1.11e7884e701332a9f396c42385fefb4e70569f14p+006Q,
    +0x1.0b916edcad4c468e47bcab79fb04adb11e326d90p+004Q, +0x1.859a37b2d747a5da268346aa4ab63f45020ec6f3p+006Q,
    +0x1.1b668058038cdc3fb8ce295f5a328b8a577d5caap+003Q, +0x1.2c757019fc15f0ed98f2a79251ad337b7ce52ab0p+008Q,
    -0x1.d0789715c94a964f9ac031423d35a081768c5b32p+000Q, +0x1.1a798ea6172953bd77a863de06797057e164e33dp+008Q,
    -0x1.67214110b124614ab88699ab29aa67eb87504178p+002Q, +0x1.191f9a5443e8540283a08192a4b570b316a2b83cp+007Q,
    -0x1.874c67349956e90c2b314ee8de5b056c9827c70cp+002Q, +0x1.8b876aa871ba782472b55ff3f838c2e5e72d634ep+006Q,
    +0x1.cd4a2b093735594a8ea7a7a08b5fe8e32e970991p+005Q,
    +0x1.346774c735490aaa34a736c7842129d636fc119bp+004Q
  };
  static real c0413[] = {
    +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.27b4eb178c18cf83f539e46b5b7224f67116962ap+004Q, +0x1.d997b47bc1644d33a1f3b6f695a3f774e2e8b855p+008Q,
    +0x1.04e0c34fcad22527e57d32bb185bd2753c636d19p+001Q, +0x1.9c33ad5d96dd5d5607da97c16f0ffffff1bb528ep+008Q,
    -0x1.f84c180b2ab63d31d936ebe0feca6d73362144a9p+001Q, +0x1.be4ec8080434115e17e3dd07da7f0f3e22588447p+007Q,
    -0x1.6f81dc4ab6766f06250f85eda1462072bada4a6bp+002Q, +0x1.f484e76bb6c88d013dd9836f32a6aee6a5322993p+006Q,
    -0x1.88a920dfe60e053aa4e22c944b01001affcaaab9p+002Q, +0x1.7f2044d66db365ec407e5a32e6d04bf5a9ccf97fp+006Q,
    -0x1.64518fd6aa8c5d061286055532983a097568e82cp+003Q, +0x1.5e8ebd05e5ed25d72720e788a1452dcea26b3875p+007Q,
    +0x1.0cbdee74c20bc9218eb3d51ba97c74547e42db7ep+005Q,
    +0x1.0d8c52d468e2467d503d8923aab885be991305e7p+004Q, +0x1.08c33e821acc216f8ec0052e6b5baca62776ecc4p+004Q,
    +0x1.a9425ae79aeb91377480dc3157e24c28cd8ad71dp+003Q, +0x1.0e36e4c3d57a1fb9df00a42328a5164f9fa24b7ep+007Q,
    +0x1.7e87662dac0ebaa5b835c69664081876d30e0bc3p+002Q, +0x1.16d14f65dab497f814c85b3372859a6cb40a2c78p+008Q,
    -0x1.2e865f0c896bb09c026068784b51738152901fbap+001Q, +0x1.ec3c00c617738f7212a9f9f6d484a88889720befp+007Q,
    -0x1.6e87a9631ffce8b37bb9412d38980b0740455733p+002Q, +0x1.0d928dc865f330fc4fef9643a08ff5e55ca95995p+007Q,
    -0x1.88ae5d3bb2aa0c7e52701aa5871498c378eca6abp+002Q, +0x1.870b5b45e74bfbc200033a84e3519155c0e30772p+006Q,
    -0x1.644c81fa79c064312edf71c6e8b52c7938abbacfp+003Q, +0x1.5e82436a03f486dd1c74b59d1dc57f5f71954ecdp+007Q
  };
  static real c0414[] = {
    +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.edc29ed1bf9c3f49b8ceaf5518b28fa66a5a36aep+004Q, +0x1.99e168953150860c37b367ea5c29aeb689c1f1b8p+007Q,
    +0x1.4a22ae4d649254f816f33c6e43a3dbca1402264dp+003Q, +0x1.21ebdaca5d4a03d11d192a71650dac0dfa311878p+009Q,
    -0x1.64599be8d1a629b468364147297af196019d73b1p+000Q, +0x1.6702f2994851f3400b5205ece11ab9e97a9ce95cp+008Q,
    -0x1.3ab70e9dac9878bfbc5dfa464f2cbe6785f2ea4bp+002Q, +0x1.600c4b2b1a94e1c933773a01bcada294a3fa37f5p+007Q,
    -0x1.7441959b572ed9c92461471fab0b1192646b28bcp+002Q, +0x1.d26e20b509536997fd8963a3ce9e9e803401d75cp+006Q,
    -0x1.8905eadbc9d1db1aab8fd7e9887f90fcb9f3443bp+002Q, +0x1.7a27021e4d4259280b84a83f85d11386f55d9353p+006Q,
    -0x1.eb0a4418741fb81cac40a70fa63c6319d8a0cddbp+002Q, +0x1.f74fef6316510d0b9d50574b61a7e886b3741c26p+007Q,
    +0x1.08b032b9ae0aa2baac37d1d940379ee1a577d089p+004Q, +0x1.03ac354fb0aea2563bc5246706a76ee48d1ca217p+006Q,
    +0x1.69ecd8aa68953f1eadb048cc43938d84c3c79bcfp+003Q, +0x1.be5806338c2517c60573af3867fff4929b83cf29p+007Q,
    +0x1.4f8977634062c41e7729acd63634b7f782c1f590p+001Q, +0x1.46d5093bd1bba9e840edee93ae2fc9981a1c3ee7p+008Q,
    -0x1.24ea44cbad1f5b0b262c74291349980bad8bd550p+002Q, +0x1.932196961876e6d1583c853e756db14f13244453p+007Q,
    -0x1.736a1099a3604d8a745d57b32e48d8a08a78ef5bp+002Q, +0x1.eb8b2427cea77afd69dda2d474e5969ea95c1acep+006Q,
    -0x1.88cca809c47758c50119b1ef14b54d021d979197p+002Q, +0x1.801d3a49e68669b0e3f04d339f7853d0c103bbdcp+006Q,
    -0x1.dc7dc4c8d8b1bd81e2f4edb570c2522e43a7c5a9p+002Q, +0x1.fa04fd84d699f85b1f9a4a1d9dfbd6154e561a17p+007Q,
    +0x1.23a9db1efc91e1b941c0429329c690a0b90b42c5p+004Q
  };
  static real c0415[] = {
    +0x1.3471fe63ddb44b6fe843f7aa09e45f0c8f1d4ed9p+001Q,
    +0x1.6ac9deb8084a8646f8c20c97dffef52bc7f44868p+004Q, +0x1.09cafed700af7f8b664d928a6ded738d41ad4583p+009Q,
    +0x1.117da48830710b8893d11a7472da7ca292ff9775p+002Q, +0x1.182f299403aa9c3d49d090dce980bb827bb88432p+009Q,
    -0x1.f9400ebd62f927ba91065a277dbcac007824cecap+001Q, +0x1.26b6f4481fd77c53c8efd20ad2a7f20d6a470f44p+008Q,
    -0x1.535192aaab2df9dc4bd80c19efb50a7ebec7ba58p+002Q, +0x1.2eeacc8bbf1b3c3c5e6f2dcb1763e0c383cfd7e7p+007Q,
    -0x1.78396b7e370c1782ae52caf7fafb8f2f35170395p+002Q, +0x1.bbb1e528852233aa16cd9387e7fcea000b1510fbp+006Q,
    -0x1.89803c55a7dbbb8813b22b02ec18767e1a38a09cp+002Q, +0x1.768b431bf99de1abc50758baa149af9361395b8fp+006Q,
    -0x1.070112b2c1f1de076d8571d1fb02db9c4ae85a80p+003Q, +0x1.691e59953e3a961f86f6f99a13922bbb389cbcc0p+008Q,
    +0x1.287160f0c15db3a4c7d0f681e3939d9477733826p+005Q,
    +0x1.2c06f66e516843d91bf5f17dea0498b3ee9da4d3p+004Q, +0x1.0cd4c6a9a3cd90de9b6d02e3af82178fd62fc474p+004Q,
    +0x1.ef415a6c0b0162c4b7665cd032ffa7593de45f1cp+003Q, +0x1.17dcec496c4fb1875ef9b05cb855fae8d865f607p+007Q,
    +0x1.14f295ebf0131bd8e2c0fdd700d941a379623106p+003Q, +0x1.3895adf6cf20b9f486f4682bf9b57c7c78814c91p+008Q,
    -0x1.b5f259d7087d931372b74d335e649a01876365ebp-001Q, +0x1.4fc2d05873d4398b852c2d29bbb914d826f8ca83p+008Q,
    -0x1.50c8e230b99f1442b1fadaf98c6b8421672e51c8p+002Q, +0x1.4a6d97a5cc95a1b2191ad214c0fcefd58b279483p+007Q,
    -0x1.7771b67ce931b6e60f73769066a5772da87308cep+002Q, +0x1.cd569078ea9c1ff8cc0057f09dd19f405c9f6a97p+006Q,
    -0x1.8932eb20c4d7d3884ce64cec9aef1c4a65ddeb3cp+002Q, +0x1.7b2a7365da4fa84926d480dfda7730aab1836ae2p+006Q,
    -0x1.0c5b909f3bf3d6221a47fdc5f3ce28bbf73354aep+003Q, +0x1.67944c2ae104cf99079b2d490343e11319ba226dp+008Q
  };
  static real c0503[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    -0x1.b569bd629d1fd66a4720f2290f6e38c41f3f6cf6p-001Q, +0x1.298802d52be5a55162fe9a36ad108072de0c36b8p+007Q,
    +0x1.e966d514ad4891cc1c4cf525766caf40b643f680p+003Q,
    +0x1.d996b26c1f231d498be6c8ae028c9f0d2d450694p+002Q, +0x1.24e5c6f3ef447da93638b7ab44c8bf9433d5e30dp+004Q,
    -0x1.95d12c1b988af7e2b2a6f3e44d59c5598bab5930p-003Q, +0x1.a671ad17611916d0caedb4879ed6dd33cf5105a8p+006Q
  };
  static real c0504[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.9a2b05b07a3c8f25a27706e50a0219534b14dfbap+003Q, +0x1.8b32d4ee2212d26597317d678d10a7eba80f84bfp+007Q,
    -0x1.2b51d9996f7d4b986acaa3e06c86caa56ad9d96ep+002Q, +0x1.25b0b2e1fc0376db42d1bda5621949b265293b3dp+007Q,
    +0x1.b73add4475adcfdef83acaf0a2aac356b198dae3p+002Q, +0x1.3c8ce70d2a1af17089ae2032542fd2631a610551p+006Q,
    -0x1.c14f38ac3e9aa90496c8d843723c4d05e68c544ep+001Q, +0x1.218eef43f27f4b434837ea4262ee78237ad9335dp+007Q,
    +0x1.4c9f7c7c175585e1d035c5494993b3e79b88d832p+003Q
  };
  static real c0505[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.b9f62df4b46d4dbd308a50cf4250c0b79379e03cp+001Q, +0x1.509a03fafdb261165047a297b80c323826acefb5p+008Q,
    -0x1.9699cc53ef75d8227958eb919fb26a201cc95e3ep+002Q, +0x1.0a842790f653f5a92802c023aca3272bc767bd33p+007Q,
    +0x1.94bd77078e9f56d895b4cd1699a9c19699c20deep+004Q,
    +0x1.6d96bcfa2be549f8e044c46db2810d48079d558ap+003Q, +0x1.7c1cb47e77e1fe82c8bb4715f2bcc6c421aa9537p+004Q,
    +0x1.2640b5daf9115cedcfc2475311e98384baf18e6ep+002Q, +0x1.4e42677a617fc93ecf52572006039f631a3fb5c3p+007Q,
    -0x1.77636b76e02245e6a30d3efcb67f3bf1bb28e8dcp+002Q, +0x1.1f09a6831c4495a4c885252dad364b24a19d420ep+007Q
  };
  static real c0506[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.4455b01b3d25a93718cb5d8835e0e02f16233014p+004Q, +0x1.1e0a1e4e77683f80ef49ad11f129b0101da80273p+008Q,
    -0x1.bf85e6a513ceba78ad891f940b83fe7fa8f5571bp+000Q, +0x1.243b2fd404dd523e4d88c5df8fd322170e47ca2dp+008Q,
    -0x1.c3682fdc33126d96b292bcd429170685d9ad44d6p+002Q, +0x1.f5f2ccf001b59773f3412d8f28eff1acd390ac65p+006Q,
    +0x1.56e3ad94e8ade2b8bc35a12fb4e06df3376a8c59p+003Q, +0x1.6e5621dd8097f79cbc759f6435953783301a5540p+006Q,
    +0x1.2d04ffccdf3f6ddb0e8c62d357a08372588526a4p+000Q, +0x1.d4a4d7303e48abd4763ebd55ba9fcc582850c582p+007Q,
    -0x1.b9240ce13ccb568b16b71ff7f0d60d1417742324p+002Q, +0x1.0cbad7a6eabfbb7f652025750de04e79d02e3ecdp+007Q,
    +0x1.b857144e98ea6cd602c9f079e85b73a1d5ab8966p+003Q
  };
  static real c0507[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.2e0ab3778e1ce414d40667cf1968c1b42db643b8p+003Q, +0x1.b117b05deeb7a5dc314cf9a924aa54501de57ba4p+008Q,
    -0x1.db72c2c33eba011cd7c9659bfd642ee050ec45b0p+001Q, +0x1.e1643d4e3d22a17843fc5623d9e5d21ee0037589p+007Q,
    -0x1.d3c370e8f425d54fa25ab53893ad876e1500eea0p+002Q, +0x1.e5a711fa97d13a2648989bc6e60225e2221ae740p+006Q,
    +0x1.d00bf51c85a7f4b79e06f0335b2f41aa56fb5e58p+004Q,
    +0x1.be87a10dd249a936f88bc3ce464c326647a4faeep+003Q, +0x1.6e21ade1e2e93821ddd635dd767ea56c60c747dep+004Q,
    +0x1.0c0c3c8021cac7dfa6580a4956798be23f0a1b10p+003Q, +0x1.575acd77c03b72849dcaafd1c1cc40e09e8a0117p+007Q,
    -0x1.c2c575ec4c573f963680fea9a8838a118fb21a09p+000Q, +0x1.d7f14bb9b2a41db505138853a01cd3a96e27b20cp+007Q,
    -0x1.cf9753205852080137635a57ecf74973aef9cfe8p+002Q, +0x1.00b830099cea4c2be6449f3206ee864bf28d9fccp+007Q
  };
  static real c0508[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.52df8d673b429bba672a89df2d128bff6c6ec383p+004Q, +0x1.444eae6a3b57ce1c1780808377d6f658385a4fecp+007Q,
    +0x1.d4e6b650757e6639a098a049871ae9c0dfc12530p+001Q, +0x1.411f9adaeaf3c6c19da847e79294cb6ecb2c3238p+008Q,
    -0x1.054e1e0d396d9afb9443860eb812b679807784c3p+002Q, +0x1.92bcc1ec856117c1e6a7d136648c253835cff97dp+007Q,
    -0x1.d6ad4bb35fe97772eca445c320934f2b7147e1c3p+002Q, +0x1.db44b2b24b11362d2ffdefeb5d766a9f8766918ap+006Q,
    +0x1.7ef0c3aae36169acbd81ddf20f74e51727e07f3fp+003Q, +0x1.1fc87dd6664a8cfbf58a0a122c45aa1d4f96409ap+006Q,
    +0x1.3cf2a17e7bdac917f8e0c08d66a25fb1efa6be8fp+002Q, +0x1.9510b78091c8a54b9ecc96f5400155ef6768c7afp+007Q,
    -0x1.7f9129847467fecfb0810b117dac108c6c388dd3p+001Q, +0x1.8e90104c20f8ae7b271165a32838754a23672bedp+007Q,
    -0x1.d2e91d3a2d5ecfec0d85d986dd3ff92ce9158b1cp+002Q, +0x1.f25872d788ca3bada9321a4e4abf7c4fec89cbcep+006Q,
    +0x1.cc023bcf9c21f10600d9489c415e5f863e31f1ffp+003Q
  };
  static real c0509[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.852dda3f4c2eee90eed73acdcaab3166974ee3c8p+003Q, +0x1.d0a6441b69f7b803b207d2feb4869838d1e6bab8p+008Q,
    -0x1.0c8dffbde20dec81207509b762be0e3190be9880p+001Q, +0x1.122e30622f2351c1cc4e6b2bfdd30d7dc9b72771p+008Q,
    -0x1.3cde60ce1cc43a2d2b48de8de2f962c46786093cp+002Q, +0x1.15738fe39fe36abeb282dfb5ed0be02132636104p+007Q,
    -0x1.d29507a01bbd3fcbf73364ede45a9d5f440a908ap+002Q, +0x1.ce280b1b3c93513d24c4bee4602dc16011df370bp+006Q,
    +0x1.f04e373bb29bbb8eb3720c85a41c96c77db3e961p+004Q,
    +0x1.e8e879e1f8978f3b5c05b7a0966fba1e48d8bfbdp+003Q, +0x1.64d60cdcc4e329bf6b19f6da3da8e91c01748251p+004Q,
    +0x1.427c4500690dae7afcd7ea6acaf96f63f09baf2cp+003Q, +0x1.52f945693951d7f29fd6c875cf2d9a8eeb57b029p+007Q,
    +0x1.58834367fdf096c03a7d7c729a64e554d726698bp-002Q, +0x1.f86ebfb80e0f37403efe104e9c0f46183e913900p+007Q,
    -0x1.30fffb71fed3acd8891696d11cc6fb092d9f9fdcp+002Q, +0x1.1a7624a296ef1e5fc588a108c242ab99643fdf62p+007Q,
    -0x1.cbe5703d878ec56ef788048edf323476ae1a4d5bp+002Q, +0x1.dff471d18a9c3e6f251fb24f3c0cf96e217cf077p+006Q
  };
  static real c0510[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.db76e67ab761b08de40c8d7b57b68a46a5f7c5e9p+004Q, +0x1.3e25b43f2a84b321db8931c2cae8fda2ec2674cfp+008Q,
    +0x1.22d9acf2d715fc4e2c090a268ddc6cb6eb21d63bp+002Q, +0x1.18023869c7b6e515369317f8188151e5833a6d95p+009Q,
    -0x1.247838c689e8e685c7cef841867fa884c865d830p+002Q, +0x1.1268a10b2d20cd2631ee59d42363fbfa84102667p+008Q,
    -0x1.bcd920ab2a2fe1b2fa10c84c51b84c2635e24d2ap+002Q, +0x1.1a3545d658f9bff4ccaf82d95aa20cd1dde7579cp+007Q,
    -0x1.e1db8dcd515d702226fa09ee235e638f9f4e5c18p+002Q, +0x1.b1c9570f81262096d36801c5260317b2df860660p+006Q,
    +0x1.f4b2503354524dd1afcdf25c9c5fa905289426a6p+003Q, +0x1.799993f6809ff09def0c7b57b333afb9f1478be9p+006Q,
    +0x1.fd0f07aa9da235f1321540a470a4d4043ff3a15dp+002Q, +0x1.26b0c91fd369dfab6cc14d16c75ac04219268896p+008Q,
    -0x1.4f4e341af34b6c7b6ffb7b90748bd88b74458f92p+001Q, +0x1.258beedcacc1baf01004fb69b0ac0618bcde19a4p+008Q,
    -0x1.b9fa3c97e50b3efa734c9702e02744bfe5c628f4p+002Q, +0x1.2c4089f3477c49d5a4a591617d93dfd5795abca0p+007Q,
    -0x1.e089df7e044eee6b6f2357175b8660bf542ecb53p+002Q, +0x1.b8615f7caff9ae83da427a15a5c0b8c9fa057b22p+006Q,
    +0x1.21b73ca9da4ce362bf835b25a4a94903bb78ee5ep+004Q
  };
  static real c0511[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.5bf9b69a97624b4f13d8849ea7b49b0a341bf7bcp+004Q, +0x1.b9016098c8e8b6929f1702f0d78c2be81005fea7p+009Q,
    +0x1.65ae8ffd352f86de09c435753a21be107804bef1p-001Q, +0x1.208f71336996f35a17c177164ce9a52524acc720p+009Q,
    -0x1.5d88be902f3962c0cdb956c5b003562f3182edf2p+002Q, +0x1.16a6abbf1b9b5e72674db1bd7e26778825ce5096p+008Q,
    -0x1.cb578c88ce3a241ced77933a19792b312b4525f0p+002Q, +0x1.287fc356690a574652e5fff058816491c11072e6p+007Q,
    -0x1.e6e6f53b504f8e46a9d4a6b03299ed9dac227d4dp+002Q, +0x1.b929aad465e91227ff8b5cf504828bc51b76428fp+006Q,
    +0x1.6f0fbae3334b8bde71bca015bd4b99b7607a439fp+005Q,
    +0x1.5572a3f82394353e3ced1c5321b28a692ccbabd1p+004Q, +0x1.99d7da3b585798304ee5e93c6d201b3229171e86p+004Q,
    +0x1.07bb9471eda4422a68fce329de47e9b03ba697f9p+004Q, +0x1.a41617776fbae5220d9ac215f2011519cb6df35dp+007Q,
    +0x1.9bcd47700669697baadbca31edb50e7430697213p+002Q, +0x1.a39295869429af586125d147bc5a426d70ff1073p+008Q,
    -0x1.f6185a1750080a30d860646425320e1cb8db066bp+001Q, +0x1.3a31b04e7c4761e0a944013c947657cef7be20a5p+008Q,
    -0x1.cb1b6f255ca7c7088def69ca7ba5bfba4b8d9faap+002Q, +0x1.3c3f9ef0505941b07163ca81c2316524da8a326dp+007Q,
    -0x1.e71ba9a1da4b140432f3e92a948e938ca33cc757p+002Q, +0x1.c163ada3f93419dc3f8f5be027c5fa99c2852003p+006Q
  };
  static real c0512[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.71f124a1615745920f1128c6a6329a9e0f174953p+004Q, +0x1.defa687b1d0ad79b329f4a5d8381741f5c898003p+009Q,
    +0x1.c079ac79ae31d268df84ad6221c8315a9c405348p-001Q, +0x1.2834b33c0bc60b3a16da06a51cdafef61b3611ebp+009Q,
    -0x1.5a56a046a139757f5f8dd366a4d865a0be7e2d27p+002Q, +0x1.17ed4fc412cad4be6d253af7801d0d2f54c72a1ap+008Q,
    -0x1.ca4f9d45b297495e3cbc797a0516fff962017b91p+002Q, +0x1.2830b90129f9d3f22ef7cc1e5a0fd3fccecd6f31p+007Q,
    -0x1.e6b07fb4e126a5f05dd046e97eb91a2e056d2b58p+002Q, +0x1.b8fec3163cc5649d642f2c5de686e31d00f0a2d2p+006Q,
    +0x1.8bf998a742ea5f304507282901628ae36bc5c626p+005Q,
    +0x1.ef517bb25aa6df7d32ebc628ab7342c34746dda8p-001Q,
    +0x1.724a3b2e556ee3133bd09654ffd84cdf738a246ep+004Q, +0x1.4b3d6335cad4e3bd03af3d1dbc77f07d1934fbd5p+004Q,
    +0x1.174f0a4c343a6d520caa157ad8c4db97cbc755c8p+004Q, +0x1.8a3607eebd3a13a31e5afa2675cb668531f40e81p+007Q,
    +0x1.bd40fa62fd29097635c4b94e0bb9c4945a871871p+002Q, +0x1.a25f75ad8677a5c728c53df774a6b0a6f4c598aap+008Q,
    -0x1.e8ccd22d71e87dcd73968e82ae1e0aa2f894a521p+001Q, +0x1.3bf6f1d306b7f9609eb8c36818fa6c8b1c250054p+008Q,
    -0x1.c9da5dd8d96dc3e864a5e7465a0468b6bbb3689fp+002Q, +0x1.3bf5e4face109a04b49ed17ce2fd381858ab9664p+007Q,
    -0x1.e6d3504a1708483f50e10845685ab56359099dcep+002Q, +0x1.c132bfd1b00bd3f445e7ea04034d383c706d0dd2p+006Q,
    +0x1.ef517bb25d6050efff18a717b7ef649b549dcb57p-001Q
  };
  static real c0513[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.42cc7be63a2515aae359e68ce105e50aeaa524abp+004Q, +0x1.67b8088dffc9cd853764411ad7190bfb58a7ad37p+009Q,
    +0x1.87be8015de4c47e7f107ad147b2e1c6f85b8ccd4p-001Q, +0x1.0a41a3b6b98db72f642066c3a4abc701cadd4351p+009Q,
    -0x1.5ed48f48c97bbe9ec92c7d36afbced2ab8c02f5dp+002Q, +0x1.0eb55119a46527727f069dcfea29acf847a60e95p+008Q,
    -0x1.cf361d38fb32866687ea5417dba3eb602b9516f3p+002Q, +0x1.25aa27331e46eb6b0628ea320330f7796edf9d57p+007Q,
    -0x1.e7d87f4a671a179e09610c8d4e35d457e521150ap+002Q, +0x1.b7fe1aefcbe2078420ee6de10db6ab479c1af8bbp+006Q,
    -0x1.dbb26f8ccfa6bb54895382f437903b5b3949098dp+003Q, +0x1.57aa4dec9fdd427bce0dff386f7b153a32725149p+006Q,
    +0x1.449af414ec46e690a1c52a158d9fb8e62966aa61p+005Q,
    +0x1.39c6b3cb8d702184dfaca93da4d53834bde928f8p+004Q, +0x1.8c1397f085a2f8922b6902d453e3f59d95771ca0p+004Q,
    +0x1.e060b1a0760e49cc7fb16a7e00f4f7da5efa4858p+003Q, +0x1.8fbb8854858fd6ddaf9e2e2324ce623aaa0b3112p+007Q,
    +0x1.65302a222d2a7c89aceceef4a905a56a9c823d95p+002Q, +0x1.86eb4584bd1bf3e60aecd08c452d675c5edc5a5fp+008Q,
    -0x1.028ddaf715f506b6152ad3298b122e4d055f2de7p+002Q, +0x1.2d3a91cfe6485f9fadca547570471bde2f7b174ap+008Q,
    -0x1.cf5f8f9fdb93db4931a3777571b26a3b692c24e3p+002Q, +0x1.38a4df2514026eb98995aba5d3374a4803c584c4p+007Q,
    -0x1.e83e013cdbe4f9bba1fdfbce9fbe59d95b9526bdp+002Q, +0x1.bfcab39c40932d0787d8d82cf2819d9d3346583bp+006Q,
    -0x1.dbb27008873df2a87ce789f18a6cc18eaa48b72ep+003Q, +0x1.57aa4923eb25c2a4216b8df75c77d9b80cd7142fp+006Q
  };
  static real c0514[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.253e084588472439d7a98c68918fbeb31c5f3475p+005Q, +0x1.452cec3549687c6b44f8f0f94fdc881f996cda3ep+008Q,
    +0x1.5896047ca4d74459b5885b803390751ac86fd3ddp+003Q, +0x1.971a48f5751666e5d7c8e6f60f5eae5ca6b9b1edp+009Q,
    -0x1.1bf0ecf5191c281693436f0def88838a7c9f0654p+001Q, +0x1.d8c9533c4276c523e84ae1a7e53e047c2337c636p+008Q,
    -0x1.babdd2e02d355d7d230d96c1a72fd7d19148fa8bp+002Q, +0x1.f5c66ed5567b7ac01f55fef6cdaefa485b585972p+007Q,
    -0x1.e22a223c86cace4188dc108e8211d12b27ab1cadp+002Q, +0x1.108ddabcf505a969da51a356524565d209d22fa7p+007Q,
    -0x1.ea33f5c385ecad7aec75131df134c0b9d276481cp+002Q, +0x1.b104c61b2ea0bb2fee9f56d4940c08a1e2e5506cp+006Q,
    -0x1.14b8b9b3a3095db5a32c4bf31e9308b881f3d452p+003Q, +0x1.92aa038c1e45ab151383a21d8f0d755dc4713267p+007Q,
    +0x1.356b87b2c138088efcef4cfb71eb29a979618c6ep+004Q, +0x1.7ea641c32ae2abbec87ec0f12af80dede0736a5ap+006Q,
    +0x1.971893dda80cbabd4334a70d06e8beaa496366bbp+003Q, +0x1.430089235ee65b004ee161ff0d0a416be81ea369p+008Q,
    +0x1.0af7ea6d99d163a0bb4b3a4b67cc2b38052a40fcp+001Q, +0x1.bb96160ac38eef26ca5068a95f0434812b5e7b64p+008Q,
    -0x1.7b3d0bf1d049a8b281879021afe677cb13d0b659p+002Q, +0x1.1dfece7f65a81872cb4b856e719f2d66029bd9c5p+008Q,
    -0x1.e67876b64467a751b581081fa8b5859ea9770a9fp+002Q, +0x1.1cacdfe8715c7f2006490e001db36654d3ba7f56p+007Q,
    -0x1.eae0cc272063ebaa28c166cfe4224ad91e7e03a9p+002Q, +0x1.b68709a60188d21496ac5277f8de45794017be30p+006Q,
    -0x1.1a8a48ade59fc0bba8349bce8354f67b274ecfd5p+003Q, +0x1.956f36856b9825dceb75c3f1b62093580189b7dap+007Q,
    +0x1.578a533a234351fe3da9f10c74f2839f422253e3p+004Q
  };
  static real c0515[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.9f56c1eb045e427ad27ce2ccfd791f7e5cfc98d8p+004Q, +0x1.b4aacc21e46519692d0ffe9c340e4fdb3d4c3b90p+009Q,
    +0x1.961d83e5be255fadd3502c93f510b51ba6d05359p+001Q, +0x1.888cc699c8b7f670c7448f45df7ea1f9f43a7602p+009Q,
    -0x1.a521cc87799afd197d72354cf23e58b50abc9460p+002Q, +0x1.bd0e2bbb14aa115e032889927b3ba726b173e454p+008Q,
    -0x1.bf8d4ffa3d49a6d01590fde69e028783e904fa90p+002Q, +0x1.6693d19c6bc91701695bb0ee60a55021f1a2a8bap+007Q,
    -0x1.d0482585f725c418d527ac495d06291f08c12adbp+002Q, +0x1.57d7e0278bea1ec7736641dc5af16c5e34c6ad6bp+008Q,
    -0x1.db8fe7edae4fe07b36a29cbdc784c1ce14268aeap+002Q, +0x1.01534563d65a3f19c5e52ae405ec2618a56584c3p+007Q,
    -0x1.e92bd21f14a0274f5491f120d606944ca051e1e6p+002Q, +0x1.ac8a5bb8adf06dbe99653c39bf1b03640c780f86p+006Q,
    +0x1.71b7686d1c9d9c2adab2b825bb4d0da87abe7749p+005Q,
    +0x1.64e467cf3ea0007a199fea14592366ea8271c363p+004Q, +0x1.9d5571d138953a4cd5f0b610b260782ac00f1a05p+004Q,
    +0x1.2127ddcb1533b1ba323aef1e0cdb82df3aea8a8ap+004Q, +0x1.ac341912a1b0ce0eb873009b73964a2c1925bc5cp+007Q,
    +0x1.26b4541b2e3fb9014159e7bf2d0730ca252caf86p+003Q, +0x1.d3525093cd1ea9ed4f16416282269a509e072d95p+008Q,
    -0x1.5427376526360ea37a12abd6b650c3c7fbda05dap+001Q, +0x1.d6bcd6f4b58d8f2a6a0bed340be0203cae011873p+008Q,
    -0x1.c17cf93f72ea38bbc99b824e00be1abdd950bd48p+002Q, +0x1.81477cb7f137454956d8703ee068f182148f5f0ep+007Q,
    -0x1.dc4c5c9c2b1dc3ea60f7a7e960633182bc4e072ep+002Q, +0x1.09dec732a1d61836c94e2ec44d48f5cb278196bep+007Q,
    -0x1.e94d5953ff2d6149eeb3790a49e9d402870163c1p+002Q, +0x1.b0ec7a5a8fb6ce4d88b09445e23074e15420f1f5p+006Q,
    -0x1.02563c6dd05df632c6efb61986b27711baac428fp+003Q, +0x1.8622d17aa16e62f847dacfa6d1fd52b574f25d30p+008Q
  };
  static real c0516[] = {
    +0x1.6660a63c1a0d12794109be614fdc97ddf354da90p+001Q,
    +0x1.2b5f2ff7f1e644f02ca0827af3a105c85debbf90p+005Q, +0x1.f959488b8890476a72614bc040c286c2b421c74ep+007Q,
    +0x1.dde897ab1ba1e7380249b960cc785929ded04df6p+003Q, +0x1.99123dc84597c6583f3231b5df33f7bb2136691dp+009Q,
    +0x1.5e94196fe7fb148eff7a9c1921563dc1917f1a7bp-003Q, +0x1.215aa0498e0a0d37ab2ee4ca9efa4d3abd3ab330p+009Q,
    -0x1.7567077576195dee7d9bdd47c16fcdc2c347a81bp+002Q, +0x1.3644a0480b7839e39a46f3a2623a2fbf58818186p+008Q,
    -0x1.c0c5db3f58ccf878a24b181de7baa55866b73befp+002Q, +0x1.550892c8061a3f70a6bc6a0131550727ef112b65p+007Q,
    -0x1.dc8ee04a92289ad0633503592511ae496e650506p+002Q, +0x1.f79bc7b9a01ce176b1e101cc0628d2a6fe9312aep+006Q,
    -0x1.e95454dd38fe0f2c87631a2fe3ff3c802914448dp+002Q, +0x1.aa8f679bfc33f96efae1ae342decdfde59b9d55cp+006Q,
    -0x1.789cd99ec43a04068f17bb300ead0ba4518bffacp+003Q, +0x1.a3d8183681784a5a60c69de64edb4096ae8a4818p+008Q,
    +0x1.474e6716af45195cc731436eb12ee2f09c5c2b40p+004Q, +0x1.5f5639f0dc969e1831c96f8ed314fdd9cb2f76b8p+006Q,
    +0x1.d35e8e613adb35a5415469d082038681dab981c3p+003Q, +0x1.2ed9727157774f4305ffd5e4a9516b4066942d61p+008Q,
    +0x1.43222aa4b602dd42f5ca446500c1e05478ab2034p+002Q, +0x1.d1b68907cfe5be189e5993d6ee3a9e299dbcb29bp+008Q,
    -0x1.0a312ec923c25247e31467c5b693cacbb7b58200p+002Q, +0x1.6497cc6023c481f2dfd90a0af30fe477795c25f1p+008Q,
    -0x1.c153be6c32c02e6678c763e5b94e5922b89380e2p+002Q, +0x1.6bd185e82e6fd8d99bd4c15239743b47142140cfp+007Q,
    -0x1.dd0b5ffc4c5a891e362f0d0023d74f25b3ae0102p+002Q, +0x1.0334689917fb38e6ed5ce8406b9a268645ae8bc2p+007Q,
    -0x1.e966b11da6f3e0edd18251314bb91c05c5f0670ap+002Q, +0x1.ae6c0691e658496cab0c636f6e3cf5adff0d98b9p+006Q,
    -0x1.791de0d85f7717b00c5de223f8b9ed8b32b51155p+003Q, +0x1.a240aa1e20b8b64e9a0d85727ffd69c8ad91faddp+008Q,
    +0x1.65def65415f03065216f2a5ee1397b9399a46208p+004Q
  };
  static real c0603[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    -0x1.503276417deb8912d962650268493784f6e2ee52p+000Q, +0x1.7fd4aea7a9981bdf5cd5236864d006e0cb4839f0p+007Q,
    +0x1.194827530cdd2a49c40ba94606640407061142c4p+004Q,
    +0x1.0cfee5c39df9c43e89bc05fe0c35eed88c5f740fp+003Q, +0x1.869acc8168494b89db1745786c19824758f52123p+004Q,
    -0x1.033349b37016d8d483f1f7fb55139249b51f18b8p-001Q, +0x1.1047453bc8156f745ed669d173ebe3f262a42fdap+007Q
  };
  static real c0604[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.cfa15d62b3403f67835b28003b17760ee32a1d84p+003Q, +0x1.0f470fa6ee659119781173f2e58797593984bf18p+008Q,
    -0x1.734bfba952d8987bcdd449449d2ae57f08eb9fe2p+002Q, +0x1.69b5aad48d4bb8cde43dd6639bbaf7952e4ea973p+007Q,
    +0x1.eb69bffe8e9dc8e2fc364bc692f49495674ca8cep+002Q, +0x1.a8594d928bc3f6372625fe4a7bd5e0c064b85cb3p+006Q,
    -0x1.209e518067bb3b47c2ff56a8c07df9ebe2a57094p+002Q, +0x1.6852225ff1a1f44419fb2464fe5acda05950c89cp+007Q,
    +0x1.7c3f01d9007693cbb0e6254f41a11d304c729dffp+003Q
  };
  static real c0605[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.95313433cb0192211ca73e1622645cc9914852acp+001Q, +0x1.bc43ea19d920d8ab9ea58bf60179d7b0fb93fdf6p+008Q,
    -0x1.ec2ceef6cd037441404dd6dc274bda750d6a7393p+002Q, +0x1.3aff18992918fc8f227f3396055506d7cdb73386p+007Q,
    +0x1.d73c80f271e4148ba270a088c7ca35cc778e2c11p+004Q,
    +0x1.a0d376dfcd0e4cdfb6775307b0a706dc52d727f2p+003Q, +0x1.030658434bdb81c76857365275a52de63121f40ap+005Q,
    +0x1.3400fe6c1965cd2cdbe50dadae868a2915c807fep+002Q, +0x1.be50d3232d13314f0a478a197b963492f089a1d8p+007Q,
    -0x1.cdaf8de8a38badf204b196cb5b46271dfd6f0eebp+002Q, +0x1.53a41fda969692ca488135f535e0bafcacb2a3a0p+007Q
  };
  static real c0606[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.70edae32cf278886c25d4a26af818311c35f45cdp+004Q, +0x1.9ed6df40b781cf58bbe4bee077670f53044ead41p+008Q,
    -0x1.7498fb5e42dc99c720fb0bf94daab1b6ba4dea32p+001Q, +0x1.6eb340cfea12fddf24957ca834ff9cc42d371f6ap+008Q,
    -0x1.0eb594cabd323a5f13cf7c82012bbdddcba1f2dap+003Q, +0x1.212293ff389470a2cad9147402bbec51582989b4p+007Q,
    +0x1.821dc58bbed9abc77df524ee95058ca623935866p+003Q, +0x1.f719a9691b4e9914178653b54693ba879c57d40ap+006Q,
    +0x1.f41de2c4ddf091d48ecb70d1d00cd640402200d0p-002Q, +0x1.31c18755db4ef343f5d40dbfb8728b4e073da132p+008Q,
    -0x1.0a6c07d4d09215e15c3d8fe8a36c3c002c3e0178p+003Q, +0x1.3418297ddefdbc94ffac34aeee5956f0a22be6dcp+007Q,
    +0x1.f86d69278a0e66a37637dc324fb97a3b3a16a990p+003Q
  };
  static real c0607[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.2f504abefb50215b710c841404cadc982a998d49p+003Q, +0x1.3259d7ca26ff36b658a3934ca4efa92ee67b0719p+009Q,
    -0x1.4d2a8dbbf7e5a79f4746dafcc5424697609933ddp+002Q, +0x1.239b7856b0c74884ee5726acf53a03ae13f6daa6p+008Q,
    -0x1.180ae99e7cec5539c8c07776f88d5c5a2f1d946cp+003Q, +0x1.140d950d55db9bcfc426a9c04bae3729631e6646p+007Q,
    +0x1.168e011904fe157b0b654a5776ddf0b2fdf7143ap+005Q,
    +0x1.01269899e4bf48c69d8f661ebcfd177a87d28c9fp+004Q, +0x1.039866976d506b0a70128351e3df70a6150fcc4ep+005Q,
    +0x1.24c147e2aab0a653dd4fc4bf806ff1819bc45418p+003Q, +0x1.e05c08d5f3558fce4718319d4ddce05393e46b74p+007Q,
    -0x1.93e0b5924606f2a8e7aaf8b7e37c73fe1611c432p+001Q, +0x1.28844cc1b92c1d4123083f3014b10d84c8e675d1p+008Q,
    -0x1.16c0569fcc67ba64ea731528cca8ec8154eed75dp+003Q, +0x1.21eec73064c7caed423f4b913020d2bd31a48ee7p+007Q
  };
  static real c0608[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.9fa98eeb1d3afdafdfaac263f05e562948f03b33p+004Q, +0x1.2b50d0293cb7981dfa3d0a086a29030ba652b584p+008Q,
    +0x1.252f20246a1e70ba7773ec59fc96dc0d57f0b391p+001Q, +0x1.cecd4f0250da6da2948e56a3f0f0f33d1f198fdep+008Q,
    -0x1.775a45742520c1a6fc67bad71c9d8a41ef19193bp+002Q, +0x1.dd95a5dda1c0eadaf0b5c2cb583c92a0eeb58210p+007Q,
    -0x1.1a51891dae9f56f09e21b24494879497b5ac7f82p+003Q, +0x1.0c328a0b764c3f25ef1c2bef58ed463e664199f1p+007Q,
    +0x1.c38cb5aea9d7c73603493789d5ffe1aa229d2557p+003Q, +0x1.b65ed4371c6d78ded2028c69ea3d9f2819338de5p+006Q,
    +0x1.3a665f35135cde15a3f1cc8b23dc6353545bdd60p+002Q, +0x1.2c832d2cd11b034494d56a01a2a9fbc47414b9bap+008Q,
    -0x1.3449f830f1c1da7c59fd8796d71ad60fdbc5e4d3p+002Q, +0x1.ec1edc9bec97fa68495dc8156aec7f8697e14846p+007Q,
    -0x1.195ed5b7112fd6c1d0584c5937aa2f32f447fb52p+003Q, +0x1.1722f26e1100e6d01d3355f2e7937058665bf9e6p+007Q,
    +0x1.12edff2b74310b13418f6c5c15df6921d9dc0e69p+004Q
  };
  static real c0609[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.ab2668ded548bedb5d01595167c1416bcbd2e479p+003Q, +0x1.409d0189685e75b4f3a778ca7f7c152010b37580p+009Q,
    -0x1.6922a3592a0fd509ee0d470fb712c2b73a6d83b0p+001Q, +0x1.612213848372157b7c8575a4f2fa46b6cdd0b5cfp+008Q,
    -0x1.9ba61cd93b43c2d0a022e064c0706af40c2a59f9p+002Q, +0x1.6c0dc6ae8242c68dad967659fcec230de58fe0b1p+007Q,
    -0x1.196ec3a24c8a2b46f85cf12bb0592511ef6f442ep+003Q, +0x1.04887e74d379c17d55bb2ed90b328859f024ab4fp+007Q,
    +0x1.2409e7b66d7c1b4c6ccd10a6454d84f3878a5e7ap+005Q,
    +0x1.19a9f28bece6d4f4e36e8271e9eb03d95e731e1ep+004Q, +0x1.eced3525149ee37d751cfa033dc2ef778cd9762dp+004Q,
    +0x1.6b0c10fb61c57adc766bdef0e2dcbb22658bd64fp+003Q, +0x1.cf67a35f287bd1a866287825b12b46ca38047f03p+007Q,
    -0x1.f343fd7f65cd3d269cae8f974543a99f92a19cc7p-004Q, +0x1.48c0867e42df9b7147bc29920d7bd18b8972cb44p+008Q,
    -0x1.8700090bc7a21e51cbf0b98ff5f21b4c39626439p+002Q, +0x1.75a95b50f0e5f5a8ee7e47d868dc0b5630c54b1cp+007Q,
    -0x1.17bfd38e538cea16becfd898fb9f152525fb3055p+003Q, +0x1.0ce8487f745ceb2ebabdd5a9ec27d0183cba652bp+007Q
  };
  static real c0610[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.0c4edfc4a12d686ce1f0919c8a4fdef03baea163p+005Q, +0x1.bfb4f00045fbb3c1ce39f639d7747c19d570a142p+008Q,
    +0x1.fe06bda4493a6f196153ba10a0ef6191d2842b7dp+001Q, +0x1.5fa1ffc64b31a819e56cdbe5698d88cfaee3047ep+009Q,
    -0x1.71282fc19bf7dc04bab02770e3937c4d1c1ba081p+002Q, +0x1.4510f881e92a685bbcbfe027713de874a7d874d3p+008Q,
    -0x1.047cdc758332565a5524f24eef10c058864527d8p+003Q, +0x1.445a41517efc6421d663f340d23caf06f46c1440p+007Q,
    -0x1.1c99adbc715a6fefc330851dd70d8249673d29dfp+003Q, +0x1.ed83564f5b858ee994860214af4a2ea673e5106ap+006Q,
    +0x1.1869ee27fd3b31fd8e5901b6b96074b8b597616ep+004Q, +0x1.0086ab3fd9a95b0abd5a2a033b0307486879dac5p+007Q,
    +0x1.05d59c7d43bdd8d8588d0e3f00957464b7017783p+003Q, +0x1.8447b4c6fd62e813df1cf2aa88defa93cfb096f0p+008Q,
    -0x1.eed90681abc49acd7d49ebb54419696510ca9b52p+001Q, +0x1.5d83bcb1370e12ff6776ee76f35115fa5e0fc39cp+008Q,
    -0x1.02f4da4553f3a287ececb2f574cf0ea879fea3fbp+003Q, +0x1.5587b47ed177f69664ca9eda36e258a13a08fcdcp+007Q,
    -0x1.1bab1424a75e317cc9faa4a1ecd6b0cbe7aa2c26p+003Q, +0x1.f54347f48e9a8f58b34b08324056f17cf6959516p+006Q,
    +0x1.48491c438662e49be401f481f672e7f1f54f4894p+004Q
  };
  static real c0611[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.51b933bee6a249944cfe4c6147e144723bd9c6c2p+004Q, +0x1.dd2b12e2fcd58c1d740d776674c36e78a18732bap+009Q,
    -0x1.c327ee135008de37e7e5711d7debb2723d134443p-002Q, +0x1.3d36d362e739b2664c2baa05fd0a3f6fe1a54f8fp+009Q,
    -0x1.b95fa5a9d0044fb47d0413d2c2b2a5545c500031p+002Q, +0x1.37168d75ddfdc670f7fbe13ffc0da3b0ae7ea0e9p+008Q,
    -0x1.14a01d23d2a04109192b8c0b83253f608023b9f0p+003Q, +0x1.4ba9e30f31d50e6c363027bac50cf0fdf05c4ae1p+007Q,
    -0x1.217cc5cf71ee1c8ed9dc9bd4c630f69992b04b0fp+003Q, +0x1.edbc49946bfd4cdf5bda8de5eaf62fdbfcc08fe8p+006Q,
    +0x1.70ffd4c98253d6da83f2e5577ca4cb36c171643ep+005Q,
    +0x1.5e060553819107ce759863e705d67001aaa18466p+004Q, +0x1.0f09b3d8d387f9ed8496199ef3506bb77a683569p+005Q,
    +0x1.03964f66ad2935c4efe65897999fb1f0565df707p+004Q, +0x1.0dfbb989529112ed9f76327cecfb79534b67114ep+008Q,
    +0x1.31aefc5e8d9e3fc6c47fa78119db83f762865d70p+002Q, +0x1.f1913fe1b6a2fdf2295eb08fa2fda2212f97c997p+008Q,
    -0x1.66ee4e15398eb8c4b73208c98e29c65bbfe20a0dp+002Q, +0x1.5862e45855baeed65d5f62fae06948a599eba4dcp+008Q,
    -0x1.14d98e55b8877aff1ab944cbd736e4de0637fd87p+003Q, +0x1.5d8d4b3fc9878a75d684329f73162f64b78b2ec5p+007Q,
    -0x1.21a97dcdba40b1a52d3473959d972c1c1b8eceb5p+003Q, +0x1.f52903648b2b4761b2d481ad8efba0cd591d366fp+006Q
  };
  static real c0613[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.51ea24be1d49a8b8e1123c0f18991754b96da982p+004Q, +0x1.dfa8bdc64b2e3f35c333cae4e5f8c93d09b5cb21p+009Q,
    -0x1.d317ede3c8e195340714b6df677e0f60f2f5b917p-002Q, +0x1.3db7b7fe6f4be8245288cf85dfdf2ae5241993a5p+009Q,
    -0x1.b9a2407e1092d2c4e18c77a3966cd32d1518a8b6p+002Q, +0x1.3749835c7a6fc42ea2fae1b583a049d138b4feccp+008Q,
    -0x1.149d115fb469f5fca9b6812a9e2f414e47bba7f6p+003Q, +0x1.4bcc764b1b85fa7ffb1a07a427ad17cb14256432p+007Q,
    -0x1.217b95dfceb7c259f126ba483c9c78969a60d15ep+003Q, +0x1.edcc2f9ee087d887192c8a7e3eb0de3440fc722ep+006Q,
    -0x1.3ebfe5dabb46988cdf697515934a608d6d3ba2d5p+003Q, +0x1.735825ab387d62e023264de2b2af3ad0cd25f024p-002Q,
    +0x1.720311ccdb22c3e06418168252d84f4b41d559d4p+005Q,
    +0x1.5e82ace40b8e7c6a64c9eb69e4bea4c908b8fd1cp+004Q, +0x1.0fa7a2822d17defda66464a702a20eae15e4b587p+005Q,
    +0x1.03f9cfb8c5491b8a8f2db56b45eb49386375bf3bp+004Q, +0x1.0ea3c9dd1de9ba20766b816d782d9cb508b4df71p+008Q,
    +0x1.320700fafb3f65dd4c91b23770b4eb6af38bb635p+002Q, +0x1.f2c4f381e68ea28227fbad17f14669480f87d8c8p+008Q,
    -0x1.6735f1f8fe1280dc50dcb7903980719c48ea22aep+002Q, +0x1.58bba6a4bc8c313cc97c9aef2b34092b75e60b89p+008Q,
    -0x1.14d75a3f155fd32d528d04f63bde057fa490f735p+003Q, +0x1.5db5546aef001873f78a27c7a4468cb813235c40p+007Q,
    -0x1.21a867b5b9e67c219ad1a90018d0b933512338ffp+003Q, +0x1.f53cac4269069734eccf3a1126075f7ed8de91e3p+006Q,
    -0x1.3ebfe5dabb46a34ea0be741d5c5b28dd99178c56p+003Q, +0x1.735825ab387c26318aaa1c6db8e2f042d9ab981dp-002Q
  };
  static real c0614[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.5121e400bf119a87afd7985df3609f56ffcf7a15p+005Q, +0x1.de0ae78fa6ad3e32204c7150be823743005ce59bp+008Q,
    +0x1.59b380e1d3d92c9d1424dd74b17f897783e8869dp+003Q, +0x1.0ab31724b9b414ded40bf57606e34788fec15408p+010Q,
    -0x1.a085533ee5cb1af9c84d64b22089aae0801b032fp+001Q, +0x1.211150ce7d727e17c6715f63ba0ad3cd0600aad9p+009Q,
    -0x1.f9ea6a5430b1c74788929dbb1bb2abf9fc2d4141p+002Q, +0x1.2eef011cdfbf3742899cdd3d6caca45fa4baa48fp+008Q,
    -0x1.24c7be63f7db5d0baa2f3e9fcea41dfdf9a28228p+003Q, +0x1.e6da7d8647a5cce6d070eb068cfe1bd9e557fbd9p+006Q,
    -0x1.336dbb858208bae5b1bc1d08dce5369aedbb4964p+003Q, +0x1.46cc9258bb9f7b5cf990e106575f686cd0469ec2p+007Q,
    -0x1.3b06c8ee5bece1b259cb408658ddfbeee5b23f5dp+003Q, +0x1.485ba2d34ce09636ef704eaee655cd4814d3aa24p+007Q,
    +0x1.5f500bf816ef8247001ef0b5985a5c0b228ba682p+004Q, +0x1.084aad146d38adbff5110a0ea281265f74419992p+007Q,
    +0x1.bbb902b02022cdf21fae34a67ff59876563c6f60p+003Q, +0x1.b61a6ef3d9fdf51358852a144a8a7d5cd643a517p+008Q,
    +0x1.3f9122a039ca66324d9d781e671b0ba2cbcb3aa7p+000Q, +0x1.1826613ffc354dce0051f3bb945a3a6c7114e30dp+009Q,
    -0x1.c1d3b8c188f0ddee1c1bb4692383686d65950dd7p+002Q, +0x1.528c9d12106e1e9e4ad46acfb6f459c760e98620p+008Q,
    -0x1.2594429e2cc32287335ba4cec06a2e838dc149afp+003Q, +0x1.ec0664a3ba095636e27455dd2e6251240a019989p+006Q,
    -0x1.31f1df64497318c517700664823ab5e71ed33724p+003Q, +0x1.67363b8513571175db7ed0f52dc5aba8a4d6f6e3p+007Q,
    -0x1.3f65ab190b3f9266a8e8f517367d89cf21a347a6p+003Q, +0x1.3be880a4daf5d20dbd7e117f52add430c27d6ffep+007Q,
    +0x1.88fc8738a30eada3583039f58f7f3ea3ae06cbd3p+004Q
  };
  static real c0615[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.d9281124c9fe694cb8e15b649c9fc0424fd58d1ap+004Q, +0x1.5012b346aca975e463a5bb891a4bc981981eaebfp+010Q,
    +0x1.3f23c0c2ec7bfaf59288d43fc128a7ffd4504ebep+001Q, +0x1.08e1f3730b6b23963d47121609e2a4f7868333cbp+010Q,
    -0x1.9bd2b60f53e83c6c97a3203a0eef7541c7df7861p+002Q, +0x1.1e68e80b39152041b225aedac8fb3958a53fb1ffp+009Q,
    -0x1.17fae06ac6b6bc1b00e4be0076b67be0f27510ccp+003Q, +0x1.93209592529599ef3090e96c64a566190ec57177p+007Q,
    -0x1.199d194cbfbd3edabafd877676634b15b21b71f0p+003Q, +0x1.5587a70cbf0b8440cf859bf231ba1375f79650cdp+008Q,
    -0x1.1efeff706caa220179d3d1381ce1a927ac173038p+003Q, +0x1.21946d058807bbed8d5f90b11c70328b279a2240p+007Q,
    -0x1.230a5c25c00998a55936bbb1e329b7207cc2c92ap+003Q, +0x1.e0227deb82e9f19580fd2ba92cbec588d23d6dd3p+006Q,
    +0x1.c4fd3d88b38fe4eabeaaa92a1f66803111e02501p+005Q,
    +0x1.a30b1452a768041bee87b5008ae88d5ef25fe602p+004Q, +0x1.29fc8f5766de7542426103ed14db5d36b35db376p+005Q,
    +0x1.5016c32157824e259be3487e775d2fa03340a3edp+004Q, +0x1.33ffa647c31cfb5e175e7693a0cc1d962ad1e55ap+008Q,
    +0x1.449e31d2fa2a5e6aa5f99c63ec5cc4a3ed39a79bp+003Q, +0x1.4af51758feee8c469347ecf68a5d8b94057da57fp+009Q,
    -0x1.9470f94b1a9dec6ef618dc5af94020bd91cfba4cp+001Q, +0x1.3c922ba5b6b870464aafea4f98c96d7952495931p+009Q,
    -0x1.0fda91c9f7984ecba49703c82bcad7eb6b8a2f12p+003Q, +0x1.82c832b9d0496774cc49cbe17c054cb4502b3e16p+008Q,
    -0x1.1aa0de719a98f0718bf66bb8aa1a4d1aec2226f1p+003Q, +0x1.aa1f02041a9e67dbb26cd40333760c40a75d6e6ap+007Q,
    -0x1.1ff4ae1aa53a36f37c1b6431b97a9375976ce222p+003Q, +0x1.29615e46e2b19cb98c9b659e0fa600ba5a33f2eep+007Q,
    -0x1.2342ce3e16f3acbdff07271091f4dc5253efb7a2p+003Q, +0x1.e42688ce9f07364de46a75a3d2477f6e5461fd1fp+006Q
  };
  static real c0616[] = {
    +0x1.97f524a1ad8d3e21804de64bce1cca7d86602bb3p+001Q,
    +0x1.7796d3e403e20e5fa5b343bffce8693e88862534p+005Q, +0x1.03c9462993b7bd6b5f8b4c5b93e617952a5b398dp+009Q,
    +0x1.c3259f2d7108bd202a87ac2be7216abf4749a677p+003Q, +0x1.46cd021988b07f6fafeac35722ac65a6a971e540p+010Q,
    -0x1.5e46f069c0bf1094d43aeded2f4d25e66550adaap+001Q, +0x1.7032be35182ef7be1af8bfb6610943a7a669e970p+009Q,
    -0x1.f8932cb6f0a52568285740c7e8c5b925deef411ap+002Q, +0x1.5e24ae1445fa4c577b7d1402599c70a6d0d6944dp+008Q,
    -0x1.12e6400200315c5adbe432373f666c6788bb02b2p+003Q, +0x1.83dcc5a73bea9ac791240a33a6f94d0241be3ff3p+007Q,
    -0x1.1dba2770f89d5e62efa66e7a12bd4b865455ec3fp+003Q, +0x1.1c2e060312b06b0120f9161faa3bf5b85afe305dp+007Q,
    -0x1.22cdefbd866cc28b280f81639e2a619f2ce5b783p+003Q, +0x1.de2a2dd7e79d46920d1ed034cf0f9718216fd873p+006Q,
    -0x1.ba691f719d1b87af478a05660826aa67a3e2c0f9p+003Q, +0x1.2be5d74ed098e6824a4a50f21a5db490ba53abe5p+009Q,
    +0x1.837e6d3b147e87d06993935e03eb317447d555a1p+004Q, +0x1.11e990ec5bc9e3f132dcc621e76da55f2b3f8219p+007Q,
    +0x1.07c20567ff7479cdaf168bc52ad82932930a2f23p+004Q, +0x1.d55ddc73099697db6b2077e832bcade423fd4cb3p+008Q,
    +0x1.ccf8b593cd2850391e9bc56f277342eee793a2f0p+001Q, +0x1.510e16c1410be8132174ba4dd841e1db99a11f63p+009Q,
    -0x1.b3ed2057aa9df7dfce64b937467e7bcc85ec275fp+002Q, +0x1.9b07363e3287052ab171dcfc8aa6d23a962f1dc8p+008Q,
    -0x1.141deda8afe813a136cd7392507ab35e9877577dp+003Q, +0x1.9947f52ca0f54d0337fcecda063a094af5f5aa05p+007Q,
    -0x1.1e4c94e238f7d16c307861ddaa81f6a32ff13086p+003Q, +0x1.2337eff7e33474c8f1a842a96cd58f1f649ba0bdp+007Q,
    -0x1.22ef96424dbf8e24f7c13a439bdd2db90870c695p+003Q, +0x1.e1cfe9cedadee92113af84dfb259a6db9565cc1fp+006Q,
    -0x1.b84e3f74d1f4e0c31239fa14f5397619bcce78a2p+003Q, +0x1.2c96a15477490cae007ae71c5a74254aa77b542ep+009Q,
    +0x1.ab37d405c84370f1f50bf86c479104071d8f8e11p+004Q
  };
  static real c0704[] = {
    +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.02de848efdd58ebcc0892a8726869e582b434ed3p+004Q, +0x1.68db8f6ef797b4fb40e4e45523040fc5d8cf56ffp+008Q,
    -0x1.bda43a2c749cef621d5a8c003056ff5e312f2d84p+002Q, +0x1.b38037d088d6000d5f021201ea1e233dfd33ea68p+007Q,
    +0x1.0ff5e57ede6d49c524ecf767d6f3583128a8af4dp+003Q, +0x1.1309582d5cbff9945fae78a4887754f24639ebc9p+007Q,
    -0x1.62ca95e87a5c76f515f5b6f3ab750d6db9d149c6p+002Q, +0x1.b6508ff5cb453f1b3253489d034c282e28335495p+007Q,
    +0x1.ac705eb5fbf6eab76ca1a1fc230d92c9a019b4b0p+003Q
  };
  static real c0705[] = {
    +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.63dc382dd9b30c97e2cb6620ce9c59a615cdec26p+001Q, +0x1.1d08babf5fe3ba34d792fe78b7d29a97722f5744p+009Q,
    -0x1.21431f140e088a2fcb3826563c33c61c2f04e6a5p+003Q, +0x1.6d48081252be9cb7fdb0877a07b99625d8d3942fp+007Q,
    +0x1.0ea6b5a662817b41a827c59c43a3047f93062b90p+005Q,
    +0x1.d4f5f900a42c50931437b58c0f7c42e7c2dad74bp+003Q, +0x1.547a80502434d2b7fa18a4442ad6ac3b2277e0e0p+005Q,
    +0x1.40b8d8e36ff00659d5641d82e4dd37ff4f4beda6p+002Q, +0x1.20cd0fdb0c4f09be0f203901a278e6fef748ed31p+008Q,
    -0x1.12732d5050df4668a341a8052553a7bd102804bbp+003Q, +0x1.8a818a01c70182974cadd6a7739a9fb1fbfec502p+007Q
  };
  static real c0706[] = {
    +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.9edb628ff9cac2eaed0a27e97baeca92e2b43d10p+004Q, +0x1.2274ba92e1179eaafbe606d3a749ad94339d0d74p+009Q,
    -0x1.0a5c4050bd85a6eefc6149f897f7577653247f29p+002Q, +0x1.c11f8125f80d75eb0039a8170c7ecbf8636f4122p+008Q,
    -0x1.3b639d43772f8947589fcae299329a4238e13fe8p+003Q, +0x1.47b4d487bbde47d04f522a067be6be1a08affeb1p+007Q,
    +0x1.ae4e1c7b14448d9f51f911df66573bf7f7ee7775p+003Q, +0x1.4d34b6fe5ca6b220cb861ddb7a2284b5e887dd54p+007Q,
    -0x1.0f4eed429350fda2aa20927bc0ebdc30bf9f756bp-002Q, +0x1.83da7194e317c8da74349930843ef3f5480f76b7p+008Q,
    -0x1.37dfc136a0c956577c9b6e7a78e229524bde0637p+003Q, +0x1.5bfaeb161a57c03c28a92ad80a3f228409e8492bp+007Q,
    +0x1.1d0f01b79ca0579a21151f00e09f79421abf62eep+004Q
  };
  static real c0707[] = {
    +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.2bcb6ea037dbc7f2ba2b48133b35978c4965a5a7p+003Q, +0x1.9e0fce26631e88d14d73a35531e12e395a5d680dp+009Q,
    -0x1.ae69fc225ff691f3af9482285d9fc1f0cc15eaa0p+002Q, +0x1.59abbb3f8713d440503675f37937dda762b610dep+008Q,
    -0x1.4565c94148adc16eb15190092942f9001fa30654p+003Q, +0x1.351a04d5841891390c88e0c53e9764f2eb6e83bdp+007Q,
    +0x1.47c3d40d9a00d81d900f894964240490719951ccp+005Q,
    +0x1.23a42ca8af3feef7d39aaf47e39ca3e28790c737p+004Q, +0x1.5f7e4b4ce971a85c1be3b633daf29d0a128e5a13p+005Q,
    +0x1.3d3a2397c1196a93a20ad84536a709c0e99e2bf8p+003Q, +0x1.422da566e8ec58026982acc2113059841ed8f817p+008Q,
    -0x1.26609742d92b82e60ffabbb09205d0bb0721d421p+002Q, +0x1.69ae29606aa68dfc66c017d10c608f94bb843af6p+008Q,
    -0x1.44bc0400e1f13b6d123671962b94c495f066a4dcp+003Q, +0x1.431b2c02bbf135f40142095d215441b1e00866b8p+007Q
  };
  static real c0708[] = {
    +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.e83f78ab35eb083a6d1b8003107ce6dca0baa635p+004Q, +0x1.e2842c90b1cd0b0a19adac69d91ddecd8dfd6299p+008Q,
    +0x1.dff04547721faf18fc39da7f665beebeae4a09bap-001Q, +0x1.3268d615a8b15dd49250ad2a655fbdab8c307213p+009Q,
    -0x1.e314964b3f510ef6451e2a7e1383fded59cfa2bbp+002Q, +0x1.1651279fe101728046e95b868cc4fd1855587b8ap+008Q,
    -0x1.483150a38ddf691dd6234b3831eff5c207b85b6fp+003Q, +0x1.2a6a875d8defd34ec62753180a8d05e0e83b5761p+007Q,
    +0x1.0263bf1a23b30bec82c9901cc84d510e1b6dbd8cp+004Q, +0x1.33b4867ea8de9e90980088bd22d343151bf16cd3p+007Q,
    +0x1.321b61edf3b2a11554477d14cf5c1c04a6b909f1p+002Q, +0x1.9cb3da7e715ce3a04581742918fd4d086035bd53p+008Q,
    -0x1.a2c1dcb8f333f5d75079ea497c39c69fc5f4ed5dp+002Q, +0x1.256a9cbef12a76f09cfa1a86219812dab909cf63p+008Q,
    -0x1.47e518ef3fbe3b44db3d60e13032d9eabe156c95p+003Q, +0x1.3505313f96c8479e45655938a3f6304b38724e6cp+007Q,
    +0x1.3e110fe00b66c67822e99256af9282e66c6f814ap+004Q
  };
  static real c0709[] = {
    +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.cb06fdfb3145706c9eebe7e82463f8ff2e08dc9dp+003Q, +0x1.b93a96fd7d82d175933080a1307450d7ed66c3bcp+009Q,
    -0x1.f6f4ebce05aa2d384d2b73d37f20f0107a6b1cd1p+001Q, +0x1.be78be5f57fa47ae518c23b0acf29c25821fde7ap+008Q,
    -0x1.0124e004468b914d9fea2eb7a6b8fee379df992ap+003Q, +0x1.b7f738668ae51402ea5bf1be2b82cec825b0be1ap+007Q,
    -0x1.47d75f5def77726201da68b971f76df88dde66c7p+003Q, +0x1.217fe04f06f22c8c25d4c158b429c5068686ac75p+007Q,
    +0x1.57618c90b29a2ccb38722943e7722e64ca0cc15cp+005Q,
    +0x1.41759ab2dc8a6e379e908e78670c2c344865348ap+004Q, +0x1.4d07dca8422a036cea38faa9dc8b116bb1490930p+005Q,
    +0x1.956039c5b603c84dbd4ca61ad67e4f6143cfec28p+003Q, +0x1.378acc582ec00521aa5c74e28050a000ee858208p+008Q,
    -0x1.b1656a17765165d6edae6ea8f9c9ac73fc9a4befp-001Q, +0x1.a829728e76b1787b397c4e12a329c2314f719662p+008Q,
    -0x1.ea73ff05798e9c1d8bc0563288686549b05168c4p+002Q, +0x1.c880c933efef2cff2a2727e56ea4652343663692p+007Q,
    -0x1.470c9e627e02276d8d140d1ff8184f974300860ep+003Q, +0x1.29957b8e22e6b9a2daa2cd8fe18987b3423123f7p+007Q
  };
  static real c0710[] = {
    +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.2e31d25bd09eb0ad4f8e13c54264437fdbcdf1c1p+005Q, +0x1.3959dca20b3c19d2f02bf613739ac53c7ca5be18p+009Q,
    +0x1.9f772ff2f9a7a33a57de44b5ffa9ac15ce02f910p+001Q, +0x1.b52a13096ac9be7a81e02f9639973372ae87edccp+009Q,
    -0x1.c2bcbd5f5432af05eac875c0469103945bfcf9b6p+002Q, +0x1.7d107cf0761d19ba77872b4198a2886f3aff564bp+008Q,
    -0x1.2ba06424453103257bc1a753162653e5b123124dp+003Q, +0x1.74f72609d40b99103d225acd57d56e29469212b8p+007Q,
    -0x1.491160a487f90c2dd0b83a654ff22d27594ab25fp+003Q, +0x1.14bb27d2d5f376b44b4028ebdf795cbd803f41b5p+007Q,
    +0x1.387a55fd680322a299020e6be05350d499be4087p+004Q, +0x1.53b1118d3fc7af69ac8a99d3c50634a76045a566p+007Q,
    +0x1.0d5b70c71f49ee4d0c18ac2bca1f2f0d82d6a5d3p+003Q, +0x1.f5fb610637fa7bd35c1b2b3c4e90a17e53b422bcp+008Q,
    -0x1.4a3bed34de120a185e5f457f5041de7e42e7b755p+002Q, +0x1.9ca6fc4b42513c5b56223757773993cb809da321p+008Q,
    -0x1.29be2314975b0c2cd7672fec114f7ef262cdb434p+003Q, +0x1.861eb0fc0d311a2737d5d1b3f5dbe4da11f8b490p+007Q,
    -0x1.484c3480ad61a8f4ef895ff0d202086423fd82edp+003Q, +0x1.1947a2400d32c52bef3ffba6003f39a134714908p+007Q,
    +0x1.714b013f2bf4a92728330b20dea4f9ea7a160d89p+004Q
  };
  static real c0711[] = {
    +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.5cb77a42921bf77b77d75c35268d91bed58535b0p+004Q, +0x1.3187db0bb17cbae0ae902f1a06c8fdf7334b04c7p+010Q,
    -0x1.b6b0b77b41d4c887b711f4fce8a9ae5d61829d17p+000Q, +0x1.7100c7e3f46f7bbfab6e088da674a8aaaf576e31p+009Q,
    -0x1.09d2cc3d2239387ff4b599bc542e914d5d49e54fp+003Q, +0x1.5e4e3f28a055038473276b78e55405c092b333dep+008Q,
    -0x1.40be68b52eb978b4399206edcb05a4b8c4495023p+003Q, +0x1.70404d192df352c10983e6a1bdb059fc5665897bp+007Q,
    -0x1.4de81fa5c8fd98470f291253a9bf4668e1c62c99p+003Q, +0x1.10f0801dea64acaa7187c4ea325ee4dcebf91565p+007Q,
    +0x1.9dfa00221904756edf65d8b6d2d268fbdea013fbp+005Q,
    +0x1.81602d16c95ed3a049ce82962d14dd55fc747d51p+004Q, +0x1.64a41ff0062bdeac281ad02080cb206885bdf442p+005Q,
    +0x1.154f921416b60c2c87a009ecf5dcfcad3f11613ap+004Q, +0x1.5f222012b566bf19089bdbf8f94a501a839996b5p+008Q,
    +0x1.e98090c8dab99a736d7c95d1091f8abd7d55e9d5p+001Q, +0x1.316e7f492e686d32c7106e417886624fc6a3f548p+009Q,
    -0x1.c952837b44d8cb373e321775a187e83fc1718aa6p+002Q, +0x1.81d2913cbb321b26b16a5562898687ab80a65abdp+008Q,
    -0x1.4114fcc076575e57a44ab65a61a499f986b88fc1p+003Q, +0x1.8142b7a5e443c89ec992f5de739874a39d16f832p+007Q,
    -0x1.4e0ffcea2c208d1ce2d3264ceb2de783d85126f4p+003Q, +0x1.147d4d60cd18c7fe65ee8ef5731a14cb9347be2cp+007Q
  };
  static real c0712[] = {
    +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.41bea29383365e645f2e41e071b813086587ebf0p+004Q, +0x1.f74882f3e1ecd8096b0466442df880acfe7bbb51p+009Q,
    -0x1.a66c940c887abc4f353c6bb6781e6ec4089b2197p+000Q, +0x1.5835aed0251be8f02e9adab0e075ce4f43a8f563p+009Q,
    -0x1.0a58306b196dc1e0c1e9daa0a52e039bebee1ba4p+003Q, +0x1.5641f5235ebbbc98c709e2acb1eda9eaa79263fbp+008Q,
    -0x1.427b32884631e7bd582776852ec6d3660e39a9b3p+003Q, +0x1.6dd1a5ce731412aab0d90638790f56429db5d979p+007Q,
    -0x1.4e5cd6b3c29ac136e64de3b773d62ea2d438e40dp+003Q, +0x1.107391685d443e4985cbc511ceb02021a669b6eep+007Q,
    +0x1.6aac9d5f3c1948e648e86ac96d1ad512ebd2d4eep+005Q,
    +0x1.7ab969cc3d6db0ac4f163a825a487f69e077bc32p+003Q,
    +0x1.5d2782bb30bb69c6c6c74157ffb2686450107c7fp+004Q, +0x1.623a5cb12729420045275dd97bd16aba57fb0d9cp+005Q,
    +0x1.f310f86efa244d3613cf59699e20a1183fc973e8p+003Q, +0x1.4f2d7a0ab3ba534962673808463f5fa1f6888394p+008Q,
    +0x1.87b7aaa8466648a6076936bc2b70365c2dfd2ee3p+001Q, +0x1.1ccf08e6ea9342063429056f5ed1003ce05d0efdp+009Q,
    -0x1.cdfe68f7aa27b6e53d3e01e85798aa8d7217580dp+002Q, +0x1.75caebae61efb496080ba23b42bc152932a45b7fp+008Q,
    -0x1.42f15f696f2093bb2cec24a865cb3edc6c39c1f5p+003Q, +0x1.7e55e2a6e07239d3663a753610e1778766ba70d4p+007Q,
    -0x1.4e95c897c467922d8556ffd297f4ce3e6ca0cac2p+003Q, +0x1.13df48f182a57031e82a63999b3db8205738e773p+007Q,
    +0x1.7a9774dcc6a321b138731b8a6607fa6b8faf6074p+003Q
  };
  static real c0714[] = {
    +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.7ae48771bee19a28b91ff5a4683c7baa2b868206p+005Q, +0x1.4cbb500bcd7e747d83e8cd281cfb4f76ff15bf97p+009Q,
    +0x1.50cc564abe7c85cb1e30a02a41ad3e0be5374d06p+003Q, +0x1.4d905f8fb8be1769693ac814b6061305b835cacap+010Q,
    -0x1.1b9a0892bc666dd5103b8f5c70ac231b0113baa7p+002Q, +0x1.53d1a1c45cce669cd49922232835d092d8661197p+009Q,
    -0x1.245c2cca4b1ffedb2d2bed75d05eda8fc162e6e4p+003Q, +0x1.59d27a36044356897fc9bf7de19da1e40f196965p+008Q,
    -0x1.4c8ca7ac49f997e62ce9dd1d5017744d8bfb6d41p+003Q, +0x1.8051e5e7892f0491ed31cfe77c4dd0299169274dp+007Q,
    -0x1.54bcea4869d4042d9e272be5cbe49ff4a1a171a3p+003Q, +0x1.13231c994cec2c33bb70c17962af7f84f8f7d840p+007Q,
    -0x1.6afd071765cd2ba83465242e9e4a97ece3437a61p+003Q, +0x1.0ae31abf29d03286173c8a6f9be656206fd49561p+007Q,
    +0x1.86c42688ca8040a1d311ff9a393fd5c923cc2a31p+004Q, +0x1.5d04c8466085db699ec68b64f96ace2cd4eec413p+007Q,
    +0x1.d8f649da77fcf40cbeafcd7dde8afa2e28b85cb7p+003Q, +0x1.1c3f107e2ec67ced1219dc51ef77c86e5f0804e7p+009Q,
    +0x1.7c26b8b60f41e4964db2c11b0349deb431857491p-003Q, +0x1.528a1ab9e99f4d25d7b635ba13a397be1ebbb007p+009Q,
    -0x1.0a525567145f758ae13a0b4d9dd7dd25c172c5f6p+003Q, +0x1.7f44111926c52b6085ec2dab4bafccd17f8d9eaep+008Q,
    -0x1.4dbb93ffa4910747cd7fc91e08899a267af9f59ap+003Q, +0x1.921c7572221d2b9d8093651e9010cb23d5e8df80p+007Q,
    -0x1.564b707642ee749210484a27b2376f800afa9964p+003Q, +0x1.174f6c46b43bfce65c3766201ece995b1ba9eff3p+007Q,
    -0x1.6aa29d0c729d86e4a65e2b0ad120fdde7c296c56p+003Q, +0x1.0ad278bfc969d3e1f3b7a7dde96e03f065476720p+007Q,
    +0x1.b8594cea5e34ca30d324242b6a2389b5a0dc0fe0p+004Q
  };
  static real c0715[] = {
    +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.050236b480ce827c97e3b99d17de0f799a348302p+005Q, +0x1.c88b67532c957e038d42024b15ae3f4e49525b84p+010Q,
    +0x1.05b6c2027ced15e031f3f7ea5c73552677bf3511p+001Q, +0x1.44ce7b4555cc66bc01bc51c643e523ebe44e89a8p+010Q,
    -0x1.c8cfb49ebf3e909591326e6de88084c7c5fbedc7p+002Q, +0x1.49259f9c1d9cc732de76ae4f7fd8fcf309a36f75p+009Q,
    -0x1.42c23bc615febaa1068f81fa10c4e9bd663d4422p+003Q, +0x1.6beeb5fd5306bd0ca870a5f51c06d1550b853044p+008Q,
    -0x1.4bcec71f290d7a301814c2a08b01d936e0df73b7p+003Q, +0x1.b4d07afdbc0a6730ca14dcab267e6ac2a05721a3p+007Q,
    -0x1.4ec15a4d8371e354d593be066587c05163b81bfap+003Q, +0x1.3e82aee72307b01fd97880f856ee649181d49b27p+007Q,
    -0x1.504cd9203bf1ebd35131f21648dc501c373357f4p+003Q, +0x1.08d100eaacd099f43770eff896fcc0951c2b13bbp+007Q,
    +0x1.075f95ecdb3537787fbd8103491efbd7b845c801p+006Q,
    +0x1.dcbb70b1a1d643c4473aea35b54d05ba6f59573bp+004Q, +0x1.8c33dc928a2cbf58f8a76068ae5af5fa2d6471aap+005Q,
    +0x1.7ad9a432e0dd714182dba8c556a172b6d271cda6p+004Q, +0x1.96e4e0f1fd4c814a3932a13d1be315ef90649655p+008Q,
    +0x1.5c864c4ebd028e7d84396a261c03fd9cfd203f7cp+003Q, +0x1.a89975e8bebb066181aeab88b75807d1833120d0p+009Q,
    -0x1.e65c8b6c42f9ed70c3dee3931c020873dfc642bcp+001Q, +0x1.703bc1c542b98e65a24d45c923fe44d1f8ca7692p+009Q,
    -0x1.344f0b7ff794b94f39d42d93c84422fb88322a1cp+003Q, +0x1.95879042641d9d017fec44e26b90fe286168bb05p+008Q,
    -0x1.4e6ca8a5caa0d71863e9a72eb02b16883ec2af06p+003Q, +0x1.c834446890e766dcdc641e8862dc641619806237p+007Q,
    -0x1.4ff72c22aeaa152b7b2003bf7203feafb9b0f328p+003Q, +0x1.455ea4f6ba5bc23557be8768421da39deb8602bdp+007Q,
    -0x1.509ac2b2b1b318b393b46449c7e96988076e77c1p+003Q, +0x1.0a9df14c10a0a35921895e92e21a43ce5fd1342ap+007Q
  };
  static real c0716[] = {
    +0x1.c9442b261b7e93e61430c41112c49c64792eff4bp+001Q,
    +0x1.e0acf7c566b297e999c0b1f56b5330dd229eac19p+005Q, +0x1.1cc4d20c005c0a89e88724d127d7bc4b2ccc62e7p+010Q,
    +0x1.6791ed897fa53eea2595a2e16c74de0df38b7f9dp+003Q, +0x1.0c10f513b20acef58b2c164912902579b6c0c78fp+011Q,
    -0x1.e007f4d7508629e090d73c82df3278b40166900cp+002Q, +0x1.9a48654c8c4e5e2c1d57a5c468e9d8ee24d1c10bp+009Q,
    -0x1.38476e6112b777850d43d52769c87e71d0c4311ap+003Q, +0x1.7c270e4022354fcf70bd72dc4e79d79360f22aa3p+008Q,
    -0x1.4483efc025675cea4d0b71efc406a375fd24ae43p+003Q, +0x1.af48aeb1c80c3de68b5e6c2261fb51bf693adf45p+007Q,
    -0x1.4c290476510de1a75a7ccb6b7ab568e1f0191876p+003Q, +0x1.3b246e077c0fdd3a075804bb10e1efdbffc36799p+007Q,
    -0x1.4fcc830bb2d73ab0e164e0bea8d4f189b6fd65dap+003Q, +0x1.081f763602c48b16209486312da54ce96610f59fp+007Q,
    -0x1.8966bdffd7a4f612aeda54d4ebca5204b3e26672p+003Q, +0x1.34cc8a3660224eb9ce10c9a36629a027f4f6c167p+010Q,
    +0x1.cca9390534bb755afcda657348ecb4dc61219885p+004Q, +0x1.a74886051108309627edcce01c136a31a8996574p+007Q,
    +0x1.2c070c55fcfc590c5802a2eb0b84e19a53a8718bp+004Q, +0x1.6f7ef957d254c79182d1c38206f971796c43d00ap+009Q,
    +0x1.cebdc301278f94b36b0c0c3562cdede92385a5dap-002Q, +0x1.f47a3f48a91e594e96cf23c9ff6814aa69732278p+009Q,
    -0x1.26692de43e995f195ccc746ce259fb83599b61d4p+003Q, +0x1.b31e63c46d50931d53239470ad04b53b54924e14p+008Q,
    -0x1.4651841059631200660a0c4d0d7300866c5e0f88p+003Q, +0x1.c33c08838cb1f92cf054442a645a51ba4d538c15p+007Q,
    -0x1.4cf46cbbab64e1ef3a2c87afd50b7fc2013045c2p+003Q, +0x1.41cc508b44792bc7a7b3a25b60b826a1b6620934p+007Q,
    -0x1.4ffeb2328cd3915fc943d716889be0712fddb633p+003Q, +0x1.09d7eee3418c62317a1ace8e3c044d81cc6574dep+007Q,
    -0x1.8f03e7199c97eccdb5bb5942b9c98b1fbe278e0ep+003Q, +0x1.262e7875bcc3ea0069c67b66f29cec000a3230e5p+010Q,
    +0x1.fed34b9c3c82386613ef29e1fe26bfae34cdbbcbp+004Q
  };
  static real c0804[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.1e32142ee38fb27afec07255bab2b74036955dcbp+004Q, +0x1.d3bc58528b4e19245a2cfd93f6b0ec34bab18acep+008Q,
    -0x1.051cdc54703ceb42e7a4ab4514608b084164ea88p+003Q, +0x1.0167492922cd12b71c035ff815d1848e477c1e05p+008Q,
    +0x1.2a6595f34af3da91502701ce873a54084f527df8p+003Q, +0x1.5b376f918b686c5a16e88b459840b6733cb06172p+007Q,
    -0x1.a7320ad119f58515d5a1adb3fe0bd1e793bb5817p+002Q, +0x1.05b9326a709006e2f0a0d94bd7abe2cadbc568b1p+008Q,
    +0x1.dd31b3396e0eff959d48591feddd2d0388de3a81p+003Q
  };
  static real c0805[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.266413fdebbebbfbeb606a1bdab298feeb753996p+001Q, +0x1.654906ec95d073b421a9b82283b01400414d93cap+009Q,
    -0x1.4cd3582739dacbce4f0a18edee55ec4afd269a46p+003Q, +0x1.a119de4d7d66ce3a890ce13a836174c9b02bae5ap+007Q,
    +0x1.335b27a9a9825d54ff9a31000ab467c2dbc300fdp+005Q,
    +0x1.04f74d78e0ce6e119e0546524a251a96a55af3a4p+004Q, +0x1.b2f9f13ab986b099f93b28c33ffca42dfd5d25e0p+005Q,
    +0x1.4c6ecd7718103eef6aa289edaba2e6fc4bbf17f1p+002Q, +0x1.6c9276aad5cfbe9d149ab7c88b6406b101ed5248p+008Q,
    -0x1.3e8be7639b6d3fa2283b4fe42e3e0112dd3a9f08p+003Q, +0x1.c3431a84d222830c4725ff45579f1865b0f79692p+007Q
  };
  static real c0806[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.cdce298b272adbc9f8ad30ae3fe277e6afd14678p+004Q, +0x1.8af3c3170874ad6314ad34bc6671aaae78aff2adp+009Q,
    -0x1.5fa5d1c5d98bc195b116e5549e3bb7282fbdd8ffp+002Q, +0x1.0d7cfad2360a24cff3a26ccaca1e78e593312c18p+009Q,
    -0x1.67d94c523915def2121f1fda6baa100545214218p+003Q, +0x1.6e8f20ad3185b11eff58918fd67ee69120914b24p+007Q,
    +0x1.db511cce4a9b4a9bde21b3be205520bd6bbacaf0p+003Q, +0x1.ace548b51522e94aaf31662790d8517b768cc506p+007Q,
    -0x1.166d9cd81ef8e5470f32a989b8fba83c24d4ee5ep+000Q, +0x1.e0e66a2a083a4537212b637749546399197b8742p+008Q,
    -0x1.650fad1c743b8b891256139ac61dc42e52b976e0p+003Q, +0x1.842c02b787560b257f9405f1fd48b098f321d4bfp+007Q,
    +0x1.3e9a7fe87417738b3ae8a203c0033aca8c59c632p+004Q
  };
  static real c0807[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.22ee0a26ae582fc659b52726e1539d162940e368p+003Q, +0x1.0e6d7ad616cf9d0458d70ca3124aefc0ad918827p+010Q,
    -0x1.08dbde7c259b50e97ec7a6474acf6f2256011723p+003Q, +0x1.9254618759a43df53d5c622fd9a2d272b268ec8ap+008Q,
    -0x1.7224d104fa74e26fedbaac30d4b620d2248342e4p+003Q, +0x1.55fa031d6009689d4bfac5522e8c8bf845b329dap+007Q,
    +0x1.7bdadf31f9f69c7851fd89542938532bac4cede1p+005Q,
    +0x1.46c279648ade95103f572992aa608400f40c1842p+004Q, +0x1.cbcfe028573b102d71046972961add92495c25b8p+005Q,
    +0x1.5573e7b52f256e4e3ebb2baa0bd76fe984b23e0cp+003Q, +0x1.a2c2601554b9a0ad9729d5c2054597ddc963e7f5p+008Q,
    -0x1.866cd90a55229e6e3665a91ad36a9c70d2f966ebp+002Q, +0x1.af00a9ac1daa300cddc263d01f516c167be43722p+008Q,
    -0x1.720136d179fdf5bbf2eaa4ccc486581bddd937dap+003Q, +0x1.6429fa09b13c4b7e7c3122b035350c1172afc504p+007Q
  };
  static real c0808[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.1801ef67c466502c671b17646369317a089b4667p+005Q, +0x1.6a3653c7db31366506debc8ae30f483f55ee3570p+009Q,
    -0x1.fedd788ff1e8cb191340f440950c802a809580eap-002Q, +0x1.830ee5249ce3bee0fddb63ad98deaf63154ea8e4p+009Q,
    -0x1.26133179a5cab7bd7f289ebb20a9d1b4766040b9p+003Q, +0x1.3eb9f8e4d9cf14dba5152d12dd4863248ea8280fp+008Q,
    -0x1.75342325c721c8b978be743fe1a3ac4ff8001a23p+003Q, +0x1.484a4f5490a85b0d91e7a0b44566366507791759p+007Q,
    +0x1.2293af5b1fd37eca65b39e9498fbfea13064e628p+004Q, +0x1.9bfac369e31a74d42a44a0026c190589714b0db9p+007Q,
    +0x1.238dd837b12a3e12db503cf0b876af26bf37c2f2p+002Q, +0x1.0f05d36896f1cf8d3aaef3a7b17a194ac2b4f4a7p+009Q,
    -0x1.0798ff003cc73b32ff1f9cd0676b86248a128a37p+003Q, +0x1.54f747b6bf3a771bc641d458d06aad849594e1adp+008Q,
    -0x1.7562c81e0a8d9978a3a068ce29dfc59c67878252p+003Q, +0x1.52aec3c8452907de36f5ffae4144b0c33baff90fp+007Q,
    +0x1.68f517a57254500d63ba0b0fa7e4f8ebaf5a8f94p+004Q
  };
  static real c0809[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.e1b4d30784fb18cffcfc90fc6d8269594f492af7p+003Q, +0x1.29f933ebd3406b0434fe9ef182ac3cea2c85ae59p+010Q,
    -0x1.534e381bc59467ef8b3455023fee808cd2b5e875p+002Q, +0x1.11b915ef48c73637005de6b274487aa608b610e0p+009Q,
    -0x1.344f74474c9566166748f2a479ce48ce628fa86ap+003Q, +0x1.fe860ba296d82d487baee588c4fbbf00e4a98179p+007Q,
    -0x1.751becc6dc27c5b17364eb03ab462eb953a98880p+003Q, +0x1.3df5ff0f15fbb1952a1e153b44664b5ad8852c49p+007Q,
    +0x1.90e12807c0ef4b54d11f2cb44eb1220ce99a5079p+005Q,
    +0x1.6ae5f30a8e347b44d63106ba9fa4ddf4323d77bfp+004Q, +0x1.b71f12a5e67ad6fce084c5461c00e759efa8a98cp+005Q,
    +0x1.bfeeac50386faac2e1cabea3ee04b70670e094d9p+003Q, +0x1.99cf080903932e54b536ac1991b9d1486336c621p+008Q,
    -0x1.d000f0483031c4c05cfd8f1c3e8d125f6993f965p+000Q, +0x1.0b1f6aa54330f2b9e8f95224602010f7dd5d9dd6p+009Q,
    -0x1.28547040c9ffd14bdbe55dd71d6bb530393406d1p+003Q, +0x1.0afeab3749a2e473d296c65b92991229170b0d83p+008Q,
    -0x1.74e340026b6229908996bc04a41a07af8ded3977p+003Q, +0x1.45d465f82ccdabefdcd07b6aaec8850bac1896f7p+007Q
  };
  static real c0810[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.52ff789c8a79f5d7d36fe6f40977e377348729d8p+005Q, +0x1.b260adf5bbf6871617585c5b3e8c7037d391b491p+009Q,
    +0x1.282c38737966dd7fbb6438ff541d770fa03d30fap+001Q, +0x1.0c59fb2d943a775deb3a4ca8d40b6bc070f35f07p+010Q,
    -0x1.0cc5f702fc6a676b4a6b4f992058db7753c8fb2ep+003Q, +0x1.b9dbc766c5cef8599cb6c81060d3fd0cb58409f8p+008Q,
    -0x1.54f4b30bac67c5b1293addae57a3ec6ba96a1fc5p+003Q, +0x1.a9923398bd23ebd52a4f08d14b2cecc7020bfaf8p+007Q,
    -0x1.757e39dcb9576d8a23d43d392f69e22968b097e0p+003Q, +0x1.31a88148876b9db9ff90c88608309e81c73abf67p+007Q,
    +0x1.5a52a67b54e3561b0fa79dd159c962a910117febp+004Q, +0x1.b81d6fa5990049d733b7a8a48d2a459095a37238p+007Q,
    +0x1.146b1793df388649dca62ed4241f05aa3d0ebc8dp+003Q, +0x1.3f3229a87af2560af28ffaee933540821dc0fa3ap+009Q,
    -0x1.a1b323645a4ca2ef1bb975850960c0b717c23630p+002Q, +0x1.e2650f651ce2c067c064b598520df0d72c44cfeap+008Q,
    -0x1.52bf3434ac81fb0c942d7d7b995b3b1322515148p+003Q, +0x1.bb93bbad425966238820bbeab5ba8ac806df6505p+007Q,
    -0x1.750a664324745eb3626b8abda429c9a0828ddfa0p+003Q, +0x1.36a0f862b1450236e13981ba37630cfc29075c05p+007Q,
    +0x1.9c80f26139538aee4bbcb6325c21f9c545f4ee85p+004Q
  };
  static real c0811[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.68389285d6bdf72157047618f2054d992235f2c7p+004Q, +0x1.8bc7ddf01bff19d4978e19e7c71a33a037ece5ffp+010Q,
    -0x1.905c5219e17ddd18995719c02b953d470e90ef31p+001Q, +0x1.ad7c053498ed8fbcd3a0b96f7da19cbc2aa63fd0p+009Q,
    -0x1.37d523a2e8e7660cc208369579399cb19ad02c86p+003Q, +0x1.88728056a5e86734f74bdf85d3aedccbfcde2917p+008Q,
    -0x1.6be2edc0d2b8714aceb6f5b5c2fa17fea5da13a0p+003Q, +0x1.966bdfb5a3e1b8cddc0ccb7190374ca933b722d7p+007Q,
    -0x1.796c8df1ebb285004ebafcf9c86548108b7966fcp+003Q, +0x1.2b0771485b4d1f720dd08be975eb7bd901cd5779p+007Q,
    +0x1.d5a2620f03856511556d92b6e1bc8df1dd6af233p+005Q,
    +0x1.a9985d9145794f187720fa57def6131ee54725acp+004Q, +0x1.ce2f517253bb765bb6ccc2a6348659164814d2bcp+005Q,
    +0x1.2a90c536e656e605e3a395ae0ed8377166a9ed4dp+004Q, +0x1.c37b460d97beefd793f7c072d56279f4cad7a4a6p+008Q,
    +0x1.6fe1188bbbc06942ff1e93ae3d482f467e77bf83p+001Q, +0x1.750fcf5b7fee8a479d177d9e2e9bddac3d801c93p+009Q,
    -0x1.15ce01f3dfc46ecabc7c2fbdc3550b3c58094bbbp+003Q, +0x1.af772911f57a30587cc8de06f135618c27f324e4p+008Q,
    -0x1.6c4ff3a55f592793a6d79bcfb6914ece4fa3a271p+003Q, +0x1.a702c94be1094e2b1488d9428d5203d686ecff2cp+007Q,
    -0x1.799442ae547feb49a0cab9613ae4bdc6023b2283p+003Q, +0x1.2e8c5b1f917394c3089a3bc22c1b69838f1ef5fbp+007Q
  };
  static real c0812[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.2b28720fdd1140b1fd402df5cf282a53665f69a6p+005Q, +0x1.42e593461db9a3b96eef629961ed88ac5b642c3ap+007Q,
    +0x1.f8b950b238e71c54ae5320c378633f2411e3290ep+003Q, +0x1.0e44b39353a0bc75375c672bab4081a37c76141bp+010Q,
    -0x1.aeedb68911aeef2da6690122ff3756195f4bdeedp+001Q, +0x1.6ebe18fd087554bf69738f10c56ec94bae963efep+009Q,
    -0x1.39fa3f77b0f259d51d1fc24cbe8386e4715c509ap+003Q, +0x1.7450f18f90d755480b35c47f27b0bf0672cf11b5p+008Q,
    -0x1.6fc740fd582628a0c6bab348146fea2917ca0363p+003Q, +0x1.8ff03b4b1ae7d30057beb44de37d9206b277af90p+007Q,
    -0x1.7a610471ebf3f38e7f746b3d5451b01032289d74p+003Q, +0x1.29a373e22a97a970e917e23417b54aac0e9b33b1p+007Q,
    +0x1.6239a297ffc7a9f28a8181acd0bf2530437836f9p+004Q, +0x1.0e12046802b1f8951376b56827667acdf2b91564p+007Q,
    +0x1.c597489e022c6c3bb224452c9728c28961f7ac5bp+003Q, +0x1.dcafb5e8143787c1b97f1aa5a96f024a722be4e7p+008Q,
    +0x1.91a7977025fb75175dc0f33dcf62b534dca2163ep-001Q, +0x1.46449dfd2f160230f1b97740a281fd3e7c6ff3d6p+009Q,
    -0x1.1c3651f5e147ca037bbf9bd03b096ea9018451f6p+003Q, +0x1.92f56b54f174037114d6c934f13d98722c1dd4b6p+008Q,
    -0x1.7079b40e08b98def6f6a86850094c2f24ce1c9eep+003Q, +0x1.9f758fcff307bb8c0f5fbcb68126525befe9d981p+007Q,
    -0x1.7aa64c4bf48788b6642cd0c4f935ea1e259103d7p+003Q, +0x1.2cdbfc63aaa93fc724fec807ff8d6fb473175f5ap+007Q,
    +0x1.87cc8f916c3f74a206dc70fe0b45f367f3a1e8a3p+004Q
  };
  static real c0813[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.1964b07871a460df4b73bd8ee9e941487103702dp+004Q, +0x1.097c48ef7a2f7e9ec48870e00a4180fca84b352fp+010Q,
    -0x1.8b788b0a6d8dcaec250322fef6e579885beeb065p+001Q, +0x1.7239d3192fa242ac7766de4ff199563e05a1947ap+009Q,
    -0x1.385d349bb9084fabb217e226a31054e009735b58p+003Q, +0x1.74e6e36611e6133df211df15710ac6b8e6ab62e5p+008Q,
    -0x1.6f6de52f32858488d99ed51369c1f4e32ca1b33bp+003Q, +0x1.8f81afb7beed317a4528c3be04eac5282b556a07p+007Q,
    -0x1.7a4ebd5a132292a2c4630ae3a554c539118abb85p+003Q, +0x1.298932cc7c8a69850426af30d76e7029d0b37f50p+007Q,
    +0x1.1cceef57b05f938930865c08546122a1bf5e376bp+005Q,
    +0x1.068d0ac2c1a559c60852a404b320ab684b4f353cp+005Q,
    +0x1.d1b6c0cd2a5ea4f0ca789186a26783bdf4f9fe07p-002Q,
    +0x1.55e9567c35835eab45ca0d3775c68753697c7094p+004Q, +0x1.9fcf2efb742922df8cb887ceec9419a30ca0c4a5p+006Q,
    +0x1.d023b9d1526c71f059329ac590f761a66cb4f779p+003Q, +0x1.b73018fbed02721dd22cc9f9475fffe4208cf61bp+008Q,
    +0x1.2928a02402abbf878b87da655bcafc2ef98f81abp+000Q, +0x1.430f07f68289dac51c7fe472afd0373af6a586b6p+009Q,
    -0x1.19cd9dd70075e62fc42bc9143b75509759637afcp+003Q, +0x1.936edd6377df1ed318682ae2750ce1ccdf123ef2p+008Q,
    -0x1.7012e32c3523ca1d719cda8c1dffaeab77b2a421p+003Q, +0x1.9f0249540c6138cb7a08268c00f89d1db7d6f2c5p+007Q,
    -0x1.7a9035826da527de5b3aecf55d3fb2829ce431fep+003Q, +0x1.2cbec6e9abc108677daa27f8816aa0f01d968639p+007Q,
    +0x1.65fcb513b0d300f40040755aa30ce7dfa1a13885p+004Q,
    +0x1.d1b6c0cd2a62df12c496de25d1d9e1970c66544dp-002Q
  };
  static real c0814[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.a3c104ef87758a2cbbf6fb16ad6610e9135860b3p+005Q, +0x1.be08cc0c50a08d1352b5a5c83dd201715ef1f0d1p+009Q,
    +0x1.41c1baffa108fd83ae0f1da12072eebded7d8570p+003Q, +0x1.94d5bef2b7e1929214d7c362496b8107510eaa68p+010Q,
    -0x1.6b1e10b7b9bc5569cebd9179df0f2c0cd6943f95p+002Q, +0x1.867ba0ed7892d625425b77fb71f56364ada1c429p+009Q,
    -0x1.4d44f1b43dce16710d97ffc594a7c4ec370830eap+003Q, +0x1.8275f9211c5424c07e4f6cc1a3f554dbf8324d32p+008Q,
    -0x1.717130257cb3d239e9c4398e0534e43928295dc3p+003Q, +0x1.a475d174b59a882a7b652bf885017057eb9fb930p+007Q,
    -0x1.7a78f9f3ba8d4e706587876c99f4c7a3c27c400dp+003Q, +0x1.31e40b28f5cc90e5731d480e6c93a8dff53c0b33p+007Q,
    -0x1.7efa846b13239e811721cd403aee58922dae3233p+003Q, +0x1.f02bec2247420c1728fbbe285d529a0e408efacep+006Q,
    +0x1.acfbf97f7baadc6aaa3ed16012f98e9eaa9f0cb1p+004Q, +0x1.be34ac6666774826481370636215b2876739fb91p+007Q,
    +0x1.f1ad59c8ab23137dc1e9655e09f15bdded79416cp+003Q, +0x1.6590498897e5a8b2b7f1fba26fa1c642f7daf78ep+009Q,
    -0x1.fafee8b30702c90c6c380696992e5aa1b5e3e528p-001Q, +0x1.8dc5e70813e09719c37160ece92ea21593f5e7d1p+009Q,
    -0x1.34efefa843e89b773c5949150347b069e90d92d8p+003Q, +0x1.a97b2d9ca422cea7fa5a1db88ca88ef8df44980cp+008Q,
    -0x1.72aaa1cadae362b9309fa342a4a86f9ea9f53dafp+003Q, +0x1.b558f61c05b7a16534f4a42a1a9cfab940acfe3cp+007Q,
    -0x1.7af4e38d0c6d54bd60e18c40a52345df51a23657p+003Q, +0x1.362050cec5f7b3c10457b2dc756a7831c04f0bcep+007Q,
    -0x1.7efc85819a9333022f3d84d16aa7b237cbb1e990p+003Q, +0x1.f03e4e6ec765ab4edc8ca3570c2cc91aaf8a0dc0p+006Q,
    +0x1.e6c1e08ccbb02a310e194711874b75cd2754d995p+004Q
  };
  static real c0815[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.15e8130579ade2168879d2350f464b8a8f53fac8p+005Q, +0x1.1c6ca920443faacb722c7ae5ef3833cc333aa0bdp+011Q,
    +0x1.55b543ebb74cec34850e01ca8506d47c97d96541p+000Q, +0x1.77b85d2f0f04f661b6e01efe469a61f06164de23p+010Q,
    -0x1.074bc9c6da995f86bd84b479ec3ffa1d6109563ap+003Q, +0x1.6f785d22bd97d6688e1da552732251a34a28d62cp+009Q,
    -0x1.6c6675ce0d0b0a152fc504fde87914ea79b4de18p+003Q, +0x1.89361045b01af03a059bae559cec218118f6c109p+008Q,
    -0x1.7a993089037b2ef0972342754ee7ecd396650609p+003Q, +0x1.d314bf9e650f378b2722e7e02d46289e023db5dep+007Q,
    -0x1.7c89f9403e8fc1325e2cbc000f1ff620f30c7177p+003Q, +0x1.20a20b78999d26be287eb68e839f3a61c1b64497p+007Q,
    -0x1.7cb08761d9f15ecddf8817262fba52d8c969eef5p+003Q, +0x1.58b183eff7a62e80607656b2c1d5ced9988725dap+007Q,
    +0x1.251b2f48430096142d92dc565ed62df320f9ad67p+006Q,
    +0x1.06b7d785475eda1f2b658bcf0c81a145c338eba6p+005Q, +0x1.f356b32b3179b513edfea8e09a61af758ce08a53p+005Q,
    +0x1.9bf802a96dd854d18a41ac3938eba1572f261115p+004Q, +0x1.fcca5e02e36eb334830cf0a99b7d9bcd5f51daffp+008Q,
    +0x1.5f1d7670e953d6149376843aaaddce658366ce23p+003Q, +0x1.00d0bc7427045bc978dc8847a90c1dfafde9ba3fp+010Q,
    -0x1.3e427073b2cd99b8ca8f0c2fa0dd40ed0ed0c0cap+002Q, +0x1.9a9fe90e7616d69432c9368890f6d518ad363d83p+009Q,
    -0x1.5dd9b5976bff13d5a6048800250ac68d47dd232bp+003Q, +0x1.b150a937f1f4274dbc673079f9cb66ca2cd47722p+008Q,
    -0x1.7cd25ee21787e5295005827cd3a76daed023fc30p+003Q, +0x1.e48c4635da4a2aeca9a2fd35bc60dea146339d97p+007Q,
    -0x1.7cdf9ab84dd8883a9e26655344a2b7a4f783de6cp+003Q, +0x1.22391f58ed4fa4975cade16b96d971176481d0f1p+007Q,
    -0x1.7de4135ab398b65b97474c8f7c42700412f2f000p+003Q, +0x1.5eb320e30afb134f47b39e96020ccf679c32a7d3p+007Q
  };
  static real c0816[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.c185439407b362ad20a60a02f1f5fe2098b97825p+006Q, +0x1.4a592c16a0f79b9443678e8007e6e1276dfc38f0p+012Q,
    +0x1.4896fe3cdc87e3ea626ab48ae279ca7cbf66e0b5p+004Q, +0x1.6e71231404d0885af88b14e935bc95bb51bce689p+012Q,
    -0x1.9f80b5e19202f9b9d9b17792c193384e835a9d62p+001Q, +0x1.c95005bc896ce03065de7a23cd424c28b1bc3326p+010Q,
    -0x1.21d96d6b06646fb0d302c1d2e76cc4848937e57ep+003Q, +0x1.8d4d136d97d25c9da5a4fa4178069af4b5286ac7p+009Q,
    -0x1.6ba11976fac929cb32a03b5bb16adfa369fcb522p+003Q, +0x1.9761821aeb7513c66530da58f5eed8f4d2b35b1cp+008Q,
    -0x1.74612aad6f644dc98327245eadd76abcde4be9d5p+003Q, +0x1.d687551ecb5ae4a783b48043fc8c5fdd4db23122p+007Q,
    -0x1.7979e0b5e785e042da21023a4faa252a02aa39a0p+003Q, +0x1.5868620b90eb9d01cdf16d1e6cc528db84008020p+007Q,
    -0x1.7bd561ad94eea50ebd3da0818647e0fbf7b095e9p+003Q, +0x1.2072096a52d82db2d213c74ad15f3a08caa1daf7p+007Q,
    +0x1.9b0ac06b929e51e4f25b3e3664610ec336023e3cp+005Q, +0x1.1ef3b1e148a4e697f7ba11824559ccaa5a5b5c7ep+011Q,
    +0x1.2fe4f1b1070c1f382d8e8fd67cccb8e3d48c729dp+005Q, +0x1.fcedd244492437a5d1da2d37c590e7c06e90b28ep+008Q,
    +0x1.f6054935f629d9da5c28c82dd09a070bd591ac8ep+003Q, +0x1.8abc8c4e94db59f8ebb024aedb3005359a408461p+010Q,
    -0x1.74653fc5ae061396a9ff0e1c0771b26313d09856p+002Q, +0x1.e28d9939575bf682e129a332d8c4f12b1e8431d8p+009Q,
    -0x1.5e344335ead5e2f761f1f8eb20c30d598cabe58cp+003Q, +0x1.c6639db2ffc9994213a99f1d369eb05ba908fc0cp+008Q,
    -0x1.766a1dfd6aa227b55ec68d35d8308198dc646540p+003Q, +0x1.e9003f7a95de43fbebcfa486fa262bcc4b932e71p+007Q,
    -0x1.7a6184d8b99edbe949b783bcc3cc50532ec63d31p+003Q, +0x1.5ea4b56f6a7c15fd354252c0ad4c30650288a311p+007Q,
    -0x1.7c107045daf384d2b8fcd791aaf617f22b0754b6p+003Q, +0x1.220f0b4c60dff6d970ac323a0c7f39c852574235p+007Q,
    +0x1.57f4fd2c93bdd39dc7158e9cddecb5dfa17faf22p+005Q
  };
  static real c0817[] = {
    +0x1.fa5be94d59d90705d879e22fb3fa944b7c0bfe85p+001Q,
    +0x1.24f5597c3af85d5bad634c8fda395bf2b7fdc848p+005Q, +0x1.0df29b34761eea6bb48a19f184a4c935495abc26p+011Q,
    +0x1.74ad4ffe29c2d3514f0aceae44deb1dc00bcbc4ap+001Q, +0x1.86ea2a68e89cb98628a1c139188f32eff5904ef4p+010Q,
    -0x1.e5ba336c49b33bded06684682a088605bb18705bp+002Q, +0x1.81016ae9c64242033c8f2fc4165d9de988fbcd51p+009Q,
    -0x1.624e94d4d83b307b5825f94840406e0497e900d4p+003Q, +0x1.911aa32db4f4b18af3b51c48d9720940aedf0062p+008Q,
    -0x1.735f8566d42f5ed99494dad470ffd07fabd7f6d2p+003Q, +0x1.ce4babdcbefc0cb125aca8550f19c67f8dc1fa76p+007Q,
    -0x1.7939019989be5c8bd1643d462a0e91bc5703eceap+003Q, +0x1.5534b41c0ab51d9ca02d2d93352b5b4ae3f6fe2dp+007Q,
    -0x1.7bc6785fcd394874bac7a5b68dab0f49150109a5p+003Q, +0x1.1fd080637a97aa318785adb1410687f9753d2e39p+007Q,
    -0x1.81792b741b7963abdeaa0a1b42f00c62c9d051abp+004Q, +0x1.b7bcf2b855c4ef9d2c88ca42e07b7e197ad29ec1p+008Q,
    +0x1.21360c5fd373406da2a8245ddb685ef113ff11f2p+006Q,
    +0x1.0a4159180e382080b295ebf76c2f86a947c2bca2p+005Q, +0x1.e0d33accbf44e7e79a2ee125cd4055a05a31d7e0p+005Q,
    +0x1.a6da3d7a0cede4c9a23ae9bdb4a17209eaed208ap+004Q, +0x1.ea73a5d2eb7d7bd70ba2b2a391b1a924123e9370p+008Q,
    +0x1.874e4aa2af52afe70fc8af3b36fc81b6c79e3eccp+003Q, +0x1.f686f4eee36f25efe8a399277b012bc7db61cc80p+009Q,
    -0x1.ef6c1a9cdd4c5a685aaa4c5d764cb349cce54ef0p+001Q, +0x1.a8bd4dd680b80a71f0ba1c98fe24a94858fb8b9ep+009Q,
    -0x1.5095d90d90860e02a1998f13eeeeccd32eec1d68p+003Q, +0x1.bc551738b16e3bfcd383f1d18c2f1de4cdc70926p+008Q,
    -0x1.7528003f31231c9f421a4db441bdc15eb5b22557p+003Q, +0x1.e00c04de20275b8850b3c46a63483ecfc3533083p+007Q,
    -0x1.7a08df8c52ab7f76e2efd8862589f92f7c96b611p+003Q, +0x1.5b1b3cd941eea00b895cb2509877b322a939ff21p+007Q,
    -0x1.7bfb083d01cb64e6f2e52d9641617b7f47598d82p+003Q, +0x1.21572a3c653da023585fa41e0c117a91cde33424p+007Q,
    -0x1.8178aebf98c692b41d611a4dece9eaf539b6d5fep+004Q, +0x1.b7be284a6df4eb71dee4f4e21e355242ed6365f6p+008Q
  };
  static real c0904[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.39c2b8528bea420d2ed5747ebaac91252235e644p+004Q, +0x1.28a8c4b570119bd6e6ce723a03d43a0970790e4fp+009Q,
    -0x1.2c76117c02f6c5f960f0a213b2dab4a7e106c7bep+003Q, +0x1.2bb1c9d1061868dbf073310ade0367fd0e285793p+008Q,
    +0x1.4507a4a48292601a704f490d87cb9ca3ea061612p+003Q, +0x1.ad0dc52dc5282cd0b8240a998945baa1df3873f6p+007Q,
    -0x1.edce9c6afe41ac4acf4956005869c059d97d70f7p+002Q, +0x1.33d078ee50ce4d78b8d9df2a8722435440fba98dp+008Q,
    +0x1.073fe04e475141a5376df9b3fb1d9638df610584p+004Q
  };
  static real c0905[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.ba630eff8b78b3719a9a634c643025a1b90ae512p+000Q, +0x1.b72643998a0a343aa08485dceb6071c4f3a872c7p+009Q,
    -0x1.78c27b643d6cb5872a88f766b1a21f3fea40b942p+003Q, +0x1.d6389d20842e604a3d3b8116f3fb8a09b22b991cp+007Q,
    +0x1.59a7ece98b6f2afe56f3aa85cd510cddfde50c5dp+005Q,
    +0x1.1fd8d244b668d0cf66ab3b43020df53b87a135bdp+004Q, +0x1.0f85e38cc176be024db6473ecdaed3cc45fcb341p+006Q,
    +0x1.573166732e9572b62618c756b35164fb2fb7fb30p+002Q, +0x1.c2fac0a272117fe2f1082519ca046540dd3d0bdbp+008Q,
    -0x1.6b1fbfe00356969ce652df4b5408b8b6e5304ea7p+003Q, +0x1.fd97ff98aefabcb64a910ea16de9aa6223163c86p+007Q
  };
  static real c0906[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.fd93afe41ee17b6f5a3ba2b55b349ce98231e371p+004Q, +0x1.05f8c1adf0fbc0a8c2ac8f24b4d55c72783f87a8p+010Q,
    -0x1.b9cbb2daac26d19fd3c58e42f49867f74fb5a889p+002Q, +0x1.3de740eb8d8409b07ce4dd7faa5219e47062cf1cp+009Q,
    -0x1.9425182c4c677bb45b82d7757a2d142438e37a3fp+003Q, +0x1.9596b2820265e1c32748e66dd921dbe7dad035eap+007Q,
    +0x1.048a959ffa8bc724581c0dc93ab5f2a66275363ap+004Q, +0x1.0dae686acc7a5eeeacb5a67522c4fbd7cb3c0a61p+008Q,
    -0x1.fb1d555535b939a70416bac2313b5ce6b7147a74p+000Q, +0x1.2497fae275b34f857c4dd81e0a61ef5b70f4b40ap+009Q,
    -0x1.920da225c31c747ce63f74fddce9bb38539c6b92p+003Q, +0x1.ac849a28c023c8f1ad52f7577740ff1add5b56bdp+007Q,
    +0x1.60c9675345e92d3cc8fa286f03cb1849027d651ap+004Q
  };
  static real c0907[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.147c7ab76c357d334f33ca45ecb50782d8d92e2dp+003Q, +0x1.57d67e2e572f9440fefec1196346f36ad35da610p+010Q,
    -0x1.3b8ac980603908800e76f2942729916252ced36dp+003Q, +0x1.cd26136a8acb857621b7fa0c678bdaf23e9daf41p+008Q,
    -0x1.9e67fea7ec6996184c30e40c9bb25f271358e8d0p+003Q, +0x1.76ac216b376d40d304a4153e54df0c49e0897d2ep+007Q,
    +0x1.b2e97001c4bbc5e010e49c7b8cdb44dd51b7e68fp+005Q,
    +0x1.6a80d8a99de1fc365d3d18c8ebaf065469c5068dp+004Q, +0x1.24bfea29dcfb70afbf9bd18690eac51cdcb7a701p+006Q,
    +0x1.6d768791839715a6389036b8d43c1356dd599b4fp+003Q, +0x1.097c04d87989786b54db86549383c0b0a3662503p+009Q,
    -0x1.ea25299a65b1d8b043ed8d9113356bbd310dcf9ap+002Q, +0x1.f800e3a5bf05c91a4e3661a8a37c652709a4ac5ap+008Q,
    -0x1.9eb839f0ad92a9e67760240e4a39e45f88f8233ep+003Q, +0x1.850f9441268f7f2af4bc02dd5089e737d97de38fp+007Q
  };
  static real c0908[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.3c0c9ad1e09ab263efd860fa7d6f24db9c16c6fdp+005Q, +0x1.03840e9d56a464f463798b221f7f4bdd8017436dp+010Q,
    -0x1.050e88eff188e3ac7e932945fcde39ce6a301a39p+001Q, +0x1.d9ae238bfbb46509785d0afe5214086a7daf6b62p+009Q,
    -0x1.5a0be632761b22c030a117aaaacc6bacd822c64ep+003Q, +0x1.67a15125f4bd1a0c08df55673df3d1f44278a908p+008Q,
    -0x1.a186d932ab6d34c516478d287ea4e15f4f8895d8p+003Q, +0x1.65d797654b4becbeefdd8bc1b8fa507abc5f9b51p+007Q,
    +0x1.42d03adb6bdf0be453f74ba176f331c030ae71cdp+004Q, +0x1.0acf66f90144a3bf842e9a9fef8e07a6c59416d5p+008Q,
    +0x1.0f041d799f590d744cf225701bb8946cf3f51f12p+002Q, +0x1.593b8e76f0a5067f59d3854b89887b125aa9584cp+009Q,
    -0x1.3d832c3e09efc96bdecc33777890298b93a4b0fbp+003Q, +0x1.8495972cef242a1dc71742b38db1e62492e7ccdcp+008Q,
    -0x1.a214da262f5d96d2b9fad7361f4a85387a148a8fp+003Q, +0x1.70161ac1b8801b10f732445415115599660af631p+007Q,
    +0x1.9422632b2c4808546691c64f7d619e0959c8dff6p+004Q
  };
  static real c0909[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.ee6e40dad5430a6732bde4de0b76e5b7ad1cb9afp+003Q, +0x1.892a48901b857981b9188daebd8eabd8d21a85ccp+010Q,
    -0x1.b5e49495c130e15b4ffb8b62be618c61aa14dd8bp+002Q, +0x1.46bf95de8fa7c480ed4212c260fbe9fd61b34a20p+009Q,
    -0x1.66f00be8ff690eacf58cba76bfc9503c5c8248c1p+003Q, +0x1.212911555fc1a85a501aee5d00350f9fcc2310b3p+008Q,
    -0x1.a1865837997e163465bec064a38c54a053ea7f80p+003Q, +0x1.59fac1a808a8f614c147e4bbdc5029be5bc8805fp+007Q,
    +0x1.cfd0dbe4f9243f930f240bfcfd6c08e33b98db21p+005Q,
    +0x1.95890b6de1a5f8832d007782c40c59dc99413357p+004Q, +0x1.1ac889b2d8b56cb317d4741b1e53dd76ca26268ep+006Q,
    +0x1.ea5e60a3b0d5be2e8fe60a1ba240f3a1c8d471a2p+003Q, +0x1.07af2f0dc2dbb2fd9c324f06ec538f9c8d2b054dp+009Q,
    -0x1.7ca155c8d0d100b93a65c34553f0d8eeb7c19febp+001Q, +0x1.4877eaaaa68a87be810183206319e2cbdffbe235p+009Q,
    -0x1.5b9bbba9f37b5cde597ddcf9d19b8cd5cb47be2fp+003Q, +0x1.30130909710323561fd2ff500f2d71f10fa238e5p+008Q,
    -0x1.a1b44495c88110b0b0b49e332bc372cb6a041aeap+003Q, +0x1.61abf9d7613255cc2c53b9c1b350b5dc7f044f9fp+007Q
  };
  static real c0910[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.7a5c57e437b3d7b7e4444aa2a63284165cabbe43p+005Q, +0x1.2989e30fecfda42df7db306b3d80c140a9c068aap+010Q,
    +0x1.2d8e05cb3cc2dbdd7b88f26eab14f139f961af95p+000Q, +0x1.44f5e2d4ea858ee7de36de477f3e91a3a58d9bb5p+010Q,
    -0x1.3acbe6e5536c05a860264bb7e85f4bc94d6fd2dfp+003Q, +0x1.fa91bcb09515f438ce7d20f1d2638954c36a12ebp+008Q,
    -0x1.802dac2e96468fe9c74b3bd6282170b797e7b11cp+003Q, +0x1.dfbebe7f35e77861d6c832a972f27059320f45a4p+007Q,
    -0x1.a175cc1840c1bd30b16d878e552e5ff80bcf5459p+003Q, +0x1.4da24c211e9c5af457ed130a186a3f1eb8e712c1p+007Q,
    +0x1.7db729a9c4b1c326c91d878db9d1ded6a9efbd53p+004Q, +0x1.17c21922fe294543dd79fa85c9b20859a1a0eab1p+008Q,
    +0x1.1a68061f580b052b59c63b587def7195ee641f80p+003Q, +0x1.8fff71284032c2e09db498d86bcaa66245384138p+009Q,
    -0x1.feaa11a399305a58132c3ac96c4dd218f8476d0cp+002Q, +0x1.16e4088e863dae0e6a36663f78c7a5a1344778d1p+009Q,
    -0x1.7dd5d92d626b7e9b388a7a8fcc0d1c7a93cb20dap+003Q, +0x1.f32a40afeae4e9da180043415ed39a0a25760861p+007Q,
    -0x1.a15046420802a59acbfe6d266114013bc9aea78bp+003Q, +0x1.52d03566c9be87eb7e3e634e015008abeceb39e3p+007Q,
    +0x1.c9a96780a7703afacd1f453a8e684e94d15199bep+004Q
  };
  static real c0911[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.71d1ccb436fbccb43f08f207f1bceb5e1816b2a3p+004Q, +0x1.ff1beb67f0fda61fe18da8dcaacdaae21b554926p+010Q,
    -0x1.2b77af106cd238d6ee8ec1b63cede4a44bc40cbep+002Q, +0x1.f120e0e22dbae610818bb39126a3094aecd174edp+009Q,
    -0x1.66f79d1641f912bab34e025d3a75aa5b62c02af4p+003Q, +0x1.b4eddbc817dfd4d52b40f7fc60f3c57cb71495d2p+008Q,
    -0x1.96b66f06dd87bc5b71adfa88b9e32bc9d79625d5p+003Q, +0x1.be3a5ccae1dba01c7ba1b92105dd46b343bfe7f3p+007Q,
    -0x1.a4632d0b1f396e82a1fad26235681d6c98329588p+003Q, +0x1.45239e336664beaab27f07a554a1638c40ab1c11p+007Q,
    +0x1.0b10169ace86d1146a0c9f0b6b16a693f348d381p+006Q,
    +0x1.d537a42d2afaec78649b83c15a727ae56e484f10p+004Q, +0x1.26a4409e37d3c52d9fb359069c717ba655423e80p+006Q,
    +0x1.420fecfca1acf1f45ba2aa631d96d386cd4d9379p+004Q, +0x1.1e6c8bb45054493a123588b5398e9cea1dd3da1bp+009Q,
    +0x1.da8a6f84b1087f5d2aa61fedcde9b995c1f54108p+000Q, +0x1.c3deee59e3233e0e98351757fdbde6781c90b74fp+009Q,
    -0x1.47abaafe450da2260be4f6a4a3c1d1072e5214d8p+003Q, +0x1.e04000414f2462def1cb28aeb8a0502a7e780427p+008Q,
    -0x1.9739cb6ed0b13a6a280129811b96fc81786b1fa0p+003Q, +0x1.ceb49595c095d2af4bc220acd5ecd3379ba7ae8fp+007Q,
    -0x1.a4933f1fb0dd5f05c6867f2f0ea4964d0a8413cdp+003Q, +0x1.48b1fc3bdfa72f8caa653d738b474b6f91dc7e9bp+007Q
  };
  static real c0912[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.7bcc67b45221f8f06f02b165fe85c8f4e0bbb670p+005Q, +0x1.3c7050d358b4a14836597a6c359ff696d5cbcea2p+009Q,
    +0x1.6b215ef7b902e2a12e94ec42bef239de32f75b7ap+003Q, +0x1.6a3953390c0ee477b12b4d6fffcf6e75193e7a00p+010Q,
    -0x1.68da7618f6200888576c5254b6829a13a6888bcbp+002Q, +0x1.8fdc36980a423f181cbbf7330e66db4a1b42cd6cp+009Q,
    -0x1.6c2e1617f2c294890094f76d5e902ecb59ef5b0cp+003Q, +0x1.939e9f4b90dc5819ecc8647dbca3059b0d02501fp+008Q,
    -0x1.9c96edb6bc56145355eb1d6b46a089337a1ce93cp+003Q, +0x1.b2cb6e92e0e544d09c2dc5b621db99cf603981a4p+007Q,
    -0x1.a5b0e57da58b099acd98d5487b174884e80273b1p+003Q, +0x1.42a423c16c75d09992326a49034b53a0b7b7de69p+007Q,
    +0x1.9a9b357a574df081acd34f2d75477beaadcaad51p+004Q, +0x1.c3c1b92252f174465af086112059bcb838a01b3ap+007Q,
    +0x1.c59d5931293c57188ec9d0b58487541538e1ce58p+003Q, +0x1.5d9927571f05bfc55bdb3b22f60d7f55af901361p+009Q,
    -0x1.aa77195262356f8929162d15947d7a7373b73639p+000Q, +0x1.821339eaf635eabc264dc5e27f6e2e60784ea381p+009Q,
    -0x1.538efb9dbcb1d1cacadf46ec0301b7ee219044e6p+003Q, +0x1.b31c044b728835395615becce15502fcd6913f27p+008Q,
    -0x1.9d85ef3dc813b4e593b0918df4c24ae0e4f1ca0ap+003Q, +0x1.c1a9aaff3284e77f4c8a9a81b711854a15e22bc1p+007Q,
    -0x1.a602a22cd64ecc7ca75250ee8a31f4459b97a756p+003Q, +0x1.45bd821836f2ec27a53cb41806ab86bf69b477e5p+007Q,
    +0x1.d7535d11373ee62320c36f6197254faa1bf009bfp+004Q
  };
  static real c0913[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.2435cccfabdb75f5a80681bd7c4b10415c242b03p+005Q, +0x1.f992f1f8238dd07a90479762c528e18f1a587ef4p+006Q,
    +0x1.f58f97cc904819854ab035ab4257d0e3a436fc59p+003Q, +0x1.1fce19566af0060744fc0faeeaba09fe07c044b5p+010Q,
    -0x1.1d554bac67aa9b7ed4219d9c163183dd184f295ep+002Q, +0x1.8d5aea2076063a1b41d856b7402122bb51526eb8p+009Q,
    -0x1.65654f218cce531e0d96482c0b5c08be5c81027cp+003Q, +0x1.92d7d442cdff26b55a5556f44e911b3616984d07p+008Q,
    -0x1.9b8ec7b78dd259807d4b0d2040fe71a0299bba3ap+003Q, +0x1.b05b855b1b5d6fe4af6a583ffa426531d44d7439p+007Q,
    -0x1.a57e4e4e0967111adbbcbea4ee845569f67fb8fbp+003Q, +0x1.421f4ce10e18b6d8eac3ff24de48e3a75452f4cbp+007Q,
    +0x1.dc5b908b17e4f2ab628df716e906150ce7257434p+002Q,
    +0x1.611af41ab269b304259cbd6b8e81925bce292591p+004Q, +0x1.29322827e3643a404398f7577a096665b7bae035p+007Q,
    +0x1.b6bf25984ff65621d0cb34bc5c6a1e04e0a4087ep+003Q, +0x1.0c7bd8ec99e117e42712f5a451aefa4ad7733f48p+009Q,
    -0x1.1a16f676a2fa1ff5cd6d1f9aa48cecaf7870aff5p-001Q, +0x1.66453de90f7dcff63139510d4a0c7af8e73f2faap+009Q,
    -0x1.4a582e3454ec091fd7abcdc1fead5779444dc032p+003Q, +0x1.b0752c281d8640fb5481b7765e7f3449f61744d5p+008Q,
    -0x1.9c5294d1cc948f16cc472cd88fe0ec63b629c70ep+003Q, +0x1.bf08e1296e7ce6c9c79641daaff92944fecfb791p+007Q,
    -0x1.a5c5260929f3741460e825dd11faa2de953ec135p+003Q, +0x1.4528af09c697d1899381d8c9dac4131450891db7p+007Q,
    +0x1.84b6daf6c5690f775aec7b989917236cf7d17f24p+004Q,
    +0x1.dc5baddc7ca04ac08377bf11d144e77f4617684bp+002Q
  };
  static real c0914[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.cc94f879b45a9b54924a78be2422767baf9a776ep+005Q, +0x1.22856a02f9104c63cded591fcc1fbc1a9344bf54p+010Q,
    +0x1.2f91cfb29a1faa475f98580c62f0aca0668a88ecp+003Q, +0x1.e137f8d364334aff257347d8b986cc6f578cca17p+010Q,
    -0x1.bb8760ecf6133f71714400c7a31bd14d6c717373p+002Q, +0x1.ba2bde1e9f50b81cf68d7108c57a314ab80224a5p+009Q,
    -0x1.75dc68ff7fb60f0d1f8422bcaa2558f14f6cec6bp+003Q, +0x1.aa3c7887b831df82a1d3e38810b628c134c613ecp+008Q,
    -0x1.81f94dc22259e382774fb91f0ea5daa5ca93bd44p+003Q, +0x1.14d4e76118b7a24684efe05d07949ffbc097e51fp+007Q,
    -0x1.971373e58b5ef646d623251b5fcf6d9f3a0d5cedp+003Q, +0x1.c4255bb545e36d4fca7e828861684c3dcd1fddf9p+007Q,
    -0x1.a204a297912cace14561a94c0cc8c9ad6bca1037p+003Q, +0x1.45f8b8476c69d0072a2fe9823fc21e85ecf05fedp+007Q,
    +0x1.d2e6b64847da552957f133e5cf589b81b0e8a944p+004Q, +0x1.1621bf6ead29b8a29a839c12353aefbb5e32bff1p+008Q,
    +0x1.041937fa65927f016162e1fbe03df1015ce3fa37p+004Q, +0x1.b746ae4a9db7aaa2ea6ad6953bf8d10885c26d20p+009Q,
    -0x1.197691785f6b9f776020ce160d1b4abf3d41831cp+001Q, +0x1.ca694df7b642d124edea03619853af2d8db4af41p+009Q,
    -0x1.5ee40d5f42aeb0e683f0f727d4c7d1473d18e14dp+003Q, +0x1.d2b58736f335c33e5e87a1a4d480d4a9ba0d5d82p+008Q,
    -0x1.81fed75fa3e3ec43711b29a29c01e123590d3ec7p+003Q, +0x1.14ce78737f61fe28da4f86b795e2cd88a98ff08cp+007Q,
    -0x1.9843db140c015b70dc7a7ef1c2e8be70ea92af9ep+003Q, +0x1.d4970a49c1ded39145f0171f596a721cee3748ecp+007Q,
    -0x1.a208b4062975b1c75bee1ebdc3567e7cbd57e224p+003Q, +0x1.49e3d0c80b9b244b68fe7c0c13ae0c4f71bc9c94p+007Q,
    +0x1.0a892395206a6cc689fd53b8d5f0e08a0cf76009p+005Q
  };
  static real c0915[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.232e2131dea732fc74ed544d69fc5ba6237b88a3p+005Q, +0x1.5a09979bcd2bc66c71f55f2da238544a2a7453bbp+011Q,
    +0x1.7473dc6cc880adc2bc55c18d8097a1a36502f727p-002Q, +0x1.ab1006925da0d4cc4a7321f620ae77aaee14d57ap+010Q,
    -0x1.2f55e0991fd736eedf876c5bad70adbd8a4598c8p+003Q, +0x1.967dfe7bf9068675aa8c6cf49b3c66d1a0e85a12p+009Q,
    -0x1.96577dcf3c960c0a99b23a7609a704db8066899fp+003Q, +0x1.a98c078cec64eaf35ae6b30a900d921eb7df91b4p+008Q,
    -0x1.a5aafbcfc83f61e25ead2c39c3a2a3e0d973c563p+003Q, +0x1.f167be7e356fef668b444e90cdab4e5ab8f42c04p+007Q,
    -0x1.a7c7882910baf54726a02a70ce5271d7879b4d04p+003Q, +0x1.377866adfdd1d94f05fa7c113d082d3465efbe23p+007Q,
    -0x1.a85c3f431af05fbbac0a45e2397a469e53a58b68p+003Q, +0x1.70a721c404d73ab61855eaf17a143ff1d0b34ddfp+007Q,
    +0x1.41da90a3abf40bbca99ae05748265f33c3f3c149p+006Q,
    +0x1.1d7747d6d2ac97ff7e439de8098aec2d19bfb877p+005Q, +0x1.33f84d16ce1c3c51cc1f102c4d15b8e4dad25584p+006Q,
    +0x1.b923520ab030ea73fc01710cc41330250d78cc95p+004Q, +0x1.37b23c27bba7bdc1f29fcbf6d32729de8f8e14fep+009Q,
    +0x1.571e1641ac5fb8f6f10c0de342dcc635a790e2cfp+003Q, +0x1.3111492fec1b1898188355b28283067298660299p+010Q,
    -0x1.95fda7395a5078a956608d3bb704bd2cd487d396p+002Q, +0x1.c604e731fbf9e47e87f8cca571edc9e80f5ef5dap+009Q,
    -0x1.888a59c6150f6e548fd7b404d0b05f26b4680d27p+003Q, +0x1.d11894b38faddf468bdfe379dd44f1b62a306d5fp+008Q,
    -0x1.a7a038e987673e090d20e9e91b97a0bf2a5eac8ap+003Q, +0x1.00eeec225b5acd7745d2bb8b3b40a66081ed153ep+008Q,
    -0x1.a8170fa2586c168fc927457dad2ebd0d12288173p+003Q, +0x1.38d9f139a0add9ec1f2350620d75f8a2c705a171p+007Q,
    -0x1.a966479a3f2adaada7fcaf7b35f73d185b865b65p+003Q, +0x1.7607f953d6d6dfd0261bc33eb635df3de4c90bc3p+007Q
  };
  static real c0917[] = {
    +0x1.15a345988057e50dc86df9c76eded16e59d562a6p+002Q,
    +0x1.31a4ebcc2be3e39e4d781c5d13bee4d0eed142ffp+005Q, +0x1.a3b65fa2dea249bebcc16063ba7e3781e5ad9218p+011Q,
    -0x1.d915fa6f6f5052caec4b59ee3b63f93d2c322259p-002Q, +0x1.d4904469c7bba38effdc2e62aa1321d69b814399p+010Q,
    -0x1.3af9194ea3e53c23570a5d0f9570e7f67ce40410p+003Q, +0x1.a98a6f84adaf924d6f438ffac061930c551f4d94p+009Q,
    -0x1.96f7bad8f3af2fa5a185e3d0d15b9df8886f0debp+003Q, +0x1.b468f123d62985ed3573b03ee3c21c1d4d1f9a35p+008Q,
    -0x1.a11195537e9004e86a59db1edd30ded5b31ac3e8p+003Q, +0x1.f8648f3aded68d06d828e0f54417c39e0cb82150p+007Q,
    -0x1.a52a43664fbe698b39a0b14666a12850e67e2a85p+003Q, +0x1.7312bdccf5858ba805d9bf7510f998d31e5bffe4p+007Q,
    -0x1.a6ef6929b02333e24df7b06a9e8aa9930e06a7f6p+003Q, +0x1.37e8dfd6a5d9c9a89c45bf5b8c03f6be55691807p+007Q,
    -0x1.327eaa0164272c6e4f59d1e4943c12ee3673e0d3p+005Q, +0x1.03e2cf2129b0727a5d3f07436c9a2afba9747532p+009Q,
    +0x1.638bd183f3d8f2907236f9368bcf0f59b5c356d0p+006Q,
    +0x1.2dceb68276c08590bac07dbe6a36f5b847b0d445p+005Q, +0x1.499d0109643931a1ac7f082bbd0b2dba8731ac1bp+006Q,
    +0x1.d7329408ccd876823b9392c98d3fc87d24c56c82p+004Q, +0x1.50b0f1a799902621fc3e6126cdb87744a9720b4cp+009Q,
    +0x1.7af214ed30a0a18e3eda840a1b5587d5902d7f09p+003Q, +0x1.511667365809d28dfa733257c2f59107f851a441p+010Q,
    -0x1.a2df6cc208e7fe388bf1dd948d6f7db2f2f97334p+002Q, +0x1.e82803ba2794c035fc8bc6bd436486046b6a1d1ep+009Q,
    -0x1.89be7b0a959df8b629fbb34b5e8fbf7603db7114p+003Q, +0x1.dfd6db4c2a4099b519da01347b4124077abf90f6p+008Q,
    -0x1.a303aca4563a00ae223ac212b897ac67f6d28f2dp+003Q, +0x1.04c36ef765c00527430b9376a124a96ca655fdc5p+008Q,
    -0x1.a6089576ca8377ac64a42e3c84c10790be487e50p+003Q, +0x1.78d34283dfe70d67b36af0d0544dfbfa1078a178p+007Q,
    -0x1.a728957669f54835f67fc454c54f171c0d5edecfp+003Q, +0x1.396511381ca0de000f4c057dd0b00534ea3eab98p+007Q,
    -0x1.327eabc6bb74f22b3c3870b24c1224b0074de256p+005Q, +0x1.03e2fde29a0aace0e1504c972b9e9fc11dc64229p+009Q
  };
  static real c1004[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.558a121a3ad153a319d89e80b2574397e612261bp+004Q, +0x1.7182d8e659b6ce0635190f3b18b973a8ceb0582bp+009Q,
    -0x1.54ceb63c3565d51e948eade1f00af0ef9adfbcacp+003Q, +0x1.5882df621888f328f491f51a993080172ec3e0afp+008Q,
    +0x1.5fdec2adc9d9f235e0961b06a7c2578e82ee1517p+003Q, +0x1.046fe00ac2def960a33524e3fc04a64d3bccc8c9p+008Q,
    -0x1.1b4acd9a33b106152d894018346276a0af48d3d1p+003Q, +0x1.6562fd644e9d8f98e818a7b351e4aad4432f9546p+008Q,
    +0x1.202b608323fb8480d3b42e189fbd9cf0d786ecbfp+004Q
  };
  static real c1005[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.114b9361f9df74a8abe6fb34534ebceaec01898ep+000Q, +0x1.096f49e3f055f650f8528c76cc889a6b5338b98fp+010Q,
    -0x1.a509e9ea14af7ca617177284195cfe4bd6575a83p+003Q, +0x1.0637bb932b42ff6b3c9f28fc157097e271b04b39p+008Q,
    +0x1.817e750736cbfd00fad30ad7b87c1e885465e771p+005Q,
    +0x1.3b1acdafa40b29eaadcc85d45a1e1d8cc5575526p+004Q, +0x1.4c980e10836649babda3b61c95430aa8abb2930fp+006Q,
    +0x1.6111bba1795cac08e72ca5daf462f422d187073cp+002Q, +0x1.12439a95517723b633207b957c03315424ccfdafp+009Q,
    -0x1.98281f00f2b89f6ef385621cadeeb72a4995e9dfp+003Q, +0x1.1c9cac98c6b4764f8a3e0b7a24d7802ba9b6b8f5p+008Q
  };
  static real c1006[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.1704007d2987e020110806f5cfd0f0f966a1170ap+005Q, +0x1.545566102bdc9940050513a14d93daece4a9d05cp+010Q,
    -0x1.0c3dcbe87b3e6281aaebc3a2f87682a701611aaap+003Q, +0x1.719922015b91cfd7cd6f73d792104f177ec7b996p+009Q,
    -0x1.c04f12d818b00054bd6adf24d5d7ace35eca98e0p+003Q, +0x1.bcb59baa185ff073ee0d9c9e18c6ee41904478bcp+007Q,
    +0x1.1bc82f409ef9831bd6bb505dcad6c00c543321f3p+004Q, +0x1.4caa491643ec8de213124455584de41c968b00f9p+008Q,
    -0x1.7902fda84a5b541dbaea0aab1908b9c01655a3b1p+001Q, +0x1.5e804c1a07637c2509b30c74314c289c719357b4p+009Q,
    -0x1.bee34a240d9bc188cfc7d3898140a246b26f1e6ep+003Q, +0x1.d4e7a812f8df65dd71ab1e89ed80bdef55a844f2p+007Q,
    +0x1.8390b5df6e584c7c5473a86fc144cc97c3de8a8fp+004Q
  };
  static real c1007[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.005d8665cbaaf3f66d1d195efca2bd55c200ef38p+003Q, +0x1.aba4a21ad9c5651d71902954f98a7f25da60cd3cp+010Q,
    -0x1.6f3609857bd6f93c8b82259196d733b741bc72c1p+003Q, +0x1.04e17a31ad78d437cc0132cda68c733aaa8e1bd9p+009Q,
    -0x1.ca44c72b84b26354c7c0b1c50ace84d0cacbad1fp+003Q, +0x1.972e60e79bf1406b120aeedb41b110dc0bc2ace6p+007Q,
    +0x1.ecfa7d31ff5678efabcf7ae0b411bb5c34f83052p+005Q,
    +0x1.8edc32b16086288a992a6dafe6adf4bb7fb1c4a9p+004Q, +0x1.6cb7a2fbdb479a84cbd46fecdee5c7135dc69b66p+006Q,
    +0x1.854d6eb0b0a3f73a01ed57f1ae9bb84ba8884739p+003Q, +0x1.49eae9274ea9f9d117bcd1c56d8b54b02c85ffe9p+009Q,
    -0x1.28b8fa133dfdd094e74762b4c9334bbf6bdfd942p+003Q, +0x1.22190ca92e3e6fef5cf38260b35832d8c09e2ddcp+009Q,
    -0x1.cafb4248effc4ffbf3e31eeb5129f2dea2bb28d2p+003Q, +0x1.a5c4a5ee99e1f04e278713fd331ed77f1151efa9p+007Q
  };
  static real c1008[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.60777c1156c47a60c74d2915d51910ce27950395p+005Q, +0x1.6768f33c4ea975c2ed08e870ef1a9e564fec330bp+010Q,
    -0x1.d80739801c58cb3b4e8d02100efd7f03c7532581p+001Q, +0x1.1b18125c9d9d45e1d36c57cadf0d26da1d26c4e4p+010Q,
    -0x1.8dc9620228ab108f197f77df663e0f8b8e7209d9p+003Q, +0x1.90d116187b51540ef376e09acb9494461a482330p+008Q,
    -0x1.cd490e9ff1b8a0b478fe1262682d50175bb5c1a7p+003Q, +0x1.8318a0ec28dbfc6de486dfbd010d9590c5ea851cp+007Q,
    +0x1.63511062f9970dc94d1b826900867782090df90ap+004Q, +0x1.50fb24908d5f512f66a57efee6cccac5f91baf24p+008Q,
    +0x1.e9627c404a0614c353cc01b4b0a70527de4637c4p+001Q, +0x1.adc8f6eb0743f5f3c96a28e029060c8a55b36958p+009Q,
    -0x1.73653ec756175bad729c359ed10a06e85415b969p+003Q, +0x1.b42537d7973b7f57fa9c4cc6b8362ebc37ce3a7ep+008Q,
    -0x1.ce23ee3fbc2cc12cad14d79bfab31fcd3a6e5336p+003Q, +0x1.8d3a1ac05a84449bc15a2d437cc5d3fef16a8023p+007Q,
    +0x1.bfd20612c01420014f395b74bf39e1dac115a486p+004Q
  };
  static real c1009[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.f10f833372042389573de47cca9f42556dfdb8bap+003Q, +0x1.fb09f156f34eb6b7cdc69085498c890f898d0d9ap+010Q,
    -0x1.0ffac61ea577da2773456dd9f7b2f6053c9906d3p+003Q, +0x1.7dbeee7b0a288a832db8a2eeaf144efc8ef29cf5p+009Q,
    -0x1.991764665e23f02c4c2bbbda475090a24c26240ep+003Q, +0x1.42369f36ba136876c9cb68a9807a4298ee0e79cfp+008Q,
    -0x1.cd4356a829e1173bbb96eb0637de8d8134076752p+003Q, +0x1.759cf837182497f663e87e49f886175048544a47p+007Q,
    +0x1.09ef3e5b372fb6a9ac3a681e49f4b4b3ffbb0e62p+006Q,
    +0x1.c12b30016073e531bc08d001ed09a085260d30e9p+004Q, +0x1.64a366662ad7c2ea15bcadc743606b538beb72b4p+006Q,
    +0x1.0a5911197579feff1989e0f65b0c29676a2d6a6dp+004Q, +0x1.4ca8547f0741cb079f0f09182c0e832d4ff4ec20p+009Q,
    -0x1.1331e2bcb7b85bf28ccb44d4c673a020cead89c5p+002Q, +0x1.8b8676138c131dbad1b131388549ce427b2e6f63p+009Q,
    -0x1.8ec103ce2a3dbcc20f823a7024a417d1b112fbbcp+003Q, +0x1.53fe61e1acc2cb3b70476b4759793a811c19c166p+008Q,
    -0x1.cdbda9f78a94228be07f9af2ee43c35bde007785p+003Q, +0x1.7d27617120cd7ace00d67d7f4115b0447cfbe20ap+007Q
  };
  static real c1010[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.a3f8e920d7f71f3b25100172905ed724520b8e23p+005Q, +0x1.927a7b5ed1235790366e4e20e227c424ff12449cp+010Q,
    -0x1.4fac87de9ad66aa926cd34f1e5e64d760c9a4b53p-003Q, +0x1.84116a0d6abc9ba6585381505baf38e57b2a6498p+010Q,
    -0x1.6b384a4bb5eae946c680d9a09d66fc51b6d43834p+003Q, +0x1.1f1ec96d5ebd2a2bb9bd5b2bfb433acd69aed8d9p+009Q,
    -0x1.aca61b08d7488cb6ef97516cea99d23cf464054ap+003Q, +0x1.0b0dbe7b69085ba48bc34712edf6701f3c88a32dp+008Q,
    -0x1.cce4b82a552834bfa87f7b08f48eebaa15a7c7bap+003Q, +0x1.68e48c47b87429603f27385b6abc048e1a1ef66fp+007Q,
    +0x1.a275dbd7d60c6cdd31d2313ef085d4a8985be010p+004Q, +0x1.5dbff91845b1f77f62c757b1b3dca0e107b90c18p+008Q,
    +0x1.1ee0666ab5c11eef5b42ef7a76fd280d2602b74bp+003Q, +0x1.ee984e23d59b8ba346f91eb0193711de0daab86ep+009Q,
    -0x1.309badb89335c6075e41dfd1120936158f8ddacap+003Q, +0x1.3ed5309f972fb6701734d4bd3da344f019ba585ap+009Q,
    -0x1.aa5efe8d18edb6c6cbf7792a546ed94c93d609b4p+003Q, +0x1.1599fa3f2d263cac990fd89abd66b31fd8baac8dp+008Q,
    -0x1.cd008b4d43f5ff50f424faa8b54a3dbf48d99f4bp+003Q, +0x1.6e288ff400354e6a796f4bf07aea0d864da6e9aap+007Q,
    +0x1.f88ad5fc0b3c9a73d822a6735f876c843e8674ffp+004Q
  };
  static real c1011[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.780e31e946b4bf41660710f756aeba36524b63c3p+004Q, +0x1.46429090d4b62733cd2daeebff3fa4aa7076bb61p+011Q,
    -0x1.9619665e9667d0982bcfa90cd4137826a55cc724p+002Q, +0x1.1d37267dd2d8e48b3714725f24741d533cb1f322p+010Q,
    -0x1.971034ad06b37172b7c80751a47707e2dc5e7900p+003Q, +0x1.e313c904b35805e82c89e2f1cdba368bc87586ccp+008Q,
    -0x1.c1883898078f154225408c520846412544e85e6fp+003Q, +0x1.e73b9e201f9573e3c2c5e9a84226a78818a46e5bp+007Q,
    -0x1.cef2f29d043b5db0b0ffee442882f4a9f4f95915p+003Q, +0x1.5f1f4ee3c8f79afd097c95f61999cee0f95a3cb4p+007Q,
    +0x1.2efa676c7d18a58c72cc821b59000c0e0b13026bp+006Q,
    +0x1.0195c205e364a50b38624a491d678d095fa0b825p+005Q, +0x1.71601c060806bddfdd137bc1203a427dd2418bd2p+006Q,
    +0x1.5aee1a79c8e902120847e2ada7959d2bd918bac9p+004Q, +0x1.662040c22ceb4ae1762bb5f1d57d9f6de103a092p+009Q,
    +0x1.75862e68415ee2d36454e4eaeae73c4d17bcdb08p-001Q, +0x1.0eae8d1c33eb0561af1b85750e3a3e05ba29112dp+010Q,
    -0x1.7a4e2fbd3c50a3b9210b35316a334ffde2508934p+003Q, +0x1.098d9a8a6f1572161ac1349d18a78d32497a006ap+009Q,
    -0x1.c224047365f472590e686d1e003b2d284a649333p+003Q, +0x1.f7cc6d2f985b89133bdfe16518d2924e2eecd1e1p+007Q,
    -0x1.cf3195af633389ef1dfc4ca9987bd29df39f2bdbp+003Q, +0x1.62bbc14b887c04703687fb22b6b587c005dae38cp+007Q
  };
  static real c1012[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.bb072c09e0bcdec8eac1d2c1793ff4dc0552aa4cp+005Q, +0x1.129c1268cd2afde75c8dd00126f0a9684a848041p+010Q,
    +0x1.19a4063170cafafe575ef0b548a5a227b3ea4796p+003Q, +0x1.d0afbea902df1fc683aa992a836c1eba49b071abp+010Q,
    -0x1.f2b55af3bef96005e71050cf5baac62f13c10ac5p+002Q, +0x1.bc73cc795651520f142212cfb9430fa69007d99ap+009Q,
    -0x1.9e62c19057eb9821bc5901f3d9d4f8cb16163a3fp+003Q, +0x1.b51fe540ad3797e6649540ac3ea780c9c7809186p+008Q,
    -0x1.c8ab8dfbe1dd671095e6b03f2a24647536df9939p+003Q, +0x1.d6091cbb369cb2db5f7a40dcb115e3471d177da9p+007Q,
    -0x1.d05c258eacc946af3808beb63c62388768bb6c22p+003Q, +0x1.5b6d0ea32c965816702901feb7682845edf86e5fp+007Q,
    +0x1.cbcf4ccf5eefa064c8934a764dd64210577616c8p+004Q, +0x1.33458c48946493c146c1cc2962eb94059b6d286ep+008Q,
    +0x1.d4f752df5cbe5d1e5eb1dee32c5f7596f716b92bp+003Q, +0x1.d180e4f177ddb7c9aeb519b699164dceeda9678dp+009Q,
    -0x1.e88ef499594c53dd7b25871173fe257411e97dcdp+001Q, +0x1.c4f2f48c3f0354535611daa41c613fbfd95e505ep+009Q,
    -0x1.89a04af96aca00e3aefd78f6229f503bfff03078p+003Q, +0x1.d656f3a173d5fbdb1e80b81cb4a6abaf4af11fe2p+008Q,
    -0x1.c9ca15b2a2e0ca6ae6638c3c2ed998e69eb27a3bp+003Q, +0x1.e47aa879b5f072e72b3dae3d7335d0b73c4a7ab8p+007Q,
    -0x1.d0b7903a59868463728f680b838aa9131d1ed5e3p+003Q, +0x1.5e72a07a84042f5e50e63d9a0fe72db5c761ad10p+007Q,
    +0x1.0a929e78a53ef2bc718abbc223f2c3190ee1e1c9p+005Q
  };
  static real c1013[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.8068011b5e966bd0f9996d76d4733b4bc36f62c4p+004Q, +0x1.c6f41dd6bbb22d9c7e70e86cef76a7dad886b142p+009Q,
    +0x1.5e52da6ecf11fcd96fcb16069317e4055187b23dp+003Q, +0x1.a89db0ceb2133df4109bd06afcfee2ca3656f8b4p+009Q,
    -0x1.67edcdf4263744e89d0e4de6f8aba162f8efca9dp+002Q, +0x1.9a8d2fda5f01c19ea7bbc5fff31b94b630c3f998p+009Q,
    -0x1.91ada4ef8b0ee2ef83cd9ec9a01ed8d07844a288p+003Q, +0x1.adbfa7ec1ef7110d5c3d2824326dc1092bc01283p+008Q,
    -0x1.c75479b2a3a2e3a867d1682733b95a088fb2c85cp+003Q, +0x1.d0382882f7f228b9081bf8e2d938695c5cd7ab41p+007Q,
    -0x1.d01f575600947b21a267700960082cc98c3b9514p+003Q, +0x1.5a43a94c862b30e3cc3140fd7745386c29293d61p+007Q,
    +0x1.91ca81002d7d984dada5eeabe3dc994a6f76529ap+005Q,
    +0x1.b6493296901770e0d151e94eaed8963f8279fb7fp+004Q, +0x1.b2d17699d26edcdabc420828cc6cfad36b0cd56cp+005Q,
    +0x1.39a4723b57cef8bea644e0b0c097fef1cb019e6fp+004Q, +0x1.769040435877000919162228e4eea4a4b96681edp+008Q,
    +0x1.33d114b655ca2416623e2863c708da175d5fe9f9p+003Q, +0x1.340d7d7e03879af058f64b5d882686ea3f661edbp+009Q,
    -0x1.356c5a671d5e00ff9c19173afef0ac6d461c86dbp+001Q, +0x1.74b13d3ac7eff415b14482a47c4a95a387c3eddbp+009Q,
    -0x1.79998f8f79c21077ddc4f88a171527604750f77ep+003Q, +0x1.c976d03661e7c84d6bae094bc6a614b32fe02a8ep+008Q,
    -0x1.c8326a11978da756969193eb3c22807cc81472ebp+003Q, +0x1.de23a7872496ba517658bd194313c391a48bdec0p+007Q,
    -0x1.d06be4cd2e2fffe42cb43fd8a0faed0576dabb89p+003Q, +0x1.5d25e174c739d356774f60e1baca67ca3e28176dp+007Q
  };
  static real c1014[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.f66d0dda11c1ebb54b99bb0a81480fdfa4d692e6p+005Q, +0x1.730e308b5f5d7964a5b6d1af07f8396190c42ee3p+010Q,
    +0x1.1bb706d71948385f3a146e469dc0f95a5e73c310p+003Q, +0x1.1a207334a32b7a682d9ee4688fde8a63c405a517p+011Q,
    -0x1.05abfafe024d7bce68693b009a63d7bd6ef11140p+003Q, +0x1.f008d9314b2d55bd2161d2206aa40c9987686992p+009Q,
    -0x1.83f7c7079dacd1560680129e85b749770986d969p+003Q, +0x1.6077d71758fc76fbb720bdde196bb472603d532fp+007Q,
    -0x1.9d42c5b3ab49b88bfacff21e7fc0abd2fb13351dp+003Q, +0x1.d1eee3a7e8af85ffe8af7a6576bd4076b39832f2p+008Q,
    -0x1.bcdf48213f1a006bdab50df073affe9dc2944b28p+003Q, +0x1.dd5f3714281e57aeeaa8e6809cd6a9b9c9ef41bap+007Q,
    -0x1.cd39b5c1c842312bf36983c12ba2805bb61ad635p+003Q, +0x1.59dc6facba34e6c963f4dbe679e54c7c78eed95bp+007Q,
    +0x1.f97327e2961e5f9ba18ab400935aa9579e1f31c0p+004Q, +0x1.541f8b38706606a28ad9e3432887a3ccbf9dcd69p+008Q,
    +0x1.0f45eba5244e835e7ef5b57acefd0ef186754facp+004Q, +0x1.09275a2fd1d7e2833ea4ffcfab2709ce6d941715p+010Q,
    -0x1.b2799f143f90f78104c19fe3a6ad23e951e3856fp+001Q, +0x1.04cc76b2ea00d24477900d9aa36f9411bf98b0b1p+010Q,
    -0x1.83e643852e08cf394163d0f9d5356d4d95110dcdp+003Q, +0x1.606e554ed5b450fbcbbc70a7a3b97c9c17c69c72p+007Q,
    -0x1.874728d91b3c68cfd1c9fdf810ee8ff93feba40dp+003Q, +0x1.fbf0c2e5fbb567b82c1d2305cb2e564d27de8a69p+008Q,
    -0x1.bdcd92fbc3618d85e9f49b429dc74024116f8172p+003Q, +0x1.edd03dfc83d1ecd87b0382c2ae8b1359d96941e4p+007Q,
    -0x1.cd22853014cea7c1d5f7f24dec6f7dd2ef3fb2ebp+003Q, +0x1.5cf06ebf8a0f64a5e80ea23c29d5d8a5f3ab20edp+007Q,
    +0x1.2217b2c0a20b99d175c5fa36cbc1b40e303b985cp+005Q
  };
  static real c1015[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.2f2c514320165ccb7eeee88e4b281c5def5de0c5p+005Q, +0x1.a666524005e2e8f6e7497df41bbfbce0e2927680p+011Q,
    -0x1.b564a34af4a9f125476b6a2ea2528c3e6d3629a3p-001Q, +0x1.e392f34b5d533ae55a1989ec2174ab9c16ef4a5ap+010Q,
    -0x1.5ae6fb97e76c66536e27a1a4e07d98756ba91345p+003Q, +0x1.bfd336978098aec6c6069ebd27027fbcb8381622p+009Q,
    -0x1.c098796184cf984e85a346813f45c6c2bbf19adep+003Q, +0x1.cc498740d424d53a3b36549b3b0d0aaaeda11a2ap+008Q,
    -0x1.ce1924c8ad5348e90696df490f06b74697177130p+003Q, +0x1.090067be454c8da40bf5604efe945a53059b6d54p+008Q,
    -0x1.d14243f69d651e243392b56da028b25b4d477b79p+003Q, +0x1.885534d1f45e9fa1865d79eb49cde096bda31c7fp+007Q,
    -0x1.d1bc7a5a010fc900a3699b598851067e809590a8p+003Q, +0x1.4da081130814d6b795111c37eb823dd49e4224fbp+007Q,
    +0x1.622c4897319ebc2d549a98277966724726cfd705p+006Q,
    +0x1.3510c4aa956cd2f7b668fac103290848a464ef78p+005Q, +0x1.7868b0599e8a80edfdc798fe0dd0c054386b919ap+006Q,
    +0x1.d71052d4416dec33db05b2c07b735bb1a2de0628p+004Q, +0x1.7b111bb5b5c3841f3ba8568121037bce4e1c03d2p+009Q,
    +0x1.4b7dca845593d1628d647766990a48766d1cc261p+003Q, +0x1.68cf4dc188bb1b9d250d1a92186b18a7c3029997p+010Q,
    -0x1.f46b79f3130150b96a566ea6be6bf386f9ab464dp+002Q, +0x1.f5392bd85a3881cea4e9f4842ee31397a3f29a35p+009Q,
    -0x1.b3bf2249ab1c924ec4a252f124dfa12f43b48597p+003Q, +0x1.f3f7b359165c0e0ac6a295356bc45682acb774bep+008Q,
    -0x1.cfef9210e51d5b662594dedab3ec917e672ce4eap+003Q, +0x1.10ecd6277c977be53f8f4a4fd49f9907582c8634p+008Q,
    -0x1.d1f5c6aa90b79bd81fcbbc3eba3089c4e3af00f0p+003Q, +0x1.4edad498c3fa5d5c8f5b568207885403ac9445a7p+007Q,
    -0x1.d2189e182a438f244df5f4a83b1740afd9ca8e66p+003Q, +0x1.8d5ea20a5ea70c67de9ff1e886a407c0b9cf4874p+007Q
  };
  static real c1016[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.a43b41c045aaeec3e3e2f61965aaf313ab7fe0a5p+004Q, +0x1.627b05c37b21f79945c2db870f9662dbe87289f9p+012Q,
    -0x1.49350bb5546a72cec830573b8ead02d53c9666e3p+002Q, +0x1.f1f394a816606b898237773582bfaccf182b8dd1p+010Q,
    -0x1.7f1aba7e8ff0cd2f165b03be6d26223b98f9f420p+003Q, +0x1.c2aa4fd3f5e4b03e9a2b3e91f1202675cf93e7afp+009Q,
    -0x1.c9b65d9985be1161dbd6c7c99c996f31932443cdp+003Q, +0x1.d3f688dbd74d46b8b74ad484b96a17bed9193392p+008Q,
    -0x1.ce375130dea0f71ec1a9d47d1eb78c5fa28ca276p+003Q, +0x1.1052f9ca54a058c6d75b6eaf6b917c26e0ef619cp+008Q,
    -0x1.d085cff71b6f2353c492ed512712369e7c5b1521p+003Q, +0x1.902a088647a99a9a52bcdd1bdcafcb7a9115e363p+007Q,
    -0x1.d179db84c42469f76fd177487c07422963ba3d95p+003Q, +0x1.4f950fb4c445ee677102c7f2f9f4dbaa35bcb9c2p+007Q,
    +0x1.2e8d1cfcf16419661d329f9a301c4860a6a1fae8p+008Q,
    +0x1.397e528401d5ef092a044c509172f66fa98eda00p+007Q,
    +0x1.6380cfb78fe5c256a41e919ad8ff7972ca06638ap+005Q, +0x1.02e1a291c683d29603fdd3474dc99d2bdf2b4c62p+007Q,
    +0x1.09591c07c6393b15bd398de219dfc07af0cb443ap+005Q, +0x1.04da7d4ff0e96ccd6a2bc2e990f8ac0910ce137fp+010Q,
    +0x1.1e98051384e5421e17502ce3c07d3dbc977a2881p+003Q, +0x1.d08a49679d0b5e989e7c5e1c99817ea3b02cc743p+010Q,
    -0x1.2f764c8031e993f1ae4ad14879c7ccafa209b037p+003Q, +0x1.0526e109e6d31b7f3ef5d8ed292ca7d40d08f3e0p+010Q,
    -0x1.bfc71063299d0bf9355a7c5c2e593f8bbe16791ap+003Q, +0x1.fda3d49489ccac86ce96d7229a89f7eb26b54b6ep+008Q,
    -0x1.d044d44980cf9d1a3e3989e8602cd1f6f60ba88cp+003Q, +0x1.188f879434b445e9796d29d1ca68a681eca441bap+008Q,
    -0x1.d16e3306fc42a64615d26e2f4106e9d29449b931p+003Q, +0x1.95c0c74f32aaa1f346203dff82e1de8ec3823503p+007Q,
    -0x1.d1b64b25dc92100e7b41fb7491c95993bf89068fp+003Q, +0x1.5106a1af403ed83f87990c80ba32372f944040afp+007Q,
    +0x1.43eb92fb783dfa9d49c9b285eb368eb7361b047cp+008Q
  };
  static real c1018[] = {
    +0x1.2e05cf97d13356f796bc77595142515cba80e3d7p+002Q,
    +0x1.2f1d06f750981c8b1dc09b6f965217723c564896p+006Q, +0x1.90612a365f53e4f44d2425583c17a906b88fdb82p+010Q,
    +0x1.29bc2dbbf8d31d12d7301927c6142cd6365badb5p+004Q, +0x1.933d5eca6f8bd9cf2225ef02adf3191b9d9601a3p+011Q,
    -0x1.293f14a1e8c85d3e58de038e4000252abc7481e4p+002Q, +0x1.95874c101ad0321f0261d69134f05613d480ffdap+010Q,
    -0x1.799b358822644330cd494f0a8b7bfcfba671ed31p+003Q, +0x1.9cd7918644cf59ab0f4039be8c4d793dd8c932e5p+009Q,
    -0x1.cc7bd92aec5138f0be81c817ecbaafd31d803e3dp+003Q, +0x1.c168d639f080a4e7e8c1c9c9f060da22ec78ab33p+008Q,
    -0x1.d1f9f883ec74056c9bdba11c321a75a7f99a6e83p+003Q, +0x1.4e607be59e1e35324748203a4304329931f2dec0p+007Q,
    -0x1.d31d42e816fb070fcc69d66fdd99cecf62615875p+003Q, +0x1.8a932ce49bbdf186e0b4150b35ea3572606a69d9p+007Q,
    -0x1.d427f633c42b35f9696b7fc653d98d8d8828ed10p+003Q, +0x1.0a0a88686cabf890eb1d757dddb7fef852514596p+008Q,
    -0x1.47892c88900807c57500133a86edcb2587ce7d83p+004Q, +0x1.dbb2dd6cddb97bc2145bbc77e9b8f1276479b863p+007Q,
    +0x1.2f211ed903f9f24c29ce04aae71771964c0238aep+005Q, +0x1.60029185a9e76969edebf172d6944032aaf4633bp+008Q,
    +0x1.8d65be4ffda3c366d4ff23511898df2e37bda4f4p+004Q, +0x1.25c1e949df10b1aae85a896e44420ca8d005fc96p+010Q,
    +0x1.093739993e982c03aef38f13fc3d033e31a10d38p+002Q, +0x1.7e0eb84d76c3a92a4fa11e138b1781b49c72f31bp+010Q,
    -0x1.3661acb566adc1215658f433f9ad668ba878e2d6p+003Q, +0x1.cd21582bc6695ef6bdeb020aad216b16c44e3526p+009Q,
    -0x1.c310b7a8bf4e5874533d877cfcd1714f7d62d11dp+003Q, +0x1.e5699e5362026b9210def7b3acb62fa5132d6a86p+008Q,
    -0x1.d23e82784b5f6ce49baec309c00143e6055be0cdp+003Q, +0x1.4fa92b81f8e895497d2243dd0f14a8081f266871p+007Q,
    -0x1.d42a0f4df6659728fe530a7e11f087778efa69b7p+003Q, +0x1.8f9662fe3d0de9427e33d8d5f4a9cb39f04955f4p+007Q,
    -0x1.d67bb0551b72f0f47c4f5e8416d48f347e0f088dp+003Q, +0x1.11c892c4023d55207b1172156341676cd7ae8772p+008Q,
    -0x1.47895d84cc71ac146dc2f9d856f67386028250aep+004Q, +0x1.dbb310d3c2aca87afdebba91d87892cc4f5067dap+007Q,
    +0x1.50a811e73b93607bc16ae5cc4a8b74269c2a0c27p+005Q
  };
  static real c1104[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.7183161926025fc35e2b3025910aa3f1687d2905p+004Q, +0x1.c522efc866f45f042eef03f5cf8a8fdb0ed9ecfdp+009Q,
    -0x1.7e1920c18411d31007a97908de86ce4101b553e0p+003Q, +0x1.87bf48030bf6131576098c0c01674e508e9a7c3fp+008Q,
    +0x1.7aece3a41df7a92a7d705056ccaacb81b648df4cp+003Q, +0x1.377ee2e61a2193bab0201039951d0d882b1166c4p+008Q,
    -0x1.40bd69958603080fb1e3bbc967f0ad02a8a8dd6cp+003Q, +0x1.9a65a2c116795375a612cfd3038f277ffd840b1cp+008Q,
    +0x1.395964dc9f4c351920c747937aa7d5920f8eb982p+004Q
  };
  static real c1105[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.48d0b5d72261dee8befc973d4100ae2c1719007bp-002Q, +0x1.3c5553fa3e7ec53caa253a5e6c5ea9f67cab456fp+010Q,
    -0x1.d1a26cb664c7cb4eda621edc7b6e749157c7ade4p+003Q, +0x1.21c7bdbb6fbddaa4eb46f82d54f83e9ef6bd0cd1p+008Q,
    +0x1.aad3433657f9e38f897faa05dcdcedf508a6b4e0p+005Q,
    +0x1.56b9381356eaf59be7b7851cac256aac783ca5eep+004Q, +0x1.90f0687d54883707daadb3d7856fef1f9e263408p+006Q,
    +0x1.6a213fff79eb5f35be45ba4d99670be6d658e719p+002Q, +0x1.48dc395a01426cbee84cfca3b9df28cc94967074p+009Q,
    -0x1.c59c9d46f73ea64df855d89860d77412f37d7e52p+003Q, +0x1.3af402296195e54e5ff47d2fbea810acad028b25p+008Q
  };
  static real c1106[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.2f876f744560c570fc0c164e6f48970433e0f76cp+005Q, +0x1.b2482e5cc16fedbff68d1f2cefe7b2950d87e651p+010Q,
    -0x1.3db65ba2c68ce9f5b9d33efdfeef7f61ecbda1c2p+003Q, +0x1.a85ffb62fb68ac319f22b2ed86d227a952f1eb74p+009Q,
    -0x1.ec5bda399fa63e6cf646439a04f9569e0b8479ebp+003Q, +0x1.e3d9bb0494c3ee932a3505a016bb07b06fba7116p+007Q,
    +0x1.335e3938f8a281a102bb8f1c702485e2ddc23c06p+004Q, +0x1.93c063c3a21925cb59167042a169d3dfb7bd96b6p+008Q,
    -0x1.fd9c4ed9a1390eeec22e7a7beb06127a343655e8p+001Q, +0x1.9e4feab527b9b66d77272038a84fac757f68cc9fp+009Q,
    -0x1.eb9601c00e2731d32f1b0abcbfb5336c624bee8ap+003Q, +0x1.fd3eb42f79730588053ae7f62ede6ec60dbcd663p+007Q,
    +0x1.a6e7fe73a3ce496b51ed56a32f3aacc559008b33p+004Q
  };
  static real c1107[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.cd11ef6bcf0dbfd5fca6d4b55c375d82be401d51p+002Q, +0x1.05129c6554dc69b7807fe0933d5e7b16a975803bp+011Q,
    -0x1.a3cd0db128fe726065ec67c91a5300101ec408adp+003Q, +0x1.23ec639351cff47f281b6bd462fab0bd3b5ec95dp+009Q,
    -0x1.f5ca42c9ae1c007abcdf8dc9d469767a789dbeedp+003Q, +0x1.b77ee02b7f8244881aab729a443512540bc1c211p+007Q,
    +0x1.1509dac146ece3d99d7e4eb29bd9fe8b54cb0668p+006Q,
    +0x1.b3d0731195a857c110f8f34fe6a40242be72f8fdp+004Q, +0x1.be38cbf184250235a0c2a368a530266eab9c192ep+006Q,
    +0x1.9d0501aac12165fd520552d8aac44795d1de4c62p+003Q, +0x1.933036a277291dd0453dd54eb4bfb2fd94b0b9b0p+009Q,
    -0x1.5e14a78892dbe454be95d44b4ca59b66890c228dp+003Q, +0x1.498bd998837c66f2fddb186632fefcdff0c9a039p+009Q,
    -0x1.f6dc5a8abe284af72c39c0bc60cc03e15ce3fde7p+003Q, +0x1.c64470ecb2796da097abdc7aa8a2e57d435156a8p+007Q
  };
  static real c1108[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.8556cd4625cf6f17eec3f088bfe132c72effe3d9p+005Q, +0x1.e4b65f820adf02b4c02707fcb9251a93623d1e7ep+010Q,
    -0x1.5c3c7041e57321bcc2da67971e16184b5f616cf2p+002Q, +0x1.4c282cb850bca91281b915dd782b56bd263b0783p+010Q,
    -0x1.c17209d7913934aae9ad05e6bacaecf232fc8f9ep+003Q, +0x1.ba222dcfac0213212614348bc22bacdaf99f0ebdp+008Q,
    -0x1.f8919d6fb655dd2d792b42dd088fdcb9fab754a9p+003Q, +0x1.a012f52d6f6e987b1fcf7aa358fd0f2790ed6acep+007Q,
    +0x1.8432ab1f4c8d0c419ecff20a3b9eee5b43604dbfp+004Q, +0x1.a11c02f243ba460131a0c6d5d1adf398f7849fd4p+008Q,
    +0x1.a95c4f09d337baff02e3596745402619e7b820a0p+001Q, +0x1.06b77bfe46f2607c40e8aca34b1607fe4b8693c7p+010Q,
    -0x1.a959071f9879b9d5c78d02ccff2911075bb28d99p+003Q, +0x1.e383e93cd39185d5d66c93d4f7f7af020bd1d882p+008Q,
    -0x1.f9ac36c0dbc75b5bcb5a21906f67169e17069225p+003Q, +0x1.aa1c60d46d98b72c7a2b2b44d0c0c7d7aa998c01p+007Q,
    +0x1.ec1dfd0a329c1154c2ffa4616ef4b1229e8f2df4p+004Q
  };
  static real c1109[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.e98d888a1690dc026e48b964f9da4e7dff3cf76bp+003Q, +0x1.4036ed1d4869325b6d4dea55b49437469e720944p+011Q,
    -0x1.47da383a1508fdb17ece5a8db67c979839fd3022p+003Q, +0x1.b65c224ad05d2946b744e5d2f29124b45eb12c84p+009Q,
    -0x1.cadc824fb1bb1aeed71ebf9d57a901542c10d96bp+003Q, +0x1.62a87b55d79bc4743fd3d642a43c35d481accb69p+008Q,
    -0x1.f87119c095097c7f5a7741cd9848a80226f40ebcp+003Q, +0x1.90e89f9dc50b304598c63f0ac7a35526e3899feap+007Q,
    +0x1.2e75f7d0b8b59855bc68851ef18f273d289246c5p+006Q,
    +0x1.edb2d7017881ad2d1be6922119447de8731eedd3p+004Q, +0x1.b99c0e3972f46419795eee17bfbe196712437149p+006Q,
    +0x1.1f815e1054940b5f9111a4820226494e4bd7444ep+004Q, +0x1.9c719db98bb18cb860ab388d0638569f88904b3ep+009Q,
    -0x1.7174b950fe9bd77b1eea5c8d38b2dd8162d9c8dbp+002Q, +0x1.d3d481cd3371f962517ddfa65dd72d5508833517p+009Q,
    -0x1.c1adf8a20bdd13b4736449ca6b191a56319fb11ep+003Q, +0x1.770269bfbb4ecf3a994d2fda34cdecf428fb5dccp+008Q,
    -0x1.f926addc0218dfb06fe98e6e79e6e06338721749p+003Q, +0x1.9850a21f156f3a42387aca0361b72e133fc6017cp+007Q
  };
  static real c1110[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.cf9202f727806c6e74269e9e5a80346560fd6386p+005Q, +0x1.0cc05db7a0dc93c2dbc136d5cc94621b643f1d4cp+011Q,
    -0x1.b4e8a7a6311ebbca216bb0f2f30f4c8ca93e16b4p+000Q, +0x1.c937c10eb41b325399db8f2386f246065bb45967p+010Q,
    -0x1.9db6f6096cf711def2c3156fc9d35bd7f5878c66p+003Q, +0x1.4202405b8da9d5efc320b2c2d968887708977d81p+009Q,
    -0x1.d9d8217f01699fa368a8fae6bad3240022998835p+003Q, +0x1.26038887b81181d43fecf70696b4d710f35cb60dp+008Q,
    -0x1.f7d22c0633a5bfa83a70186d11582aae7cbb8fb6p+003Q, +0x1.839a6c283fd8a2457c4e4e942dcc6fe9f1d17cc1p+007Q,
    +0x1.c8688bfb4a18efc1207d4d43c8a32d14d6bcab1bp+004Q, +0x1.aec9b8367374675e096e8187945df4f809abbc1ep+008Q,
    +0x1.21886ffcbb07b0f8a5da5c8badbc3f6e05c14184p+003Q, +0x1.2e179729ae4b3cb668aecab44f8f86baa20013f4p+010Q,
    -0x1.647e0a74ae464a0992f9e5597e777bb214c8f927p+003Q, +0x1.6874ec701b2717c3b0a3b12df3e09b4242dc23aap+009Q,
    -0x1.d7c9b7e942335e51a9a4a9c84d9fe86ae6b0996ep+003Q, +0x1.316ead54e7814947d3a7dc7e8cab8e73158bfff4p+008Q,
    -0x1.f822e1eccc32a54506e1fde97d9413fbcecce79dp+003Q, +0x1.88e39055c88ea52f0a6f4a5b59bd695366e29099p+007Q,
    +0x1.147b5195894c07fc4571b3370e0e4b36df736350p+005Q
  };
  static real c1111[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.79ff95c80f51a8a70cc796bf19ff31d28dbaa304p+004Q, +0x1.9ae12d3a6da89c5141009c90a83c1f599352feb2p+011Q,
    -0x1.039b8a41931650688c6e6520443765f449c4b6a7p+003Q, +0x1.4432680635b8fb666e9d9bb8f3ec0bc8a994609ep+010Q,
    -0x1.c7f854e871c0e2fc25c53bcc447c7a92db61c10dp+003Q, +0x1.09353dce226116099a5e039bfa9d195bca850b23p+009Q,
    -0x1.ec74ffaf3d6b68f2a2ebbc55857a9fa8b5447badp+003Q, +0x1.0882abed0d34fbeb5f68cb9e078c62778c8e6e9cp+008Q,
    -0x1.f929bceef1a22fc63e2045a12e0d7cdc9361cf12p+003Q, +0x1.78e151b6ac45e1c4de11f535b93b71f296c36be5p+007Q,
    +0x1.564ec45cdfcd6ba6440a36127a1cdfe2b6a9a0cdp+006Q,
    +0x1.1979605ecd2d2f3973eb5100403acf57e891f5f9p+005Q, +0x1.c7daf3913db9b057a449d016ccb53ec628fff81cp+006Q,
    +0x1.74c7a1727b62e54ca90b0d414dc848c011b3b87fp+004Q, +0x1.b98c473ea1392557268377550457ded41c224bf0p+009Q,
    -0x1.0814109aa26cc58d24bb2e56131a7a4d407bc12ep-001Q, +0x1.40a9e0439e9dd4668c92829997b0700d43fb16b0p+010Q,
    -0x1.ada941f093a416a6d582a13ba85a794a5513d6d8p+003Q, +0x1.23ab01bc01b778ec08f7eaeb51cfc5a3009a4f15p+009Q,
    -0x1.ed2cc6eaa072c000bf4558b76dfee90d992e18d0p+003Q, +0x1.10e71fc27eeefb9f55b29a9931de4a5dc941b575p+008Q,
    -0x1.f97a05c573fac6f7ec9059e7a8e764502d2cd927p+003Q, +0x1.7c8a71ae8cca367b235ccccd944df0240a898cd1p+007Q
  };
  static real c1112[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.f61cb033965e654121930aa6a05f5358b2acd1a0p+005Q, +0x1.9f052d2f6881d6643cc7071c7cb019156e05f16ap+010Q,
    +0x1.a6086ed9e3aad3cb2a5e93c7f411c9741856d0a8p+002Q, +0x1.1da73449866a2f4e273b8e1bf97c248efbc5ac4ep+011Q,
    -0x1.3afac18d1a391197c90e4f25198b42e35e6f149fp+003Q, +0x1.eda1a9d93a65b27855d59426ec89b9a3218dd9dfp+009Q,
    -0x1.d050b3190729c553e0988af8bb0e36c270b128bfp+003Q, +0x1.d7eda63ac4b2c9a8aeee5657b887f28ad22d5978p+008Q,
    -0x1.f43ab5716483f3514ca5f6efac7ef4d8f79eb7e7p+003Q, +0x1.f985e55aa5c29b066d6ad778fd6f45d1fb73056dp+007Q,
    -0x1.fa830110c52bde68b0715deeb920a49b7cfc7941p+003Q, +0x1.740196fa2f37bac6352baea55ea3fe05b2e57d2fp+007Q,
    +0x1.faee4689d11582a74855b887e8bd4446ae428977p+004Q, +0x1.8af5edd0beabe54bc1fb55ea33d271f76c38ad12p+008Q,
    +0x1.e578f634dd1250ea6acacef1c2893ad79771f0b4p+003Q, +0x1.287af47c5509b2fe6f5ad1a1b7a9eecc6fb7ddb1p+010Q,
    -0x1.77c762f838cfedde97a664edaae25e99d3a8c466p+002Q, +0x1.055a3e45babb7e6f74246cd2a416f0b63bf1c827p+010Q,
    -0x1.be9af0d49db8fdf43dd7a09be431924f1670747bp+003Q, +0x1.fb14aee2c2b4c3bf5ee4fa249ceb19192acaa311p+008Q,
    -0x1.f5802826400efa4848398f2b99305cbed63fe54cp+003Q, +0x1.03d75396b02b4dc7ac5c3013f80f8e9c978c910ap+008Q,
    -0x1.fae6d83ba60b28e048a168dcd719d0d40198a4a1p+003Q, +0x1.76f9f1546a98fec433ef9a0a48e17017db9af62bp+007Q,
    +0x1.27ccdffbc84400ea65b9e2bd3984e29de299ad3ep+005Q
  };
  static real c1113[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.e31f7029f5dceb04d6dfcc31debf97759a17ee96p+004Q, +0x1.c694c3d1f9d200765d5b0746ac162961c49cb295p+010Q,
    +0x1.3521ddb5fce2032e8b16940614a839aaed5c5b85p+001Q, +0x1.35d3e7318c73e947136c63d1dd2799ad086d09e6p+010Q,
    -0x1.f0fe33dc26b45f43451d6351a80f30797883b384p+002Q, +0x1.92599a7934028a50e67aa0f029d8a5b86f8eca85p+009Q,
    -0x1.bf7e008cc53c70c6570ba086be69f3c883e9fbd0p+003Q, +0x1.c4f08ebadd0b0f86dbb0a5980b2edb10bb775ca9p+008Q,
    -0x1.f301d44e846ec2ee55343ea38c4d4292b95a3d8bp+003Q, +0x1.efa130b240e2500926b60b54679d6e73b379c60ap+007Q,
    -0x1.fa4e9e14122d82e52fac949500fcc2f9464ba8d6p+003Q, +0x1.721b760cc9fd551ade3ce4b3f792d1852a1d3ebfp+007Q,
    +0x1.061aef3b5fb058a76381ffb1034df33ebb762205p+006Q,
    +0x1.06f8dd687aadcb07f98efe60a5b28d82df550fb9p+005Q, +0x1.4693aea9a45a490124d1989fa53d62bfc7e38d71p+006Q,
    +0x1.75b271868d38d54dc53a94e64c63b97e88c64e8ep+004Q, +0x1.31aad2dfca0f13301d94e0edb816a710ede22544p+009Q,
    +0x1.b386625fc72f8adf0d68292768b64a7a1c49de94p+002Q, +0x1.e23b70d01878fb20e7295083c9c9bb33ae3b19a6p+009Q,
    -0x1.64685bd4cf1f4b695f64e8d8b09a7eda7fde35b1p+002Q, +0x1.843396ec3774a9cc67d1ca23a0c5571a72e2ed2ep+009Q,
    -0x1.aaf4edc9f5f01b8f28b6c77291bf637fce06ab32p+003Q, +0x1.de48d54d604086c0732ffe300d66f6c386fcbd79p+008Q,
    -0x1.f3fecc36bd397d610635c86f28aa8a5e2b8b1dfep+003Q, +0x1.fcdedb62df7d94a89dd9968705b5bc3014fabf1ap+007Q,
    -0x1.faa246a7e438a091810d27f5053cadcb780d69ddp+003Q, +0x1.74dc9e3e62fb83add791066997d425dfd8ca60e8p+007Q
  };
  static real c1114[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.1165486d6c93e257a21cb06899348242c1e610b6p+006Q, +0x1.d587caafc40f1efd1df34a6c66501392c83878b1p+010Q,
    +0x1.05e102bae1c3e486003c3ec379e0f32d90d7e9fdp+003Q, +0x1.4871189a4bb5333cc483053319897eaa73bfc538p+011Q,
    -0x1.2d69b435b62356e977b9d6cd5b7514954ee3e538p+003Q, +0x1.14d87c02ab5d15ee2d37bc5b159e51d54ea1d3e8p+010Q,
    -0x1.91e894d04ea8912244ff43dc1fc45a09bb552e5ep+003Q, +0x1.d849292beab0df28a6f66b07438646e630ad38a2p+007Q,
    -0x1.c2ce6e5721b5ca96030f08015f99ca9eb5a1087bp+003Q, +0x1.fa9e422e2e6061ea9f7c8a7c141a57c66961b6bap+008Q,
    -0x1.e6403467c02e38158b8bade4d9c16471e0aa57cep+003Q, +0x1.eee51f8df5f3617d3a391ec38547f16b2445a925p+007Q,
    -0x1.f83fcddf76fa6a4273cab57cd7563cede8dabcccp+003Q, +0x1.705a0bdde44fe8b783ddd37e97f7bd02db592bc9p+007Q,
    +0x1.10dbcb420c2a1d5a7116457ad7366194cf0b8856p+005Q, +0x1.9a672028196b3b337e07200feff4526661c6733ep+008Q,
    +0x1.1b49a5a6d5161f8f5fd8e695d31c9941bdf4084fp+004Q, +0x1.3c8d266c336665d0e7ddc9a9f87f994d151c4ef3p+010Q,
    -0x1.24170088409c40bee5469b81bf6d42f89db29da2p+002Q, +0x1.26c9046b316d5949f3a8e6b417175b1dad7eed93p+010Q,
    -0x1.9234e2548de8b7b582cec769dceb526392846085p+003Q, +0x1.d8710bb5da5adc1fdf01b57686e6556811b0c9e3p+007Q,
    -0x1.ad7b4889a39cb9689d706fed73f66a5fdadf9517p+003Q, +0x1.134b2ff2985cdbfee9105b6c3646d8d8e5e80c1dp+009Q,
    -0x1.e628ce112d49056874ab73dcc431e8a292da39ecp+003Q, +0x1.fe6a796421d267dc4042f9f6573c8c8e8229317ap+007Q,
    -0x1.f84a973df212c9869a6be2319486d49881e9df36p+003Q, +0x1.7308c457917dd1da80fd694eb62c7be42fb45ff5p+007Q,
    +0x1.3a997c0bf7309bf553cc9474ecd603dcbebf13e9p+005Q
  };
  static real c1115[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.39eada683cd233f7a337ac801f0607816adcc867p+005Q, +0x1.02cb49664827eed515304d506a3de0336afa2cfcp+012Q,
    -0x1.25f721d9d7648ace94f86da3bf6ecfc79b9a44a3p+001Q, +0x1.10d24b7f1237a4b75a79a43222357c87f462b312p+011Q,
    -0x1.8959d5230ef79c7c10a0041fc5ccf8c2949c827dp+003Q, +0x1.eb417b47276ad3d40f3f1184e16a349dc871f9d2p+009Q,
    -0x1.eb54b6052260b4f3037760307672260618e8cf8cp+003Q, +0x1.f0c9b960f8437de00bdc836bcd1463cb5e25c7bfp+008Q,
    -0x1.f51b306e9afe8412c1a632d09055e2b2884e03bdp+003Q, +0x1.1ad3607b231e6ab0f97bd4b6b5098b80338ff6a3p+008Q,
    -0x1.f82403c4efec239ff43eae59632d25838de91ecfp+003Q, +0x1.a24c20afdff1e08407843d09bad08c54b8a34b76p+007Q,
    -0x1.fa7b122e367f1f7a4092f0fddc05f5665fb425a3p+003Q, +0x1.64596647286d8dcf933c7b8979b99b3542ce0553p+007Q,
    +0x1.8708a3cb4f659a39606a1110c13df94becc639b6p+006Q,
    +0x1.4e049c23995ee50da2d469e98ddb5fdf07e69818p+005Q, +0x1.c88d4906be4e73ca9cd99b8ba6b70b3f1675e827p+006Q,
    +0x1.f6b074701ee6f37e734a7108b381cece164f94a8p+004Q, +0x1.ca3a7a4878e588e7cd5c1e649c0a5e278b71b45ap+009Q,
    +0x1.3d130fae1bc8c9bb45f97df01516928b3f689d45p+003Q, +0x1.a95452fc2009f33f54edce25ef7045944acb5f46p+010Q,
    -0x1.2c37be1899db0c73dc30c343bad7c4afffc802d6p+003Q, +0x1.13ef5cec3eeb10f89a93daf74911629033270e79p+010Q,
    -0x1.df800608e414b97443bf8467fbc3ca613e23ed33p+003Q, +0x1.0c83ecb052bd0841ddf5d8141a3577feb00c5709p+009Q,
    -0x1.f6e495b28f0ec0cd8e0fa25dfdd7b0e5942aaf85p+003Q, +0x1.22838e388b2fb58de384a5f56a641a5e4462a33ap+008Q,
    -0x1.f8ce3eb80b6b8d945bb9001386031f718e473550p+003Q, +0x1.a72fdbba2ceb2a91a0d1a07091f4aedbf6612fe5p+007Q,
    -0x1.fa989e486f16497317c6844957d1a2ed8925b7ccp+003Q, +0x1.658d853779967a7517bafaab7cda6877880f7e1dp+007Q
  };
  static real c1116[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.8a72e4161fbc23803fa68dc0229a9555c77ff64cp+006Q, +0x1.a1aa0ebd1d733a1c6372402c0628b357647def76p+011Q,
    +0x1.1078fe18cabb3301b705eacc0db6936fa15e2758p+004Q, +0x1.3007ed67381dd060053d96d536ba6130d16e6031p+012Q,
    -0x1.cc6fe993d7ec277a1f36275a869d9eb3859dad3ap+002Q, +0x1.f1992a1672b50f4319f4e32e0b084c091552245ep+010Q,
    -0x1.b3366df4d1b17adc273972990ca00ded91ae871dp+003Q, +0x1.d7df8dca10d70c3349d449594d4e13165de8223ap+009Q,
    -0x1.f9393ad6e00e77d28c9fb177c335fa6cc86200dcp+003Q, +0x1.f10241e5d35a9064e6b670e0a5a1ed5572f23c98p+008Q,
    -0x1.fa8d7a995936bb0ebf3ab75a1a02fb77a1563eafp+003Q, +0x1.22f8aecaf3295f9b833ecf43be090a5b8b1c01eep+008Q,
    -0x1.fb4b4411570b6a341825f6b8f161c4f7f2254851p+003Q, +0x1.abeeb47de71b3626d892e1b508ee49d604f84fffp+007Q,
    -0x1.fb7960bb27faca45a6692243be04aaed048db0acp+003Q, +0x1.66c01233ae7c953c0ed0bbb79dcae8d4e0a27586p+007Q,
    +0x1.73ab91163f962d41203195e830a2bf0768216949p+005Q, +0x1.cf3a37c1fd5587e5b78e22335f497a1ea51b2ecap+008Q,
    +0x1.e68aabb3325875aa8863f01ce618bcc5487a5a0ap+004Q, +0x1.8fd672e2c82256a94486151e842265048a082e61p+010Q,
    +0x1.008fc1e37fa5953337f042b1b3497b89fe197329p+002Q, +0x1.feda3e38f9b016c4895a17ad21678709941b9cdcp+010Q,
    -0x1.7175ac0dd2973e3d206b95d71bd3611c846f1de2p+003Q, +0x1.0d0205f6f974b12d2febb93f43b838f62e211bc5p+010Q,
    -0x1.f0fe59be2d857637c2657ff2a998d5f463833a75p+003Q, +0x1.0c3d9aa78529ada85fa54c61f5a50ca77f2dc486p+009Q,
    -0x1.fbb7178f0dad7c7fa9169c6038450b9c5cfe14edp+003Q, +0x1.6823d25f7fb1668eb2b5ced235ee855ccf4b3bd5p+007Q,
    -0x1.fc36cbf3a2ab15a7d77fcce7c5e450d7c04931f2p+003Q, +0x1.b14f6970c1c2a315682d34607421a311f1910fa6p+007Q,
    -0x1.fca2b24d62454d808b95cd460be9431c0e1b2c7ep+003Q, +0x1.2ada1fe8370674f0372e0b3a2333f051d7534af7p+008Q,
    +0x1.9d1229263e484f7c119011c3ab52560ffd457079p+005Q
  };
  static real c1117[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.ff7d5ff261080e818c1653bf0b86696a829dc40ap+006Q, +0x1.2f1eb762858801ee9b27716d65b5d52c4b77dbd5p+012Q,
    +0x1.3e111dd61de4b55407b18f045ae350802fc6f480p+004Q, +0x1.6a167a148afb04da0bcb387aad84292da2dab889p+012Q,
    -0x1.bdb5c9f7876919ff74fef69edd77d8d3819c8a44p+002Q, +0x1.053b4cfe22007a004255d2518d633aa3d8ec2dcfp+011Q,
    -0x1.b09228bd62b4ccc26bc3227804d402bed6946f34p+003Q, +0x1.dea5d85aaeaa22a36b1cf000d7e47fcc8b8aebf0p+009Q,
    -0x1.f7e033299d8223280fda0e4a0dde298159fa1381p+003Q, +0x1.f2594d5c0d1c48f4ce69dfbdcf4dff5819389cccp+008Q,
    -0x1.f9d2120da011275d2de6f876fc78d7e2e623f125p+003Q, +0x1.229611ba490612c8fc19613be8eb1534f27d4be7p+008Q,
    -0x1.fafa0874d80423ce38e399dff2c9aa6b7a9f5d25p+003Q, +0x1.ab7e557b20d1cc08879ea90536fba87a97797271p+007Q,
    -0x1.fb67650bc1263931c35174ab36dfd16462340373p+003Q, +0x1.66a7a5e319b1156e5121bcc96847becc5eef3b59p+007Q,
    +0x1.0185d8d9ed1932c78303d39c4897e59db752afe1p+001Q,
    +0x1.8a8566b2caf2c3b9c692c76d35d8ede2785574f1p+005Q, +0x1.85a9dec9cb17d7668209740d1b108f3ab74fd814p+007Q,
    +0x1.10b87c2a0e2b65370a7d4ace265e7b8a2b22959ap+005Q, +0x1.5da67a1630dc1a310c6868b747d6c3efd2d1ef2bp+010Q,
    +0x1.7f2b06f594a1e880d26c695040e48453e60d74c9p+002Q, +0x1.07e1a9c235cbb371675ccc82b5aef5546be73385p+011Q,
    -0x1.6aaf63742cae119d49671c21eefb89e6bec46277p+003Q, +0x1.126a09aa18f89cf26ddeb9ab5853b6ce556fa75ep+010Q,
    -0x1.ef4b157b05964bc8ac2499cb28de262ae343c88dp+003Q, +0x1.0d389911d74f75da39313925d1263a87b0cc3934p+009Q,
    -0x1.fba2e746ddb9568b9c2241c93425c4ca96c931c4p+003Q, +0x1.6809de9fc51206edc1503b802808f0c504ba7c7bp+007Q,
    -0x1.fbdbc2fff5e7d9a6106adf2d2e9285278ffad502p+003Q, +0x1.2a78ebabd4ed9205a2b9d75f6f5ed1f6a87f5d35p+008Q,
    -0x1.fbde6a41798d7d378f58e4d3a41e8e37d1ee2c72p+003Q, +0x1.b0dad725e0a10e8baccd2a9688117122d8c90d13p+007Q,
    +0x1.8bfcb33481b694117955809a1d86825bd4af7e55p+006Q,
    +0x1.0185d8d9ed188046b44d9fc534b47054608c1a54p+001Q
  };
  static real c1118[] = {
    +0x1.465875c43a2b22f61c2f63b6cf2bc38a3247856bp+002Q,
    +0x1.4f297f174ac10005badd3327425f4775d50e87ccp+006Q, +0x1.1091b39dbd921608f0c6b6fda0e68a0f5fc5e398p+011Q,
    +0x1.1798d1c0727a4c7dccb7f84d22b1796552e44456p+004Q, +0x1.e6afc5b8ce857059ae4d3389e509c32a06c8ef00p+011Q,
    -0x1.9dbd348e10ad8bdf0d7d9d1b387ee82c7a55d795p+002Q, +0x1.c7e4a719fd9206de8a001eada8b9be1a7ad4e9f9p+010Q,
    -0x1.ad5f7dc05860a34a352088fa748ea4e7abfe5497p+003Q, +0x1.c4cf96475e9313c716b4718a999e335d5594d0f0p+009Q,
    -0x1.fa754c625973adcac5fe1c333be1a37468bcd586p+003Q, +0x1.e7762c00c44b0e62fba212880fd4f105a926485fp+008Q,
    -0x1.fbecdf999fee4e3e6f4179ec5d1f668c4c37de7dp+003Q, +0x1.661f49efe8019ec9b02e987f3331119a4801d39ap+007Q,
    -0x1.fd52cb51c3147d358011c36569ada81c0fabc71cp+003Q, +0x1.a9515a5132be182901ac27921234e5e88e8ebaecp+007Q,
    -0x1.fe4cf0b1199f20b3ecfa9554672bac5cb7484ff6p+003Q, +0x1.2030d9d175bd4f5b2d46139709a3ccf83f352d52p+008Q,
    -0x1.6e31a2494bee595bc7e48bd742b19d5733772e58p+004Q, +0x1.3677a6e70f25f1a7931783e8896fbccc04323c92p+007Q,
    +0x1.49214359d150c6ac91743c4b3b0fc90c3a1c7aacp+005Q, +0x1.b348b0fe51b3badc8659cb7a60fa442e9b57a5bbp+008Q,
    +0x1.a44a2afd503d92878143ea5868f356be8723afbfp+004Q, +0x1.694ec123ec93697471babed8bbfb8b11bb4dffd0p+010Q,
    +0x1.6512a0c6a3134ac17af9370fbeec8f446c1d3931p+001Q, +0x1.c0a14a3fc5ea3ca44bef55ea6659b16b8fe29332p+010Q,
    -0x1.6e6a04831d9513f14730e94cb316c8e37dd16861p+003Q, +0x1.fb24c86ebb383cc34b352e6a0bd2dd2e9cadb91fp+009Q,
    -0x1.f23a194abfe507efb2e751352e6fb49de87146f6p+003Q, +0x1.06157b6201de246f113dd491e6a839c10171b012p+009Q,
    -0x1.fc33281102f0c1850fcf88edbf5489f72ff0ef15p+003Q, +0x1.676d9dfa2e1a87c9730b73c4d116e6f5e558da1cp+007Q,
    -0x1.fe5a1639fd4b181060be5af0016a48dcf22f52f6p+003Q, +0x1.ae700149228bc3cd04259db99d6a7e0bcc2af6efp+007Q,
    -0x1.003e18c4d8c2f6c7d9607f675eb1bcb9c8420b53p+004Q, +0x1.27de6304fdb286f0e79643ca4b9fbce26ff0c871p+008Q,
    -0x1.6e31a243eba1088bef44223a1157acb9b1865bf6p+004Q, +0x1.3677a75eb459c41b3bd4c7c23d0a9f6eb319d039p+007Q,
    +0x1.6f1478d9d9cdd75787723751e44e12401d2ca1cdp+005Q
  };
  static real c1204[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.8da98f62f8beff1967d455b9d0ca110ef834c039p+004Q, +0x1.122072701784c72570ec64f21b66501604dedd9fp+010Q,
    -0x1.a848fd85ea06c6060a0b5fa789d064e4b23fd15cp+003Q, +0x1.b94cfd777b0b45a5910907b72f65a562d9c8c416p+008Q,
    +0x1.96336ea96d7d53cacdd443c73b88ba62471634adp+003Q, +0x1.6fdac7ee234bd38dcfb4aa6f3fe741844a29c9a7p+008Q,
    -0x1.6738f885d40d96116af4cf8dbb71449a167ac06fp+003Q, +0x1.d2cd27270bd0bf450a9087e04153ab12e210df7cp+008Q,
    +0x1.52c7fd07f32632c54e42f64ae997cc8fc5e0265dp+004Q
  };
  static real c1205[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    -0x1.047efd1f97fc70a54ba26ca8dedadbb6505f6567p-001Q, +0x1.745ef07c175f87a1e8402d24c916921a46efba09p+010Q,
    -0x1.fe84d27fad6aeee5eeb04d8a9625c2ff295ea61fp+003Q, +0x1.3db74f861484650ba2bffd572e017ac9b0cc5b18p+008Q,
    +0x1.d59cdb28e6e20b8c0f666fc2e51da41f35153517p+005Q,
    +0x1.72b0879f3193f4ceb71f3203b87507ebbd7ae1cap+004Q, +0x1.dcc917ddf240aef859d81c94d03dec2298e83b38p+006Q,
    +0x1.7270e0ccb28937a8531296d4e63fa338af445166p+002Q, +0x1.858748f9cc8045185083936bb6fe19d040610d5bp+009Q,
    -0x1.f37439b910746bf7d0e02588ebf684d13e803309p+003Q, +0x1.59b59f310ed5b72b653511c566fbf0dc5fdffcf7p+008Q
  };
  static real c1206[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.48484dd7e0237ee3d7248001c170a666a4273671p+005Q, +0x1.10d1fdfbacbb9216739a0051895e6dd514191e6cp+011Q,
    -0x1.712f3030a0aa0603e17967192e630e22f2200f72p+003Q, +0x1.e20b20f7b6672f3c180fd171e8a96052f70d2cf2p+009Q,
    -0x1.0c270c1cc22f422df518cfe9d1acd77840cb798cp+004Q, +0x1.0579fce12466ec81ca2d9852a9ec1eb77280000bp+008Q,
    +0x1.4b4a80bccf464c7a1f79b22466ccee6d6a468887p+004Q, +0x1.e3486e7e10cb7c7765997252910070883af15997p+008Q,
    -0x1.45b0bd76e3824e15ef52439163fa4d449bc6393ep+002Q, +0x1.e4295810f92c0039bc62214e7a312939c2b34c24p+009Q,
    -0x1.0c1463d341eee5da0da69ced27d1ec9f656fe9f3p+004Q, +0x1.12bbffa7ded2ba5bb23e32bada011365056bbeadp+008Q,
    +0x1.cac865c937b6834c506f0f2cb9f884ac196da237p+004Q
  };
  static real c1207[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.8e00891e4689bb523bd3475b28417c9443cfbbdap+002Q, +0x1.39c95d7f20a84d2e49521946cf8aa7607e2a2cbfp+011Q,
    -0x1.d93dce22f82b739e7669d663cb83328e4d227626p+003Q, +0x1.438efdf86b836f16203e310a854e6154c2e700cap+009Q,
    -0x1.1081c033fb3bcdd8a0f9617455853c073bb6a2b6p+004Q, +0x1.d79c12d0b47505ad52f73372563e115be8b49ab4p+007Q,
    +0x1.351bf856c92b2d732fe40f8585b49d2de54bd3a1p+006Q,
    +0x1.d959277d3ea914ed4533ef2a39a48b4c86879469p+004Q, +0x1.0cd39f871e6ea8f26c2822e470c671a3ffc80c4ep+007Q,
    +0x1.b4a9bc1cf1c3e155fd8a56f7df3b597c4d7f477cp+003Q, +0x1.e5cd7ea94479f7c9744208e6a602b39231acd593p+009Q,
    -0x1.950c5b62a7bbd39a4fc36b8650639fd03f8b2b80p+003Q, +0x1.721b50c64d033fa40bb5e447b57683384e7a9e05p+009Q,
    -0x1.11344334f4767d8f13c6314b3de7e160b814f435p+004Q, +0x1.e68be5145bf7be98ecefe9114b8113b08291befdp+007Q
  };
  static real c1208[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.aaae8c25d2ad5f3d285fa6ac12f28f03834f72f0p+005Q, +0x1.3fe2a0cfd05798d54c99a3752a15cad5af47675ap+011Q,
    -0x1.d2ea5fc2b4b6ebec3ebcb1748923ad142c3c2fa4p+002Q, +0x1.7fda3a88a86ecec369660fb22ca1d404417af0f9p+010Q,
    -0x1.f516f12956d98d0d431badc20d7e71df93f6271ep+003Q, +0x1.e374e642d11c05022c4a5eb0e59a7e6cd4843f3fp+008Q,
    -0x1.11b8c909d720b497ff935bd84f37e7a09fefffe3p+004Q, +0x1.bccb45cbe79e8c596d7bedec1cb1c66f8e440c82p+007Q,
    +0x1.a584bf1a91d6e64d88bfabf3385a6e4a156dfec0p+004Q, +0x1.fbc508c8f96a57401ca1cfcc6f99133e36677473p+008Q,
    +0x1.5e017ee194cbcda516ec34e0d9af81374faf6191p+001Q, +0x1.3c762280a182ec71bbbe5162953e0aa1d83cc6e6p+010Q,
    -0x1.df65322aaedf3ab930751fb5a5836b32ea2a7077p+003Q, +0x1.094838d78700bdc9b5968fcea5f88f48a2b6cdf8p+009Q,
    -0x1.12610e92457965d4d21ac1b7a6fcd26d3b9c86b6p+004Q, +0x1.c6bf6340180cf57291a57c9b41b2b999ead9c86cp+007Q,
    +0x1.0c89206310a787b8d4699ca0fcc8fe569f1b9046p+005Q
  };
  static real c1209[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.d7da3c98c004837f27914437f194dd2fe06f04a7p+003Q, +0x1.8d097b0db8c08b52e37c0bc845e232c35b537c05p+011Q,
    -0x1.8205a2241c0e8e3b1520f0e694522a5d4a070b7ap+003Q, +0x1.f04e471ceb0ccfc003e89c9e68d002972e4181f0p+009Q,
    -0x1.fc50731ba677bd10e4a099e7a8422205939c07bbp+003Q, +0x1.829ba69d561c3235400d27647fb2bd0517d427acp+008Q,
    -0x1.1192b5419eb6335463fb45b52ebab19c5b6b0f6ep+004Q, +0x1.abe7481c9119048a285f58ed1c92e9d2e5e25dfdp+007Q,
    +0x1.557a067709916208eaab77959b179f1b683dbc74p+006Q,
    +0x1.0d88adec3f051994ef49d4b7d45349c404460cd1p+005Q, +0x1.0d1837a9f521a8959a28ec6ef4caf6f8181d997ap+007Q,
    +0x1.34b5e5dc54fde72ac8ab5813eb4e7bd9b3a85693p+004Q, +0x1.f7b3c655716174123be91543ad7cc38fd09b6933p+009Q,
    -0x1.d85137eba794587c1d29328c68178c0d3636cee4p+002Q, +0x1.107844babc90e13e6f358f9b32c8d4d9aa3613b9p+010Q,
    -0x1.f45c6841c47561481d852b8c738f735db2809a48p+003Q, +0x1.9942cd20349c1f80fa0a4feeec5fb5dc2186a25fp+008Q,
    -0x1.12052b4a512d4a91932c0993353cdb1f42c71761p+004Q, +0x1.b330164199f6bceb3d1c52ff77ac1d627c5c218dp+007Q
  };
  static real c1210[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.fcef8508f36f74c2a1f14a43e5fbab9efb91c387p+005Q, +0x1.62776f3a16b7b0b5bab5f72466ddaf55ebebb349p+011Q,
    -0x1.b873c128de9377f102d16562571358ca48746831p+001Q, +0x1.09f1bd1f2b9c5fd0e337a90e03ebb2b1aec34a6ap+011Q,
    -0x1.d1f06fb56436d3d58c68e8a9318b5403168c1823p+003Q, +0x1.6599c2f3107745097aafefd3f8f42da12412b2fap+009Q,
    -0x1.03b5a662d49698add423f52e312c86f1e67dbd04p+004Q, +0x1.40a0b176194fe6d08a5c26aa09eb3aacfb745693p+008Q,
    -0x1.112576625f2424e6b79d0d01c541a7499842afaap+004Q, +0x1.9de0487664e02b89dc6f9aee91621eb9b91b903dp+007Q,
    +0x1.ef733a3b8fb8cf1adda552ab6e83bdfe2d8abe22p+004Q, +0x1.05cc4535af8555ec6ecdb2c262ae3302b91ccbaep+009Q,
    +0x1.222ed8793bca4d628e1dfa9d73442bf9193ffd30p+003Q, +0x1.6d003c7d9a72c2a1911517aba40dc99ec00370afp+010Q,
    -0x1.9ab30ce0afd66eb92c9664a06a1fa504171026fcp+003Q, +0x1.93401041664a86ff3f2a283014e2eccc2db239bep+009Q,
    -0x1.02d8ace36b152e55eb128d8937a8a295a534d403p+004Q, +0x1.4ce4d098ec22ba317f5feaad0a1ae803c14ee56ep+008Q,
    -0x1.1163380aeed8f5c9b12f4877cb793f7764976d7bp+004Q, +0x1.a3253c15ab313417859cf0a9b6b9bccceb41442ap+007Q,
    +0x1.2d642b292c0114e0d52e390a2ae2b70b5b610f4bp+005Q
  };
  static real c1211[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.76f1b9cfe065230d8f4e5dd9eb2c13beaaea9656p+004Q, +0x1.fe6496743b10a38ccd58ec2b10e59c7c844ccae2p+011Q,
    -0x1.3f1bdab476f929ed7b61f4791e3ccb1930517dabp+003Q, +0x1.6d2085ef8d5d3b9d8387547e0e5913ae9332bbe4p+010Q,
    -0x1.f98fa5d235428e17981ded5b95a06be32dc45c32p+003Q, +0x1.214a53c49a0209d7e466518ace34ab69c873e91bp+009Q,
    -0x1.0bc08a921b8259a8ee2b8f9857b1a8cc0f6d7232p+004Q, +0x1.1da0b4970b0565f04cee360f0fea8e24da11b938p+008Q,
    -0x1.1186afec48a70a772c2e4f20dce87a060d8e7505p+004Q, +0x1.925ee2ddb39badcefd0ed38e26867140345afcd2p+007Q,
    +0x1.80fec79d6f4c0f2f992f4f151c6579d4f3f68897p+006Q,
    +0x1.3223f6df8b9100da8adbc8db5468df4239b59570p+005Q, +0x1.155a5842d9234cd6af799df2ce567ac91b1d8d80p+007Q,
    +0x1.8f6ba4770bf4e85b89dc20655993baa91855767dp+004Q, +0x1.0cbe83368da88a23324e4797d4fd6a73d3bff8a7p+010Q,
    -0x1.e4bb1a0a2e2b47b406ec4ba5ed62c6e30d6ff944p+000Q, +0x1.77d0375c873d8ecec167564351499f5c05686bffp+010Q,
    -0x1.e1a9d3bd656dda20fa6998dca399e6d8965c78e1p+003Q, +0x1.3e37296dfffbbe23b729879b25b2579039fc637dp+009Q,
    -0x1.0c2c74de55ec1858a6cfff8e3de90cd92a9391b8p+004Q, +0x1.262b91981d2e1f6bab456488e48b378b20252495p+008Q,
    -0x1.11b80a99b04bd2b927ca65a8557540d2422e0a80p+004Q, +0x1.96112b12705e48e0ad0df8d0a8fa32cc2b57e664p+007Q
  };
  static real c1212[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.1863dde8e7cf41aabed148f1d4e02c2e811be0cdp+006Q, +0x1.27ebc93feeedf37a3eb121e035a3d3bec59f1b65p+011Q,
    +0x1.17e5c3a5ba8bf6dfd1a3113567af6ff1d8477e86p+002Q, +0x1.55d27515fb7e4edc59b1dc800dd1e93e27803883p+011Q,
    -0x1.7b4e88b156e82ab0e506436b0079e68c62fdf320p+003Q, +0x1.1094315f250af0ae4f8cfa9aca59bd78f684dd47p+010Q,
    -0x1.0105addecd6e3ce37d7c38885e1fe679e2c4e487p+004Q, +0x1.fb8122d44f8e11d487966c08e854bbe68b066127p+008Q,
    -0x1.0fb5ad45584850c05ed72e0c5fe9f96713a618c0p+004Q, +0x1.0e9921c8702d3a1708847390dd2d0b7a4e8fc6bep+008Q,
    -0x1.121e67e3a1f922e6e0e51fb8487dd3bb040ecd91p+004Q, +0x1.8c657f1d55f70dd93d30ede43a7dd21e73c54407p+007Q,
    +0x1.14ee407ed0a8f179d22ac65dd44ac516347a08efp+005Q, +0x1.ecf351ad56ffce18b0ed9778e85df289f3f2b514p+008Q,
    +0x1.f555a9dce1d204b658efac921cd40114e8bfcad3p+003Q, +0x1.703cf014a0912e5fbea4a1b13da9291a9e227872p+010Q,
    -0x1.fb114f13deb1a0ab0b6621819e0652789ad5af17p+002Q, +0x1.294b18cdf4734e525cac91c595cfc2ad7e114831p+010Q,
    -0x1.f2e37b340dd4fd216b8f4e1984ddb89207fbed0bp+003Q, +0x1.104cd5bd42873f6cb427db87f32e4c3047326489p+009Q,
    -0x1.10693869f8f26c0da0d69ebb9b7d69ca89686f73p+004Q, +0x1.15950f10378b68b2ff099e01ccb74b2f126c94b8p+008Q,
    -0x1.12544726bce5338a5d2e3a9ad0a4e2d39e9bd64fp+004Q, +0x1.8f54916904a57a37e18c83a50386ab521b791faep+007Q,
    +0x1.44d04525ff7f3bad5b8d752d2eb0db32201544f7p+005Q
  };
  static real c1213[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.061ade171441c1ef92a15cbaf90f77147b67a1edp+005Q, +0x1.5b44cd7fd4cab09565ab2e6d89948d5c096930a5p+011Q,
    -0x1.30924038e6e5aeec82159095f85a53ba6959fd02p+000Q, +0x1.92a99f2dd1204f8ffdcf4e3d8bcd32dd0c42513ap+010Q,
    -0x1.5420bec0b2db92df6209967aa17819cf650c6ea3p+003Q, +0x1.a64091506fdf0d4d6319842e7548e21c47bf73abp+009Q,
    -0x1.f02f6510429935cd2940466d5f5a5ad8a98e3ca5p+003Q, +0x1.db5c04f6d39bc5b505c0856dca0de6e715b9cf0bp+008Q,
    -0x1.0f43c5ec45c2f950ea610f3c588dde167d72866bp+004Q, +0x1.078d2d74da3ba85e046bffdc464258fd2b5bc946p+008Q,
    -0x1.120afad82d6ae5e22ce51df4fc100f450bcfe4cbp+004Q, +0x1.89c10d556535e9f197eaf8cd43b01d6db58046edp+007Q,
    +0x1.3eb04c2980905a75402e3c4016c843f4b53aa954p+006Q,
    +0x1.2af6863eadd8c33dc461512b0833bf7fbdb23200p+005Q, +0x1.b418f0e993d6b05c4fdeaca045a77320e4baa41ap+006Q,
    +0x1.a49ebdb5be97a873a17d0910952a78396432124dp+004Q, +0x1.9f31257a0ca15ead4a8b554b8c5713d71d144077p+009Q,
    +0x1.6f9260d953e65a188c398b42a76c1cb7ce870573p+002Q, +0x1.47619436b6c0b1291e23aea855d5a06cc970e953p+010Q,
    -0x1.14541b2a9b38e5e22ce0fe467dbf7020f39ee347p+003Q, +0x1.b0691ff39e2d0c600d448ca6005e3540d7fc0f21p+009Q,
    -0x1.df8ee36ac6744f22195d77c745724eb48f15126ep+003Q, +0x1.f397ca0bca701a1f9c74ebff23ffb10283418161p+008Q,
    -0x1.0fd3ca5955edab5c2fac17161bc42f89d72bd420p+004Q, +0x1.0de46c749aa80ae96c4377fb1c600b3d76a5a732p+008Q,
    -0x1.123891fef8a1891c842d6f76bdf783bbb46a3d14p+004Q, +0x1.8c67df53a2c19d35bfa166e4bae7de7316940984p+007Q
  };
  static real c1214[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.29973923684801dac1f3b07d0fe4df5482c1201ep+006Q, +0x1.28fcabb5350e77f50ed6d93f53acc00a10b84429p+011Q,
    +0x1.d8536b5661231cd7d1c5d0c72d7d84894222c67fp+002Q, +0x1.7d656b97026c7cbc50032510cc2846275b6c34c7p+011Q,
    -0x1.55f316490546cd41525061c941dc6bf90e30ec74p+003Q, +0x1.34896b1ca1c0f23fedbc99b8495c665cc48c7b55p+010Q,
    -0x1.b07559a2c2381c523a52eb10ce94c8b6cb9cb4e4p+003Q, +0x1.330bc83c6b79cabf00a330d8f0f309cea4a9a7b7p+008Q,
    -0x1.e5ce891e80516e93f3b97039f2eb8bd37e0c4e39p+003Q, +0x1.133684395a0b9e458e53867007ebc26717f55715p+009Q,
    -0x1.0a061e39c88da4f402535c560b599804d57522a6p+004Q, +0x1.025f9f124606a2dfe9eb3e003316e726b6a44931p+008Q,
    -0x1.114016bf6b30eac11a922915fe504eecebf06288p+004Q, +0x1.87633439c02cb22fb5556daca939350042780f97p+007Q,
    +0x1.265015960417e80c4b1918407d315159a9860abep+005Q, +0x1.eb08918adbbab706a7822cc00504dc937e79e319p+008Q,
    +0x1.28b7864543d1ac14ab965d8b213ab7e8769c265cp+004Q, +0x1.77c589a8f22a552eab5c1161a3b6d775475fdfcap+010Q,
    -0x1.6edc00a57ac5b1fc31e0a66b8214aa5fa2ab8fc2p+002Q, +0x1.4ca920a8e56a822c3413b8f7aca74dc7ab2db0d7p+010Q,
    -0x1.aff84ef84df49a13b4f4380a589a5e58d7b33788p+003Q, +0x1.3400dda1d4ea68cdce068c99d71d4d700361f637p+008Q,
    -0x1.d10968117b348cb0df92f2b59f037e95594eb065p+003Q, +0x1.2aa7a4a8d7988a09fb566139cd70aaedd9186affp+009Q,
    -0x1.09ecc818ca646b46f3d70f6fb1d618feed3ac690p+004Q, +0x1.08d1137bfad42a3cca60db9367df69073c0f8b50p+008Q,
    -0x1.1151fc277fe2308dde6d227044206e7eed1e2aedp+004Q, +0x1.89e00983ea16df17eaf0915d7ec360e96a00d81ep+007Q,
    +0x1.548b2557e5dc8e89fc26445adf3d9fc15c403871p+005Q
  };
  static real c1215[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.430d5409436b1417d7562bd8efaa0a83f3ca95a0p+005Q, +0x1.3ca601f042fd098fe46d9f1be6d0c2158933322ap+012Q,
    -0x1.f571ec9932a04cec8db474cc2cc6c4710336e8bfp+001Q, +0x1.324b09387ed94277f03ff7cf0beb5ad4e90bb93bp+011Q,
    -0x1.b9e1ff6680424b5aecafe4dafdf8407a0239b2bbp+003Q, +0x1.0c2f11f9ee665e5abc9420a1eed475e9347869a4p+010Q,
    -0x1.0b346657e134d02842c9ba72a56ec811f9e7d6eap+004Q, +0x1.0b465985e9c02125d611688fd02258f754e0e3dep+009Q,
    -0x1.0da47951d54dbf24191f50c5470d0d1af3a9e134p+004Q, +0x1.2e08383efe3e4cb1914c6a111186ba9071f1f92cp+008Q,
    -0x1.0f1a2fb8e6ce4c614c7cbffa548be9d8caa1e969p+004Q, +0x1.bf858e5d3fa4e633381fc8552794d96e06cefb50p+007Q,
    -0x1.116b7f12dea06ed4f3e91d9a09b5c60dd9c419c2p+004Q, +0x1.7c569d63c7c748bf28d36a521d93818835601a67p+007Q,
    +0x1.b02f97e0a7682d642497d369024d6a7004e5fbbap+006Q,
    +0x1.6831fed93f9d6ee80353bbb913e496868e20cd01p+005Q, +0x1.1280a649f8a212c5bd91663f02ffc3023c1539fap+007Q,
    +0x1.0bef6e1e4434d089aba0178feed51d11f4a473cep+005Q, +0x1.12f2ce4825d16f16886728a12e2851beec15617ep+010Q,
    +0x1.2bb89ebc08ef119657bbc8340ddf39566027dcf6p+003Q, +0x1.f2e1187d2e3795eb92563087615afa664d80b50ap+010Q,
    -0x1.60552f7e22be8d572d3c622a5a1394076ef6da13p+003Q, +0x1.2e8db33e0d6ad0c7b35bec41012d2ed806a4e6ebp+010Q,
    -0x1.05cc038057de812b73af76f46d1449d4c35a4e78p+004Q, +0x1.1fce1138771628f73ec1df7318839a672f478015p+009Q,
    -0x1.0e84e6ee70feb5cda93366bac87b0621c3e90855p+004Q, +0x1.35837ea2edd63c9d3fd5978c6bbfd5d6e6048392p+008Q,
    -0x1.0f5acff0434edec029db72aa0ddfbcfd3b841384p+004Q, +0x1.c461add88ca72480eeffc0550c9f33aabe4b4319p+007Q,
    -0x1.1170a22138c145f66327e530de57fe4c214cf206p+004Q, +0x1.7da2cdf5f3596f20056f497eda2fba70b108d294p+007Q
  };
  static real c1216[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.7b2597029028060b6860db64a830a8d89b17a3fap+006Q, +0x1.897a5ff393b18824e0dba12387e6041dd29f690cp+011Q,
    +0x1.fd64505ee652f3a110619822f5cb4126792a3ca9p+003Q, +0x1.2ce9d925dd341f929f637a2d022d991ed1188263p+012Q,
    -0x1.0eda7f3a39adea2156ddc734bc8866470e7d871bp+003Q, +0x1.01f877f8a3b9a4e878833e506cd6779aaed9d2d9p+011Q,
    -0x1.e17b1f2f6854528d69d93c01d9686cb477009ad3p+003Q, +0x1.f02fa1427b05feb5b1674b07baa8b3b8d2af6039p+009Q,
    -0x1.127ec4de97613626d5df602a150fdfb3be69a689p+004Q, +0x1.7d8b2d9cdf60573eaab68249ab0614724f610d2bp+007Q,
    -0x1.12be24fade44e2ae733aacb1d648bf247294fbdbp+004Q, +0x1.c6e3184381dcd3821b934605a2fb38af2875cecdp+007Q,
    -0x1.13062f8bad2f03085ab843a6bf7bea885ca904cdp+004Q, +0x1.34d2542e07ebb222d99434a26d3b6dd069cc4cbep+008Q,
    -0x1.13699cd4c44b669db2469fb19ae2d6bc4f067364p+004Q, +0x1.06c5ea5d9a05c2b2f610165dead1e53dbe115a6ep+009Q,
    +0x1.6b241a82d1c107a548e140ba3033edc233421982p+005Q, +0x1.0dc8c7ba8c6973141ddb2552daaf04ab21eb7d2ap+009Q,
    +0x1.c7370efa23f74dc7fc37b8944ef82b44f5b8eea3p+004Q, +0x1.c01350de8936dbe719ef45284eb93c1c2f4aca82p+010Q,
    +0x1.8188e286a72648ff606c88732218c48d7d10ae72p+000Q, +0x1.0a627c680f2031c34a4fe205c1e74639288e350fp+011Q,
    -0x1.a6222b5dbc12d80fbf9f4daeb8e37f3149629a38p+003Q, +0x1.173a03c7568fd62f6070c1c428e3446eeb9e1f56p+010Q,
    -0x1.0fcbbbfaa97461f6b6643a020e506e02af97dde8p+004Q, +0x1.19a4af01f611cf0326db425f7c0c1375052a8ee7p+009Q,
    -0x1.129d9bf250a86af2eccd1f73e322e29784b7b5d3p+004Q, +0x1.7ee1216abd3b290945de19089029f10175bd39fbp+007Q,
    -0x1.13332f923f44d3c4d03e5f149c2d37b85048ac68p+004Q, +0x1.cc0e59371ea05d766b72fbecb205ebdc3bd81ed5p+007Q,
    -0x1.140f0ca4dede7e812a55a6e9d42e86077911e776p+004Q, +0x1.3c60b813d57a388872406035dd0ac7ef7a307982p+008Q,
    +0x1.95f1ff6b829516e962965aec90ad77cad3fcc099p+005Q
  };
  static real c1217[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.f21d1fbfeac9e8a974a67c90c79f1e5331fed050p+006Q, +0x1.318ad2a56236fda5d89b6f5d78b317396a3725bcp+012Q,
    +0x1.293910f334d24a43bb3d4350766972a4d3324569p+004Q, +0x1.71f250565a2d34feea233b1146e8b2efda70e192p+012Q,
    -0x1.08c0e9177c1cdc108c38c14b91f23db7e64844c8p+003Q, +0x1.1208e0f529d27d64ce43490857e651a1bd4f3e5fp+011Q,
    -0x1.dec4f7d047be7feed4a385a29ac5b4ca66237fe3p+003Q, +0x1.f962ddf24188e77e2d8f9fc063baf760721cb7f5p+009Q,
    -0x1.12727d24411f8635f9846d25df19a5488621e81dp+004Q, +0x1.7d6c7e84cd808ffa1d0e43680213b6aca881bf27p+007Q,
    -0x1.1286eae174880d841218cb825e7dc3423f83bd7cp+004Q, +0x1.c657ecc2ed47cb16813954594d593be8bc235544p+007Q,
    -0x1.1288c95d909f20998423003eff62e47095f3531ap+004Q, +0x1.345fd6193767a6977989b4a08d16bdf3db6293fep+008Q,
    -0x1.12956865177c71e7d1ea525b0f52b76383364166p+004Q, +0x1.07c27dabafbe73f553125004850135b0e07181b8p+009Q,
    +0x1.bf62cc31575ed4ef69ffdcaa650c427550c23b0bp+003Q,
    +0x1.984a8369a8d6467b744c5f65f5fe61614de45736p+005Q, +0x1.ecb4681a133509217e73d63e70bc91fefbdbdc4bp+007Q,
    +0x1.0c535b29d6add7cd05700780b260d1f4da3edfd1p+005Q, +0x1.97b2b60150350b260251fd9ff834bb97ee4e1543p+010Q,
    +0x1.d128b82ac457fbb35898e28bab736a2bf668daecp+001Q, +0x1.19fd881ee58974bedff34243eb9de0e8955fbb6bp+011Q,
    -0x1.9f2654bf42f59328019620ae9c1cb544eed134e3p+003Q, +0x1.1e6617245463a399c3ff8b0b88a58754793cee46p+010Q,
    -0x1.0ec780ae80ebcdf6bbfc946e19994288b393c64ap+004Q, +0x1.1b07708fa94073c2cd1607e05756ca08bc9807b6p+009Q,
    -0x1.128ffd033bbdc26250155d8d551cd1549f229781p+004Q, +0x1.7ec0d6b6323d2f32dbcb7c56dc64988a796702b7p+007Q,
    -0x1.12f7a427cbb5ed22e16fe6e9fc3b6f803c5086b6p+004Q, +0x1.cb7f1efa14f7d81ab8e517cd17951489a4747a87p+007Q,
    -0x1.138aee856299d21d2b6485a393cb365487464cc6p+004Q, +0x1.3bf14b15aa5721d7aefe762cb00b2e75131b7900p+008Q,
    +0x1.679dcb442d5aa7fe1bc480cbade0e6742dd07f52p+006Q,
    +0x1.bf62c70a4b6edcf33e76422c7d48d3e2a60cc99cp+003Q
  };
  static real c1218[] = {
    +0x1.5e9d7a4d4bcb9feab5e4cbb3dd4588c1282d1250p+002Q,
    +0x1.6df62330292cbcc765841b953cdd38bbf6bf3bfbp+006Q, +0x1.66dbdc8493470656ffebf14003933c20590b1d8cp+011Q,
    +0x1.004d1fb4e939a37a25e076663a136167181e6389p+004Q, +0x1.1da6846f882bc65aa118e12bb5ae9075a4a78492p+012Q,
    -0x1.095535a37608c5e4f7b22eefb098b96fea92fb65p+003Q, +0x1.f7939cda9ef079afdbe48d5cb567fb4172132792p+010Q,
    -0x1.e03f76b29c427f963f1473c5c65ca96a1d7cd37ap+003Q, +0x1.e9d3293e64e00d1f2c8c15153bc674352c0cf900p+009Q,
    -0x1.129cb864c80124448a4da4b562022f3b4c5c60efp+004Q, +0x1.7d6a31c32531c0a8fbddef910e6f2543a5273261p+007Q,
    -0x1.13368fde6aa478dd59a445fa8bdea84959e8fc08p+004Q, +0x1.c666d9f0d3ada5df0e0559a9650dce77da9c37cep+007Q,
    -0x1.13cc6763d71f885a83d7379b643fdc325ee7afb8p+004Q, +0x1.052fcb50e2fd7fd3e9d40c5a52936fcb3e14cdcbp+009Q,
    -0x1.13cdd6e05b0111a427eef42b59c6553fcd44b64ep+004Q, +0x1.34383051868e5dc6011e43579b3acee1cd6ebd82p+008Q,
    -0x1.80729cbb0c896bcf0880f842cd2e5e1ff5085e61p+004Q, +0x1.00ad31ae4c0764c3527f06b359f4eeb7746e7fa9p+006Q,
    +0x1.61f09a3dda27aea6e27a1543c36455c220ae397fp+005Q, +0x1.07b099ef14642342ae32cbdd5030877100f0780dp+009Q,
    +0x1.b7cc04786e092c3e765ee84e303bd005ff7cef8dp+004Q, +0x1.b3515b9f1e08c857fbb0b7e48faa42fdec5d2b5cp+010Q,
    +0x1.38ff1b431f06c7bd8be0780177bd90068df15f1fp+000Q, +0x1.0159c9bce61709886ad68675243d492d781e1b0dp+011Q,
    -0x1.a5c2d9cbdc75ef43323efb99f282ce7143398845p+003Q, +0x1.1265fd8df4a28dc1b6db8ac985471a7e7d37f202p+010Q,
    -0x1.1034331e638c99a2f64fd8a52998eb29ea5d3b16p+004Q, +0x1.17a0ac4bb0e60f7491df21b36abb7c378db21ef6p+009Q,
    -0x1.12bdeea221ec5271ea2e4898d468d17fe0b2ee0bp+004Q, +0x1.7eba87d9f3e12919686ff1fd97e6fade942f748cp+007Q,
    -0x1.13b1c18439ed30239e1d2d07414a586f92c9999bp+004Q, +0x1.cb822ddb562e99e5d6644cbaa9a90f1dc5c6b571p+007Q,
    -0x1.14dade346844c32f9dda730175ea561ad429bc21p+004Q, +0x1.3bb87408cc7deb7abc0e11c1ce82850872b076aap+008Q,
    -0x1.80729cbb0b15cb703e00b8c830ecfc2291a99d79p+004Q, +0x1.00ad31ae46df23e42a41ab1fbbad803d5093969cp+006Q,
    +0x1.8c6cfc6fa2b959855d9bf18932d268673f53a867p+005Q
  };
  static real c1304[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.a9f9da37a58d73fedf17cfc42af769b15bd2fa63p+004Q, +0x1.47cb006e14a5b35890e77205f2bc3c56f28427e4p+010Q,
    -0x1.d35332dd279a926058d3a2b8a51e0f2be93873c4p+003Q, +0x1.ed1303d753b2f9533a5ae3082e1efd00fa39677bp+008Q,
    +0x1.b1b361c9bce791c89415a714bbeba0f651ed906dp+003Q, +0x1.ada93864ad0c150ee4153d2f623c86f1928d12e3p+008Q,
    -0x1.8eb79193ec144d93c5e7608505d3098504c2ea83p+003Q, +0x1.074704997792c054b0e2db58c35515d13879559dp+009Q,
    +0x1.6c754910789a1ae3d98c86d7aede19cefc8539e9p+004Q
  };
  static real c1305[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    -0x1.6b78f05a2b28c3177216d24ed3cfe0b9073c502fp+000Q, +0x1.b1a34802bd0f8e2540df09bb7216efe243bac242p+010Q,
    -0x1.15d51b097942e8e82bd032d79503b9478aa38a08p+004Q, +0x1.59f3819ff800ce7c0e35b41abc6ea19cae73253ap+008Q,
    +0x1.00e9916666fe2cdca22f9f79245086367f54dca6p+006Q,
    +0x1.8efd904401b8da60d76cc21f9454ad90061aae2bp+004Q, +0x1.182cdcde9739cadea2716de28ac79a79090253c8p+007Q,
    +0x1.7a10b386fb64e4ba3c5b03bef3f59d24236777fap+002Q, +0x1.c8849ffd76909e763a9b59cd73cdad253679c1d6p+009Q,
    -0x1.10d2f88dfb94aa3223e67bcdb0dec93a6dc0f27fp+004Q, +0x1.78c7dc65e9f8eef039f0c67ce7d6e6773d1019b8p+008Q
  };
  static real c1306[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.613c3918834170e4fcc6627a82f453a1525c9de6p+005Q, +0x1.522b7eaebe2b3b5a9c3542d6f2557ab8524958d5p+011Q,
    -0x1.a68b652b07664e7f8da898c51860d6fd7d10e151p+003Q, +0x1.0f35b7e04e50afac96729c91a9472d89b08a7a25p+010Q,
    -0x1.2213a9ae6b46ebb9e7a8f04a806c2e6e95a395c6p+004Q, +0x1.18fbdcd16c9552fc5cf858484f060a650ee5813cp+008Q,
    +0x1.638b560cb7329ed64c58b6c69f801879f3bcf8fbp+004Q, +0x1.1dcbeeded19fdd2fd799e6619eb5d07b3c1b4195p+009Q,
    -0x1.912d83a5e1da877331083d65d7b0cb8769eac9fcp+002Q, +0x1.1816d6994dd16a40897b124f5e75d79edd08b272p+010Q,
    -0x1.224ea1e0fe93b8d60c6e4aabd947391b0b420bc1p+004Q, +0x1.26c2ad24ff4800b96962b6e4589b620e1b0cb4b7p+008Q,
    +0x1.ef2c1d09d4ae1ed4f12d27a50624aeba005c5414p+004Q
  };
  static real c1307[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.4396242404656521830103bb02b6b161749dce75p+002Q, +0x1.740aea8b37d178d7581a56a99adb1a080335f931p+011Q,
    -0x1.07bb289d5b45276b13560013e872a7a4a75cf2c2p+004Q, +0x1.63a7fe98f2e1813786384ddba160c2abc9221001p+009Q,
    -0x1.25fc719ab6408ceafccd8fd2e30bd8b0e715c32bp+004Q, +0x1.f784cd14c02682f754cffee7b9263ae9f9201768p+007Q,
    +0x1.56b423211eea2df6283caa82012657c771a50cb2p+006Q,
    +0x1.ff71c98615fb5e1854e6a30167afab18cacf3ed2p+004Q, +0x1.3fb0d1cf099eaa2bf27299f29841ee86857653c6p+007Q,
    +0x1.cc47e0e4ca1e385a19e1acd75d1cc3c3931226afp+003Q, +0x1.2121dcafc17d824fb51f6f2c93942c796f6cb3f2p+010Q,
    -0x1.cd84e91ff9a81ce5e78325877852a3fe98bb219cp+003Q, +0x1.9b8b372eb0c0d89ee4fc5695592f5920f6202995p+009Q,
    -0x1.26d4c47b3dd7e6362bd078518885e8e4d85abadfp+004Q, +0x1.034c8befe2399b34324c9b8e580aa459fdb753b9p+008Q
  };
  static real c1308[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.d07a89e399119345689febd16345056ce97f52dbp+005Q, +0x1.9eb35ceca5f7eb11f4bbe17091985d31c48579d7p+011Q,
    -0x1.27dd59108cd7918817212f51fb433648e3bc6625p+003Q, +0x1.b5fbd3d665d8828b05c69360a36b7f1a8d9a99aep+010Q,
    -0x1.145f5e279ed52de07f62a096880780cca98ef934p+004Q, +0x1.06573f9602818a217807e80af8f4a74cb9359261p+009Q,
    -0x1.26fb029c9359d8ad32aa711437103a1edeba4789p+004Q, +0x1.d9458dc3ecc45ad9439362d251ac985e616b5fc8p+007Q,
    +0x1.c75064ab085c97fcd5be6d8b8eea9f459d9802d6p+004Q, +0x1.30c1f5c1ff22d6a32b13a0e7f83880403b0fae83p+009Q,
    +0x1.07424b703956bd09a58e1388017288fe4aaf4eb4p+001Q, +0x1.78813f92cc0bd4879e4069c49f153e671fab96f1p+010Q,
    -0x1.0ac3d3afa17e3571a0a4010e57d8c2b6ea69924ep+004Q, +0x1.20963c0b803e5fa97ec29f01846c7f3b989517a9p+009Q,
    -0x1.27ba7a8302a259e84160180bd20d0cdfb446a799p+004Q, +0x1.e325ca3f944cecd769877f0e55ccf8ba076ab801p+007Q,
    +0x1.2359f26e6117fbb28c657fb87eb08a7fce3aae88p+005Q
  };
  static real c1309[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.bbe2f2cfdaad481c0c404ca91fa410a7a224a636p+003Q, +0x1.e447a58a57a4b84dab7785ee70f7d4da6bd42277p+011Q,
    -0x1.be209f04082dcdcc17c5e0f7d78dc899110a40aap+003Q, +0x1.15aa203b38b3049a3103589432300d8a6f7a03dbp+010Q,
    -0x1.16bf65940c0bf88d33c2b64967fa3aac6c5f5222p+004Q, +0x1.a21ea4f0dbf516fb74345be9e2235a9eac28a0f6p+008Q,
    -0x1.26b85c75a7ec08c0470e981d86448bfbef95bc01p+004Q, +0x1.c6a0a69e55ca91676c246b7feb78b3f9d2170720p+007Q,
    +0x1.7efe9f9a7a19cbeeaaf45892ed14f6ffa0740d12p+006Q,
    +0x1.249e627dd04252494cc2c577c100802db8a5a1fbp+005Q, +0x1.436e66e88a2a5c070ebe3950f08d830a50d6324bp+007Q,
    +0x1.4a03881ba0a91836f2a6430936e12972fa5fd113p+004Q, +0x1.2f8e3f0e6d305bbb528d9a2e22c7d33b86a7226dp+010Q,
    -0x1.239b3da492ee579a341804d7986325593610d97ep+003Q, +0x1.3931ff577b9eafa315bc86f25db036b4d7eaa9f4p+010Q,
    -0x1.13658fcbb7b3a48ad467b5690cdeee31b42d612cp+004Q, +0x1.bad44119b97394beefda856b9ae2242302f01fa8p+008Q,
    -0x1.273e2b8e039113fc2734154075c8670d3153d8efp+004Q, +0x1.cdcca638e8b7f2d2d3db338a9a91b4a364256ac3p+007Q
  };
  static real c1310[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.15f122b8b7e8142727557c3fab829ccdf5338cb8p+006Q, +0x1.ce028076dd738657186e559db23cdf6d54f50586p+011Q,
    -0x1.56c026ad3d1f490924f547ba32348fdc2048285ep+002Q, +0x1.31c3848e4dda94976ffb10f6c294f6d3ad32fd82p+011Q,
    -0x1.03caf8d919ae970ad33947a819ff5117b3ba8e06p+004Q, +0x1.899e42eca9f7da1e7bc949209d24dff1043f2278p+009Q,
    -0x1.1a945d795c1510cf4acef7dde79a4cc11bff4533p+004Q, +0x1.5adaf7bbb030a85c04bb34a5ac57da80c03c87f9p+008Q,
    -0x1.262dce49e71f0deb5d671666b952b6522955a1f9p+004Q, +0x1.b7c94b9879692d16e4e48ab8c72ebefe564d5a4dp+007Q,
    +0x1.0bc0d75d0a9a9a77a0385cbcaf22510cd85467bep+005Q, +0x1.3a70325c0e6176710f72e458d089da84aca5065bp+009Q,
    +0x1.20b2b6c3c43e24ad2431cf206e1bce98283b54f3p+003Q, +0x1.b4ad27554d884fb0cad21c58d95a3acb21afb190p+010Q,
    -0x1.d2eb61eaa4ad879125f284654cec53b997085409p+003Q, +0x1.bec47a3603a9690efc0fb9ec5fd49b47f137f815p+009Q,
    -0x1.19ea8133c357cf2ff095dc680e9b334eced407bfp+004Q, +0x1.67ea9085bdf0205a5ea336744a5e867d0fca2bd9p+008Q,
    -0x1.267d09260d5e517afd0175875533c42fcc827818p+004Q, +0x1.bd04d336d21c3d3f3c22a1123ae834cbf767d6cdp+007Q,
    +0x1.46f1d9a87224ea8027dfa487b5968990336212e5p+005Q
  };
  static real c1311[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.6e4e5c704cb8e199b685761628687fe9bf993205p+004Q, +0x1.38e05b987d9e9bbfc51e7afb31f95327c6aa9f6ep+012Q,
    -0x1.7d4f897d8cb8a7496214ab131be248ad4c0d3576p+003Q, +0x1.97af86e5d2b01946336e5f29a3b229410d69f549p+010Q,
    -0x1.15dd153c84e281c5c90dde39d512045fbe889897p+004Q, +0x1.39a3c124b00773076c2d01de3c4d1ff2bf888255p+009Q,
    -0x1.2153198b9bc79db7a0a914e5305c5df99563001ep+004Q, +0x1.32d786dc102016e56ca0d6b4d5aee77b0c3e499ep+008Q,
    -0x1.2651064c04727bc81b4053d8ebe9c36304145098p+004Q, +0x1.ab962c9b79b43cef469104ee273241686557849fp+007Q,
    +0x1.af11c19fc45a608450c6c7ffffb82150ba434a70p+006Q,
    +0x1.4b802c90c02d943a0a922e6de4180d4a22520878p+005Q, +0x1.4d4865d409577a41a06e269ccf173567de3b77fbp+007Q,
    +0x1.aac077f7dd44b47ffa9c86417c1dae9994301302p+004Q, +0x1.436523cb8795c20059a88f2304b36d49cb4954f8p+010Q,
    -0x1.b4b279951002302846b0b6c64def7af8363e44bbp+001Q, +0x1.b40d1665d05c918b170340103d597e478863f878p+010Q,
    -0x1.0b1d0fa02fcc1a7efdb1f72abb640ef5a92cff59p+004Q, +0x1.58ff889dd41bd8d61823ed6e4c92dcaee05835acp+009Q,
    -0x1.21d0f3d7331f2c0a945dfa544be5a86d164f2290p+004Q, +0x1.3b8e78218ec8cdb51fb28eaefdcfa26a011d81cap+008Q,
    -0x1.268b4cb85bc917efb19a08e4f0a3b36f1ed5c72ep+004Q, +0x1.af4dd1dbae607c0896596aca8d524f8031e12388p+007Q
  };
  static real c1312[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.361cbc80b162a84b978457eeb665e1716d6aca68p+006Q, +0x1.97cb35a7efa832465eabb3418bfdd14597e73d1fp+011Q,
    +0x1.049e061952d79b37fb299b739ca200e9324ad582p+001Q, +0x1.91043655db2d0a5e1c7263a9b47f3fc3bd32b04bp+011Q,
    -0x1.bb4b37fc10d6a3b44dcaee28cf9302f05560d860p+003Q, +0x1.2b0e72aa4e351679ff9b1a0e8cd7f96a9c91f793p+010Q,
    -0x1.19cfbcc6143c0c16d61eb355921220d68696ef60p+004Q, +0x1.0fc63d44928fc55f3daeb094cefec87a352f7901p+009Q,
    -0x1.252a0e4314eed90c0c32049ae424594674789381p+004Q, +0x1.207fd36d01a87e2b8bd39219686f5e8a7a8bb00cp+008Q,
    -0x1.26ccc7b8a7f8695727c30ff9e3d4394516b219b0p+004Q, +0x1.a49b07fc8517f3be24ebde2f54c5a8353cb242e7p+007Q,
    +0x1.2ca00935e8dd263af545947d83e814b9cebf4c39p+005Q, +0x1.2d86c49d80c27d697940d8f240e3e17e7fd69d2fp+009Q,
    +0x1.0213ef1e5e32796e897d99405cfe3d12bd9479a8p+004Q, +0x1.c16cc87d87c694ee0b686102b359f9e0fd66a2d2p+010Q,
    -0x1.402b9e7bd2c972170616d230f44dbc5e0e4f4e0fp+003Q, +0x1.4e0c31c579b1e456a070b41d6d856f49bc60f277p+010Q,
    -0x1.13588bb7c6668acaf5dae55e5edf24ed49960e5ep+004Q, +0x1.2341ec62b9a0e2a1b90745808bf63315c4ccecc0p+009Q,
    -0x1.25eca71ecfe89d778b8eb4baa57ddf7cee728201p+004Q, +0x1.276b8a9ffb2d664b02d3ae7b48a24821573d4df6p+008Q,
    -0x1.2706702a736ccbe413e2ab109227aee24f1b502ep+004Q, +0x1.a7832221656589904e955b9a2af9c361e22dd184p+007Q,
    +0x1.62104094ec81604c71fba87d1147b282905c2074p+005Q
  };
  static real c1313[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.118b29382ffcf04eaa29ebcd4aab2c9005f0db26p+005Q, +0x1.e5d9157227d92a606b26bfd556821fa5196f364ep+011Q,
    -0x1.05813b20392b32b47fedc4f2541008de90821559p+002Q, +0x1.e47e4139ee83dec7d01667fdd7dcd484b222ad29p+010Q,
    -0x1.a4e171f78fdc2f6768ba0eba8846520931867996p+003Q, +0x1.c8ea0952b3f762939f4c00a85f8eadda34fc0b15p+009Q,
    -0x1.113ca978afc152b951906d9b0da63e0492633823p+004Q, +0x1.f39a4f380c3f8cbf042a29590f9b6ff3b66ef640p+008Q,
    -0x1.24e42d6585f2f77cd55603ba54d86937d4c71ed6p+004Q, +0x1.1764fa8ea64c5af4038d337f9f40f3dade560fcep+008Q,
    -0x1.26be2c6928d952bb3ee02e6fe88f863a88a1b8e8p+004Q, +0x1.a13df77f9ff43fa99a8090cee280721e0e3e99f4p+007Q,
    +0x1.7788c460c5fb0541c80d77b379c97d30d55946d8p+006Q,
    +0x1.4c96db9cfdeace2987e9e1544cc9c1538a0b20dap+005Q, +0x1.1586f022262a615b71af8fe4474d460deb2083b6p+007Q,
    +0x1.cf2efe30ce600a96c859fad6d1e7e31a19f651a3p+004Q, +0x1.0aa1f50b51495bcd1ade2bbb7bc4a79d20dc5615p+010Q,
    +0x1.2e32f0efb9db4c23fd3202d2b97a7811f28c0de2p+002Q, +0x1.9f265d4129ad965ceab8327362f324ac0ef65d99p+010Q,
    -0x1.67fb0b1c0b71b87c628575ab3c38f8f21ca3104ep+003Q, +0x1.e366faf0d35d3ee4a957ac695dcecdc10f38d2efp+009Q,
    -0x1.0a96fab491652263cc02b4ba2253cb94419e2540p+004Q, +0x1.06042395183c80e2353558d9f3514bf290d87c2ep+009Q,
    -0x1.2585882c9ec218547a54f353760946a580d9e9b8p+004Q, +0x1.1d83f97bf9b4874a806306d08f389a8c6dbe903cp+008Q,
    -0x1.26ef4d36b8ac74701460c462a49983bf92605e4cp+004Q, +0x1.a3d015b7b23280229dfdbe3ab2cb043c8feb10bap+007Q
  };
  static real c1314[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.444451e9a6c3539e14a2ee2e1fc98efbdcd651cdp+006Q, +0x1.7974017b07f1b037ea644906a3a14c9c55e2ede6p+011Q,
    +0x1.975af53c128671f386d17f66044cf93febeb2b0cp+002Q, +0x1.ba83cc0ac90d154d871ec55d474abb9a5835f8ffp+011Q,
    -0x1.80f7da1dccc3a999fcb2ce36976fdbc629eeb0bep+003Q, +0x1.57d35a7f97942256eb33a8580ea3ac7619236efap+010Q,
    -0x1.e278e999fe03a9e508e3bdb9d4a35c545ff3aa90p+003Q, +0x1.77988c4f95254d39146f915293f9d02624482979p+008Q,
    -0x1.0326fdf880a2436beaab295d2dee252e7e2ba793p+004Q, +0x1.2d0a498370755b4cd2468224041b89c1d2f21663p+009Q,
    -0x1.20b05a79c0172060eb054a13b1f46fa259ab9892p+004Q, +0x1.0fed0f2217a06cb6c3e1028e2f35efcbc017f26dp+008Q,
    -0x1.2616436a873d0957f31ae0132d5dc3d0da3cea92p+004Q, +0x1.9e7260d5ee526924ff31c6f5161d404df028b52ap+007Q,
    +0x1.3d4b94646361bc44bf72041892dbe556b4841b1cp+005Q, +0x1.2427105c15c16882847e2c321a0e8dfef47a50dfp+009Q,
    +0x1.378f1810dfaf6b70fb74604247623b8529c16200p+004Q, +0x1.bd0222390517e99fbaa3f0065cd005db7a437485p+010Q,
    -0x1.bd74bd39e416d33bc5a2388b96b4ab6e3a64d990p+002Q, +0x1.77ba7c45a2f9edb93422f5936e6dda8ede456529p+010Q,
    -0x1.dffdb6732da2436ce0455c9cdc0b269721eaad02p+003Q, +0x1.7914017d22bd3fe307c71c552678d78b3151830dp+008Q,
    -0x1.f29fee72f13ca0fca1c3e51102a54cf93cdf5c0cp+003Q, +0x1.4682f0a71b15c959ff60f811d987928aa988d036p+009Q,
    -0x1.20c934513bc080a1cbab3c381d110ed48b884ae2p+004Q, +0x1.15b0a82109ace3d1678a3574fccc136131e7a85dp+008Q,
    -0x1.2630cd9c7449634c0af2259272820fc8f82f6dd3p+004Q, +0x1.a0cf6761e59cbd2fcc1fe62ff41fbe18fef1e636p+007Q,
    +0x1.702a15ec97577fc5988b0fb28e80f923e3dc446cp+005Q
  };
  static real c1315[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.4a42915a1e603b7178938849557735565c5ee9b4p+005Q, +0x1.81c9d48fb456dae468e38299b8df2e293eb933abp+012Q,
    -0x1.6bf0a594dbb2426644e53ef0de5d7e1b860db480p+002Q, +0x1.55ff292ccd7b77a9a42a668059794fec7b78cbe1p+011Q,
    -0x1.ebfdc125f7f4ff680a28d8004d3b2f39c9d6c6b9p+003Q, +0x1.23820a8ec28932f792a07bc886a02428cfda52b0p+010Q,
    -0x1.2069de33d337daad31004e84734221a8013dda80p+004Q, +0x1.42b5bafd1153d183e0218d73badf933a5ec762c6p+008Q,
    -0x1.20d8924fce5a704d9d392a3e23759897bb9f8b5ep+004Q, +0x1.1eb9effdc18107a3cc21d026505703f780901003p+009Q,
    -0x1.223a9248f30f7935b8e8067f8522ba8c8fd209dfp+004Q, +0x1.e028ed2858daaa1be3ca61f92260021d23491693p+007Q,
    -0x1.25b5ca7c51a77812854b35c67555fefe486b4503p+004Q, +0x1.94f20f13ee33630da3e24748a037f1a370a28a79p+007Q,
    +0x1.dd8bea501b0fe881fb7000f1e7a07470012fbee5p+006Q,
    +0x1.8380b5abb9fad370b45ca7ae7d48f852c34b1f3fp+005Q, +0x1.47362029621946923ca1c141eb7dc0478d2f1fb0p+007Q,
    +0x1.1d433d360a2ed260d0fe6efd622c5c786083a7dep+005Q, +0x1.47712eeda430e5e08637633057cf91218204b164p+010Q,
    +0x1.1759b5459631b86cc5c8bec5b3d742154e6f3579p+003Q, +0x1.22f36744d07e56b28619d354642570eb129a1032p+011Q,
    -0x1.96170d56ee3ad4b47213c20ac16ad7c1ff8535dap+003Q, +0x1.4a44ee5f76acaa80e11abba29fdd1e8684eb31f9p+010Q,
    -0x1.1bee61a8df74ead68a171275297db74d168236c0p+004Q, +0x1.33c133a82e69969c478bd5ed92c9c3dbca505903p+009Q,
    -0x1.2144671fb97099b3b3dbc6fe0237737794bec539p+004Q, +0x1.49fdf6ce8ee7a43cb5164906e2251e737a6f317ep+008Q,
    -0x1.2266418232323d8b8976c1d9d84f7f8b9965632ep+004Q, +0x1.e5239b1fee4282b22133a5e6a3332954da0746c4p+007Q,
    -0x1.25b8c382a4907b5586ab066acf3f554c8d373387p+004Q, +0x1.9663cecd29769435ba828c0093ec6ca3fb792cf7p+007Q
  };
  static real c1316[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.86cae152e16bb305e97571fa96012e8e693b1392p+006Q, +0x1.b5972caa9c855ef261b2c4eddae50a80c75bbbfdp+011Q,
    +0x1.dcca7c60b2f81796cac99d24aa9963933e7c2353p+003Q, +0x1.42b2e6213199f418385b00391ca33e57d00e6f92p+012Q,
    -0x1.3b6504fae640260713f595a928490d7d511b5ca3p+003Q, +0x1.1208cc66f6416f80d55f54ad2b8d3ab9b78f4f48p+011Q,
    -0x1.07b300c3a20c2ed55c9dde920c7c97a312b7bc4fp+004Q, +0x1.06621cd59317d7c5724e922ef78974b0fce20706p+010Q,
    -0x1.270555f7db132ae108750bf1da4171107b3f7fa1p+004Q, +0x1.940bdc4d5a8d2e0ee05809152a0093e5dfcab709p+007Q,
    -0x1.277df200593ff7d32162d2eefd877edf7e09e7cap+004Q, +0x1.e1593f1460a9bc83d27c9755f98ad4fa8a35002ap+007Q,
    -0x1.2840775d80d3e33f25cca25c3b86411a243730aep+004Q, +0x1.465b37a9198a6f5e3d80d1264dfcb57a383599dfp+008Q,
    -0x1.29a196879222ba8b54ed69a5f9270c20f391beaap+004Q, +0x1.1579ccd3a02fb45e265e1fa8c096848a25109411p+009Q,
    +0x1.7740f3399306baf0f0235c4ae8e327a553eb5f33p+005Q, +0x1.3585b00de515956f64d7f74ddae5f4be43448ce0p+009Q,
    +0x1.c603cd2f7f2e7af57356efa83f0f0ed52e3649f0p+004Q, +0x1.fb41a745c7894ae72a76789e2d9ed1266542d68ep+010Q,
    -0x1.2466d3fe21a42b84f1b456883f7f63788ea6444cp-002Q, +0x1.1e93b23c66544d503c41fbbb119f56dee61c7bc7p+011Q,
    -0x1.d843321e4acd7cccb82e3570c3aa6865b0a13c25p+003Q, +0x1.253bc6895e4fe9946aad620adaf1edd03be6e338p+010Q,
    -0x1.2660de08488b5bc421837eeda1e08f050e51b9c1p+004Q, +0x1.27d33cedd26194ab675a24bd652723509497a091p+009Q,
    -0x1.27235af25223f636858e5aad986ba12255a0d7cap+004Q, +0x1.9555b53035d259157441d68188741762b46ab27cp+007Q,
    -0x1.27efd82509edca4d9aec0912f8babc4a64eafb5cp+004Q, +0x1.e6568e63a44cbcdfdcb18cc77f8af2b9a9c5cb71p+007Q,
    -0x1.29442d4d01020ce0d35363318e6f9a37462c7a92p+004Q, +0x1.4da5d1f1d083f51e50ce19b40cf27b11d9921fbdp+008Q,
    +0x1.a613f560b3fbe1af52d0f4330dc1614528fc043dp+005Q
  };
  static real c1318[] = {
    +0x1.76d6aa6d39cffc7905040ceda0519dd3a571e73bp+002Q,
    +0x1.8b326917fe876376acf2320811ca0072ce3ed7fcp+006Q, +0x1.c8f307c88029d7b81b703880da040e2a88ef7f23p+011Q,
    +0x1.cdb4df22bc0b9c9145da59fda13c04ba24d91332p+003Q, +0x1.47ad19c7cd01820676d7b08182dd415f64d54ca5p+012Q,
    -0x1.42338d2f92c9d5aeffab5a30329e24755d19cfb5p+003Q, +0x1.12b9341eefe5ad98e843327f2b835108fd83904bp+011Q,
    -0x1.08df6a6f85a76c3051707db7286c97119564f628p+004Q, +0x1.068dd051d23c4528a8c115e42b041a5392cffd31p+010Q,
    -0x1.2706009f996a023f5c3c9fa61bb3ea66e82fd43fp+004Q, +0x1.942fd231d37dff86ea775c4a8ab44d63b1bad2d7p+007Q,
    -0x1.277fe5f3dc04035bd10be3ee4c1d4364c16d0390p+004Q, +0x1.e1f2d70efac7bdf054cef4d2e6e306f881620749p+007Q,
    -0x1.284a1958095585299ee9e0af91eca1628b5add36p+004Q, +0x1.46f0daccd7b6ce431e600d80c87cc2ea6068a363p+008Q,
    -0x1.29c32dcd6bbbb085a1866b49aa385f10b0d4a2fdp+004Q, +0x1.35e9444f06bf17219908d72d8ebb9a55781ae69ap+003Q,
    -0x1.29f76abe6860cee6311b1507915fee443543e669p+004Q, +0x1.15c4c5c66aba861a7f2884f998555f790930d66bp+009Q,
    +0x1.799b2ae419248c49212c4ff0038a23b5905e28f3p+005Q, +0x1.39987ce402ec90336a3a2c0248b25ab6b0583ab3p+009Q,
    +0x1.c87c7d9929132cb2c642bdb8f785f93a58171327p+004Q, +0x1.015e44ca1f7e47cd5acac1270a3dec8f9641d463p+011Q,
    -0x1.cdbb1c9b29f2231560ea112793f0ecb9dff86564p-002Q, +0x1.2195bcb6d4b2f981a320b0f12bb0e93c406ccc5ep+011Q,
    -0x1.db5cb4d4b1bc0e2867f60c902bc36b873997946ep+003Q, +0x1.25c91f4d3031ad1cdf8a9bf31c0295a8b6efd50bp+010Q,
    -0x1.26ca0b6e51776706089316403eb20b53432ef840p+004Q, +0x1.282b50924e69e4e5b9793588df13fbafc2929490p+009Q,
    -0x1.272451417e0a83864110ec739988f162572fade8p+004Q, +0x1.957c8b0d1d4eed8feae43ebbfa741469caf054f2p+007Q,
    -0x1.27f2978020976a563a9a3784984dbeca64cc7145p+004Q, +0x1.e6f8a471cd7f428cf304a6798e3190237f4c6ff7p+007Q,
    -0x1.294f3a785c77245d70f02add80cbf3d311309386p+004Q, +0x1.4e409725b696c12bf8590b98d9fbe6490bba6304p+008Q,
    -0x1.29c32dcd6bbbb0ca2aaabcfd300359f66b4538a5p+004Q, +0x1.35e9444f06bf0fdd3899cd71011baabed0d92f8bp+003Q,
    +0x1.a8ae663deba3340e2887c10d51b676f8312026dap+005Q
  };
  static real c1404[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.c670baed8b667dfcd983548bb93f4eba46b9dc92p+004Q, +0x1.83ee8928b82e8a74922f4f8925d3c4878efe5f55p+010Q,
    -0x1.ff2dbe9fd9199438abd6bfcf1a8e1f5370ba198fp+003Q, +0x1.117ca1a87105ea451982b7951933db125ed3fe9ep+009Q,
    +0x1.cd6d6bb34ae518b5e0ecb17228e5cfa928516017p+003Q, +0x1.f10ec6a2dbc1bf00e76d6fbc9b2eabeb0c49a07cp+008Q,
    -0x1.b733ae9c313fbd16bb3f3a57e9c5ad413e6ce24cp+003Q, +0x1.26ce3a39a18e2fe9a9690fff1e0c5d319190a3f5p+009Q,
    +0x1.865f7e8e126652c0c706dc1c7116fa9eb73f1023p+004Q
  };
  static real c1405[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    -0x1.34768b24f35231f1ac4359441439108d0ab1add3p+001Q, +0x1.f4371ff2a417a7aff52f00fcedaec09d2c645a38p+010Q,
    -0x1.2c860da47ecad3e9381ff0d1acadef69252ced5bp+004Q, +0x1.766b32e97d92ad74579515021703ccb434e186d5p+008Q,
    +0x1.17b780800b8e37bafbb895252676e3b4c7f5fbbep+006Q,
    +0x1.ab9d6fb8b36a9fee04452cb016d68e865e6332e9p+004Q, +0x1.45ebceb31ccf6aa3899668bcd09cff534986a923p+007Q,
    +0x1.810fe1c89725409618c3e1ad209627b866ace9afp+002Q, +0x1.0909f46f51bd6c746feb68333fb60dfd83886234p+010Q,
    -0x1.281483fee82077758deb21d415201312ec70a1c2p+004Q, +0x1.981376641d801f9e41deda162e80a63b225f91fdp+008Q
  };
  static real c1406[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.7a59ca4e2cca4e55e43161b6e070a518d4260e0ep+005Q, +0x1.9e35d1ac56e70de7e89026175f16c6d5154a73b7p+011Q,
    -0x1.ddb10ae85ffc3dab5fd5c6297c64587a38b0e82ep+003Q, +0x1.2ea988cfc7ee755ab9d92a7f29305f08e573272dp+010Q,
    -0x1.37f432ad35a0117d8b7751d7e0c34a18a8369445p+004Q, +0x1.2c6d32a9e0318fbf6e6141ca3a037804753f67a0p+008Q,
    +0x1.7c1f557ff7327f4909f2b841c83e6d714c6c7d8ep+004Q, +0x1.4e8105bce530d617f1b049a07cdc52d0e4a829a1p+009Q,
    -0x1.e14a54e6d9a2704e3ca4a3ade824069cf44ae122p+002Q, +0x1.413e3e30a6d8daf255fd81150549924ac1dcf22dp+010Q,
    -0x1.387a2cdc5fddc2a4508c2bdfe8e497c94cbb4931p+004Q, +0x1.3aadae525fa7ed5196bca2db8face648b084f752p+008Q,
    +0x1.0a070b460a366f16d5856001e8be4f4de3538ed8p+005Q
  };
  static real c1407[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.dbd58f0c407f360080ce3ed731782c0114d34a22p+001Q, +0x1.b3e3238dd983e252b36e45577d9d666bb2c4755fp+011Q,
    -0x1.2332ab94dd3216592008ccff58959714d27cb311p+004Q, +0x1.84190b2ed1e6d67a1017a802173341781d84b053p+009Q,
    -0x1.3b587ca301981556f4b6c900936c0a0b21b412c4p+004Q, +0x1.0b9c1f7a213e1cd5cae5624963b67aac3b582d3ep+008Q,
    +0x1.79d2493c577e574b5143c036af4a5a354f870d1ep+006Q,
    +0x1.130af11504ef3aa926b598059ca0306193faff36p+005Q, +0x1.77e0f0e7e3d0753662ec6df1ec36a0cee43c21ebp+007Q,
    +0x1.e3eb612199c06d393f8c96a6713aeaaf276eed2cp+003Q, +0x1.5489a7b9c4338d94bc93d0ae7354b660af93d716p+010Q,
    -0x1.03b13a8e1117d849d946962d36f6a1ed0b4ccb80p+004Q, +0x1.c5a10f305f73c998dd113beadd747523fa9b8385p+009Q,
    -0x1.3c5379d5763846af0346fdf1b601cbf020b3f4aap+004Q, +0x1.1335774ba754af83a51afbe693fb49a0679ed1ffp+008Q
  };
  static real c1408[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.f6b2293940f322392ec6b076b93b7f2ba2616c28p+005Q, +0x1.08bc0d177c97cf3a5b4f02e06f5b4406f51cffe7p+012Q,
    -0x1.692c2e994c54ecadd67540579126044327730050p+003Q, +0x1.ee5835300b3d7a5f95e4c3600ae5eba7a23f384bp+010Q,
    -0x1.2e355ee8e0a5f035ac5691cb3069e1c12f5d3c88p+004Q, +0x1.1adc0b7201a5c099bbdcdd7ab911397482501c19p+009Q,
    -0x1.3c14a480ba871727d20b73f00ed5cf7244bd20cdp+004Q, +0x1.f58538371c4c966273bdc641cdf42e6fb23fb691p+007Q,
    +0x1.e99b083ec11264fc53bebe67af58fad0c9dc0e59p+004Q, +0x1.6971527fc23c44505b7bf334779865bcfc8b4650p+009Q,
    +0x1.49f33b86fe47ec4d448b76afc03fe35e76f6fd9ep+000Q, +0x1.bb3c9ae6cedd1e8a101fbf8a0fd3b5f5acc2ce14p+010Q,
    -0x1.25dd27bfa9cc79e25be3a9e92724c80ffdd6496ap+004Q, +0x1.379ea9ca2042c8786b96327bc82244ea42b4e78fp+009Q,
    -0x1.3ce84e367bfa4b2b7ed38416f6f2669fae74a70bp+004Q, +0x1.ff52337d28f03fe2abbcf8f250e48ec831abf43cp+007Q,
    +0x1.3a8233f02c8acb5a1962a82b0981d01dfa236442p+005Q
  };
  static real c1409[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.9593d52cc0f9faeb16db10b6c616f668dbfae451p+003Q, +0x1.2312265b4d1ef664f90301e118569c7dd1b82231p+012Q,
    -0x1.fbe88b394ac08b0a5dae6a35e27e8cc3df3278dfp+003Q, +0x1.3398d1cc4d928d475cd712a6d65b7b03ed20f838p+010Q,
    -0x1.2f37aa859bd471a78aad44b3af2a167cbe5624f9p+004Q, +0x1.c138f26de20035288fee0df589f75df18d3c5a9ap+008Q,
    -0x1.3bafeb1e45b383095d964765e321536e2cb7bbd3p+004Q, +0x1.e11b0a3cd7a55f450468221256808b9705e5e8bcp+007Q,
    +0x1.ab096bf382a9783f8a884b0f84d8709e77d87b76p+006Q,
    +0x1.3c1696abd11ad7e61f66d5250e5934edda060c86p+005Q, +0x1.800cd384defa6d122ee9ab399b392c5d1f261043p+007Q,
    +0x1.5f75d96239883555578672a0ddff16e9bc00ac7bp+004Q, +0x1.69adb260186ed27ed147cd0c64bfa875f5799853p+010Q,
    -0x1.5ed89288bffe2a038b877955e1189fee3fcde73ep+003Q, +0x1.63d7e7812dc04dc55eedc847381eb022872e1ddcp+010Q,
    -0x1.2c7d4111cead02d7396bf1f0930c6f3c1107578fp+004Q, +0x1.dbc3abfdad64ec2f0fe178337fd005c41a692cc2p+008Q,
    -0x1.3c45d2f1d6fdf63a9afedc1261c3c5faf9e23754p+004Q, +0x1.e82c143c16c764dc816dcc0eb0b390112678ac3cp+007Q
  };
  static real c1410[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.2e210236bdccbc7388c7a73f5298d30e7903bbb9p+006Q, +0x1.29c3cd4747e32d6c5d9346caaee8493ae2945e4ap+012Q,
    -0x1.dc03195bf2c68582a4027e274c2419ee20852aecp+002Q, +0x1.5bc90d3b0bca3baaefebadad2e1a3154aeab1c25p+011Q,
    -0x1.1f326376bc67c6d789a9caef4dcd6fe6c9fef851p+004Q, +0x1.add76358d079eac27f145c3ef54d239e24228deep+009Q,
    -0x1.317771a1ddd6798e6722767e6eaffc918c435d61p+004Q, +0x1.74b13f0014a887ee5204c6b481eb802b9bacc37bp+008Q,
    -0x1.3b07b14be8e806aeb38c739b5a66882456f6b16bp+004Q, +0x1.d163089b058c1b7825596215b41adf699fcea7fap+007Q,
    +0x1.2042ab56ebec2dc30ccd7aa74ce39b2e946681a0p+005Q, +0x1.75a8ffa827464b4a5480e62ae6ae2413f7951d7fp+009Q,
    +0x1.1cfc7a89c23622e0fc1799a31f72209305a333a1p+003Q, +0x1.02e899ba9da4d825ac1cb0d9f7c3a70d666c429bp+011Q,
    -0x1.066d459ae0ebd95caa8179263fe7fffb757cea4fp+004Q, +0x1.eaa06352a81db46c25846ae61e1c350b7770bcc2p+009Q,
    -0x1.3105e2ee3ed3544b6508fe7a5bffb686b4e5a975p+004Q, +0x1.827b3fa447c63c1410a2c8c36b4d72f7c4b211dap+008Q,
    -0x1.3b6557a5d49740473463c5e141fa571b2f6a2740p+004Q, +0x1.d69228d0cbafe020efec3a5104d88410176f8850p+007Q,
    +0x1.61196a90a9ea2da0f4cef8c340fb678b1f17b230p+005Q
  };
  static real c1411[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.5f91f30f5eca270cab737526c8c11b5d233719b9p+004Q, +0x1.7ae760a1d47b09d42ae8ff3cc76547dfeeb81580p+012Q,
    -0x1.bdff9d99996365a764778481c98c3f3d91210cf6p+003Q, +0x1.c3973da55c0202b7335eaff3babb65a16e97901dp+010Q,
    -0x1.2f2f94dd4e4a9430780b91cdf187d4fdb930300cp+004Q, +0x1.522309b13c9f19ac53cde541c76f43bf621e9d2ap+009Q,
    -0x1.36ed48ab9629af0ec94dfcf78ad9fced9004de59p+004Q, +0x1.480fecfae6b4bbb921afbfc0cc4413516ff62ccdp+008Q,
    -0x1.3af601bd7c2b3d4c8f727a28a0b181b086b7be60p+004Q, +0x1.c489c0971c8c5cc38381563f77dda096b5719a02p+007Q,
    +0x1.e098c44407582b514d0536355263c8911b9ce5abp+006Q,
    +0x1.657f43aa7c8121a8cda969f3353ec713098876a9p+005Q, +0x1.8c082414c5b3925b1c6bd697854b3158e297fdc9p+007Q,
    +0x1.c6b83ee42b72f273a7cdfab1aa44455f43c80a82p+004Q, +0x1.81282bedc57ba561b1d800fa8eb947533f3000ddp+010Q,
    -0x1.44e8d3b4cba104c2658767e51a92a4a497adf770p+002Q, +0x1.f54224e4e6b1ddaccf59077fbbe140024ebaee61p+010Q,
    -0x1.25a1ca5eea36b36c44ea51ba9016383f8bbda5a4p+004Q, +0x1.73dbc6c082a58d8613fc30f60676dfbd85e0592ep+009Q,
    -0x1.377ea446da1c3f41243ebdbce496b322b1bb83f1p+004Q, +0x1.50f53cdef5bab1379f22bc7f3103800234b0a89ep+008Q,
    -0x1.3b3892ecf5e494480b5d99cdc19db6426f4bc767p+004Q, +0x1.c84368709c82f5911948f5d0183718499a341c27p+007Q
  };
  static real c1412[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.5471cfb559c5de39e166cb24cb23e0bed20add4ap+006Q, +0x1.12531b9b25769860142c4da65b9db81bc1063d47p+012Q,
    -0x1.cfa6bc35962964ef751170e93d5bc6414f68c267p-002Q, +0x1.cf12dc9d3f7f67d38cff2af5f75ca9fcbf2b99d6p+011Q,
    -0x1.fb626e8e9b5aef32a937c9dad6c772be4092c3aep+003Q, +0x1.45fb5a7f813c3cb5f307ae6e48f2c21bfde5d2abp+010Q,
    -0x1.3289a2c624672690a45b995458f15525e8b7c75fp+004Q, +0x1.21ed4735f593571a8037186130b50acb471df927p+009Q,
    -0x1.3a815e046ff8f82ac6a6e20b91a80aac4666741bp+004Q, +0x1.326f9fe5c6c9f73d70016245ac908a3e0e8d7fc3p+008Q,
    -0x1.3b5263500b9a655b7ee34a15f2edd7973cc42b76p+004Q, +0x1.bca3b1014ce08e7b3a4f47d02faed6cc233dc0c2p+007Q,
    +0x1.44adf2880ded324e89dc9ecb40bc69c79631895fp+005Q, +0x1.6b3c89e9d608195ec49be09d2df3c16bf6b6219cp+009Q,
    +0x1.08e59a1227729a4bbcbddf28483e3e1c764bfaf7p+004Q, +0x1.0e977efe144c9fb40457ce0743fe7be42fd144c4p+011Q,
    -0x1.8435e0850e57902719f8699c7b289c28fb7d1075p+003Q, +0x1.735b6b879a2b3c00d06750fa6836973719070995p+010Q,
    -0x1.2d10f4e4fce3c0255743411542c89220582c479bp+004Q, +0x1.364a4827b8287fb6f8f30be07c7f222b1ae66f21p+009Q,
    -0x1.3b51be4e1a49190b71f13b9b2f119864429ad7abp+004Q, +0x1.3950d8b0ebfe14566f6ec8b4785fe7fcd5cb9541p+008Q,
    -0x1.3b8faa4872be54c83eba39df4bf9d8b8aad54346p+004Q, +0x1.bf861d337b00c57af1eb217e4ae39ea04f63fb3ep+007Q,
    +0x1.7fb89953680cf216c07b40029c83b23299a2dd96p+005Q
  };
  static real c1413[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.16d99b7ea6d22b3e17a092054601e4ba2dba60eap+005Q, +0x1.434d7691f369cff15ddc13827685266d07ce81ebp+012Q,
    -0x1.b402ce671f1f83d79b30ff8b5558f3997bf8decfp+002Q, +0x1.18f92ec8e911709536618b10358b22b22cb862cbp+011Q,
    -0x1.ed982ed95003fa38746edb060ea4320f76f636dep+003Q, +0x1.ef32fd92b91641b86376b2a0dcf79dba200e650fp+009Q,
    -0x1.2a7558383b0cffec40fbe3f2a6d58faa0c4bb092p+004Q, +0x1.06e7aa296baed89d41a228164bcbe6dcd2e38b99p+009Q,
    -0x1.3a5bc88ed989c6dfcd39f770407b63efd30921dcp+004Q, +0x1.27535b5dcb55ea218bf9565de9e5f30c1b8f3ad9p+008Q,
    -0x1.3b45012fd5452c3d88baf5c4fb3d8dbe280122b5p+004Q, +0x1.b894f861ee727db0528661f6366d0dda9ba3b74ap+007Q,
    +0x1.b24e7f684ff7f2d8dfaad42d4072479bc3c09aaep+006Q,
    +0x1.6d498d312b45a1f87c230eff13578e06e9af39fep+005Q, +0x1.57199c28b9e1f419dc7ee6fbd72d192eb6a9e2fcp+007Q,
    +0x1.f7e3a3726b7813ebd55de66c5053aa9bdc5d2f83p+004Q, +0x1.4be77369f0c298d2afd8627f8c8535db345a526ap+010Q,
    +0x1.c85a4250cc0bfd3d186e32d8cc93c4fb5becf077p+001Q, +0x1.fc5631f560c000841420db2d66fc68afcabe8ed8p+010Q,
    -0x1.b3fd646ec1b1ed0e645faf07637648381d47a59ep+003Q, +0x1.0b3fd5dcfeb4272b3ab493944a62f186b44191cfp+010Q,
    -0x1.251d0282fb953a124a054a454b8d5e64ba548607p+004Q, +0x1.137b7a94753d3c1326dbd4f6ca06489a1e19ffddp+009Q,
    -0x1.3b0cfbbb4d36bb3b00c3b745cce4da0b9310403ep+004Q, +0x1.2d46604e64fddf22cca690f7844dd509197aa778p+008Q,
    -0x1.3b794aa3a6c55d4e4a546ee84c9311e43bd50262p+004Q, +0x1.bb1693886f9fd812f129dc1380079294352358b4p+007Q
  };
  static real c1414[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.61890eeb0cd9c61b223157753868f817208942f7p+006Q, +0x1.e2535ef6fc5341c9993d01f21f59603739346396p+011Q,
    +0x1.4309bc8a61ca579768a4f17c1a01319a3eb5871ap+002Q, +0x1.003d847e59b2b1fa0b862794e446a0b6ddc1ea67p+012Q,
    -0x1.b04b630714c6c4f8da8cbc1f96d1d32aa74c3412p+003Q, +0x1.7ec04b6cfbe79c85104392110cf1c7b7b6765993p+010Q,
    -0x1.0faafe902aba33dbb73915512df4298783791713p+004Q, +0x1.ae26722a5611d07630ecea8bcb46d74fcb0dba61p+008Q,
    -0x1.14284ca93718c880de44cba5f5b6788bc848e400p+004Q, +0x1.4dd821fa2de2880fb72ba4dc13984294aac791e6p+009Q,
    -0x1.36d5c100627aad772ba2cba66997307b2e6e7a5ep+004Q, +0x1.1e5fa43d7f758abfc4ecb3881731d1b3b9683004p+008Q,
    -0x1.3ab282172baba469a841fa0cdf815b2464dd225dp+004Q, +0x1.b5681221446075a4ed9737725aec155cdc1ecdb3p+007Q,
    +0x1.55c35c03b66b7f0a32a08ecb9dbd8a4b3e0a2a22p+005Q, +0x1.5a1bc50fd6c869006136572d274aca59c7bcf16bp+009Q,
    +0x1.476059076ab381f52f5b5090f746eeee4cb85190p+004Q, +0x1.071bb4875c4aecd93c1e63d3f7fea44dbdfe812dp+011Q,
    -0x1.0a57d0bb17eac6cce0c6678e23a91c92f9b62524p+003Q, +0x1.a878f3bf2c799ff4448f60d8ec4984b5e5cde9dfp+010Q,
    -0x1.0b28068db61624e0b390eed2c98cdc0f3d158472p+004Q, +0x1.692699ca2141ff6435d8d307ab982f0ca975d03dp+009Q,
    -0x1.0d416a57158964cdc3afe25eb4fe1b427b6f03cep+004Q, +0x1.b19c624961fc6d3a9166418a28162f9d8397b6a4p+008Q,
    -0x1.3717fadcdf6e375714863f947467fdf05d727018p+004Q, +0x1.23c5cd73f8d64ad33b57001f831de7179603b04dp+008Q,
    -0x1.3ad35521cae808689659fa60f66665cca7fe3365p+004Q, +0x1.b7addf925b43e70cb7378ab53fb6fa170d913001p+007Q,
    +0x1.8d71c5617309cdb2fcef9b36a4874ac113574b74p+005Q
  };
  static real c1415[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.4f2d7c272a16a69da9670e4cd47bdf0106af0979p+005Q, +0x1.d38453cb224ee3797252de5ae7c2913490c7adedp+012Q,
    -0x1.e5b178cea1a4aa38eff7516561a17df83b6cd1aap+002Q, +0x1.7bc93c9ce5a49b4e0c9a87be5fdfa5b17a52a678p+011Q,
    -0x1.0fb8bd78a47a41d74c421285131ff81dcb6f4ad1p+004Q, +0x1.3b8fb09c3fffd4213757a116681f871df00a6072p+010Q,
    -0x1.330243f0faeb22958829162494083ee97cf5f39ap+004Q, +0x1.5936704a0a176841600f57055b24c8d423ce23c6p+008Q,
    -0x1.35e29dbdb9970b22f4772aa97126b6af8e47e2e8p+004Q, +0x1.01addae809f990da34c9488520fd8f657d76afe1p+008Q,
    -0x1.369313d9ee7011852b04dd9f53bce3b19bc9d962p+004Q, +0x1.32c3a134b4a61b212fab378db9de97f1c3e7cde5p+009Q,
    -0x1.3a184bba156234292ebdb82475efb373d8154ddap+004Q, +0x1.ad4f399fbb62f8c0dadb22950e00fdde04c9bbacp+007Q,
    +0x1.079d5f611dd5c9bac40cbf59fb29663503196d40p+007Q,
    +0x1.9fe32f35b112c0a56e4a8fb0d57f5d0f88ce13f2p+005Q, +0x1.82cf13cfbed8283cfaf89ebd9d68e27a696419dep+007Q,
    +0x1.2f4f6e90551818ccf00b469c501326a6a293efc4p+005Q, +0x1.831aa656e16f35430f52542c071e4012eeaededdp+010Q,
    +0x1.ff803a3c0437a55bb1da7aa7c86a4fbdfd037871p+002Q, +0x1.5189435a2fb3849e352242b26f102834ad999f3bp+011Q,
    -0x1.cd4df86e2f564dfbed8352e342ac271a3dbc1dc6p+003Q, +0x1.66f976be9a7457b24155a6781f159eefa47a1e57p+010Q,
    -0x1.32231b7f7b38dd9724b5fc178a0fd482d3a84023p+004Q, +0x1.485c0a14f9a26fd986210ab1340bfa0e8da05bf2p+009Q,
    -0x1.33d0b9dff5f9713e3be8985c456f4f54103ef913p+004Q, +0x1.604c7ff053b74d41757f06fe32f2a72cb4e3bd6dp+008Q,
    -0x1.35fd8961ba0846ac7f031a69ef019c02414ef734p+004Q, +0x1.04546edeed94986dcb55f225aaa0781de74d80f6p+008Q,
    -0x1.3a1f140a0d0528125b9e616c560c06070f5f6415p+004Q, +0x1.aee0fd203325d83b254f501a11628fb803a3cd94p+007Q
  };
  static real c1416[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.a58699affb960e3b0e07e7e8c96c90a768dd8b1cp+006Q, +0x1.19c699c2360917492df918b773acc5b81e0dcda4p+012Q,
    +0x1.94b0165c5dc2f00958cc8c915e953429d6243638p+003Q, +0x1.6f0de562fadd5adbd6ea22cbd93409bd68a82849p+012Q,
    -0x1.7a881be3322ced0d74670e5a55b167455e8a9114p+003Q, +0x1.278130426f6e75faf173a07ff4df8658a31f5e49p+011Q,
    -0x1.214fea74bf905bbe0e9d3686b12cf02bee143833p+004Q, +0x1.169aeba5f872af474bd13632e3a900e338813bc0p+010Q,
    -0x1.3b55b426a17cba77b4ee755e7d13312e59b2c6a8p+004Q, +0x1.aa8e457632129b2b56041baab2fe5e0ac7d64459p+007Q,
    -0x1.3be93ab3ae61214601ca17dfb2a663c57107e542p+004Q, +0x1.fc914e5705d2fbb5889465342d13ad7d6fc69731p+007Q,
    -0x1.3d0e3498b8cc0e462e4eabc17c86cb59615dd706p+004Q, +0x1.58e314557696e298611f8afdacebf84ae24292e5p+008Q,
    -0x1.401dcbad4130fdb295013858ec7d4e5f1994625fp+004Q, +0x1.25469a6aaf17012b6abf767fdeb07779b4b2b6eep+009Q,
    +0x1.8f104d42a9ae0883f097162f83f7acf93011a0cdp+005Q, +0x1.6ee7e69acb012a6e7af8fddc0040174b2d1f6bd6p+009Q,
    +0x1.d4179d76949515cbd135cfc0de703b9de354bd2dp+004Q, +0x1.2b188331ff1d6dd90890fec348ab01b32e25ef71p+011Q,
    -0x1.2682de1c92f339d916383cd7e5659009ee18d456p+001Q, +0x1.3f559024b970978791f6bd30589f4d8ed0dd89f9p+011Q,
    -0x1.082ad00bb09524b488b3f68fac70dc1d98052dfdp+004Q, +0x1.36dbb30d549c967f56e86d162c6aa5502c3ea829p+010Q,
    -0x1.3b72ad6f6031a7a09ac028cc1c95895bf18b87c9p+004Q, +0x1.abd2bff1a36506ae3f92631d72e4cb3afee5399ep+007Q,
    -0x1.3c5783f2229b6de384f65153c7e92a81535069d7p+004Q, +0x1.00bbf8aae81eb287259245894db1fdd3fdd52fa7p+008Q,
    -0x1.3d4e660d71a8662806e4fdec0882aa6e1141a085p+004Q, +0x1.37748b3aa8b5474a81a0cbc001aa176482117567p+009Q,
    -0x1.3e0dc6f659405b59bf35563e5496d63dd7dd510ap+004Q, +0x1.6001a3a5a2fd17bd78e2c5359f14ea27678c71a0p+008Q,
    +0x1.c2cf9ed51a9c5666f356bc2b90b306c22e02059fp+005Q
  };
  static real c1417[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.9496c0f13e3fab2aa578b114dfff55ca4913a51cp+006Q, +0x1.eb574e3bae0b24b4c4a72d217b4ff57c5854056bp+011Q,
    +0x1.bb1dea3952b3c2864b0f631b2cc1faa246135900p+003Q, +0x1.5b6fc95540978ce0101cb392d26d82c18eded12cp+012Q,
    -0x1.68d937705483fc7d375bdda09acf26b0ff7fb37cp+003Q, +0x1.23001ef37d07bf01470abcf7a56007d19d629f80p+011Q,
    -0x1.1e8cb0740476a8831f73716b5cac665471681b8fp+004Q, +0x1.14e29135c844c0dd6f496a968051c35564c93e8ep+010Q,
    -0x1.3b5c8d6fddb8fd4876e142015099ad793a4ad705p+004Q, +0x1.aa52f381059ff9a9a4ac9961fed8abe04254368cp+007Q,
    -0x1.3c06d9695aa7eaedacfc7246c76c85cb32c3c537p+004Q, +0x1.fb85026b2a0e367a8dd9a3a15679a652e9e64f68p+007Q,
    -0x1.3d38a67e978572cecdc0424a792c22f1133b8b9ep+004Q, +0x1.57b3c28d6449e9fb29b4d1d70d801acf2a024b3ep+008Q,
    -0x1.3f9654eadddae5effbf50c3a8f82e6860e69dec5p+004Q, +0x1.242060859f756ae0c59f7fd84927783825e258f1p+009Q,
    +0x1.2d86539e87d517423417e9cf6edcb1868edb1af3p+001Q,
    +0x1.84c39948d54436fd6c14b450d9fbc12c3071aecap+005Q, +0x1.60e61fd0cbbf4e95370d309324a9019294f488c7p+009Q,
    +0x1.c697613d92c0a6d198e3ef51d0362f351f28cf7cp+004Q, +0x1.1dbfee54cc3e7627eff6414121901182ac55bc1ep+011Q,
    -0x1.010f02290271bb28a2bb8b2e167aa83db4189a3ap+001Q, +0x1.33c723af32b48d30396a41649e9a2b2eb07e8f55p+011Q,
    -0x1.04c0d8146efff65090d72e42f683c75aa53318ecp+004Q, +0x1.33afd94dc488498f3df565424b13817ec8622f52p+010Q,
    -0x1.3b79acad86f08fcd2d1851c85fa894adb004b0a2p+004Q, +0x1.ab925344a4d0b94e38d434152261db8f01214f6cp+007Q,
    -0x1.3c75745b2cfbb14e945490184f4ad845496e4925p+004Q, +0x1.002d4ffe7d45af1bc07fe83fb1888ebf4b3c70b7p+008Q,
    -0x1.3ca3ea67cb1176aaef01d09ca3e7d8efdfe0a20dp+004Q, +0x1.360ee58d9eba8131135495ba4fd08e45d03fe50cp+009Q,
    -0x1.3e3700ad8eb6db741745a15189715c16ee7161cap+004Q, +0x1.5ec425ae3654ed125c169dd672fb17e210e80e60p+008Q,
    +0x1.b7bf3d501cc46a8cdb089e7e4f530f2f7b863fafp+005Q,
    +0x1.2d86539e87d5c91c986c37230c5363c1a87aaee5p+001Q
  };
  static real c1418[] = {
    +0x1.8f057c3d97209d76328e0e40e47dbf405bbc7037p+002Q,
    +0x1.9db022dcf39443b1393c20d37fc0f3cbbd585eeap+006Q, +0x1.065aef47bef80dae6d970f6b38287230322d64d3p+012Q,
    +0x1.af834d41f62ed00c05d7e0b32e1914c2d6c6098bp+003Q, +0x1.65ef6b945594bc4366794f17ec8e01dec8ddc25fp+012Q,
    -0x1.3dd9820a90c6caa0da08473503eb6ceed0eff374p+002Q, +0x1.dc89664d6014d9df30b1ced3202e507ce914dfaap+003Q,
    -0x1.6ea2b258fe20e0db98cac9041638d32737b4f2ffp+003Q, +0x1.261a5c5c2df61c1c305865eed257a6c5a4a2440bp+011Q,
    -0x1.1f3bd36c320934f76378d757a0c6b6589e730832p+004Q, +0x1.1631e0d2480a05ff298a5e43fe30da54ec1f9a33p+010Q,
    -0x1.3b55692f4bd8ac9f8d1a169795eecefd7bd719ccp+004Q, +0x1.aa54c82414a3543bae804098a2f2d93c84dd0d22p+007Q,
    -0x1.3be91b5473d0782e995da44a11f20527cc73a210p+004Q, +0x1.fb93bbd94e7e8eadf467d457c74a448f2984ef1fp+007Q,
    -0x1.3d0379c010983d3421adb3bd38c4237c698e8db3p+004Q, +0x1.57dfcda63841d90ac845213a1ac4fa560b5581f1p+008Q,
    -0x1.3f8b114c366965bd5b57faeec74c6dd9fd788a70p+004Q, +0x1.24b5b235276f03a625467246cea0f494b1ddba08p+009Q,
    +0x1.8ad62992a9b49edafcb49c05737d4eb397227edcp+005Q, +0x1.6702fda6740675ff9cc23dd130fcb0efc2816ef8p+009Q,
    +0x1.cf9902b6f3c85ef5592ccc9ba7990e2affd70153p+004Q, +0x1.23c38e60334d157d4716551085be676dc8aeaab4p+011Q,
    -0x1.ff4ceb3529fabaea805dbbc562f36ede620696d0p+000Q, +0x1.39bf2b2161cf74be8edb9fd79575843a7257fa62p+011Q,
    -0x1.3dd9820a90c6ca4cd34c6cc230c98a31fcf3b2cbp+002Q, +0x1.dc89664d6014de8b4617ba1d56ada946dd49531ep+003Q,
    -0x1.0578d984e327ef8f83c9879b687f18f96962506dp+004Q, +0x1.35c6d1211382c33237303d6983573ec37d41decfp+010Q,
    -0x1.3b7203358a2cd06e62d72812f7dbc76707ed1f56p+004Q, +0x1.ab94e9f3888595bf7054fc25eed8a81fbac603c9p+007Q,
    -0x1.3c5652116a5148575df8c343f00694bc5970006bp+004Q, +0x1.00365bf9f2679afa739d45cf3ada3b1712b2104bp+008Q,
    -0x1.3c9c21030aecc48727fade8eb9e366b37c2dbbb1p+004Q, +0x1.36caa0323311f45a01d7d6cea6237a09cf28ab6ep+009Q,
    -0x1.3e00dbd0c719885fe7cec93e869a0d34490a9cdfp+004Q, +0x1.5ef54aa21075d741ca4acba0a2bd18298fe13e9fp+008Q,
    +0x1.be285c97bdea91202f66fe7012111f4c4c5744e0p+005Q
  };
  static real c1504[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.e30b4423a69d61669d7656f660179588d3ab1aaap+004Q, +0x1.c6e942958a8ec4a055a0704d3380cca0d108bb1dp+010Q,
    -0x1.15e7ca3fca2f576c16ebcc0c191586eadecb6297p+004Q, +0x1.2d7434f128d3d0ef1c895b9beafe49994a5a79d8p+009Q,
    +0x1.e961fe9d51561b543f0627cb84abdfce28476e66p+003Q, +0x1.1d178326cad8a8a1de1a345622994e7cdbb4104ap+009Q,
    -0x1.e0a83783970c9d7e85b0c59c170b8c382bbe0116p+003Q, +0x1.47f61951a4e9904135cb891d8b2bb8e189181f0bp+009Q,
    +0x1.a084ea9d7a718ddd433b929cde534584e4f3f251p+004Q
  };
  static real c1505[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    -0x1.bd0d61163f5ae08c8e8eae7d96ee8b130d3cbd68p+001Q, +0x1.1e167fc886729ee8e954f177839b1bb23fe7b9fdp+011Q,
    -0x1.43523bf2ff34d915cdef7f39b65c7aa8140333d5p+004Q, +0x1.930ed7264326c19991d74ea589888530b68cb8d2p+008Q,
    +0x1.2f350f288a1e5f4fb69ce7fa106fb4e3e3879980p+006Q,
    +0x1.c88d801f573236375baf21f099a4dc3059e1a787p+004Q, +0x1.77bafa67d7326bf2d09f11423d6a751649cc682fp+007Q,
    +0x1.877caf984c23e65e853db162fcf6155ac553479ap+002Q, +0x1.313a549ad61d7961913062f095e8aaa6dee99fa1p+010Q,
    -0x1.3f7a96d25f2f2a77f7c823e2c24585da3df31a31p+004Q, +0x1.b7834b564f41cbf6d67224c6c9bd2a62577d325bp+008Q
  };
  static real c1506[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.93984bfb6d65bb38e49002fe5b9c56857649a021p+005Q, +0x1.f604db69436e359431db7d141c7ee1d2e7c12addp+011Q,
    -0x1.0b445e48a3620e792a50dacd6c8745a8db62caecp+004Q, +0x1.4f4aacbb154ad44d5d95ab9a3f0d87ab04ff1cd2p+010Q,
    -0x1.4dc8e073a0b538107cc70cafc7392a3c2b83e709p+004Q, +0x1.3fc98c90f258ac93d9ab56819001721cad78b8cdp+008Q,
    +0x1.95054a18ab4b56be965e3ce6813f2c02670e9880p+004Q, +0x1.83ec2e553b8e531e1ed039a13927fccb8ab3b3d3p+009Q,
    -0x1.1b077e699d949c3def26197ddd532e734eafefcap+003Q, +0x1.6d99da8910961ad8483bc79d7b55f2305f846edap+010Q,
    -0x1.4e973e9d610b0eb76ec1c28cc625a0a8a91e868bp+004Q, +0x1.4e786a3c087c68d7fb3f96eeacc5acc4670b181dp+008Q,
    +0x1.1cb4ebebd92db1dee9bca060960006f54af36bfcp+005Q
  };
  static real c1507[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.1a3a518dfbffb826521e982c201624e921b2fb27p+001Q, +0x1.f955dba041544ee0a617baa429c8081d56c37778p+011Q,
    -0x1.3efd4f6e8cafcef991e211a90f4293af37b15378p+004Q, +0x1.a4c6570e1ee151255026777683f4b51643e8dfbcp+009Q,
    -0x1.5098823b951a3a23eb1c0591ebc76a883d185783p+004Q, +0x1.1b5af4cd3a1e1ef84caf90c669ce26d901d98659p+008Q,
    +0x1.9e75dc07fd3548947bd028e7909edf898e64a8f1p+006Q,
    +0x1.26a08d6d025eff929ef3557d0f18bc23350c5b4bp+005Q, +0x1.b58ebd2bd53fa617d9ebc48eaf261fbfab60dd6fp+007Q,
    +0x1.fb9fd7f5742b10cc4293bda65ef254b92253f1a1p+003Q, +0x1.8d5e06da0639292b4d8cb25270bbb9232fff06cfp+010Q,
    -0x1.21448f861c86780df9ccabbcf24b84431fb1e024p+004Q, +0x1.f02477c0289ff3570ad2d15be10af74e3db7d6bap+009Q,
    -0x1.51b367bf4c3d148e28bfe0fad230daf7937bd138p+004Q, +0x1.230072a11b62810ddb2c7d0fe0cab1adc9bc099dp+008Q
  };
  static real c1508[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.0ea51df17f6a289501254bec32c84bf1c868932ep+006Q, +0x1.4d92222f307529a70153664f5d0e59cb7eebce2dp+012Q,
    -0x1.ad3809dbe23324c0d06dfed0822a2fb3e9aeffb8p+003Q, +0x1.145cf0d8730eb10034acf8a70f3dd1a4a3aa7986p+011Q,
    -0x1.480cc45361ccf48ca7bdfd5854cd4eabafaabf98p+004Q, +0x1.2f3f055fc3c24ebfdc58380d645eac56c611c91ep+009Q,
    -0x1.5109d6fcf6de95ac0de47d0701f99cffaffb6f03p+004Q, +0x1.08c6a02e94dbe82915cefab58a62378033d41235p+008Q,
    +0x1.0633f748bfcba083eee5d4521062c766113903f9p+005Q, +0x1.a8343349fe24a746422a401b474eb75f892dee3ep+009Q,
    +0x1.b7840b5d5341084dac97baa318ce9c6083506a48p-002Q, +0x1.0287ff9f9d9c07e2bbf493498214be976a4cd6d1p+011Q,
    -0x1.40fab70a2d0d0240a6e47e6440979e1d6cf95ba7p+004Q, +0x1.4e561fef89b4ea3a8394e84ecc44697d0cec88aep+009Q,
    -0x1.51ef40892ebc7203adea9bf69df30cb59cd375bap+004Q, +0x1.0da38e57034ebc0629dfb8217ecb5f6586d63373p+008Q,
    +0x1.5201af53d8b830b51ecab831439ecbc6ae511dc5p+005Q
  };
  static real c1509[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.64db6ee7aadac40293ccb9f3dd39500f00d9e331p+003Q, +0x1.595b85a61cba423f9a1bdcd6c2a16029a7f2c79ep+012Q,
    -0x1.1d9517406e288e6fa148b349b02ba7760d715f28p+004Q, +0x1.51d6db3d0ad8ecbd3e7681ff09a6f4832f589ef2p+010Q,
    -0x1.4793b093dff2f4b076096c76c2ffc4fd85f90360p+004Q, +0x1.dfee81c526e36eb22afe53fd8696e1543d9f163bp+008Q,
    -0x1.507e81b1b979a3c914fab224e6ef5f67a7c50d0ep+004Q, +0x1.fb5bb2d7b3de024d92a9378a67ee72dec4a7cc9ap+007Q,
    +0x1.d9a0c85a51c152eda05c6fc8a52bc3cf59349a41p+006Q,
    +0x1.53edd40638c52778d26ca4f39bd9d017e3892854p+005Q, +0x1.c32d40002f0fe2ee6c25f6d0f8950d8f3ea40267p+007Q,
    +0x1.751746c5c8ea86ed493eef6d59174344b3d6aea5p+004Q, +0x1.aa900b89327e14dd1af316cc45a7ffda23a05666p+010Q,
    -0x1.9daeb58223eb7caab7d800669f4bcd73f75a4dccp+003Q, +0x1.9025cb815ac4bf159dfc94f631cef4ccbfc97fcfp+010Q,
    -0x1.4575b7e5e56477f9b5011719716675e24caefe06p+004Q, +0x1.fc19bcc115b9a303459b1e9274d960b29bff8511p+008Q,
    -0x1.5121fe9113d042bd871ac7e611ed651dbf072c20p+004Q, +0x1.01299e1fc095a0120827beb0535a6e3da4e68479p+008Q
  };
  static real c1510[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.46f5dc5ed2d6c393056e2c57a6f063a8e163a9fdp+006Q, +0x1.7be1f864d2cce4d0f0ede5b996b1bfe0736c2ed2p+012Q,
    -0x1.359bdcf881f6103d121693dabcaaded251ce95dfp+003Q, +0x1.87ba837c2104fe7e6a0b951e94dc0a00e504d709p+011Q,
    -0x1.3b12e16fa2f7e038a8323a963680e44ef71a95acp+004Q, +0x1.d217ec05560d4e2e3cc3bd5107b6a1f04ea5ff35p+009Q,
    -0x1.4854a07dea7eb4037f0aed8aebcf549ef014a8fep+004Q, +0x1.8e25ff78a8e5aacdac465f3971d4d05889f64389p+008Q,
    -0x1.4fb7e48d264ca97211179e718ddc161e262fdd3ep+004Q, +0x1.eab78cf2273005786a9fa30fa3fcf40b837709b2p+007Q,
    +0x1.3539d2cf61f3f713aa9118b6d8fe73bc61e1a2b6p+005Q, +0x1.b7ce1ac44a445704e603121a26f7210b1567ab95p+009Q,
    +0x1.16f9715445e39bf8277b6f8caa240507f2c263fcp+003Q, +0x1.3096c300fb23b8fdd19fc5d8fe5178e0a737ffc7p+011Q,
    -0x1.241d2e7ae3c853badf48994a2422a83a49d6dca5p+004Q, +0x1.0b404d8087bc673efedf30f683cebef57dba0fc0p+010Q,
    -0x1.481df3f9980e2216115863686604f0edb6c36506p+004Q, +0x1.9c980b356ac1f3bbbcd3b8221e40e33156c5e08fp+008Q,
    -0x1.50219112b8620c726cca97efe56ae9162e79387bp+004Q, +0x1.efd89381541c05ee02a01a4aa23375fa85be8dfcp+007Q,
    +0x1.7bd250ba61eb0a7e40a23bc8d4bb265f3d163b97p+005Q
  };
  static real c1511[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.4a46bc119fdb97443d9ca28e32fd95f141d1b3b3p+004Q, +0x1.c59f8989b057628f8e403e18bad5123d6bed3d33p+012Q,
    -0x1.007ce1085e18ca671c6a86bd50e71dc8e25bb602p+004Q, +0x1.f096a2ca8a2ee27655bff14b62fc86d206e160fep+010Q,
    -0x1.48b45d6daf8204c4163fafc77d071cda3219028cp+004Q, +0x1.6aaf39e9bf65d4b2bbd8616181d578c0bac3d325p+009Q,
    -0x1.4c8a1f88f18795d54702ec60ebc8271054721d7bp+004Q, +0x1.5d39d2bda2358a16d05d1969a50f6c8a5be0fc67p+008Q,
    -0x1.4f77dfaff334ac4f2bf2b1e557643490485c4697p+004Q, +0x1.dd3df9e0fd26f8120f932fae09fef45cbaf194ddp+007Q,
    +0x1.0ad49ae980637859db44fd151f31681b2b8745abp+007Q,
    +0x1.8016104f962a43fa3d479fc357d67e6be8eb32eep+005Q, +0x1.d1e755dd245bfd6b7a306826ae439f69ab24b90fp+007Q,
    +0x1.e34babf094b47a4c5fe0312da11313e5d2934394p+004Q, +0x1.c6760e09ee053a6f02bcc6acabb7769d19f90d6ap+010Q,
    -0x1.b92f59d64b04943c04342a3313292db62d49dcd0p+002Q, +0x1.1da1be205d799fc239182c0a9895fa7f112fbaf8p+011Q,
    -0x1.405812c9520d6ec8938e4afc7bed891764018356p+004Q, +0x1.8eab70f881d927db9104dd5a966c1d3a17bd471cp+009Q,
    -0x1.4d30213acd3be8ecc1317f852456df765f929bccp+004Q, +0x1.664d71051fdae8327bef9ad0a3441cd048354893p+008Q,
    -0x1.4fc1f915a1fca24187d3ea126e10feb89af86da0p+004Q, +0x1.e0f6ea3e492b277f126edbeda0208fb02512356ap+007Q
  };
  static real c1512[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.737960dc872ee61bbf15ed8f7cbaf4003a2cf733p+006Q, +0x1.6a575cc9401d0145550dadf18c9823da44a77554p+012Q,
    -0x1.8d4642f1e27687f2d373617b035f91553383a0f5p+001Q, +0x1.07d6f4280f266466a0a13ce807796a91dc93da36p+012Q,
    -0x1.1de4bc8a7d4dff460a452eab1a3c8234f88ec356p+004Q, +0x1.612aabe5c5ffe854acadb0ae9454121457979452p+010Q,
    -0x1.4b34ec7895c2390ffd11282610fd2aa903749071p+004Q, +0x1.3422282eb1a8f7ae185e42afebaea954b4265616p+009Q,
    -0x1.4fb399eec56105ece8fa73ea138640b434184492p+004Q, +0x1.d480db08f13e7211f284cf39eddd5fe44e22d3c4p+007Q,
    -0x1.4fc001130d7c8e22faabb626308545cdab5b542ap+004Q, +0x1.4461b15d8eef3fea80ef8d3f5fceb5815e7d7073p+008Q,
    +0x1.5d27a8061f405178295b30bbabc9fdf3280a9b5ap+005Q, +0x1.b019ad22a5d652b02cbf5f98e856a5780ea06e00p+009Q,
    +0x1.0f1812bac432641d429789dbd59f87cd4175873ap+004Q, +0x1.424d7ae7523afaff788304e63e81770951ac7f92p+011Q,
    -0x1.c9c63ff4eb588096961e72bacd1a1d6c45560971p+003Q, +0x1.98f599be40a78858f62a8eb587ecbaf4fa72756bp+010Q,
    -0x1.46a3c72a866b52c4409ceb45f1951236f53d48eep+004Q, +0x1.494fff1cc65e8a452bcc3e6e6dfc8ca73b4c859ep+009Q,
    -0x1.4ff44edd2055666821c8574125a80bb391f4e664p+004Q, +0x1.d75e41bf20ebe48c18fb4564bd98a6b3ad0bcbf7p+007Q,
    -0x1.509d2efd75f94a11479a855ad451f9c6028199bap+004Q, +0x1.4b3c5a18e89f5ae2803dc0fda37f865cc42cb351p+008Q,
    +0x1.9ddc583f4821b3650e6bce95271b0b18fd7f83bfp+005Q
  };
  static real c1513[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.16dce4be9b9dc1da1ddfe7da24a703bae3d1b726p+005Q, +0x1.a011ef4a3af2a0a87cf9388d8520784b025d00e6p+012Q,
    -0x1.2fcce81ddb01fa5f6146018a147712d81930f791p+003Q, +0x1.3ebbcc561a931676680548702fd028d24e6a9285p+011Q,
    -0x1.18e5178a88649684a6dc1a6539f2108f45b1b9d4p+004Q, +0x1.0b23c7e2a0a0ac59c0be89207fc7da74db70b7f1p+010Q,
    -0x1.4376c829f83d317b129177d1a3158fb258734bbep+004Q, +0x1.14aa47f3afff54794bff1d76ed0d11e8e819b201p+009Q,
    -0x1.4fa3b6eebdecf37e8062f53eb79266b9e48111cdp+004Q, +0x1.cfc7605687fa5f3508e6fd71791ada7737201becp+007Q,
    -0x1.4faaa104d0e572670714a8629b134f5b5cee6514p+004Q, +0x1.374f02768c3fc133444f04b4a54b4a8069e02776p+008Q,
    +0x1.efef504450feba52c8f8a1f02ab29daa4fb15f29p+006Q,
    +0x1.8dab9fc379d630299dad13094acb80b3ca088cd3p+005Q, +0x1.9f933780ac40bd82415ef19192642a0020644facp+007Q,
    +0x1.0fe42d62668d2e0c77eaa1fadfa41a0f9be9b86ap+005Q, +0x1.9478441ef6f87b183408b8b7cfcd7aa1de8372c6p+010Q,
    +0x1.1eacfafbb80f0e357891e09e6e6fb5ba240bdf7ap+001Q, +0x1.30506a1d3d0ab2404f64580bbe15b213fed0e02fp+011Q,
    -0x1.fc0c9ca25d0a4b4556d21b416e62afbd2904fb1dp+003Q, +0x1.2439806730a6018ccc5e6a1a555f3165bdb5fb7cp+010Q,
    -0x1.3f26b35a3fc931f88dc6fdf7ed25dd05259397ecp+004Q, +0x1.21a97484d7d9ead1824a95705f64a98ed9acd5abp+009Q,
    -0x1.4fdac608ac5b062595185ccd278edff40641615dp+004Q, +0x1.d23b7cd31dd9307515e3351db3d6c4f98341019dp+007Q,
    -0x1.5069d4b082ebf74e38126b431304f66f59566372p+004Q, +0x1.3d1f1d185f3e0f29064130e4903106c879a84e69p+008Q
  };
  static real c1514[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.81410c6c806e86a2809fe072f6b93b081f8b28f4p+006Q, +0x1.354418cd47a2e3ea21bebb69d6b99b9a33db661cp+012Q,
    +0x1.aea98a57bb38be932c9d1082e124601925827a22p+001Q, +0x1.278627b5643eccb6ed4a26be2826b7d2dfb9a9f9p+012Q,
    -0x1.e4fbf3dd78137c74ec9c45ef6aefcf06b628ed42p+003Q, +0x1.a8967bc2653bac07953f03aefe4bd1ec4a9dd410p+010Q,
    -0x1.28ead7837ff97f239d1476ff81f3b7bc58d73dd8p+004Q, +0x1.73d16b77ceff49ca1ec3299941b90f21c59f103fp+009Q,
    -0x1.2dc014df0223565832f72f01fff7ef43a1aea30dp+004Q, +0x1.d617c8f2f49d64174905843b19e4c3f18f14038ep+008Q,
    -0x1.4c966542892e4473818eb7c192ce599e56ebf586p+004Q, +0x1.2d23a4c9079f2d483e0a830d777b80749e9246e0p+008Q,
    -0x1.4f1eb24b95d6cca006c7bd6335e0aff80670717ap+004Q, +0x1.cc3c41d0080b835c48436b43f9d1e490b5d6f2fep+007Q,
    +0x1.6f8ab4c211860e8a2cd479ed29374ea3964010fdp+005Q, +0x1.9821cc44f5314aea8faf63f8fbe01bd6b1ae0f74p+009Q,
    +0x1.57a17d6f548a168febebd9154819df7910f7bf49p+004Q, +0x1.367606a8d70d5a28884ec90f84ad9200ffea7723p+011Q,
    -0x1.3c064b2723669c4a6ab7703046f99ebd4fa26dd0p+003Q, +0x1.de68e94e651c23e53e3f8fca302fd0df728caf70p+010Q,
    -0x1.205cb410c301836eb7223f5b68b4269df30624bep+004Q, +0x1.90b7fe403410024569f13918258f17f7ee9bc338p+009Q,
    -0x1.2adb53e50bbac6f34e3ac14090692a46ca1cfc9ep+004Q, +0x1.dcfa5993e8acd0e4beff060d95ffb899fa238f73p+008Q,
    -0x1.4cf79fe0e8640dbffb577b421da2dccb4e8173c8p+004Q, +0x1.324cfbb1aa543bb84b2aef78e0ec1c84d814ab28p+008Q,
    -0x1.4f444bc2a982762a461ab1157edc6ea82cfd5d9fp+004Q, +0x1.ce6fd1a10e4be49cad62d9e143d17f5ca346a50cp+007Q,
    +0x1.ac37764ed4a4f23ec7b6ed56347f8cf00ec074b7p+005Q
  };
  static real c1515[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.5160ffc054312d38bae539cd4bf4e27be8b1c330p+005Q, +0x1.19a854aff924faab77a9010cf95ec5ce4655e198p+013Q,
    -0x1.33c45f4036ef13d154dfaf332bca66e29d03c0d2p+003Q, +0x1.a382449cbfa8473859454f3480d325514700c799p+011Q,
    -0x1.2a123432da076a3ee82a0fdcc6508510992befe1p+004Q, +0x1.544af8255f55a8f10f96fe5854895366eedc0060p+010Q,
    -0x1.45b473710475bc6d8f30473e0aa08e10a2beac13p+004Q, +0x1.71dabd9d1e6aab11ca4368014b93ddf03f4a425ap+008Q,
    -0x1.4a3457d9e588c1d286952727f23c41375e822f37p+004Q, +0x1.13a6e82686c3d6109bc68dd9c11871d82c04b072p+008Q,
    -0x1.4c69e4235f091d463d4de3fa61d7a20e6a9a3dfbp+004Q, +0x1.476993ec1628a01b45cb9d0029eb91b25df4049ap+009Q,
    -0x1.4e7385b222cacb9c38eafa936664483005741720p+004Q, +0x1.c520249a1ef34d875ccd0bb3c2832f6abc4b7564p+007Q,
    +0x1.22b9a49a605727987b51036a37a1e0d9b7cc80a0p+007Q,
    +0x1.bd4f3d0aa3985c4f228b1b1445e8a40117665f01p+005Q, +0x1.c5bebd01bbbd8e341a161ed818b56b027a1f30b9p+007Q,
    +0x1.42109883b4a7600557c6f92a1431947b8a14ed9dp+005Q, +0x1.c681ac0e9f9232b98233545703e924e8bcd3255fp+010Q,
    +0x1.c925eb1b99e473fd036bd1ee25e193957b5c749bp+002Q, +0x1.8598cd97095e0172d09c557d551d86bc66c3b9c0p+011Q,
    -0x1.02f7450ccc6efd49621782e6a14bf546904ca108p+004Q, +0x1.8491189f6c2d7e5465f7402a3e566daee209f3bfp+010Q,
    -0x1.466c915e3febbc37190aaa65b13ab0522a03f5d6p+004Q, +0x1.78c8d88b5eaf860207748719e6b21500183fb175p+008Q,
    -0x1.4870f9059f153ef2b4e7c74c59eaaf60aadea6cdp+004Q, +0x1.5da087d29e043c7b465ecacca9ee5382ad9ea170p+009Q,
    -0x1.4a4a2cefda24313b792c0017b359a6634307a837p+004Q, +0x1.1689c9740b8817ecbe0729aa07ec2cdf46278d74p+008Q,
    -0x1.4e8051948b0752915014ebf2a9c7463c261f5093p+004Q, +0x1.c6c5401d621e32878588374e492b347a986e512ep+007Q
  };
  static real c1516[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.c618ce219e1eef50cee9eb1cee0bb8e20fbec3d6p+006Q, +0x1.66825c14b2ddbb652966b6519e26ca372fb5a233p+012Q,
    +0x1.4b0588f1c1800a0e20eeab26cdeed415f929de04p+003Q, +0x1.9f7704c1056e4b3aa6e0207420acc02173933d28p+012Q,
    -0x1.b9d76819501ad8d7a6053c196772317608deef99p+003Q, +0x1.3eaffaf6b95751d73f1f5e66c884d076ca87d085p+011Q,
    -0x1.3ae81ce608d8a3700cf5fa0c45d6e4d4d511a86ep+004Q, +0x1.27ac77c49baae5941d74533e38c9d6fc0db94c29p+010Q,
    -0x1.4f77c18d4cb8fd6d8efac73b0626306922b0fd93p+004Q, +0x1.c0f7dff5216841300ad417412373eb4e6dd25d0cp+007Q,
    -0x1.5011432cc2ed77380ad660dfed1bd3da6ed68c15p+004Q, +0x1.0bf9e2d0fbf92bab98352f75ce030633abb908b3p+008Q,
    -0x1.5181521df5b20e9254bab395e80d79b964f52c49p+004Q, +0x1.6ba6be5c3da32ef0c03b29bdc4f500d62e53bcc1p+008Q,
    -0x1.565d360f545eb2b4c8c3c641ea24c4333f5dda83p+004Q, +0x1.3577e6b4880b0eb72466f21b3166f078df68937dp+009Q,
    +0x1.a8338f4a16ae5c242d515c20d2565b60a458d209p+005Q, +0x1.ae919f9586cad314f28fbbc5ce90938b3b7f856cp+009Q,
    +0x1.e408051dc05916517a366d1afcc6d2b4bbdb4a23p+004Q, +0x1.5de918e49f287f55cc7f53f9ae297512794749b0p+011Q,
    -0x1.13971632f07690ae9dce1daa225c4e8122fc7026p+002Q, +0x1.6257d3a8a1c6067a2e2dad2ea08f01b3fa8f85cbp+011Q,
    -0x1.23d0c9a889f5b8ba43d47bffe651c8ce77940d9fp+004Q, +0x1.4988a48f8142914362b52c802952dd04c06196e0p+010Q,
    -0x1.4f938048acb2d1812e1e5c1226ed9f76db9e8ae0p+004Q, +0x1.c239d1b48e05e78565454b8b343838fc35bdafe7p+007Q,
    -0x1.507b5439b057727cbbe21c0fee1df1355655b855p+004Q, +0x1.0e66706c4ea5f5fa9e1a945194c364808eea2876p+008Q,
    -0x1.527c0579590827fcab23d709c4c307e467c5e69bp+004Q, +0x1.72a2bc03da94da688d5276be17009c5f45bf1b2ep+008Q,
    -0x1.53efecff67b8cfe4a73673bbeaebcafc00e01c65p+004Q, +0x1.479a5c33b0bf432b40128040e0d332de196a428ap+009Q,
    +0x1.e0e8b09b82b6c28bff5e586cd1498247fe73c70fp+005Q
  };
  static real c1517[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.9655434d30170d7a0c60225bdf74334d76eaa01cp+006Q, +0x1.fd7ea735c1b24bec17b39b98a5bc127c9d51bef3p+011Q,
    +0x1.9e8e78c64dc34895d4a4ac7e72cb433489fb8cbep+003Q, +0x1.680730699fae6807c30e59361b9a41eb9ff58337p+012Q,
    -0x1.92ea250db28e882a2063b0abb89167949dc18157p+003Q, +0x1.304c191b69d29f64c09b19016266ae3e00823118p+011Q,
    -0x1.34fcae589b5b4943109d8df6ca97e75f92739ab2p+004Q, +0x1.21e9e47a269e5c15a349a0f9409dc06d1280d31dp+010Q,
    -0x1.4f8fd9adea8a860606bc908be1de5ec5cedd2e96p+004Q, +0x1.c06c2161beffa0c37fdf27296fabdd9bdbc91638p+007Q,
    -0x1.5079f1d127c3a5b3b46e8425af4a8181cf12c452p+004Q, +0x1.0ac1c7d820a9de67fe430ba29c6618fda290cb7ap+008Q,
    -0x1.522bf3ac00da89f642648a269286324bcce45792p+004Q, +0x1.68de44a8fed67d155616b8f71377463fadab040ep+008Q,
    -0x1.5579150165f6c98922ccc31a6aa5909de9c5f9a9p+004Q, +0x1.322d494f9a603c2e71fec23935ccecc9e8d33884p+009Q,
    +0x1.b4dcaa8ef2cecc85a28bfb8aa8fbc631833e9a91p+003Q,
    +0x1.890dddd6c28f21d1e9faaf3583d1305f63bc9caap+005Q, +0x1.89c70dd7d0603f5af708f1aa44120d837ca4369bp+009Q,
    +0x1.b915e1d964dfb30002e7cf061a1d52521f3638dap+004Q, +0x1.3959fdc9ebf2f7df387e2b9ddc2d652e583489d9p+011Q,
    -0x1.eb5de6c2d9ea17977fc1e1c7124ad7d347bc3750p+001Q, +0x1.428ac33383d3d7fc821624a8d0b095f09bba7abap+011Q,
    -0x1.1cdf5e2789ca1b86e84b6f21337e73b07549452ap+004Q, +0x1.3ffcf9e9d1642efc3dc77b8e83dc00022d64b226p+010Q,
    -0x1.4fac81ea2bb0266b2cf4a3cd7f5601dc824e3107p+004Q, +0x1.c1a23d4f2244615ec97afb8412252053556eefe3p+007Q,
    -0x1.50e697022b7a0c3a33f1235bbc728357ba904d2fp+004Q, +0x1.0d1ab204fa1f61bd4901282479f83a0a0962a9d5p+008Q,
    -0x1.52ccfb1c6c1a917441355a9772069d3847480d01p+004Q, +0x1.439f3f80780b3f25c04fea278361cc9b77e94645p+009Q,
    -0x1.5326658e8c7f1835c15535550c5665582ab9d4f2p+004Q, +0x1.6fb8a3e2c48d880e770f68d90fa7dea35872759cp+008Q,
    +0x1.bf978a5e828355a64624c8159d4ec9a0bd869579p+005Q,
    +0x1.b4dcab64f1a3ac8566e84adc705ae6bac14da918p+003Q
  };
  static real c1518[] = {
    +0x1.a72b238d5b39bbc3d64ed1b5a99d8da639ae0c06p+002Q,
    +0x1.a376525396d79f46101243fe6ebe422c6219bcd6p+006Q, +0x1.140ffa3dcbeaf9dd197bb7fd68da7b3434f5e3d6p+012Q,
    +0x1.9973f2e867beec974a280b04647826aec63b6e9fp+003Q, +0x1.75ff1bd648766d1510337231ad386abd1ab004b0p+012Q,
    +0x1.d27b5e1d40ea5f415a2b4c45aa8839585a09ed83p+000Q, +0x1.c52de07185f2beb857cbf498982da8e202f6830cp+003Q,
    -0x1.966db14e4a691d719408d4c955cf7ad9fd4484f9p+003Q, +0x1.3480e109e84bae1450ee9e3c23a3422dc10292c6p+011Q,
    -0x1.3536b5c73c971bb068917309fed0bac365b0494ap+004Q, +0x1.2374771cc5c8cb02affbba52d05b1ee9962f51cbp+010Q,
    -0x1.4f8a5b64288cbbead9d194eb94cd95b49c3ae7c2p+004Q, +0x1.c065e9ce211e78d64019587a3e500f89690b4551p+007Q,
    -0x1.50622580ace795a48e44bd260ce1c88482230dfap+004Q, +0x1.0ab5b75b1741f10d7cf968f69392e7dc765722d6p+008Q,
    -0x1.51fbde5177e8e98c8047575cc1be95cf9988653ap+004Q, +0x1.68db61909f88d2631bf71d277f2b7e2ee7c025d8p+008Q,
    -0x1.554f6e2da86de98d94aa3340a8e5ac62c1843fdfp+004Q, +0x1.32ac2885ef350b5dfb45b2d19facdc27a8a72ab3p+009Q,
    +0x1.9305321580412ca02c80cf56319e6a83f16d2762p+005Q, +0x1.8f73d21541fc6c229cc7184b17c8a2e093743e3cp+009Q,
    +0x1.c7ef7294509885cba2a8e150f676ad52fc072d92p+004Q, +0x1.3fefbef74a251e501268a8ca7f74533132c6e64dp+011Q,
    +0x1.d27b5e1d40cedfa9538daeb3328e25c7735fd396p+000Q, +0x1.c52de07185f2f1acfcf9f8e032749fa1ffdb4756p+003Q,
    -0x1.d6f7384911025e63816fe7f35b3211abddfe0249p+001Q, +0x1.4966c0dd7932e87f95049ed4ab02a2e56529905ap+011Q,
    -0x1.1cecdd619ef7ced1c7563f23b59ee1da567d54ebp+004Q, +0x1.424f0c0e69bd34355bef1ce76920579080732af6p+010Q,
    -0x1.4fa6986cc7e44b5d026f68101c2021f5c9519846p+004Q, +0x1.c19c0946ce57ebd34bfad503457641dccb0cfd3ep+007Q,
    -0x1.50cd8ba5edfc8665e0520bae1f029cdc705da12fp+004Q, +0x1.0d0effc05f66e01e93c44c5eae7fea53f45303bcp+008Q,
    -0x1.529f2bc20acce7aa39fd7a554f41e91026972240p+004Q, +0x1.44407d4a54a443278d28a77f2acfaad4507e585bp+009Q,
    -0x1.52f4e5019edbcb2042f686cec572d698c4b6c99bp+004Q, +0x1.6fb8b0f60f75702e71afdc3a50cfa31493dd3e97p+008Q,
    +0x1.ca43e869c51f1849497655ba54c982c5b069db9ap+005Q
  };
  static real c1604[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.ffc6c5b115b9ad1338763c7e13d2d565bc5957d6p+004Q, +0x1.088d1e19a3bc79387a95ee5b144c9c17b2775c61p+011Q,
    -0x1.2c983fb5b84a24ec1bbcdabb0688ee1818135fabp+004Q, +0x1.4a64e97ba5aa63694c48970183f07a0786171780p+009Q,
    +0x1.02c8af2985da0e3af1af4ac29e5a3f281a9b4a5bp+004Q, +0x1.4496508da80347e721f139ddea59d04cd36d73b1p+009Q,
    -0x1.05884147d0c8565c3a76e0d23bf537cf66db4f26p+004Q, +0x1.6ab85014e957ef66d920ee2afcaad94f9c5e87b6p+009Q,
    +0x1.bae3f223ccdaa852bb7e0ead17ba3c08e8cdea69p+004Q
  };
  static real c1605[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    -0x1.27a254dbf051921bac26fa14235a1c9ffbc03fb4p+002Q, +0x1.44caa9eaebdae8550a72f18165cbae5ef77f36dbp+011Q,
    -0x1.5a36d95d3fe41faa23c10ce2b41d68bace93e38cp+004Q, +0x1.afd04862b4ce4440729637824233cb2d588ccbe9p+008Q,
    +0x1.475f5cf29b0cf5de77ee2c2069a8157426afcc39p+006Q,
    +0x1.e5cb4e8920979b0491d8b76751b1772868bd5557p+004Q, +0x1.adb2ff6880633064b5ffa23807eb495236c9c658p+007Q,
    +0x1.8d648c3074888d220261bddcfa662f2afdbe0ecfp+002Q, +0x1.5cf32364880bf74c655b80b47a8d055a8adee777p+010Q,
    -0x1.5701454c0588d2e039218a8198f689de24703bd3p+004Q, +0x1.d704259b2bbdfa74f6b0c1f50a853f46d3c97ed8p+008Q
  };
  static real c1606[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.acef896220164091c0824e9f1b01b8cbe8814a56p+005Q, +0x1.2d5de2f217d7cd898edecd762cd91d1673ae1850p+012Q,
    -0x1.287ea40540c36f9c7291a918c35a6e2fabb920b4p+004Q, +0x1.710355f1d10714293106bc86fd22e0ff67636613p+010Q,
    -0x1.6391cdf08462cf110dfe715eee3b98df2ebb2f93p+004Q, +0x1.530d2ebc5e41ccc28cbfe8cfeaf719b1b46a3789p+008Q,
    +0x1.ae3c1d0f1ba5059f9d4acdc53c7e0d133978ac18p+004Q, +0x1.be353225cafbb45531b043134c2b9f44de3671c6p+009Q,
    -0x1.47c2ae741495f9eb998fecf150c94016268d3985p+003Q, +0x1.9d37c35a90ef0f5ac4df14f1edcbbdd18e6b731ep+010Q,
    -0x1.64a5f1d6a1039486e227f123606b51c66daa48dap+004Q, +0x1.621f2d7e01938989227019fa97137351e72b105ep+008Q,
    +0x1.2f9dadc848bf52340a57ac2131b78d56c1e77627p+005Q
  };
  static real c1607[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.0a8b4b351ae733d6d9ca2979d7a72e69653a0fafp-001Q, +0x1.222fa1336b0ea0a6153316e66c8243941e251aa3p+012Q,
    -0x1.5b137ccf2e99556d71002dbe89e941be9e1f049ep+004Q, +0x1.c5965905ac0f4153afaa8d7d5128726175ab87fep+009Q,
    -0x1.65beaa5d41f6e854f22b074194096816440f1fc9p+004Q, +0x1.2afec9ca5741e9075fee0583e83e6c7cb4b1ffd5p+008Q,
    +0x1.c49de0d429fe7eb860f9cd86aab364c23c52d463p+006Q,
    +0x1.3a77a28928eb026545960d902b266552a3de6630p+005Q, +0x1.f8e2e63ea97238f09483acb7ef8de24587ee82a2p+007Q,
    +0x1.09b846ccb8f195929183bc379d1eb19ecf65193ap+004Q, +0x1.cbde850410fded503df0f20eccfe48499d74273cp+010Q,
    -0x1.3f6eb0d9800bd33c034b6a1c9ca8a5fe4f3763e5p+004Q, +0x1.0d6fbed353bf36ea29d8761c135512bc08737e6cp+010Q,
    -0x1.66f70537c06849f30b8fa65e6f993f136268349ap+004Q, +0x1.32ad738b29e99f0f5872f26e0ebb58294ab755dcp+008Q
  };
  static real c1608[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.221afdb2443ac9a10f408a2742daba25268d2dd7p+006Q, +0x1.9f7da464db7539d6ed4daf9048f5bf9a743dcd30p+012Q,
    -0x1.f3d90f129f16009f6cb036341351d4b019f5b323p+003Q, +0x1.3275ced0b11742739be3ad5071289068a7308347p+011Q,
    -0x1.61e426172d20065b8b62ab787c854a64efd0d787p+004Q, +0x1.4377c2d1ed04186189777a4521dcb8297750767fp+009Q,
    -0x1.65de03e1e5bea4aa8790f55a8152abaf587aa822p+004Q, +0x1.16b024ced174a91c2a3af3ed930edf733a44b72ap+008Q,
    +0x1.17dc8544aabafa4531b6dd845981bc2edc0d9e29p+005Q, +0x1.ed4d1f986f366be6dd2f8f5dfa2662464f130bf1p+009Q,
    -0x1.0c801cc2e00a76fef527246ba75cd2e6a6bba42bp-001Q, +0x1.2b3409fd973ef42acb6b826019c8654bfd6370d3p+011Q,
    -0x1.5c186a767d38802ee8d8dd12477fcb5160bfdbbcp+004Q, +0x1.64b32045d971b13ca2c150cba03e02032bf135f1p+009Q,
    -0x1.66d3255fd2adfc236657e84317fd985dce91520bp+004Q, +0x1.1b836ea53c160c28da9dff28a002c7c234a6a522p+008Q,
    +0x1.69d7ac71fe01da8f4f60bfa3ee971820753b24f7p+005Q
  };
  static real c1609[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.29ad6fc720478e0ccf78dd272673d74fad4a9d8cp+003Q, +0x1.94fd10a8f88241e40090c0ab047dc641c8e3d796p+012Q,
    -0x1.3dde1f66b8116a9550244c3ba8792bedc822a0bbp+004Q, +0x1.7049885acbf4b9bb821eef6150df5ac84012ad4fp+010Q,
    -0x1.5fd552ac906b11ea2ea818d74777a50499240f81p+004Q, +0x1.fe417a308753a4b19a888f1761ba12c6dda0a1f9p+008Q,
    -0x1.65285001065b46fd0551ba2c403b26b4a336814bp+004Q, +0x1.0ab387dee98584ae18ca1608281ad5ea713ce0ecp+008Q,
    +0x1.05656575f693dd5495ef6e43eee653b9211a0414p+007Q,
    +0x1.6c20e148f5132c8bfabd353abacd444f914828a7p+005Q, +0x1.06834d624aac503c7151a8f0145162f84092abc4p+008Q,
    +0x1.8af14ddd519e58e97938b818ed0f8e2a050901a0p+004Q, +0x1.f28c61746c27f657ef299d1bcccc8fdbabb55e34p+010Q,
    -0x1.dfef94d94e09500085514e18154d1d58ef6afb83p+003Q, +0x1.bdd30a7045af25fed262268edd1ae97ffe963d89p+010Q,
    -0x1.5e4f74db5a9fc781d39056f1ec2e4f54dd8fd2b1p+004Q, +0x1.0dee66bf00a81332373ba0a03f1e735f9ce2a5bbp+009Q,
    -0x1.65d76487e07545c224e00ca86c35b7d2f7e2dcb1p+004Q, +0x1.0e23228f8a7166f7847c04cc15586225cb95ec5dp+008Q
  };
  static real c1610[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.606020d4cced190aafce12d3bd11d8f10cee8a09p+006Q, +0x1.e00fd62406e9dc0cf83a919a533bfabf9b9524a3p+012Q,
    -0x1.81cc41dae19dd8ffc049a2c6b25b4e87448d7c6ap+003Q, +0x1.b55195d1b9195dd58396787882dd71566d3a6ae1p+011Q,
    -0x1.5755bdae40ba22449c1e90dfe7e8696bbfc2bfe8p+004Q, +0x1.f63b0eb46d4278ccc37ecb69abcc222dbb553e17p+009Q,
    -0x1.5f259b152d458681323f36c7d83ae4e7de0a1a26p+004Q, +0x1.a73ce789af67dd87f12389fd9fe38d2140544dc4p+008Q,
    -0x1.644275c4c8b8597e159a9db9b6e7b493e245f035p+004Q, +0x1.01e749e22421038d905927cdb1fba658d0bd2a7ap+008Q,
    +0x1.4aa2777f1b74a382540eb6f044d798e5b155f9c6p+005Q, +0x1.009b429c1857298a8edcbd257d43dc9c5b403975p+010Q,
    +0x1.0e990081a3faad7cb325ff1c1c582a618d0759e3p+003Q, +0x1.63c9fc7b8b132d72fbcaeca56a6db1217fdce160p+011Q,
    -0x1.4265efe441f769868327e0731d161c46855f1253p+004Q, +0x1.210f5aa2b98a7dbb5fd2beec6b68df379206647dp+010Q,
    -0x1.5f2a98d3a0d378e80fd256c58a7d5d9eff7099c8p+004Q, +0x1.b64498c5a39f58c4bd2ea81cf855d3c14d3fef52p+008Q,
    -0x1.64b641334ce1c5f2fb6a946ad2e85ebb4f878798p+004Q, +0x1.04704865d4bdbae265a830096a574b290ad7f54cp+008Q,
    +0x1.9715cf81f10303e6800d8242e7a7894d40692b1fp+005Q
  };
  static real c1611[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.2e0297cc3b9bb681284ff7552eba78eb38cc854ep+004Q, +0x1.0ca3677bc146a33b44399fa132fc63cac16d91dfp+013Q,
    -0x1.2307c020c9f56143219f66a355f1efba4d396875p+004Q, +0x1.0f393f10053e49d3ac955f6e69e92f424ba066e1p+011Q,
    -0x1.622540aa64739039ed57f099f1ca85b1dcba0b60p+004Q, +0x1.724a62f14f6be56c2aa117a34337a8350cebb743p+008Q,
    -0x1.6261c68a91db04b5a337adcbf68bbea578a28b7ap+004Q, +0x1.8333eb3b6a332feb31a5fd41fe2fbea720ceff4ap+009Q,
    -0x1.63d8e43f45f6019d24bd2f1a85c8ecb7fe72d9e7p+004Q, +0x1.f5b7ad21de012903766f3f1bc7be1768edf3635bp+007Q,
    +0x1.272d04eb3d611ed48bb4079556f468c709f763c8p+007Q,
    +0x1.9b3b7a92581dc1d770f945928584e4066f890f8fp+005Q, +0x1.0f98139c6885049bd3bc0b00047ced861d3d55c3p+008Q,
    +0x1.003bab2df7f1a6bcaa0b0329fce020cad7d82bb8p+005Q, +0x1.09de1a603aa4ba869be1b84e4312a2a4d3808521p+011Q,
    -0x1.1bb6f8c5003fb1f946bdb62227b4148ffd727564p+003Q, +0x1.42eaa4d35342085eef32435cdc763d807a257d88p+011Q,
    -0x1.5b358d7c1a0cafa2d78f424343e94b6f743e4b9fp+004Q, +0x1.a9547d86d2635f95cf29a2fd603dd5feac8cb98ap+009Q,
    -0x1.62e0a22bff45021d971226c46b36e641e4c95fb8p+004Q, +0x1.7b8aaab012f46bbd31af88c9097b3d746d31a39ap+008Q,
    -0x1.6429be999db78886ab965c559a5c945bf37f5d0dp+004Q, +0x1.f96dc5c317db7d4d02307a4a6755c681d7cb38c7p+007Q
  };
  static real c1612[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.933af109342e7351af60a2fa77e49431a9bbbda1p+006Q, +0x1.d77daf6f373a21778a5676d990470e0939cb2824p+012Q,
    -0x1.7aa361d507b28e5948c1b80f715de4497af3581bp+002Q, +0x1.2938c56f16fbef06f7cb613acfba2ac88342eac3p+012Q,
    -0x1.3e4ba7d1c301d0e1cd8f3e96f4c04fbb3024824dp+004Q, +0x1.7c768a971ac60183f200b5923f45e44b5728f460p+010Q,
    -0x1.63d2477e6c5e882017dc4fcff1e06c45b458f343p+004Q, +0x1.4656064502f07e111f5399edd03f6b55fd22fab7p+009Q,
    -0x1.63f3e1637429d2b77334b57d818c20500b39a31bp+004Q, +0x1.ec34043ff8649bcec0ef5dbe526be743b50b3574p+007Q,
    -0x1.64e8dc7c2a8ea888f37875f0f8d0a192d1614040p+004Q, +0x1.56501d0e254c455821382ba12f16e9aa50f31874p+008Q,
    +0x1.76156e2db10a546babffdcd6d8f6a4469aecaa1ep+005Q, +0x1.fc912bd747797dd5693cf9f796310a9196df1b4fp+009Q,
    +0x1.14a8855941ef57a1c0c98ab5346b1705dee6c691p+004Q, +0x1.7c679668a912d184312250582036c978e51a23ecp+011Q,
    -0x1.086b7d5730adc858bde6515e7afad3f2c398cdedp+004Q, +0x1.be98e1ecb5800b4f3e70ad5abe063f6a36125bbdp+010Q,
    -0x1.60165442045597598c2ce48bc4af061ea77b940dp+004Q, +0x1.5c4314074252e8011ab4336d1da9f76319fb0861p+009Q,
    -0x1.6437ce45934b2e187c42d46bb12c241e9673b355p+004Q, +0x1.ef0cad051e7ba7761e3f14aa3a72e70d27af6ba9p+007Q,
    -0x1.65d20e97b90fb4a9d48a5a2498e7d35321b5f3d8p+004Q, +0x1.5d26da5fee03d54e73716b6c6a7716ce143f5e01p+008Q,
    +0x1.bc846c39dc1e1b4a998e93ac269b09d01978ae2ap+005Q
  };
  static real c1613[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.11c84c56140f3c7d23b4068ebf55e4c3207476c0p+005Q, +0x1.0528a0b5fa4bcaa10e9a484a58838142f6fd5d99p+013Q,
    -0x1.8594eb59dd34be7a7ed55ea9c4b95417229b1612p+003Q, +0x1.64043604ca47717842e1c4a95fe49dd50be97de9p+011Q,
    -0x1.39acc1b1fee48daabf60af3492a6bfd707330afbp+004Q, +0x1.1eab41e8b822693cd37e590156ef6bc0be0965f9p+010Q,
    -0x1.5c30bc216729365cccfbcec2bb5607d1861be057p+004Q, +0x1.22cedc57109a59ea53beff92adc75c0083f90451p+009Q,
    -0x1.63de3769235f6dc5a028785d5d40bd9e5e6b6f82p+004Q, +0x1.e6d676c765518e6fae21bc875df06b5fd2ea0ce5p+007Q,
    -0x1.64d370e077b63f41ef4f1bbbfeea672dfe3ba84ap+004Q, +0x1.4750073c0b96e29b5ef2fb7e7e49bba8d39529f4p+008Q,
    +0x1.188688e17f55e48c4e7775cfb8c5573b7407e9e3p+007Q,
    +0x1.ae0db2de1fc442ffb39b20ac10f35da8d20e7c63p+005Q, +0x1.ef8caef4d474900876ddbc0adde89463e8ea75c9p+007Q,
    +0x1.23b46a9501ad8b34f9a02f88ae93320ee715d837p+005Q, +0x1.e51e1afc3d9bc4eb810d5aef48c4417f409b1f34p+010Q,
    +0x1.763b044c9693561be8308b8fbb7b2a93a4a56e59p-001Q, +0x1.667753dd55385f79b09a6a2e1e27480e3f525e85p+011Q,
    -0x1.20f1079d79702b517b9d7f01a6353fa741092379p+004Q, +0x1.3c880c8d3391cd896f5537c979d906c0696ed428p+010Q,
    -0x1.58b972509b3ee8875a216ae8d46685a82c86d6f5p+004Q, +0x1.3035298f76b7a04aa2647b589ecb3468b98518d2p+009Q,
    -0x1.6417b3e11ff7cf729f07ccc76aa4a49836d418fcp+004Q, +0x1.e93f41fd7bf12e737d4b69274ecde43c441e19ccp+007Q,
    -0x1.659ee3d8ff29950ea6ac3b996173c0d95163c218p+004Q, +0x1.4d03cbe03d1f6e9028c834baa53e346ffdf7ee9ep+008Q
  };
  static real c1614[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.a32b8d792d5313fce1847c884f6d026abb46cfa2p+006Q, +0x1.8ceceade78583a31389fa5dad4aa3d1b84a1be75p+012Q,
    +0x1.4a3ccf58ba53cb9aca1a89138571599a29266035p+000Q, +0x1.52a649922dfb11353955a63aa1a930eb753b1fa2p+012Q,
    -0x1.0f7ea5d7898db8210f93168af8d7abd622e0fc34p+004Q, +0x1.d445d592f72072e85ad193a16376f32e66776721p+010Q,
    -0x1.412c9644cbe9c6a47a27850047f4d84183bc6dd4p+004Q, +0x1.9a4d5af85be4437e043e286845d94998b46b4662p+009Q,
    -0x1.49cdf6da6beafe589d6be59fdc21975e815a0fc9p+004Q, +0x1.f6caec4909e2a366b25dab63c908de04a2db2a68p+008Q,
    -0x1.620aca32bfe74d0cb32fb7e6ad703cefa2f5f1f5p+004Q, +0x1.3c05c5567b5a2bd0ef6d34c7843fc9ac330b4a9ap+008Q,
    -0x1.6361890766656ee74bd04f00edc668c201f56d17p+004Q, +0x1.e2ed926f39970032edcff7ceeb17c01e2944d28fp+007Q,
    +0x1.8a6f0b87ad60d5efc232f58ad8e6b3fa3dd50ce3p+005Q, +0x1.dec1c41cdd0bd5a1214925d2a2cfee1c74d82ed8p+009Q,
    +0x1.67e87179afff6b12fc9d9e325f1d8424539f8a7ap+004Q, +0x1.6d2a19f6db39fe780e4a34e100e1c4280ae59413p+011Q,
    -0x1.7466e5ea2e8dff02426cd811e0239512abfd7bebp+003Q, +0x1.0c3e43056fcebf69883719449389aa9ae41405e1p+011Q,
    -0x1.38d0a9ec49cc07c2e7aba99a7f59f6f9d6245982p+004Q, +0x1.b95609489ffe42cbe12d439dda4780089af861c7p+009Q,
    -0x1.4709a50be3fd48fe54227ac0b5de05ebd520ede0p+004Q, +0x1.00578713c330503ff456aceead514af0f3f9a63ap+009Q,
    -0x1.6283bad6f501ab2d71c487347396103771d9d51ep+004Q, +0x1.41028f893da2766b5f1ea78e7b81675401707732p+008Q,
    -0x1.638ae20a82cd0b59c9640260e385adacf911d67ap+004Q, +0x1.e51228634ed4fe115013f64fc3a52b1cd9d720f1p+007Q,
    +0x1.cc4633e7496fc7531bf4b2d50a593566e391d09ep+005Q
  };
  static real c1615[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.5061db775d3ef0dc73560e4ec747e58a33f37a60p+005Q, +0x1.5164574282a3f6800fec20687f381cd3f65dc7b0p+013Q,
    -0x1.789c2723a6ba922200988cc76df6ee663b95551fp+003Q, +0x1.ccfda77c75e549ba85e8104380aa8376989e6d3bp+011Q,
    -0x1.4506702645808babe6c0aba839046d329464b54dp+004Q, +0x1.6da18739e9395cb538360495726b98e5c311da0ep+010Q,
    -0x1.58d5bc17cf0768d0d37a7424f155047e22ee8b9bp+004Q, +0x1.8c89c107a993750d5a5b0203e2472f46801ac7eap+008Q,
    -0x1.5efd77f9e2185a096de2789b6ac4b96f92ac9495p+004Q, +0x1.2537ba39686129cafe5ff603fa34ac438db71d01p+008Q,
    -0x1.62685a440b807b5e925f0d4b2b5181201549db78p+004Q, +0x1.5cacf53e449c4c1b4165ce69acedbd3dfddbf6dep+009Q,
    -0x1.62b4afd70cad6b1a2bcadf3e3f417c9dcf0d1a6cp+004Q, +0x1.dc7122dff49407645200a11cdcf654ec7d308b94p+007Q,
    +0x1.403e7581f5815276fa9530b77553071d2f6cf1fep+007Q,
    +0x1.dbbc29d098a232d281a425dd77962c8933c47506p+005Q, +0x1.083f366c7ceb59f851a8b23a48679dc4ef6c61b1p+008Q,
    +0x1.55837900bceb0bd41410821f3c1fcd8515e14e0cp+005Q, +0x1.0921ac4aab1016f30259f48633d90e3f8405ab38p+011Q,
    +0x1.8ac0fff6cf3fe07324407d7aa95fc32c71b638ebp+002Q, +0x1.bf929c5c50d0e6cd9395f3de80cad705f6741e91p+011Q,
    -0x1.1ffd805e2022490795a7674a0978887c09b744dap+004Q, +0x1.a2eced4e01578b6a738739bf75b075a94f6ea1bep+010Q,
    -0x1.596e6a0e76707f838347e39f175f770cc88a4d45p+004Q, +0x1.936b65441b6d6ed204afd0e5730db78c2c90d898p+008Q,
    -0x1.5ee42754c8387b4db792ff08187a9464a532f8c4p+004Q, +0x1.738be8ee7641262dff17fff43e1a884ca08d7811p+009Q,
    -0x1.5f1b673704fd6750b9bd65a7247611531260b9ddp+004Q, +0x1.2856f4788d22782a5ee37bd9e872aef435667c49p+008Q,
    -0x1.62c7609e0eba98da878e9c1625d3ba1fc8899096p+004Q, +0x1.de1f721f9582726ced78854cfd601c1846945c71p+007Q
  };
  static real c1616[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.e965c7b3ffb7ee77d95bcc68154e4b07b8a30451p+006Q, +0x1.c8fc44ff5657ff81e826f4803ae4fac09487485bp+012Q,
    +0x1.ec1c8b49a9549b6fcde4cd9ca534cb88a710bbb6p+002Q, +0x1.d476fa713e8b366b8ed95c4688dccb179504a756p+012Q,
    -0x1.fc53fae3fe8e55082258f6012c3a9bd8e3fe0832p+003Q, +0x1.56ce8a0eac5f735d49d91518dcfd08e89e3f1a4cp+011Q,
    -0x1.54fce65245e9dba8845fb016f8a3b226711eae4ap+004Q, +0x1.390db3472d1045a80c5153080e9d3735d2330c92p+010Q,
    -0x1.63783d97d2ea869e71d464c15993d144a106ca26p+004Q, +0x1.d755f42f7b86e4e103152caefe7eca0d6b9869ffp+007Q,
    -0x1.641a889c3981a0785466ee80b78acdbed752f0b3p+004Q, +0x1.19db4756e83ad4f23fdf27dd08331c6cdbd973b9p+008Q,
    -0x1.65d12127c6d8bbb0de2f74ff97ee45d993d78488p+004Q, +0x1.7ed7cb8742264600025164d4928368a536ca3f49p+008Q,
    -0x1.6ca298443144fac47d4f5434f93ac05142743ebcp+004Q, +0x1.45e31ba5d0efd9a1393be5c5d91fd5e8636dee9bp+009Q,
    +0x1.c2d8de8ee1fd5a764afc351cfcaca3b2fa40218dp+005Q, +0x1.f6b511babf89f4454599bbe3e96f5354b8a10563p+009Q,
    +0x1.f52936adfc6ce7a334658e1aa7d7e25c428ae577p+004Q, +0x1.981884790d06243864d8d984ad39da346b560c33p+011Q,
    -0x1.9cec6133f1abb14553a5310cef67d25f04204dd3p+002Q, +0x1.87d322b980cb7f3005436696bea5d29b7ccb1105p+011Q,
    -0x1.3fe584d543ece1500e991626a116a4ca9e539e7fp+004Q, +0x1.5ca04d0aed7d08edad43876d404f72cc962f5ba1p+010Q,
    -0x1.639333a4069e435181df2adb8edf88a91fa93f9ep+004Q, +0x1.d897ac57f948b2a6db23802f36ec9714fc38fc1cp+007Q,
    -0x1.648150e4696da86a80a312b0cbf080190b5b992cp+004Q, +0x1.1c45474e046a46d509ec7f3016a7e761ab6f02afp+008Q,
    -0x1.66c769a861bac5282816d425f71b838b71d33906p+004Q, +0x1.85b933fd1fb1e3c791b41bfb46002c0924461046p+008Q,
    -0x1.6a93f1a24ca47990053546894b0d48d09d2a79c4p+004Q, +0x1.580933e2752655a54b797503f5cd5995591ce953p+009Q,
    +0x1.0055242ffdf26e34b16977a703971e46e0608e73p+006Q
  };
  static real c1617[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.726140973f2b27bcef5b9347bb3be84d6e7fd36ep+006Q, +0x1.cb619531c1e000f6e5a2d63a845210f8fb23eee5p+011Q,
    +0x1.63abc913149f8008a10077f5b229f8f5c2b824c7p+003Q, +0x1.5c9ff9fc7716305429de2619ffb5658cc3a89b95p+012Q,
    -0x1.c03e1b7c0f0a8b841e7e91137978ae07f2001b00p+003Q, +0x1.36ec4e70d8c2e3c2814153371ae024f54a67f085p+011Q,
    -0x1.4bd75fe6a526363312516eac993c55c630f46310p+004Q, +0x1.2ce0f0501c6993eb242adb6a1831c07ef8b7a9bap+010Q,
    -0x1.63a2bb59d6897971468f1ffca2cf6afe86e9797cp+004Q, +0x1.d6651b88decd2db3e0818709c8b8562008759734p+007Q,
    -0x1.64d97704548e8b5381a544b98789e90bf137496cp+004Q, +0x1.17c318e15b9f3445fca676cca976021246058029p+008Q,
    -0x1.67208faae2cca3d889633d31ec71e83e51c10d21p+004Q, +0x1.7a134e449440f54e5f09c785d0047d2fc74cd411p+008Q,
    -0x1.6b7c9bcfcbdf67a9e8cdf78d506972aa0666b4dfp+004Q, +0x1.3fae10102cc4846e21448e57c40975bf03703ca0p+009Q,
    +0x1.7696af1cdcf8f50b9c6c1a56cacf7b847ca097ddp+005Q,
    +0x1.7f9e503671ba0f926d8f2f955ff3b007c13dce32p+005Q, +0x1.8058d77ceb994f96a88b8e8687f40cba9a0d66eep+004Q,
    +0x1.6fdda122b5fb442b3704a33552bf1d619c4eff6ep+005Q, +0x1.e8d822bd140f9b8d89569b35cf8c4aaafe135070p+009Q,
    +0x1.86bca1fddb4015301c212b286b43da37bb0d1e71p+004Q, +0x1.564f819164747c5de01b385b08aa0b5af8c5eadcp+011Q,
    -0x1.8d53389ac0d4fc92a22b5c6eccf402c4431f69fcp+002Q, +0x1.4920339ad72853c776ca5d5b951d99b991c43b06p+011Q,
    -0x1.35c1805e9fc514aaf2534db2017d4f19b99b42e8p+004Q, +0x1.498dbc820e0d7f2fe69f970631f7e7d96fd667f5p+010Q,
    -0x1.63bf48536ee7c4c5749940a917674138c30e3e52p+004Q, +0x1.d7938dfbab9eec38464f4307bde6526725717db2p+007Q,
    -0x1.65455dc6dac888b612e225db37767e18cdaa8a44p+004Q, +0x1.1a0cd8888607f94b24ad8581bdffaa2a1e6477f4p+008Q,
    -0x1.68190374a0068070e6c0679401a8b65b19f03cd8p+004Q, +0x1.80bcee79147a9ae28c6e8d8fcabd7eb80c580026p+008Q,
    -0x1.691ae11dd5644f47158c7b8f16c9b40b5f7a9c1dp+004Q, +0x1.50938edd624fc5186f3577f4a36aeb6218b596efp+009Q
  };
  static real c1618[] = {
    +0x1.bf48a0cd4f043cb3757aa2f601ee43295a45257cp+002Q,
    +0x1.a3d60299e8dd7ed4ef5a82d580f2095b519a0030p+006Q, +0x1.1ab613caac3a07d9f56dca12a962299d358b0222p+012Q,
    +0x1.7f96e944d0d2270d76a606c0b99c3c6ba65124afp+003Q, +0x1.812dda6a1f204b118d9237b729265decf87aee0ep+012Q,
    -0x1.bf7eda1614ccb2005959bbbc63873f0e142c0303p+003Q, +0x1.414c25af11a23728b0540650e010cb91fec0aec9p+011Q,
    -0x1.4b631756c4233266f08aa078653bb954c72b9047p+004Q, +0x1.302693ae52fc1d293058470d7abde597647b42b8p+010Q,
    -0x1.6399e7e1fa3f280e0f61c4077031bc90bd219c6ep+004Q, +0x1.d651b894cdfec869ff794cf216c0fc0eff24360fp+007Q,
    -0x1.64b27acea705186e778ec4074e882f279445837dp+004Q, +0x1.1798e74bc41aad38276cb1494aab240d0caea71ap+008Q,
    -0x1.66cbbef766c83c1a3597c79d9a611809f2e71514p+004Q, +0x1.79d9a7a9015b28e20f9a1caa70326f41eaf9b889p+008Q,
    -0x1.6b04e509876d81e29c858857ce7b9f6683793f12p+004Q, +0x1.407dbf5eeb32f1727e3eadb11b8e2e66b3b5441dp+009Q,
    +0x1.3797d68679b0c10764a41e911ebb9c5b4153afb2p+003Q,
    +0x1.7609d5b535ee19d764d7b8c161ec0fcf1be165ffp+002Q,
    +0x1.96538d59e6d4d4e2c32e9d0e7d0203b71281bf3ap+005Q, +0x1.b8cb4217df726a5dba904a641449bdb6b46a7782p+009Q,
    +0x1.b8a3eea36697a33373ac812bc53ffc4a9fd5ee1bp+004Q, +0x1.5b1b75620549ad3976499c2a8f5d2bda5dd5eec9p+011Q,
    -0x1.5d73496d09853d2ec97e45dc66dd821c85be80cap+002Q, +0x1.56da71f267433ab78650ec1e6bdca4dd534b3f46p+011Q,
    -0x1.3492f0de423a7ca040a7cd93e7a9f0f749cdefaap+004Q, +0x1.4e35d6ea7196f1416e41d12879e1a1033c2d2ea6p+010Q,
    -0x1.63b5c707c60f8d31ee18a077ac073264f4eb5272p+004Q, +0x1.d77f94605f2450fb407ab1a36c4f07dc4a464affp+007Q,
    -0x1.651c3e9f74c5b4cdc7eaca293a2b8979eecb4120p+004Q, +0x1.19e21f16bdd7e1df22059ef76570a5613171c817p+008Q,
    -0x1.67c12c892f4bcda96e9acf4726a8f31a58d7c5fcp+004Q, +0x1.80863011e7af787ab784b9bae8886a4e0f41d661p+008Q,
    -0x1.68918a35856c4c437ef39a5120264519084217a9p+004Q, +0x1.519c69de4c3e6491e51227a772c21118bc1ba9f0p+009Q,
    +0x1.d1314b34824838efffd8444e7fc3f50cabd1697bp+005Q,
    +0x1.3797d69128034201187628919a732c159c1fd516p+003Q,
    +0x1.7609d5b5259e6e38b89b8123fd1b842484a69f77p+002Q
  };
  static real c1704[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.0e50606a700189aac9a6e23dfa2439903551781ep+005Q, +0x1.3170b486b02e7384491c4fa15373641d4e9543d6p+011Q,
    -0x1.43a483558b89b222e74ef323be285a23bbdcefebp+004Q, +0x1.6843b9bccfbf552431ae5762ae39fa2c6b726551p+009Q,
    +0x1.10fdd55fcf93a01a5fe3a88b87bad0d34494a7efp+004Q, +0x1.6f14b46cec101c012b88a0210a10d794c9fc01fcp+009Q,
    -0x1.1b3427c6cdce5bbd0e0ce14d0d6e589fd7b1ce16p+004Q, +0x1.8f0e51715d080752c0aaf32d29cb6b2246943509p+009Q,
    +0x1.d57b112bbb5998c0a5af2a24d6bd32f199b7ac07p+004Q
  };
  static real c1705[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    -0x1.7571e54b91393c552870c892caa4b9f4deb1da55p+002Q, +0x1.6e3f48a7aa6281e0fb5f748ab6f9b617b5371d2dp+011Q,
    -0x1.71314f19d706c713f4473a50fe3d9dc1a36ab7c0p+004Q, +0x1.cca2a06316bc0506cb929c6cd77af1275df54537p+008Q,
    +0x1.6033c5751394ed6bee0d06843e131a27c9510968p+006Q,
    +0x1.01aa49f0b166946d780990d37058d4b1464631c3p+005Q, +0x1.e7eb95eedf225acc76ae82c8c2d130503eac9eafp+007Q,
    +0x1.92d425f23858af2b682eb1afc56b02fd46548d1cp+002Q, +0x1.8c54056ab34a2ab8e29285d3951f11b744df77e5p+010Q,
    -0x1.6ea4e230fa15e06c33b8a287574209619b9df2c8p+004Q, +0x1.f6848f6946dd467c4c91c3d21c73c7e6b489f0f7p+008Q
  };
  static real c1706[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.c657acbab8ecaf3b59aadbe7aefbf8f1798302e6p+005Q, +0x1.66c6d41b04834db46d7ea9029c57e0ae5432feddp+012Q,
    -0x1.467db244f1900a93cda590ba0332eb6cfc275bacp+004Q, +0x1.93be37678d95cf125cc95222bd9de6c2dc1d4915p+010Q,
    -0x1.794f04a0b572b1291b6e5f97db0251bff41c6a7cp+004Q, +0x1.6634f75d4d2821a7154b79d89fd5bff1b9b3514fp+008Q,
    +0x1.c7c2cc432bbbfeab20717fa447758c54b6f45683p+004Q, +0x1.fd8301dd009d91cf3764d54ee2a3db09c2f26691p+009Q,
    -0x1.76dcbcc7f7dd07993b9cdfc4ff6f1c743be52957p+003Q, +0x1.d0252043d2a4c229dd338aaaa575317cdfca4daap+010Q,
    -0x1.7aa650ee0dba60ff270d69ff67c5ac2e6386eab5p+004Q, +0x1.759f00fafb05a3e1d68f6d32d017597b6bc8b0fcp+008Q,
    +0x1.42bf7e4e33bc3865675bacb3cf555b795840180ep+005Q
  };
  static real c1707[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    -0x1.553efb9e65f45ab80db45979ea84626d3ab63b10p+000Q, +0x1.4a7a2863f8b033b5b2a9e4edd74a64cde041e2a5p+012Q,
    -0x1.776e23972080c0e4890790e98cbb08a47d2305a6p+004Q, +0x1.e671912f17292d4fbf7e7aac0282e1d862e9376ap+009Q,
    -0x1.7accc2b5461d19099d7196ff3c5bad3aa315dff5p+004Q, +0x1.3a879ec951627392aed60cc7985656b3da26653bp+008Q,
    +0x1.ec48f960db2e4a39c054e283fe55c30db74021cap+006Q,
    +0x1.4e8e2e812cc54ec90d50721d104d4cafcaf3ff05p+005Q, +0x1.2102140ec93e0dedafeed43af1ede9433cff2e99p+008Q,
    +0x1.15b43e27946e1dbd679a4bda1285a280615392d8p+004Q, +0x1.08251f7ef01284a59d2f654484ff4e6a5d90ecf3p+011Q,
    -0x1.5e222552f2ba3f6ea533af798f3e6dc7a8e3a6bcp+004Q, +0x1.22cf703aab4e13dca62d7582a887b43fd9ee7781p+010Q,
    -0x1.7c20606c06e6577c0b029e1a5f6a4b5348c34053p+004Q, +0x1.423c9911d4122f289918d8c41c8d5a74d6d54b16p+008Q
  };
  static real c1708[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.35b3c64fe5dbe6458f083eb49b99956fe531bedfp+006Q, +0x1.0026336b3ca92cfb928ea8d4e191c1828a78f0fep+013Q,
    -0x1.1e74c95cf3211484ae6a9cf9029295697569a6efp+004Q, +0x1.515c857b75243fd9f67858674f08ea7221a38feap+011Q,
    -0x1.7a9404770a91c547e20e69337963a6cd08f55a54p+004Q, +0x1.248058ab9095c9303e5738acae64c9323dee0a3ep+008Q,
    -0x1.7bb9c9675369cb6c8d17cb159db33ea61e4eaf93p+004Q, +0x1.577f12f5b9611eab855ce25f5c250e852cf79b6cp+009Q,
    +0x1.29c7bcb6a4b89aa04a047f349c1ad894d9206410p+005Q, +0x1.1c7ee69d71014eb9deb0b7b47ee34d4eae686bd5p+010Q,
    -0x1.931c68f52baa327d9e340cf81a6ad1137756f59dp+000Q, +0x1.57db917741353f7aba36f520c2bbb9b55bbd7e0ap+011Q,
    -0x1.7732419d56e56709b6afc3ef698256b9db068db8p+004Q, +0x1.7aadee813e25a5694832dba1fb1941f2f618fa54p+009Q,
    -0x1.7b972720d01a6a35217bc7a03fd707e797851b8cp+004Q, +0x1.2949d31bbaea4919e44c592abb1339865fcd19b7p+008Q,
    +0x1.820330940194e28e3545827ef7122e1b7ad24ab0p+005Q
  };
  static real c1709[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.c8095b474c073962fcd5fd6fe962d48b62bd6a3bp+002Q, +0x1.d5e49798369f9247c75b6131876bdb67963b6626p+012Q,
    -0x1.5ebe213af396510389132a302c76d6d28abbe961p+004Q, +0x1.8ed7b5c8359b2a6a3663da4fed19651d69bcb4aep+010Q,
    -0x1.77fde68464a32d9d198080d0c9553a8576f3c117p+004Q, +0x1.0e198fdb083f2c53935cee38d7104110b72a73c4p+009Q,
    -0x1.79b0d06b2e1aee2e3476e0ff7aa5ab437492e66fp+004Q, +0x1.17a0769bd5260ec6f7143c026ab276790937c3b0p+008Q,
    +0x1.1f46558626de0ca6ddc52f04e305a53792a0c407p+007Q,
    +0x1.84aca5b77bb7b27a856d3a798b1d26c27dfbdea9p+005Q, +0x1.2ee664f4276a3805d3d458a8611e3a24907270cbp+008Q,
    +0x1.a10cad1a3d223bc520962c9952abd7ed15e59180p+004Q, +0x1.20fc3f25a2b9add3bbf3d169191060a5b734f5acp+011Q,
    -0x1.12b74dc0c591b7416bd9bb4a5751d3e6385fcbd6p+004Q, +0x1.ec9323da089b975c67b228ee1a7c7c1f036feaeap+010Q,
    -0x1.770afba9997a3644fa44899a1d7a08dbc86b5456p+004Q, +0x1.1d88f4a5fc62c243f478635bdd861a93c0392741p+009Q,
    -0x1.7a69e1af62676f836d6322402e91c29ad929a555p+004Q, +0x1.1b0462d3a08a0a3909566214e22ebbb9f371363bp+008Q
  };
  static real c1710[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.7a51b7e4515adfa499f2c604d0c7097335c3abfep+006Q, +0x1.2cb13c37966742d74e2cf6f9a4fc69beac4cfe7ep+013Q,
    -0x1.d2345ddcf63e07bd61a66c9accc5beaf11322b7dp+003Q, +0x1.e44a4af98f17b1b0fa48dfab9c55323e05fbe18ep+011Q,
    -0x1.73e831fe0e5904cace8fca9d0c7861cdd022f7cap+004Q, +0x1.0d113904d8a408489ca600ce02e48b8c2c63efa7p+010Q,
    -0x1.75e67f14bfc8c3a7eaef2d4b338c1064114fd88cp+004Q, +0x1.bff9e232639d81b96616d46b7afcba45d678ab53p+008Q,
    -0x1.78aad8e7dcb9bca39785c8261e4a778269ca8f54p+004Q, +0x1.0e571f8bfd9da8d0979d5ac3e525f2d2423c03c6p+008Q,
    +0x1.6079cda4edc2cc2f4ba40ee49ca3a4ed8c042d07p+005Q, +0x1.291ca0974b4d9bd6d1e4f3537950a280b0dda2f6p+010Q,
    +0x1.03caea847c34ed25d3293405c8da14f74628c595p+003Q, +0x1.9cf4d8fd2284899f862ccf630ca81333a12e8c6cp+011Q,
    -0x1.612b8ebd42ed65a90a81b81e7cbc605d482c4818p+004Q, +0x1.369fb9c7ca52f477e5c3399296f5730fe2356069p+010Q,
    -0x1.7626b68dab7c05f7925dd1774da8dc36e5b56adbp+004Q, +0x1.cf857718eeb24720eebaeae9d6b3012930c77187p+008Q,
    -0x1.79273b137ce76a44bcc2de8dbbaf05935c3ced0fp+004Q, +0x1.10d85c50606bfd9e9e3c94b8849e1018ef011659p+008Q,
    +0x1.b2de8f29fc1a6c1c37685d07965543415d32cd42p+005Q
  };
  static real c1711[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.0a66445ba6ef24c84d72f319eba46ec104c4ca29p+004Q, +0x1.3afde7304797cac474cb0270b55e0286cbc83d25p+013Q,
    -0x1.468b02a4749d72a17155e480128acad2763957e5p+004Q, +0x1.267a4dc0b700a985b4b2251d0ac2a55df3486803p+011Q,
    -0x1.77bb1c0e0dafa774e61fa075be63e8b1de9b0db6p+004Q, +0x1.873a864508fce2597266f8c817a5a4de9719a5d9p+008Q,
    -0x1.781b4349c4e81f5d9a503a0f0152662177413282p+004Q, +0x1.06fdc802a11c70b3c5985c21948acc7ac92b56abp+008Q,
    -0x1.7c2f5ca4c7802fa8b0158023a2e825e679b34054p+004Q, +0x1.9ba07c38e8d6eabcba087aa3c60c3b13015623f7p+009Q,
    +0x1.45610f8fdf68de9725f33ddd71531431d76bf939p+007Q,
    +0x1.b6e7b2b687e14eff66fc285f0246a190871570dfp+005Q, +0x1.3a14521d693fd96c7fead24bbd1eb6cb35171a29p+008Q,
    +0x1.0f1d1ef59c257a72f8810ff0e893614321a4b8d7p+005Q, +0x1.34b2f97d593087a28354048557deded0896249b2p+011Q,
    -0x1.5feb8b9dadbaf4975510b58064b78aa985287aebp+003Q, +0x1.6a5510f3c15b31c33f8e1f4d467340973c65bc44p+011Q,
    -0x1.7630c78700fb14307b3f61e015d09421666b72e7p+004Q, +0x1.c3c22e8171574776f2b8875c823a4faf77644f70p+009Q,
    -0x1.787220fd016dde48ab820c17a5e03d95b7f7b0fep+004Q, +0x1.08d6995a5978a8d4e63f4ca91f845b905501641bp+008Q,
    -0x1.788c385bcdf1408cb19c7187fc54f5efc8d86be9p+004Q, +0x1.90a4cedbe0fb36dde7fa1a3b00bc7492db43f5b0p+008Q
  };
  static real c1712[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.b3b6e69d4e069cced31b68f4acd687b6764439acp+006Q, +0x1.2eed1f2ba4fafa788dc13bf26dfd1ea344844363p+013Q,
    -0x1.1c4b576cf8ba4cd1d00cfb1eebce520d60777dbdp+003Q, +0x1.4b784597ae6607f7ad714263ce8a94b0a9bc4b56p+012Q,
    -0x1.5ee93f9ccd8815ae2a0c21078c1a4a6cc951efa0p+004Q, +0x1.97bf7b7f953d349d3c155af533523ae2a2bbfaebp+010Q,
    -0x1.78160f182922af2b8be32fb9d290ce407ffd0838p+004Q, +0x1.01df67b7a2ac3b9490bcb4819498588ed33306fbp+008Q,
    -0x1.79fde4786d9c34dc19eb2d4ced1ac518aeeb8780p+004Q, +0x1.6835f4ad76885a317f988f1e280cb4a7b53d72cdp+008Q,
    -0x1.7c61d471cf06e69c0cdfa1f69d21d944357c7864p+004Q, +0x1.587d5b48c553afe4c40805d4a2da85fc1d6aef8bp+009Q,
    +0x1.8f7c17c99f9c973a73d2f5bc161410b0cb28a8fdp+005Q, +0x1.28883e3d37f75c5c7b640d1f99dbab38a98d7d37p+010Q,
    +0x1.199718455bd9c7467e832bf8ea98b589884fb7b9p+004Q, +0x1.bd7da393942c6ba29c117eec107a1b08c2277509p+011Q,
    -0x1.2ca74eb1886206127f2509bce181b1b8a7dd3fd7p+004Q, +0x1.e4066c009296f4dc90b530e24974e77004f80305p+010Q,
    -0x1.785cfa9f69353bc453817fa96ae6a9d3c0fe6d80p+004Q, +0x1.03496509112dacbe783087027852c1d214d52b55p+008Q,
    -0x1.796bd5648ba35d302e9c0791f463e24eb0b30b7ep+004Q, +0x1.6f17956aa0357b1dbc61394d1de149db511dd323p+009Q,
    -0x1.7af2707784cfb13e475918e7f7f48f6f2fffe4b6p+004Q, +0x1.6f0a7b2bc98fcc3d1d6a3183a7db3fea9bfb32efp+008Q,
    +0x1.dbb527237a5f769562cf23a626162dd7b1047376p+005Q
  };
  static real c1713[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.078c52d1fbb201f18f356c36bb6c5b534547dafep+005Q, +0x1.417b113ef80a3c861dea1ab37df594938720b363p+013Q,
    -0x1.dbfd13441acfb62ebca9472364cc66ffbfc55264p+003Q, +0x1.890690035cd27c269e65dd2b1dac746781cea88cp+011Q,
    -0x1.59a2d72b8337408726adcb100cbb1c8568fe6f49p+004Q, +0x1.320bcad1af533a6e07f0e9ef8ab06e019729fe1ep+010Q,
    -0x1.74a6467940ab33a3b2cbc9c47548c9a62b0c58f7p+004Q, +0x1.31285aaab6fcd372802b1b51df2689612b35cd71p+009Q,
    -0x1.77f7f233ae4ca522ef2c95919e97055cc704d8a0p+004Q, +0x1.fdc3aa5791ab77ca687c73a1551ec973aa1c5cdep+007Q,
    -0x1.79d9a2e66a751a61c7466a6a53450592fca6c2c6p+004Q, +0x1.5750b26a89bcab93dc9a7c49bf662b7059a285c9p+008Q,
    +0x1.3b11a287231d786cd7b8d6217997fa9d9d99e10bp+007Q,
    +0x1.ce9d0fed1e3ca15f0181c9bb0022bf0db890f051p+005Q, +0x1.23c1e8e7bdda149b176ff8a0042a8d9d6d9cba2fp+008Q,
    +0x1.378bd0551d062cae85c100331818161d704a8a30p+005Q, +0x1.1f423d819a21e8c1fe4a4639128dca849f65ab2dp+011Q,
    -0x1.f1661d450480c53d3e649a7b1042801bca656c7dp-001Q, +0x1.a0e6869942d0c3b71a9f59e4b41cb91d822c0e48p+011Q,
    -0x1.432be247af47664a5c13b1c61fbed7447997da47p+004Q, +0x1.542ce3a247fa4d00784bb428a7dd674c86d14e60p+010Q,
    -0x1.71e662c408d7338ec082272009872230a585a563p+004Q, +0x1.3eebe171bea3f1bf2a8727bd1960c80f3349385dp+009Q,
    -0x1.783390a44eaa900bf529c7612db062f2b2b80772p+004Q, +0x1.00115e1a1a3d7c77b70d0e5a01aaea84115a7e4ap+008Q,
    -0x1.7aafcddb22d1e5b18b164b371a7fc4bc4d3765a4p+004Q, +0x1.5cecf1bd3e555ed156734cabe5805544bc7b89aep+008Q
  };
  static real c1714[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.c704650c62070559c7f93cc16e7a277b4ed8357fp+006Q, +0x1.fc9066b7652e48f98c26be3f713807e61ca2605fp+012Q,
    -0x1.2c1ee22a9b70670402fc63e4576d82dfd1d03fabp+000Q, +0x1.80fba52b6b82c0de96fa7fd1c0d1926d866b4af0p+012Q,
    -0x1.2ec813c98bc6b1e0b8d502d5c6c109224a965159p+004Q, +0x1.006cdaf52f598407c2f28c5c70cc594b70c14d43p+011Q,
    -0x1.5b63ce744351f9dc31194772c5ed3bac52371fc2p+004Q, +0x1.bf4c9df1e8cf26187cdb51ef4cbc4d1f7062b772p+009Q,
    -0x1.644f64b27f07ddb59a2e00bcba0a0830f3c17236p+004Q, +0x1.0a3aec5b3027095152e84737566eee7ab4ec0e45p+009Q,
    -0x1.7742b265c5b6449a4ecdae76358bd3f5d16ea4f1p+004Q, +0x1.4af0b7e131b3dc22938bebc6093b5c74d689ef22p+008Q,
    -0x1.777ffa236f55466a5155bfab727830f5124be48ep+004Q, +0x1.f97cc88951c3ed32f77eb5c2f6069c7361bbe431p+007Q,
    +0x1.a645b19efa076ba7652aa9b36c1328113bb83895p+005Q, +0x1.1731d38a9478314123f2c877e37ce9140c054034p+010Q,
    +0x1.77f78f29c19cc4100230ca02f67d79f8c6319493p+004Q, +0x1.abc18f9bef1f0cb5b459933c9f84b9297b2ef927p+011Q,
    -0x1.b3442e1b4ec0612cfc54cb5e14ee09605e3520c7p+003Q, +0x1.2ac3647304b517aa7bde6bf0430827cd3387e574p+011Q,
    -0x1.5354e64e1d48222ae909c14d7817ba6e347907abp+004Q, +0x1.e0f22601a1b639d0a45fbb61558887dfc0db289fp+009Q,
    -0x1.61e2f3ba09d3b0da0f007ecf70a1c832f5c5039ap+004Q, +0x1.1048286430cdcae17c3fd6a0a9ea19ad19182723p+009Q,
    -0x1.77ac56c1641f547bdb7fd1ebde993fc9963dd9d6p+004Q, +0x1.fb94b2b142ca685b2b3e20786601b82fc44dd04ep+007Q,
    -0x1.77ce473e110b101795303c308251a0721b520890p+004Q, +0x1.4fca7438178d63ccb2a5f5c1d0c280eff8d97407p+008Q,
    +0x1.ed6e47f2742c76dace839517bab809f622398d0dp+005Q
  };
  static real c1715[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.4ba8838ef16184f71fd28e295b83870d080da919p+005Q, +0x1.91cb62cdb6ec5331e9562d92cb8a4dfa504f0b44p+013Q,
    -0x1.c14778a9437b1429c66136de865adbf27eaa20d8p+003Q, +0x1.f8087515df33ef781e160fd7b5c65fb80d740447p+011Q,
    -0x1.6092ac80cf845d7e42f8a34f97cbac6ecfc3e10fp+004Q, +0x1.877bbef4aadeee50ea16cbf715c90c98f2fe7254p+010Q,
    -0x1.6c9d703fa9cf00d63d430084b0b75ad75c1a5ff8p+004Q, +0x1.a8b051f8131923082c8ccda359e7952e1aebfd68p+008Q,
    -0x1.73f5f5f021f5570d97ce6c0d4cf0318b3ab042b4p+004Q, +0x1.3613a6dc41a83bc8779855577d9ca642abe9cc46p+008Q,
    -0x1.76d5f64134923c2c794c93d46ff747486d35e395p+004Q, +0x1.f35f44521baaa3a35ed2b112d669c91a54da8e0ap+007Q,
    -0x1.789b76d3145be35d935e7c79ce865919c0a6af37p+004Q, +0x1.728620af0a8f076b6c3f01c0d5dd3ef0a8aa05ffp+009Q,
    +0x1.6054cbf344053204835fe488c3e729fc1e689872p+007Q,
    +0x1.fb21b49eb88a65fdc9228ecefa5b42b20a823cf1p+005Q, +0x1.31c4e0e0a137d492be1635d74d140b144ca71af8p+008Q,
    +0x1.69a4bc8def7c976fa8025eff00f92dc07223c136p+005Q, +0x1.33819d1f5beb95f45b971bd6a51b5f8d1c345874p+011Q,
    +0x1.434a1f4a28918bebeeb011e5816c0744eb4b888dp+002Q, +0x1.ffed11b6ea6f3af1f06d41f967eb7462ac7b91d3p+011Q,
    -0x1.3dbb5944574062807024bc34ad484d62b0718fe8p+004Q, +0x1.c1e7da7bb57d03779bbede029da3f664168270f3p+010Q,
    -0x1.6d1438ad716e69d7134a3296010c1dfbdb37eeb7p+004Q, +0x1.afab7b35f6ec048a6b76b96f8848040f0bf1c447p+008Q,
    -0x1.742408efe811c05fa2aa61c6192a549346ea1783p+004Q, +0x1.3961148ae94d290b263cbe10caf31b2b43584175p+008Q,
    -0x1.758a2756a296ff4ab5fe65b843dc5b89c92757d7p+004Q, +0x1.8a12c95fe61d545d1c911b986d190eb8443a440dp+009Q,
    -0x1.76edb4728efeaf49c3efabfcec985fad576db3e5p+004Q, +0x1.f510977a9949777f4cc45260b945fd5f76e95d65p+007Q
  };
  static real c1716[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.079bc8933d570a24d1934f55e2d3048af8b37c3ap+007Q, +0x1.23169085c1e896770fda743b9c6bcb0edfa82768p+013Q,
    +0x1.2ba30e8937165bda53fd33b16890a04a69432a52p+002Q, +0x1.06c71760ff73e04c9f52679153474e810ec21f34p+013Q,
    -0x1.20d0cb54e037b792521624b34e8fd73592b597bdp+004Q, +0x1.6fba0ca8edc2e3d1b8e82d35325d94f021e3eb33p+011Q,
    -0x1.6f8372858bf7a350e500f3ff8d93483266301d20p+004Q, +0x1.4ab75f42b328392bfe01ef9f66666c8e2e2c13f1p+010Q,
    -0x1.775d0bec34e8800a9156c8697a162b444b192f7fp+004Q, +0x1.edaa059c3578914277cf32039308f4ec73d390a5p+007Q,
    -0x1.7811855f88c20eac35aa384f7ecccb1b7ff06c2dp+004Q, +0x1.27f06eb283306171eb0b5b4eb0ee389030910e79p+008Q,
    -0x1.7a0b1707c7c487d5c11ba3be823e7be765285d7dp+004Q, +0x1.92859a9cc0c443e3b557a8426a55acac2fd0ddddp+008Q,
    -0x1.82f3ffae53584add073e10544fef7eeb9fa56000p+004Q, +0x1.5689cdd7fc1a4e3a368973040560f169a042fbb0p+009Q,
    +0x1.dedda4ca86a7e4af00456ef6c629d0442a219e3bp+005Q, +0x1.23e681d8dbb941b67616299cf4b0a78dfed41344p+010Q,
    +0x1.03adacebf3d5a00be5895967e6f07ae4a72e8c0fp+005Q, +0x1.da4ce5e9d1ff07ceb2199dee2cbac9a935ae10d3p+011Q,
    -0x1.17c9213da937f5704a7865d4fbc323858b474c97p+003Q, +0x1.af8b1c8f752846597a7068fa78d1befcfa0f040bp+011Q,
    -0x1.5c60f2abab199715ddc9147bea2fb67f68dedd51p+004Q, +0x1.70101d3bbb79ea1bd609b864434a79e26a1ee94cp+010Q,
    -0x1.7777b90c3d611fc749f13b2a57fa512ee09d225ep+004Q, +0x1.eeed232427bd1f8aeadb2414cba072e0bd6c673ep+007Q,
    -0x1.78761a6818ee4c30ed19fe1df95c82d428b00b71p+004Q, +0x1.2a5b8002884a5b116774bf773710918c48616044p+008Q,
    -0x1.7afd3c61e91b2a4f30cff18073d141880b664114p+004Q, +0x1.99539c9b8740ccd9853139e5db9130f003118861p+008Q,
    -0x1.8140ff4794205caa0f043358cdd1979693959374p+004Q, +0x1.68bf64ef01c197d414310b25b0cefceaee210dc5p+009Q,
    +0x1.10f585056e62ab52810f4cf00cf4c9c8ab29bfa6p+006Q
  };
  static real c1717[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.140e1a4c564143abb298768617e3f54566e8ae6fp+006Q, +0x1.8114c290bbc889a754bbd2f718cb1b215a244370p+012Q,
    +0x1.433fc59be6f7c1246607f8d873a98956a55bd65ep+002Q, +0x1.4e3b4f3efd90d94675ba63c8d78908ab5cc8b889p+012Q,
    -0x1.00269dce4269c4ddd662ec69f554ad2e78c63466p+004Q, +0x1.3939d951be885ce3a207a164cd415974ae7b351fp+011Q,
    -0x1.642f858eca54032b1eab88e3c46ed67229e3b184p+004Q, +0x1.3681621746851cf49e48adbb6c8c7b000f747a45p+010Q,
    -0x1.779635174616f047e0ded1843cf594d70c5fa9bbp+004Q, +0x1.ec449bc8b1790318aa33ac80e852db9c0f8a436fp+007Q,
    -0x1.791e34238693dab01fc9c3959e9b5eb74c02a76ap+004Q, +0x1.24d107335360408fdf039cc1542124689cb826bep+008Q,
    -0x1.7c05d25b02f8801e73793967fce371088e7a3e2cp+004Q, +0x1.8b7869e84fc03779ce7254fe4422ea669ab6ed35p+008Q,
    -0x1.81b22ae329932ec4d635e1f1a88da05251e37076p+004Q, +0x1.4cf915445d7dc82dd46d0c3419d7e84f697345f0p+009Q,
    +0x1.dc323ff802a4a6553f50f7ca22cbb6ef959d7e47p+006Q,
    +0x1.dcb12c818e7f1b78f2c2721d7d1d685d5bdf33d0p+005Q, +0x1.97adc0fe47e78a080b1a17688743f35679d9640ep+007Q,
    +0x1.753248bda24435dfec60cedeb610b5d447eb5eb1p+005Q, +0x1.9d34d3c243bd780cb4f16569011b6eeeaf868550p+010Q,
    +0x1.4070d56b0212f65b26224047e7c7a341262c17fdp+004Q, +0x1.9f7306350c0c9667bcbab7807545a044203068e1p+011Q,
    -0x1.2ee69aea3bbcebcab57e16f852fe371c13c39642p+003Q, +0x1.504de3ca1a1f7bff8e78c47e6200bc0f7f5c9d76p+011Q,
    -0x1.50b1151c598a72df6995afb28dc62e291bf30d41p+004Q, +0x1.51d5e17ea3b3ecc319c3551b2fa6e103dbf93c8ap+010Q,
    -0x1.77b2ce440272b601f018f6d3c93855167af4e930p+004Q, +0x1.ed6d0c5080aff6e7b0aca4d39b4054f6271a6dabp+007Q,
    -0x1.7989f6ce5c1b97d754cffbc6e0579030457448c9p+004Q, +0x1.270eabb1da71c2d948738fd06554e688e1497156p+008Q,
    -0x1.7cfda338c50022b74ef3cd7eb68a006d38d79f28p+004Q, +0x1.91f854549f962a8aff4c8c4f2eaa04c8e5249632p+008Q,
    -0x1.7fa3abaaeb91866e706819ddffed9ac92ee81dbdp+004Q, +0x1.5d57feedd0a8bd8e1a8d76f6d21675b55272aa96p+009Q
  };
  static real c1718[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.a31964cea061445de298ffb2ce88fbbb7699b377p+006Q, +0x1.200aaed53ad33e9d1b69aed0597a6895a6ccc858p+012Q,
    +0x1.b7a35e88c346bc87474307897aa19541e3eb0ce0p+003Q, +0x1.527579318e7f7bcb64f770871f24007911ba082fp+005Q,
    +0x1.6474d914ade9f723eb2e6c0e8900c5453552f3f1p+003Q, +0x1.8b913a29118f2fdab21311e59f9551c5bb4fcaf8p+012Q,
    -0x1.e8f5e2fcaeca8c5eb2985ee979002823312bb96dp+003Q, +0x1.4dbfb97356e144cccae725376001365a151045bap+011Q,
    -0x1.6179d51baef18379dfd1a5fa0d00d51a72f855f8p+004Q, +0x1.3caa30a3aaaaf830d11f40e2d353d7a1cd81d427p+010Q,
    -0x1.7787fe1e3925ecaa9908e8a926a2faef9e678a4fp+004Q, +0x1.ec14ede8a769ebb1c71449e07c93daaab08ed885p+007Q,
    -0x1.78deabc9afb8fa77d61ab4c263d7be8b0c38ecb9p+004Q, +0x1.2464a9fa7270831581c335ae43798966423e395ap+008Q,
    -0x1.7b734740b4eaf74dff412f0ae07d213f4d7b03fep+004Q, +0x1.8ab8e01a053b94c3b2d362b36e4c2666d6ae8ae9p+008Q,
    -0x1.8091c758d0f45026fd58ae0848f3c0f05481769bp+004Q, +0x1.4e2e9e19a9e0229606f58d98d0d4040030ab534bp+009Q,
    +0x1.984d13de3510bf8e48904e6cf835b827f353efa4p+005Q, +0x1.e30c6818f6b4bce67bde3d7647a392b9a5ab93f0p+009Q,
    +0x1.a7733d65fe8ec03b968d019b6306a3168eacf12ep+004Q, +0x1.76094ffc876e696882ee2e6212ffeb0647c37df3p+011Q,
    +0x1.b7a35d21d6ea65ceaa2bc25455a5dd2a7d162caap+003Q, +0x1.527571dfda202442a15c043b6e2688942b61c980p+005Q,
    -0x1.cd8b7cb9e240537adbe1ff77ef363048f7a869e9p+002Q, +0x1.63c3cb2d81e818680f51ee114241604a2f870cf0p+011Q,
    -0x1.4bfddbec347f4588351f5a40c39c23270b6a997cp+004Q, +0x1.5a023bf08217389686386cfef848744fae213f6ap+010Q,
    -0x1.77a37c5f03f69ed27e8c5dbf675f283f203c22c0p+004Q, +0x1.ed3b79061423cafc825179f5d17c4a730fd62b03p+007Q,
    -0x1.7946d2059e13cfa998c19bbdd5a5b319320484e5p+004Q, +0x1.269fa04bb25c9bd6bf9dd5b0131ad00194cbeae9p+008Q,
    -0x1.7c6534e22810554db65922b5166c216ef3b81c69p+004Q, +0x1.9139f04c426a2d3bb258bc5b07ea4b8e04e7cb4bp+008Q,
    -0x1.7e5475f684da0ab10e69fd1d5227e52811be984bp+004Q, +0x1.5ee440811ce0410bf59254f4b3dc6bc86ec5f344p+009Q,
    +0x1.d6c1c941f7dfd939c2d6677154d11f3786ff8304p+005Q
  };
  static real c1719[] = {
    +0x1.d75ecbfca3ecb9a09fcfff939285334edae58b53p+002Q,
    +0x1.f8d3c1e383b787754faba84197c517c7424d2ccfp+005Q, +0x1.cbc9a350aefee9758ff6f24ffd7eca67e98d0689p+013Q,
    -0x1.d3df5117accdc3a305d8957bbdf44e706c78c69cp+002Q, +0x1.759efa3323569d18bb7ce20899b9221f7c559c8ap+012Q,
    -0x1.3ee5b243691c111dcee3694426ab57145fd025b7p+004Q, +0x1.384d35771eabfb6e60e4b4c5933bd4e522a01d8cp+011Q,
    -0x1.6694245a33aa17c5c81af0e2c5d5e84454b5cea4p+004Q, +0x1.ba89ec1ae276bded9b5ab5b849338d27df98b620p+007Q,
    -0x1.768db3fbed9ccf47e284b1ef90c8cfa0be66c795p+004Q, +0x1.f11a18ab82d20b2c5363fee76b4d0b5b6b78f188p+007Q,
    -0x1.7767c3ae538bc44b05baf6201ad98c5538951833p+004Q, +0x1.2df365804c13942003531ee11de1a8eca1972ae5p+008Q,
    -0x1.7872538c36d17329f624e6b740e6b2cc4d8534d2p+004Q, +0x1.36880575746c93902cc47ae55bf452a04a9386fep+010Q,
    -0x1.7b73f5227f053bfe83c52308ed23b176dc33ed7ap+004Q, +0x1.99c8734d4ae78e1ed63f9681a12ba05163999e90p+008Q,
    -0x1.8764afb0d02c90201ec380c5e11b87d7d6dc39eep+004Q, +0x1.53119689ba0b5386adb42dfeb3eb4026af4a1b03p+009Q,
    +0x1.7780258044fc1449573b5373d4ae00451f29d208p+007Q,
    +0x1.1b1854852e5dcc185c06f16d677efe31be262a1dp+006Q, +0x1.2c62d974e75dc5509c59906e9e9b3e77435d20dap+008Q,
    +0x1.b3c54358d6881a80e5cc72e2dd13e6aceb18b472p+005Q, +0x1.33376ec2f8bacd66ea2c3e5622b08e51bb1c68e9p+011Q,
    +0x1.2cfa0cedc2a0be00dda899b1e021fe7aa7f8028cp+004Q, +0x1.2b47fc650c2aa17af11acb210910c8687db28d0ap+012Q,
    -0x1.d52db2a3b3c2318e99459bb871bf7cb8706a3d43p+003Q, +0x1.6defd40611ac789f9be2506b294732329ad2e6dap+011Q,
    -0x1.66945e8953d98e956479728c8bf098660d145990p+004Q, +0x1.ba8886bb620d39bc0cadec9978bbdcc9c64c446ap+007Q,
    -0x1.6ad82dfbfe9ac0c0895727775e11359be25425bfp+004Q, +0x1.549180bd8cfddf0f419efd85a5e4e7c7995a7e92p+010Q,
    -0x1.76a3eff6bf03345c9a0d5ffd20fd4307231c1f75p+004Q, +0x1.f2a20b703dcd1c074260e87bd1b5d7d4b41e2c49p+007Q,
    -0x1.77dc05ec11292cf97a8a556478cbb333f8edae95p+004Q, +0x1.3085a26c5d4f3f01801d2c913449952fd5bea03cp+008Q,
    -0x1.7c8425e643bdea7321b5add6931836ef84ab9807p+004Q, +0x1.a0826f112134c944f38bb5331d7093b19a83869bp+008Q,
    -0x1.865d6c8991b5cc8a8d0a02e54d7c7cc5e96a209fp+004Q, +0x1.63f1403ff605f1a2b5e650838b2221c6f89dee6dp+009Q
  };
  static real c1804[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.1ccb6fd90dd18e30e330542046a73b3edb430608p+005Q, +0x1.5e4fd47b4b074f6dbd716f71080cff77060630c2p+011Q,
    -0x1.5b092b4e46780ffbe0d201fa2f85053d14134d9bp+004Q, +0x1.8705e4a71886778634dbe6508ccb124da0c9f7ecp+009Q,
    +0x1.1f5073f75ff75054ccc804feb71a04acec99dcbep+004Q, +0x1.9ca3339a870b7b1ca75c48d078468fd765f43d9ap+009Q,
    -0x1.3155e05ef3201f7f2bdc39f26a5b1ecc101a4f2dp+004Q, +0x1.b4f15146035f90cf647081d80c38e8b55c98a7d3p+009Q,
    +0x1.f048d9ce2a99e0a3fee4d90c596f08e90f5c00eap+004Q
  };
  static real c1805[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    -0x1.c7dab283625d6dd63aec1f4aca58f93b7e001a78p+002Q, +0x1.9a7aa9f423fbf999f97b60111cecf5a20010c40bp+011Q,
    -0x1.883f387ffc11188cdcaa94a7be392f7f0b473747p+004Q, +0x1.e97a183ea5621332a83d1e4ba990f6a3e7ce61f0p+008Q,
    +0x1.79afd516d7dece9b563f9b00bd88517ebcb6ab59p+006Q,
    +0x1.109397b60a17037f98e59532aa78f58d0b76455bp+005Q, +0x1.133dcf8eb95134db799150bfc2164f378f4c7018p+008Q,
    +0x1.97d77e3d83a787ffea77516d7cfb4babe297e25cp+002Q, +0x1.bf7c91e8e5c5e9c2bc9a86b755058996e09ddf1ap+010Q,
    -0x1.8661fdd2ed09ab09307fd3ed8e428fc0bf319aeep+004Q, +0x1.0afa567a6d989aa8633cb70d37250cbf005e95b9p+009Q
  };
  static real c1806[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.dfc92686bccbb6dccbdceffa959e9f4a97d7747ap+005Q, +0x1.a7df1e325211a52adcc27231a292e199e1430eacp+012Q,
    -0x1.6538ba92fd5f115b158f6d812f847410b0cb29c8p+004Q, +0x1.b7667e5cd4b4c89d3c148a41b73aef10064fa016p+010Q,
    -0x1.8f0084a32b25f3b209cfd5ddad3a0838fe59850cp+004Q, +0x1.793e47a8668aca143de4ff99d4c042d689b53981p+008Q,
    +0x1.e198647f4eda44ef1b34831858393486c077f16cp+004Q, +0x1.20fde2230f3596d6602d87a170f0a8e8acbca4c0p+010Q,
    -0x1.a85cbe3d1e28065645d6b16385b69d1c6480611dp+003Q, +0x1.03370b51e8264f419c452386e29598bc60d1cfc9p+011Q,
    -0x1.90985ee94fd4c6a267e0b8384a49cb7cfb16d777p+004Q, +0x1.88f5896405248246f306485b540590c437c9b96ep+008Q,
    +0x1.5618b37b8e1a024ca2c1bbb41f17a0e4af24204bp+005Q
  };
  static real c1807[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    -0x1.ad33370d00dbead78eb8b8d86a2841eb64276dc1p+001Q, +0x1.75819d0397a83e257315d7e3a62898421f521008p+012Q,
    -0x1.8fc4540645b26eb786e53e14f9f5bd9781777fcep+004Q, +0x1.49f58c2c5433e54cfc9cc1536f69c6493514f7a6p+008Q,
    -0x1.9406b3927a7008e4c864658d580ab94bf369d224p+004Q, +0x1.03a12cd52bdda51ee4e1fbc298cdd533393d7fe9p+010Q,
    +0x1.0abab419b56b68a50aacffd72b67f2e80a4190dfp+007Q,
    +0x1.62e244cbce62787b63d5fdd200101da4eee6f882p+005Q, +0x1.488bb1f2608cc94ebdc36033b6eeb8cbfbe6eca3p+008Q,
    +0x1.21c92a7d9effba40be3197db3e05c3ffe4a41c6ep+004Q, +0x1.2d6fe65c66eb8564974c5a4d02dfc07a015f4622p+011Q,
    -0x1.7d51ce11b9b7d9ca9fd26dcf1fb2d2ea4a35028cp+004Q, +0x1.38192609f3a914da5c6334fcf681f1c78430771cp+010Q,
    -0x1.913137fb5fa40f0e41a84fc4b46be6cb6ee23783p+004Q, +0x1.51ae21445912fef2c6522d47f97459d7ca04b13fp+008Q
  };
  static real c1808[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.496821b26b2922dded217489ec071c61da996fc5p+006Q, +0x1.38fe8111a23802530ef0bff6e7d6830ea154ea94p+013Q,
    -0x1.44231da7e6b7c68df144ce8e7a19ee0fdeae38f5p+004Q, +0x1.70f78681a4b504338927af23a24135b06a1ad3acp+011Q,
    -0x1.8f2e4216acbae2f5b7a86caa709ff2b85c5695dcp+004Q, +0x1.32384dffc3a865ae0fc2d0abfa7443be8b2e76e1p+008Q,
    -0x1.958bd65471f0b90b361126c82057b5822ce5b071p+004Q, +0x1.6b4ed8ed2ce28cf148a435e149fc82da7a3d70f0p+009Q,
    +0x1.3bf5e7262fcc32293f4c921428155e42eca279a0p+005Q, +0x1.45c3aacb16186976585725fd2e93959cc3c39c24p+010Q,
    -0x1.5cbf5a5685e8ca7e01eba5b6ee1fc00cff901fbdp+001Q, +0x1.88baed4341978c82bdfcbb242d2ca09e5c528e23p+011Q,
    -0x1.903deea91081662690b13afeab019870d8b7d1d1p+004Q, +0x1.36f7c1daf322e92c2a7e1e669798fe0c04cfd5d7p+008Q,
    -0x1.92447b1ad1c57519898d58492f06420b02fb9d9dp+004Q, +0x1.904065efd1d63fa99366cd1f0be8e9e255c7af92p+009Q,
    +0x1.9a832394a7a5cde7ec39e5492858ea4966968f8ap+005Q
  };
  static real c1809[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.27c91ea04f71b9ae7f0ee596c73e4ffd119a229ep+002Q, +0x1.0df829408f62222ca5b2d638e309bf2431a716abp+013Q,
    -0x1.8026570296c63cfcf08b01c7feaeb4c2be6fa087p+004Q, +0x1.ad69bef489d25f15670db0ff29e4a3cea4f9753bp+010Q,
    -0x1.8e1af152238d09feaf9d9e5ec41ef08eced1c506p+004Q, +0x1.24764b03d55d7d6f37d01d2b0c8309d2e54ae292p+008Q,
    -0x1.900e6adbad90cf1bea5b169473e11c915b5326bbp+004Q, +0x1.1ce227aa2d75772cce8cd3cbb90c51d24395f1edp+009Q,
    +0x1.3a752eedf6ca6ff666ad1021fd33c9293bb4d45cp+007Q,
    +0x1.9d8e1bc1e6f59c60d4b98d3df868403a4fff9e6bp+005Q, +0x1.5ad84587d8c8a06407b53e4faf45161e7e84f569p+008Q,
    +0x1.b77187505a2487c7fc09cb1999ee6d3dd5ced959p+004Q, +0x1.4c942d03c618e0afbeadb58955efb1ead19fda97p+011Q,
    -0x1.36ffa3caa66279375dee6405fc659c6a5933e74bp+004Q, +0x1.0e0b3e6d4536fc693452b209e80beae29f663e2cp+011Q,
    -0x1.8edcae756366745e7a77933ad1a4881bae54be4ap+004Q, +0x1.27cef040b49f8b19e2ec710b59a586efe00069dbp+008Q,
    -0x1.8fa8d048ea2ba604625319d63117d95661e55337p+004Q, +0x1.2cdeaec6fd9f963d3c6f941feaacfcdebd19026ep+009Q
  };
  static real c1810[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.94bda7c858e3459681c5afcd48534d64b039d83cp+006Q, +0x1.75aeb6ef0f1497f6c400c8023708018f80b76387p+013Q,
    -0x1.133d7e4f54c6418222a70cecbc7a13c818b1fa91p+004Q, +0x1.0a31cf02dd3948609e7eeae68dbf46b90f5a12dcp+012Q,
    -0x1.8c94ed498dc5fb358e2742f4b729f8822a37c7b5p+004Q, +0x1.d860b6cc190937e20dd34319bc81fc050e9299a2p+008Q,
    -0x1.8cf40349855baf190c22e9ece33d4ddca642e4abp+004Q, +0x1.1aadc626d7e6d890bd3c5d63f9f43a3f8198113cp+008Q,
    -0x1.90ba95cbdff862f52c656d58abd26ca8779c6efdp+004Q, +0x1.1eda685a35825b856c9ae34e3a86a14296af452bp+010Q,
    +0x1.76bdcefd79e9f0d1b76842f32756d45adbd451b6p+005Q, +0x1.5596dbb26a11b01256c702a52f0cfddf962c0cf1p+010Q,
    +0x1.ecfc604cd27a28f9bc5cce202424f2420d7b0b05p+002Q, +0x1.dc9507aaf1b8caa0fea7e824442f84ac55ff84bcp+011Q,
    -0x1.805546147e7172c09a7b63fc9f2714d9117b9b2fp+004Q, +0x1.4bd8b6996e67543f5987d17d610117c31145c458p+010Q,
    -0x1.8d0f1d1f2001e89fe6cde7ec304f0b1a01325214p+004Q, +0x1.e85f68a269f07851a4ce8585c213f1e4a390095dp+008Q,
    -0x1.8d77bc9dd6754edd1409150318e35564d2ad6b50p+004Q, +0x1.1d2728b6a28469884a1cda1a9d088b97e019a4cdp+008Q,
    +0x1.cf285052151c1ab18ffa50d7cae8f7e9cc2d0cf9p+005Q
  };
  static real c1811[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.be3ac1640cc726450b1699dafddff7062ca6c42cp+003Q, +0x1.6ddc907e91b9c69c9e61bc0eb774ffdb5f1a3249p+013Q,
    -0x1.6af30321ac7337095b225081d8e5a963e2bd9f80p+004Q, +0x1.3df59e1cba58c9f365699c5891cb96897dc094d3p+011Q,
    -0x1.8c4111e1fe01d5bb5df3dc75c92ce838af5871ffp+004Q, +0x1.1306fe12a58e6305281d52dabec1117ac7f7cb90p+008Q,
    -0x1.8d48ea2a27981a20e2434cac423364d083bc0dfdp+004Q, +0x1.9c05c4f69c40581d7052272c022ee622ed543444p+008Q,
    -0x1.9615c7d5ef2c1eb67358f68664b81ce58d4c35d8p+004Q, +0x1.b3e76bf86ec844ba739d073e93c329d48ade1daap+009Q,
    +0x1.657b918e97e12dec60c802354294a2bb8124460bp+007Q,
    +0x1.d313bc30ac33815fb3918a78d47812e2fc4da11bp+005Q, +0x1.68892a5a11d958e0adf24bd0f3a26c24e41cd890p+008Q,
    +0x1.1e4a72e241707f3a6f01c2c6bb96c77af27e5892p+005Q, +0x1.63edc6cabe269e39417e1074208a1d970993b797p+011Q,
    -0x1.a9479d6c40b4c057aa0f19ca455c1f1c83c51028p+003Q, +0x1.93b0e60601ead7cb5b78ec6912a04ed99c655942p+011Q,
    -0x1.8c9d4533ef09fe012ca0c21b1ef855aeef1cf6bfp+004Q, +0x1.14dcf958cc79f7bb4693581e78b3711c0b64ec31p+008Q,
    -0x1.8e2fcdaede85e47bbf6bd9be5aba2ffd9eef1fbfp+004Q, +0x1.a596c9cb194c2385f73f99ff6fc89d0a711769acp+008Q,
    -0x1.914150889bb5a491cf49fadc27cbb34dd428604ap+004Q, +0x1.dde42b428c233696633516ccf725a4538da03594p+009Q
  };
  static real c1812[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.d4ea07380653a0e32f4fc2de9b8bffe56016ff18p+006Q, +0x1.811057c5ff13a945051753a8c118ab36d639c376p+013Q,
    -0x1.7ff276a265c25c0f9ad89459bb3ec5316c90bf9cp+003Q, +0x1.6e5d244033ab9d97c738b721de75d159cbcb5edap+012Q,
    -0x1.7fbc24366affa66a4292413d48afa856bf6fb152p+004Q, +0x1.b2ea77a3ed3022d406d8a07240712f4f5a379c76p+010Q,
    -0x1.8c1c855a09a591f6d7b798068b7ab34135e76102p+004Q, +0x1.0d917c4874b6135708d1b15896489e9234f591a2p+008Q,
    -0x1.8f0073622249b775beaf8bc1d76ec26fc5a7e0b9p+004Q, +0x1.7a0f35ffe645dc8fdb6960e9a8ffc32a1ba2513bp+008Q,
    -0x1.94e35858eac43eca866be6d9ce4c5a3aa4f683d7p+004Q, +0x1.6a8f16a4fb8f177022bd7e48280b6fd70f916b1ep+009Q,
    +0x1.a95ec211b5b8782ce18009ce531630fb6855bf02p+005Q, +0x1.57014257bf5fa92d6ca668f57543d10c816b1b14p+010Q,
    +0x1.1de617d981bbd79f49fcc2ccf89ffc3b2d480c0ap+004Q, +0x1.0319b63fc98c357a1052c62624d19a174790823bp+012Q,
    -0x1.518456c0794f674db9b9dbceeb3ceeeb4e6a2de4p+004Q, +0x1.0481cddd8fb42246822f45e1f4f4a3bac3b7701fp+011Q,
    -0x1.8c6635214edfd71d4af2fc3c78af1a1fb3b5e7a0p+004Q, +0x1.0ef91b62baa83d9f15889e421e8bad5a90d8d662p+008Q,
    -0x1.8fffc33e00723d492dbd6ba4d529852f5486fdcfp+004Q, +0x1.80e28a97fd3a9b7027c52b9aa45d93166ae77b3bp+008Q,
    -0x1.92a63477ee7eefa86c50d185a230a137f337b0c4p+004Q, +0x1.81c478b9fba4b27a88bb9de8c0f1ae5984a8dc44p+009Q,
    +0x1.fb709ff9dba6df08dcfb45866ed1ef0f77c42f48p+005Q
  };
  static real c1813[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.eff287d415fefee54b88ea3737a6151f47f8a4cfp+004Q, +0x1.855d3a17ccf6b82c8d0b00d60ddb2ad7f72e6cb5p+013Q,
    -0x1.19a965e29aaa278432dd2601a1cb63fa381e3b2ap+004Q, +0x1.add6221314cd6e812c26c66d9d05da7c4d14d294p+011Q,
    -0x1.790ea0910ede723ea269c23973b3927f77697550p+004Q, +0x1.45365b806d4afc33e5a667f1d300eba0b2d4838dp+010Q,
    -0x1.8bf3ddea66674c89d751b5c7682a73cc031b71dap+004Q, +0x1.0a48406b8b9c58832ce13788c3f0e082b909cfb8p+008Q,
    -0x1.8cdf0955e88c3a6d714a861aee96061ca471dbf7p+004Q, +0x1.3f9b0d7a337090fffb4b23e32d92b989571c4e91p+009Q,
    -0x1.8ec08480c6c6b39d3cb5298627355fd4c9e7d97fp+004Q, +0x1.674d0e218ffd9ef1950d3d498aee8dedd03f3058p+008Q,
    +0x1.5fcbbd16ba27804bbfc64b63fe58cc4622fd8b49p+007Q,
    +0x1.ef744887f32289060fad07f7e854c9f72ede5c3cp+005Q, +0x1.53f2e248bb9e96e1d2250a40327bb3f4d4036fe4p+008Q,
    +0x1.4b84c81f6c54a6f5c4ad35d7f7ed5e327e6a18d0p+005Q, +0x1.50a30ed29285888529d0dd8b9f6cff035bc8a481p+011Q,
    -0x1.7057a66fe49a113e0c71c312e833da7c5874d679p+001Q, +0x1.dfc8d29649961ab8bcf4a9ac2139008bd49e478fp+011Q,
    -0x1.64f054e10a0546b674ee6eb32062231990e36b25p+004Q, +0x1.6b2d2651964b3476d5c5505cb1a17ac1548f3f13p+010Q,
    -0x1.8abe05a7364705ceec3c94b7f0752f4be8d3a80ap+004Q, +0x1.4db0b7fc9285dcfc501055ec10f3dc464852ae1ap+009Q,
    -0x1.8c315e8fbd50785f2333f9b8408fce22299b8acdp+004Q, +0x1.0b738495284b9bf587c0b50bafd999395ccfc73dp+008Q,
    -0x1.8fa01d52d86b186cb7edeaaa58d54566b782e791p+004Q, +0x1.6cd55c7322cf6698f6fd268c51aa3a390fc51eafp+008Q
  };
  static real c1814[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.ec8f17899e1237baa6e42c175b81910f18900c49p+006Q, +0x1.44a24db649cee7213168eb6f2c26e3ef0c2e22ecp+013Q,
    -0x1.0003fa0ccd1efa01a5ac7434a922cc224b08211ap+002Q, +0x1.b1d4757e8516850afe8cdbd2f3d879f836e96d59p+012Q,
    -0x1.4fe35a81702e0a782467cc4625396ba71a601739p+004Q, +0x1.16d1224bec2e5c90f3fbb44a84bbf46a472851f5p+011Q,
    -0x1.768ce0856c7b3101e07da243523e6e00c19a61cdp+004Q, +0x1.e283b5738d00ee86861db2095b24c786cc6ddfd8p+009Q,
    -0x1.7dc8bf79fe301805092b0d441d6d87dad05ae5f6p+004Q, +0x1.18541369cc76cc62980b64e865f20ecaabee9869p+009Q,
    -0x1.8b7de49662f1922594d2d0502572646e042655b9p+004Q, +0x1.07f5adb9655f57dbb11bdd50f88594ae9e0cd55ap+008Q,
    -0x1.8c48aa97744db2a8ebf0f90c401609b00515ee61p+004Q, +0x1.59da5d281d35a16b2a6bd7b61f71c7643ac514abp+008Q,
    +0x1.c2ef0ed46591323d644bdc46e760846b5193df4bp+005Q, +0x1.43b06e75670a2018c2152d8f529dbfb54f99f793p+010Q,
    +0x1.87b45a63ff1790f00816cc5813d8ee8b5645a1bap+004Q, +0x1.f2c8427aa764803cc28804541d6f5443bdfa9e51p+011Q,
    -0x1.f8041f12b349125e78462faeecc6877f50950427p+003Q, +0x1.4a39f0ab3b01cc4f6a91d1748b943330d7468d5bp+011Q,
    -0x1.6efd6344583da790e3725694f51665800b0865ffp+004Q, +0x1.037a07e89fc78c2286d6f26f097e26368451009dp+010Q,
    -0x1.7bc011c60c23315cc131b9306228aba342a3d299p+004Q, +0x1.1f301f8417a4f08583446913a32b31a176db7574p+009Q,
    -0x1.8bacb938c64f751dde59d076bc1584f01457bbc1p+004Q, +0x1.08fc279109e5b0bb812eb3dba579c028d2839970p+008Q,
    -0x1.8ce340a08a6ca2d39f730b8a8fc6d7adfc41cd0bp+004Q, +0x1.5e9733d2204171cef0c5318861a9254379b5976ap+008Q,
    +0x1.07c51438423490c0f6032f154df0ba6374651c41p+006Q
  };
  static real c1815[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.42a3098ad636929542380a440f788ff9f46fa2f1p+005Q, +0x1.dbb2f7204f13bacf23cfff97ff883174b0bbd8edp+013Q,
    -0x1.06d4cfc2cf26e750ab7a31282988147c86d5a20ap+004Q, +0x1.123528fea24b9d8a9037122d9633a3db3c507820p+012Q,
    -0x1.7cb3160fc18f60d12bf2a3e0bffd9bb1a03e3dcbp+004Q, +0x1.a1bdd71f8f7235d1d7aea8ca8133d98f58032204p+010Q,
    -0x1.811202774bcf28159f15e6adce82641dfaf152e8p+004Q, +0x1.c58e80272fab8dfffc9d7523fe5cb1a320632b4cp+008Q,
    -0x1.88ecb43880b2453ad464c5c77079c5133218f62ep+004Q, +0x1.4644c7b629f6abc99950cf99044e1a3dc21ddfbdp+008Q,
    -0x1.8ad74a30ed96b6a43ca6b1250a4ad0ea20154bd8p+004Q, +0x1.0500debc6c1c8ba88c664bfbcfa311ee8dd257a5p+008Q,
    -0x1.8f0e8e1ebb86a13dd7a93e4d105b93a0d212b607p+004Q, +0x1.88e35330d58dcd36fb6b6bf1df2b4e0c03dcc5f0p+009Q,
    +0x1.83290a09980f58d648bbc9d67fa8f4f964eb8cb4p+007Q,
    +0x1.0dbbb8c69333ea0b30e2a30b0cd6436001380082p+006Q, +0x1.5fadbfd71080168b658cc9becd398a3e32bb8146p+008Q,
    +0x1.7e70db397ff8990a2b7d2aa5e9fedb2a69c67478p+005Q, +0x1.62b3d3ccc3950e3c75b0280f15766e3439e0ddc6p+011Q,
    +0x1.e33edeb2c9d254103754bec3e1a564285baf17bdp+001Q, +0x1.23907b8625027f7368dbcba00a208890ded1a01cp+012Q,
    -0x1.5c2f8159ea9149da21aecc3520022a633c7d91c3p+004Q, +0x1.e1574d35114173dbe3b7974ca99d26e767ba1558p+010Q,
    -0x1.816b0af31adf5503fe0190d1bfbf2b98d0798b51p+004Q, +0x1.ccc6926cae46522735db6bde38549caf3fc32889p+008Q,
    -0x1.892d2f0cf260e490ab22c7b951acfbbfd5f470afp+004Q, +0x1.49afc45587020fcf526425fa0dd9dabc44ae216ap+008Q,
    -0x1.8af3319c998ce56ab11f12d490a313c42ff80343p+004Q, +0x1.05d94df6a3c34239c978c51b5e0861e0e7a874cap+008Q,
    -0x1.8c6e75e7614e2bf8a285e57dcb605bd5d8fd1f72p+004Q, +0x1.a120099796f217ca3b91ff30fe9fbf72ecb60b6bp+009Q
  };
  static real c1816[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.1b95370efe0d75580b2cdd0b77b46d81c0c05e75p+007Q, +0x1.719268ec1471ea2a89a58808d117a8736af72417p+013Q,
    +0x1.587754ef11e99ee75e52746ecc109eb5cfb60755p+000Q, +0x1.24eecfba023be9ab2c83a999ec9b4b655147df1bp+013Q,
    -0x1.449728812be070a3693719d74c33c5691fc62fcap+004Q, +0x1.893a97bc9d75c57765a2eb11436fba3e0944f3cep+011Q,
    -0x1.8a612bcf68ed76fcb0270703a2662f6d95f4aa66p+004Q, +0x1.5c96a5d570bc2b5b0e9adf571e84c6ae6e2c4e3fp+010Q,
    -0x1.8b2a3060abbca12b2eaabed386b51a54aeab4f6cp+004Q, +0x1.01f73410da8f44780a07552b6ad7e5285f271fe9p+008Q,
    -0x1.8bff3bf13940e6d1ce38c29da791d65856db2dc8p+004Q, +0x1.362e34f980db5a4385f6f4e55e3e763ee01c8b51p+008Q,
    -0x1.8e3a83efeb78223aadc02a5ba024ae4718c1cb02p+004Q, +0x1.a6a9ce47d5c6868c1576e4ef9283673382e630afp+008Q,
    -0x1.99504ce15d707e289c58351b7c46fba05e52fe71p+004Q, +0x1.6763268ea6b4ea17e376e096924579aa1f6f306dp+009Q,
    +0x1.fc06e526be3d42c540b3f3067be7b77d539e1a5ep+005Q, +0x1.510a4258accb0c8a425c4340bba5141c83a4decfp+010Q,
    +0x1.0d2eedfe05cdac0b591288edd62877a3274aa170p+005Q, +0x1.127a5dbb0fa1574b4b46e0ea77d83bae7d42c4bep+012Q,
    -0x1.65a1c935adc93dad3a4fad2b2fbff6aedd09f7fbp+003Q, +0x1.d902c7ac3dd27ba9d9f53672945fd2c626e6ac1ep+011Q,
    -0x1.7927ad6966e0c02dbd9cba9810d2a65f87ef2950p+004Q, +0x1.83b5f4e5b986773e120473db6bb06629d84773f8p+010Q,
    -0x1.8b4507041ed10890f8bbca48ba666193975f2cdep+004Q, +0x1.0299d607516e0897855ddf36445aea5bb1ffd9dap+008Q,
    -0x1.8c62bbf993e580373b72d534ddbf571462dc6094p+004Q, +0x1.389cf846228e9a8f616e2d4475f53952ed178508p+008Q,
    -0x1.8f28af510482dcc295521a99f4bb53d81d02efc3p+004Q, +0x1.ad6abb3ef12aeb88d605460319b54644983de8c9p+008Q,
    -0x1.97f57a0a013cc549cf7a0299ce1adb478a213e5fp+004Q, +0x1.79b0337cbc9e3f89abe752f84c307006d6858422p+009Q,
    +0x1.223460411cfa7ad3f4f9fa90f62985704a32b60fp+006Q
  };
  static real c1817[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.043237a202fe8cf760ef78d41dc611a774962614p+006Q, +0x1.3f09a542cf0948958365b322579eef9a33418515p+013Q,
    -0x1.ba439bbb28c7c9c412e5a11382ae87429fef807dp+000Q, +0x1.61f5671d99ea2f03984bd737bce8cca88908aa61p+012Q,
    -0x1.29008e87e4e0798a9e142d60e5fb4953c3bf144cp+004Q, +0x1.3f1bc7698bd792d5ba217d72382c40219206ff88p+011Q,
    -0x1.7e26654a3399ac36b8bac3af994f1e88f8c93a7dp+004Q, +0x1.40334572d0db38763a08105f045b648d470be88dp+010Q,
    -0x1.8b6bcf3280c20993742ad8858ffd5a9c3d5bb50fp+004Q, +0x1.01065a5e494a4025c4586014c3f2a298d7047c38p+008Q,
    -0x1.8d4483cb0430dacb8d6df2cf120754d8f0fff755p+004Q, +0x1.31eb202d225ababc19a34d0189615a6b002e3c6ap+008Q,
    -0x1.90ced9e15a4ad702ba8df1146f40cdbf141df1b5p+004Q, +0x1.9d13ebfe5e34f46a659379c1b8d2c32444eaf6d3p+008Q,
    -0x1.980a61667c0a8aa59132f879b5875e4bad4f86f6p+004Q, +0x1.5a566e6935c55d16cfd18c56784f532b15e2ba24p+009Q,
    +0x1.3543d8b494dbf458bcb826da579f73e148024e94p+007Q,
    +0x1.0a1d725aff84c315a577a1f4d917db8e1349fcf5p+006Q, +0x1.161daaf2904e3d52ce2ec131505e81e663067147p+008Q,
    +0x1.938b08f16cc30d689e4612635ae60c16bc759b0ap+005Q, +0x1.15e8f3ced024b864642be7999300bcbf204da2adp+011Q,
    +0x1.1800a05f7ebae7bcbb888ea9f8486cc037c19370p+004Q, +0x1.027bcd9ecfa5a58446d621db691d28fa3a30a586p+012Q,
    -0x1.9f6eab6e22a4368c6922cb9f36611378d0776e93p+003Q, +0x1.5ff6644ff297dcf4d6201ac5012d0998b6cd3eabp+011Q,
    -0x1.6d6d244e1c7932368ef80774a320401677ef0c75p+004Q, +0x1.5adfad78de20b03c56f429a5f0bdfd8b1784edabp+010Q,
    -0x1.8b887e18fb4e22c50c3111c5456673a67f9fad32p+004Q, +0x1.019843f58771aa922a63d3458a1375fc9baba070p+008Q,
    -0x1.8db0523c3f147f37e1f465f7d81c9251d640ffcdp+004Q, +0x1.341f5f6bbe8d4330a2804d3ec847903e48cf95fcp+008Q,
    -0x1.91c6a1dc336c44682b2c981d9ff90004d56d34dbp+004Q, +0x1.a37140622bcfd9ae4a4fcbc98e91e02a1b4baa68p+008Q,
    -0x1.9653bdd4d4a5a9656500ae23a3a63fef148fe16cp+004Q, +0x1.6a44ebacf516c63c8341e7bcaa1ae24a869ebc88p+009Q
  };
  static real c1818[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.ac962b2c3553ee0220843dede945acc32d7c691fp+006Q, +0x1.2d8169bf0a9ca614a3cf6bac3f4fc5c6fbbebfb0p+012Q,
    +0x1.07d2bd68c915020ff836ea499044e343d82e3963p+004Q, +0x1.a87b4e2e82d623293bda770d6e6d804493666b5fp+008Q,
    +0x1.5ae94a5217e1ffc9484c3042795114b1a01fe9c4p+003Q, +0x1.9aa6ea40ed6c6a09f0e3d419240126a76311b71fp+012Q,
    -0x1.075f32a2282f37989f1be87d48258e8573085e66p+004Q, +0x1.5ab15165418332bf4a0f71f5ba26995ba4ad656cp+011Q,
    -0x1.770f0498b08eb753c97a610cf0e0adcee5cf86a7p+004Q, +0x1.4903e02226a5f62db9f824b804f0448353082b2cp+010Q,
    -0x1.8b588217d789c98b831450854d06e6b11f0bc77ap+004Q, +0x1.00d841fac549c139a5dd90dbf78333a1bf5d07fdp+008Q,
    -0x1.8ced9870980580b6b71ef5de65f655e01c479cb7p+004Q, +0x1.311450e1d0f69d4ee396b66242d7868534a4ca48p+008Q,
    -0x1.8ffb51ff594e2c8e15cf05bcf37088d6249a274cp+004Q, +0x1.9b66c0dd02c9e284e3e780f21c21fbab5c49d929p+008Q,
    -0x1.95eae6e5eaadba0feef80a65903fc70e55a97a73p+004Q, +0x1.5ba7deffc3061683abf297fa65afbb880d47113bp+009Q,
    +0x1.a530f42ef7d9e1c1b2041fbf54bc243c036a66f5p+005Q, +0x1.fdf73bb990af844aa4b341975a7d7c59b328bb9dp+009Q,
    +0x1.a1d482e89d8693824964570599241e53048757e8p+004Q, +0x1.8b5d92128813bab4a1b6ca5e332eb26da3a03b4fp+011Q,
    +0x1.07d24a424e14637a584a20522d410315fa46fb43p+004Q, +0x1.a87709b4087fae37d4cb749498d9df983f1f3306p+008Q,
    -0x1.163641a913adb9faa4e36b6eae9ce13800c33cc6p+003Q, +0x1.701f726a92b3b183380f600e2095b40322d80b41p+011Q,
    -0x1.629bb278bd49bcdf5461375d9f4933ab7ac32fe8p+004Q, +0x1.65a6304b8a9a309aa54b69d262e0a0e451c28287p+010Q,
    -0x1.8b73a860020da2ded3ccbc5f37d84a46456b8f8dp+004Q, +0x1.016829351684398fc53252a21a10ea61056d982ep+008Q,
    -0x1.8d543ebdbff3d7ae49ca762d57acd1b77457b9cap+004Q, +0x1.3342172fbd71f67f24406e5c95228c62850b9fe4p+008Q,
    -0x1.90e9c268f57f5ca9d26cf418680ec43d167c73d6p+004Q, +0x1.a1bfbaa2d7de155102c07efbbb55e9a989bea27fp+008Q,
    -0x1.93da2d99f8262438851c27a6bb4962c084152959p+004Q, +0x1.6bfafc2e48f94bc1b89e40f4facebf8a2b0370a1p+009Q,
    +0x1.e9d0c59ae67e89be47e96fe85794ce55db524b10p+005Q
  };
  static real c1819[] = {
    +0x1.ef6e5ccf822d024ec40505be016cc69aa0b3db68p+002Q,
    +0x1.fced6902b128de947a24252daccf1da9aea205bcp+005Q, +0x1.0d6ba856b07dc2bbc6ba8d5573b4450dc2ce9dedp+014Q,
    -0x1.32ad4e10042a24b90eddf9d6fe3db504b2db60f6p+003Q, +0x1.94ff180e4c71c5997c363811e03e6aa995301a80p+012Q,
    -0x1.5b229ca77b089b1356a17f5497d3724e9a4ff90dp+004Q, +0x1.4c37585e5f687fd2dbe103b9360806b91e8679bap+011Q,
    -0x1.690c8851812ff58d49bd20dc99090715742f9014p+004Q, +0x1.edadc7ce80c865b0975d6472da31ef4a2614f9a1p+007Q,
    -0x1.8a1a2ce3d2117f181daa2d39575a6ff5d5c31876p+004Q, +0x1.37b953bb62e1a4e6d99bb2b9293e5a6b5851035bp+008Q,
    -0x1.8a5b6fb81718a21816e53fc771c8bf47aac7879dp+004Q, +0x1.01cc980a37fd5af0b31e294458fcc93353d21f9fp+008Q,
    -0x1.8e404ca30786e9b0e940c1c2c6cc00d484aea755p+004Q, +0x1.a9a22e438dfb450fca5b78f0c3c1cf624953cbf6p+008Q,
    -0x1.8fd4ca0da1987622c3c25cd09de7c2d3876f6898p+004Q, +0x1.471f5415effa937018d278c637e444d2a65db52cp+010Q,
    -0x1.9c0daf91712f9070a8237d3aa47ac5a0dd70d2dbp+004Q, +0x1.62f4f17f6e59aab08ed8f1f741dd5230cc423377p+009Q,
    +0x1.979cac9db74c744ba8179fd3f973876a74ad0e0ep+007Q,
    +0x1.2b759aa367bfc2ddf87b0c0b37a05aa06413fa6ep+006Q, +0x1.5711515a6c774b2a1d498031e6c18bffc8090edcp+008Q,
    +0x1.ca44c137eef2c275b146ae7290ab82fb3fc1207fp+005Q, +0x1.5f28de6cbcf8e250b2086f303a4433c4b7a76559p+011Q,
    +0x1.26ed461ca7b0f02170b384f81d90b4c2c5db800bp+004Q, +0x1.5331d680a57121479457c3c3c96f1722faff2a4ep+012Q,
    -0x1.09f55113ed9a5ec1993fdd1c240c2e6145fb9ac0p+004Q, +0x1.879c70b398c8fff21309e63d685a87bb75e03e2bp+011Q,
    -0x1.690c4503bfbe77858e14d1e5cd953002afcc802cp+004Q, +0x1.edae31e058ffbc57bfafda2a2b08ed260bcf9727p+007Q,
    -0x1.83299f94100c9452ff3ceb0311b965780dfdcc43p+004Q, +0x1.660a055e56a8dc3e222badd5bfc834eec94a6890p+010Q,
    -0x1.8a6af13a3f366ffd2da9dba35b245217a43d4a5dp+004Q, +0x1.02761e3c396ad6c2ea0670a6e7cd673fa5e787fdp+008Q,
    -0x1.8a7f7d58597346e8204f7d7a960c5668e830324ap+004Q, +0x1.3a43d6514ffe88ea1b267531077d3c596a699fafp+008Q,
    -0x1.8f4d558b9671bfdccd7d5b125c20c105293ad41ap+004Q, +0x1.b04b448ec2862274a0cb3c6f795b303bcf58d202p+008Q,
    -0x1.9b2997974d5eb080d5320ec8f3f0b233fc931c06p+004Q, +0x1.73e3b5b0b5fe522eff16437dee66af4ad2340b58p+009Q
  };
  static real c1904[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.2b53777a22b56200d13b6db0c19895ccefb8e95ep+005Q, +0x1.8f5b68893b087f8e78940572215d5e5146be3d8cp+011Q,
    -0x1.72c3165d6d972705a871c99bf4f22fbd0b7b52e0p+004Q, +0x1.a6a0e6bf72d2bf5bd4beb9a79485f0c0a292c377p+009Q,
    +0x1.2dc082171ccc2a3688e36f956b0b68c773ebd0fbp+004Q, +0x1.cd51f5d07dd8c0a0dde50621ec238d5f1d1ad323p+009Q,
    -0x1.47eba983ac397497665b7797767017f335917078p+004Q, +0x1.dc5a4131bf051a165c955001656eab6d968b76e6p+009Q,
    +0x1.05a5f972fe3a56f3d0ecb0c1093aa4782c958ef1p+005Q
  };
  static real c1905[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    -0x1.0f61bbe0c670df8e846f61e3a0a2b8d56b276779p+003Q, +0x1.c9823e4b7ac63dadf9cc7aa5a95bfdfb6384c909p+011Q,
    -0x1.9f5e5f118d36143ffe665320315c481e12c8ffe3p+004Q, +0x1.0325f6682053ef4d06932a5aecb6c76d3d699ee2p+009Q,
    +0x1.93d1409b582d0a0e809e714a042961e882bacb8bp+006Q,
    +0x1.1fa0912d588ee560c2328b18dfccadb06b70f367p+005Q, +0x1.34bc999b9b6d503cd984629998f31d35de28bc94p+008Q,
    +0x1.9c79fbcaf717d21b037783397ebb501bcbe9a29fp+002Q, +0x1.f68c52f3f5b060b7979e5ecdc5054bab60874b03p+010Q,
    -0x1.9e3563a917febf9b8b348184a90c16aff5c9fc67p+004Q, +0x1.1aa30dbc4bb0c81d05aec97484aec51719b3a12cp+009Q
  };
  static real c1906[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.f93c9ab2d2d59ae7c6e6ae437a61d07e61855850p+005Q, +0x1.f151520091d00cd98dc6922d716aea413d45af92p+012Q,
    -0x1.84a7aa94fdec6649b7b8f5a9c4afb5853ada0cb7p+004Q, +0x1.dbe7cd1cede13e19b840f6aed8765e8143d53bc1p+010Q,
    -0x1.a4a649c66e0e017e5e1b4bde4c2b486cbcc8c37ep+004Q, +0x1.8c26f0d9000c8aa4e33154f06d595dbb7219b06bp+008Q,
    +0x1.fbbbfdeb064ae3482f570001e12af6f01ae1013ap+004Q, +0x1.45e27208b35ed89ad1f21b7b19fbcdad97a2b5e3p+010Q,
    -0x1.dc4ad991e9fa09efe9974a28a10a84872ea83780p+003Q, +0x1.200eda7de025eb4916786eda8b869f5f582dca23p+011Q,
    -0x1.a67c1cc3cf7662b996974ec1304fd2087565258ep+004Q, +0x1.9c20ed3a1149127181f767c76bff80f172be5f78p+008Q,
    +0x1.69a7c61b8ed2c207cd74a5cbf329b9d654399016p+005Q
  };
  static real c1907[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    -0x1.625bf1598df6d50cfa7cf5182a55e2541db26efep+002Q, +0x1.a339f0b5b5a86e50e81ff5140ea0343fb7ad451fp+012Q,
    -0x1.a4a6b169a58b0edb1bedcad14e4af2786789ec30p+004Q, +0x1.5948be05b557b6b5d765f07b496db7c9817b29a6p+008Q,
    -0x1.b0d7130607a337ccda0155b9ec2bab290b034db6p+004Q, +0x1.13fa5f9c29cc7b80c74cbf186c2e8af8ccd533dcp+010Q,
    +0x1.2010896c6b0f2c784883088e8bf4815e3bd30884p+007Q,
    +0x1.77720d95f989b7836c6418057f885de6eed0c6a6p+005Q, +0x1.731fdaae0a8cf47f7d94b3e95ceaa9d8a0bf9056p+008Q,
    +0x1.2dfc414bc57b2d51649a6882124d4cd211cfaca2p+004Q, +0x1.55ee93cd4e61a5ef81afc7263fa624d8488571aep+011Q,
    -0x1.9cf0f149d3de571b8031a62eb67e5d0e1281c0a8p+004Q, +0x1.4d3643b5e3da6dac7b24e6e161f93ba82ab5ee78p+010Q,
    -0x1.a62b0cd2b2261fafd64396fc0082c2dfd0a3bd47p+004Q, +0x1.61026171505bcf43e30f96a58b308d2260360b95p+008Q
  };
  static real c1908[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.5d3060660e0eb831ad7f183da0a4add8525112cbp+006Q, +0x1.7b621249bd96e8615f44d952377cf52f76cc5fdbp+013Q,
    -0x1.6ae70027cbef895133d97115f1027ea76bb3614cp+004Q, +0x1.912e03e69ddbf1b8cf20dc3bf7330599f8176866p+011Q,
    -0x1.a3aecddcb16aa5e5c658644129612803d332d6bbp+004Q, +0x1.3fd8ff78248cdf3f8c4388f2b08fd8c6d149ffeap+008Q,
    -0x1.af5875e4fa082774eb2c04796a99026937822be0p+004Q, +0x1.7ee1eb53a795e0fed708df43872abd23f4ff64cap+009Q,
    +0x1.4e6720c1813c3c449f670e3b996088aeb8e31474p+005Q, +0x1.729532af6cd41a58da46f5c0c2fa1da80fa1e6e6p+010Q,
    -0x1.fd2848da9a95b9e3effadd60ae5787c4e234278bp+001Q, +0x1.be120ace16e68d1f3d5f07f8728335cd01515c59p+011Q,
    -0x1.a4c9bfd08e51532210f034c8bd553c872013041ap+004Q, +0x1.448e3009a1559a1c8aa382c887ad1ed0cd2ad909p+008Q,
    -0x1.ad4ba771d07c3fd669e3a8e139ad18c41ec27429p+004Q, +0x1.a565ccf0f20ebafba42e32f3dcb7e6a8ac1458a8p+009Q,
    +0x1.b35665f90779cb5d84133afe47393ca2d32b2b27p+005Q
  };
  static real c1909[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.cad034d714d9c25c4e131bdfc08c6d8cfb228175p+000Q, +0x1.3377764f66b38695f862616904f5052b4e6fd1afp+013Q,
    -0x1.a209d7d4754d5e7646fb1b657548f3890bde4d83p+004Q, +0x1.cbe96d03a8cde4645a55a94f166b5974fc7b4390p+010Q,
    -0x1.a26932f9767f389fdce14320c38585c7bc448374p+004Q, +0x1.31367637384030f1f4e79a219ae4941472eaa23cp+008Q,
    -0x1.a807a5668b9bd7e4696274c22379eb85e2a2662bp+004Q, +0x1.2b7ae0fb64f9233a2668c62b4d5524f290f5898cp+009Q,
    +0x1.56f3283a0e4b63e921b9973792f9d4d82c130b38p+007Q,
    +0x1.b6c24aa627058cd13cb7e71910485bd82d13cbadp+005Q, +0x1.8a6faf95932982e895a58d9eaeca4ab5f1cb7cbap+008Q,
    +0x1.ce277b856f4e05326388a3669f46535b1ff321c1p+004Q, +0x1.7c36ce5408224d723f0ef6a0fb77bb101e48b985p+011Q,
    -0x1.5cba2831541c68699e9f910774db639308a27c3cp+004Q, +0x1.2605a4c00c3677231436d682d47679e6d82105bep+011Q,
    -0x1.a33283ffdbcbfd1216cb32b9d4060ad42caecab9p+004Q, +0x1.34842cb9c2cefdd5cf0ef09f90bfb692f5e45ce1p+008Q,
    -0x1.a829772fc3648cf26f955b8a1bb6edd1d896e4bbp+004Q, +0x1.3bf185c08e59b08afb22a62877d50bef59132616p+009Q
  };
  static real c1910[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.af97d15fadec12b3b32c859deacc8cb506b22ba7p+006Q, +0x1.cd0159fa1bbb942296e4d04f1c3384082cf3dec6p+013Q,
    -0x1.3f262e9891c74a2fabbdc4733465214a746feaf7p+004Q, +0x1.22aff79d9fec259b5d60954924256b3b20071b95p+012Q,
    -0x1.a12082385c0ebb68dc78e1fac47c0f4708147df9p+004Q, +0x1.26ed50376e88b4438bfedf40dd3d6da58e1d013dp+008Q,
    -0x1.a32f7c37048a7891a8a321d70f96bd1cd912b215p+004Q, +0x1.f074e9ac573bcb32f04ee4b4b25d667213d1239ep+008Q,
    -0x1.adbfb7273dbe304d4b80c173bd9c48a15909a6c1p+004Q, +0x1.306e7fa917d382fca1f9d58884cf91235796070fp+010Q,
    +0x1.8d6d0bfd25f51369da56ed91db0d9d1d9bb010e9p+005Q, +0x1.86360f7db4d2af1eb25b021d257817a53a602e64p+010Q,
    +0x1.cd4092b460e14d0d01f36642570c3f2e6a30552dp+002Q, +0x1.119a838451b58a2b144fe659da4b0231b9bd55d4p+012Q,
    -0x1.9fcd31eb17a747a9ed2d6458bff6ba867ae47218p+004Q, +0x1.60a5f5ac093bad895f49faca2fd2f76a13a8ce77p+010Q,
    -0x1.a1aa8b47bcd74f8f71fa377c2225c247048ef58ap+004Q, +0x1.295ed71283eb5ed13ef3988c5daea1bd9210e933p+008Q,
    -0x1.a3e1da921716633d59c54350cd381a210206a6d8p+004Q, +0x1.006b89d61cc2a1cfa3fa36deb467e0a0102559e6p+009Q,
    +0x1.ebefb5dca5fd8c4e0d894e29b82b42dbb2af33ccp+005Q
  };
  static real c1911[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.57bdd3f6a8245b9332f3fb99e094a28816d29bf7p+003Q, +0x1.a5289974fc1397643e2cc83a0d7ba8ae4a955534p+013Q,
    -0x1.902dd091ecc9d850efaa890a8457aca344fec9a3p+004Q, +0x1.5594524001b528382ad43b076c0dc02b14c868a2p+011Q,
    -0x1.a04c3f367bae1201a74d66e8bdd7ab8354a111dcp+004Q, +0x1.1ef96e8f4eaad8f9cbdba19bc8abac939a818cd4p+008Q,
    -0x1.a2cc91fd302ba6a3db8ec8446a9b46dddb5a5d5ap+004Q, +0x1.b0a979ae26fa37008cfd3f54b2225e3d1fb821d3p+008Q,
    -0x1.b00eb0756df7f27d36e2889feb947fb448e80d03p+004Q, +0x1.cbfdd145f279b77148237742ac44d03dcecc6a1dp+009Q,
    +0x1.87865a1d2ea6c5fad9a21c7d7e5986624b353c04p+007Q,
    +0x1.efb925f2c851a814e8dc9814d268db2958e8d390p+005Q, +0x1.9b14f4cf6332a9107d8e5c5dbc16009fda64744cp+008Q,
    +0x1.2dc45fc97a48695339ba4c16d1853ea339cd4842p+005Q, +0x1.97c0a620fdb8d3bcb0cb23171e4fe8322debe22cp+011Q,
    -0x1.f7d639bdb7c97c77c6bdf08ace548e07c404de01p+003Q, +0x1.bec43a45452a259009bd559e988680dcb53b87b9p+011Q,
    -0x1.a0ad2c3af5ea0f61e2d650d4b80c0fbc90fc04f2p+004Q, +0x1.20cc212ff9ad377bf2710eab8ef0b5a51f0ded11p+008Q,
    -0x1.a3c90ada2207f4d96803c8c86d00220a2f2a2ea9p+004Q, +0x1.ba5da2ea7267b9f156513a2c93634390c7a2fdbap+008Q,
    -0x1.ac5fbddff2522e80c6ebf08ffabd754a71ee2d40p+004Q, +0x1.f7adc05e6aaa20148ac3229af655555053d64f97p+009Q
  };
  static real c1912[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.f6cf430e086d014bcaccafd1c292458566f75f33p+006Q, +0x1.e4dea65857455dde8b93331222853802839ef242p+013Q,
    -0x1.e7ec46461af2f1882816f6f1cdbf7729eb972a59p+003Q, +0x1.91af725687c5e846c3489c546c4d27da2b4d9924p+012Q,
    -0x1.a009505fde8e0153b52e5e3b0750e5cabd82c016p+004Q, +0x1.193122ec8321588b1a553d40696c62170efe877fp+008Q,
    -0x1.a0c044b6f77b8ffa424f6a31f285e4c748217908p+004Q, +0x1.cddfe43fb40a2d20034c0422bb7e3597838805e3p+010Q,
    -0x1.a3f180a26684afc038fca8513184de985d19446ap+004Q, +0x1.8bd8ada708187dad70f0280294dab40fec60fc31p+008Q,
    -0x1.ad565e991268d2de5ab4b9131703b3449003d425p+004Q, +0x1.7c84068f4b0111d829bc8c4407455e0808acb887p+009Q,
    +0x1.c3bfaf9f7bfb44f52f35cc5700a1150cfa407ff5p+005Q, +0x1.89e8ac7440a6095ef7406104a210f7647472053cp+010Q,
    +0x1.21999ccdc7d11587fc2ddf8a084920d3198cf49ap+004Q, +0x1.2b9dd20fb99943c371b61a5aef41a90cc3a8b26ep+012Q,
    -0x1.76ed4d763c8c4d886f683faac15b7d09945e0a0ap+004Q, +0x1.16ad7bdfe8da0b6c1dccde55af48c2c2437732f8p+011Q,
    -0x1.a0558ab1884f72b9ed8cbb13929ecbb8e4638753p+004Q, +0x1.1a96556a9441c76915cfd8db48a1741d0ed0c36ep+008Q,
    -0x1.a4fb0bbdb245f793b38ba7adddd0d840ccb3751dp+004Q, +0x1.92ab54a78cdff6fdd8bcc684ae7e57e2645c8598p+008Q,
    -0x1.abc686a3d7693f9fce6fcdda70abc59b8e84bf38p+004Q, +0x1.9442db8ba2defa055ed57686739eba73241d678fp+009Q,
    +0x1.0ddbee577580200c84df548274c64999881aeb5bp+006Q
  };
  static real c1913[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.c59cef1cb92eba824f10259361eae6f2654b951fp+004Q, +0x1.d10f2d91015e659ef4b1523158179e81bd8c04b2p+013Q,
    -0x1.45dced96a92177322a6b2bb91fdf695f51a2b22bp+004Q, +0x1.d27623e16825b1f18109d7027dfe4053e7507f74p+011Q,
    -0x1.9819f79c4d5a1827070aac6e20609aa1b0976c26p+004Q, +0x1.5823614c2e5d4ab107ae94c292a09eba73bdbea9p+010Q,
    -0x1.9fd486baa3e04451723bf5518584d23e58901a59p+004Q, +0x1.159f421c5a094f6f440f28eccd946b4eab61ca9bp+008Q,
    -0x1.a38b045f1c3f5a52520e4633e00a9d8db6511597p+004Q, +0x1.7742604eaf363264bb7f079c5ac6940897943e2dp+008Q,
    -0x1.a4e2b0297d32e0b04f48484f9a065e1146e82ecdp+004Q, +0x1.4e15b5a657dd75576b713dfb7d93c82f955699ebp+009Q,
    +0x1.86e0b54366aee4b156b1729332bab4d1bf97d13ap+007Q,
    +0x1.08518c35c9d49464ca079f967f7103321c7b2a5bp+006Q, +0x1.8889dd4d55fdafd797a2b0f9d98a3685ff5cc830p+008Q,
    +0x1.5fb12c6a07f5cb5171786f544d744dd33c1550b9p+005Q, +0x1.86f9196b4b87d8f0ceda7feeb9c356083b647bd3p+011Q,
    -0x1.3fe12f89c7fa6269479846fc8064d6167cac4635p+002Q, +0x1.11998b63d9a3fec5e752f476b480d615f404a68fp+012Q,
    -0x1.865e2e288fdba62fa6c416ff71c4c7e897735005p+004Q, +0x1.818d791bb3618b5c94c3b3cd616f9129102a9a68p+010Q,
    -0x1.a013b3774cc89402c79eba795dc763c079387a95p+004Q, +0x1.16c6b4b5294a2e1dee7742acb8103ca25775b0f8p+008Q,
    -0x1.a34dc8019875b11ac6f3616a83e396ea30481537p+004Q, +0x1.5c72c199cd8d116ad7c01b977b1bb7fd966f7724p+009Q,
    -0x1.a472f703990fb61d2595ed82c88cce8b67578cf2p+004Q, +0x1.7cb9724abbca6b0bfdf41f594f36294807edd7bdp+008Q
  };
  static real c1914[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.09cccaa73c9fc85cdc171e0179f6514c92a1b855p+007Q, +0x1.9c75c06e50877855414bc200330995d71db52649p+013Q,
    -0x1.ca63d35e53d36545b337a208201c894efa49606dp+002Q, +0x1.e47f0c641bfae3808b824f034f1e238a5e6209eep+012Q,
    -0x1.7265ca6bd34cef51bfcf33413904f090361c4951p+004Q, +0x1.2d1645d1831eedd9544b445f0d3b8d4f45a25288p+011Q,
    -0x1.9220f81c235dc9c495693326e8fe33d83bc5dc32p+004Q, +0x1.020f5b2f7edc319ee064f65614db6f3950b4d2d3p+010Q,
    -0x1.968bbb00241a1b01b73358dfdeffc8d9b6b43fe3p+004Q, +0x1.25ff34198a081acf3fe4a0b4803dfbeb50d1a63ap+009Q,
    -0x1.9f5e6c97d0df510c47dfa050d94c5a9d416a844ap+004Q, +0x1.131d798fa48e62fa270c6e5d10c9b8e23223dcc4p+008Q,
    -0x1.a1242af5d219f3a0b7c1cfd23ecf02e04860cfa8p+004Q, +0x1.68bd6e9353508ad375b7493600fdd80e049c87afp+008Q,
    +0x1.e055489457449d7f4b05d995c197416118057794p+005Q, +0x1.75075a33ebaf4d7c6ffce8f8b0adc0ff3e6e4c21p+010Q,
    +0x1.971b2d49993aba6c09b692b91aba0db9bab4697ap+004Q, +0x1.216b3a5c1e45b2b19d253b58f36e4940f1222de6p+012Q,
    -0x1.20f84fa372d91e3b941dcd27ccddbf447796f230p+004Q, +0x1.6a2a7e6f856c55df0dad679b2e6b0da7130b1c0ep+011Q,
    -0x1.8b3d770e7a3f4f8f4c4d04c53ac37ccb10801d1cp+004Q, +0x1.15a8a8ee7b2d692da7b02f57f88d7c02dfdda6e4p+010Q,
    -0x1.94e4823ed329dbc99017f65003608cf8972b0ad6p+004Q, +0x1.2d761500c2eeb8b8da00c909ca62295b666421dcp+009Q,
    -0x1.9f8f4e7427c9b55021d2537827e501b0d3a9f18fp+004Q, +0x1.141f1fd0d3255a7eb795406eb92926e220a8899fp+008Q,
    -0x1.a1cb103aa88edf77a6c834f3473287bb2bffebffp+004Q, +0x1.6d61a9dd72d230b96f781203c1f5ce877c29231bp+008Q,
    +0x1.193f16f4b90dd4ac7d543cedfd2a6c5c779fdfedp+006Q
  };
  static real c1915[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.34b6e56a678908eecdafc20abaa72fe316c8657ep+005Q, +0x1.17f41d3795003dcc31b6f7317950030b4c5fee21p+014Q,
    -0x1.2eceb31fb09ce72db5bc6bfca4433a4353428b91p+004Q, +0x1.28f3c1510a4aa03b448a275715cc3a1c7d411507p+012Q,
    -0x1.96188d0faa69fe397fe81a16f2992a7cfc9b14d6p+004Q, +0x1.e282525cd60887f1d015000775fccb57ecaaf79dp+008Q,
    -0x1.99615b34868fdb5e8d407d40853a79dce3230c7ep+004Q, +0x1.bc49a2d95493754a7f84705ea5944e3cb51696fep+010Q,
    -0x1.9dcaa4ba0abcfcd837350cea98493755049f328bp+004Q, +0x1.55ef72b84381adf8965e35d39c97e37b9e3ce10ap+008Q,
    -0x1.9eba84749506547d18154437470991986170266fp+004Q, +0x1.10343539a09b9c33e16e8307e52ac3172e256befp+008Q,
    -0x1.a5c8c644f585220392c59137113171d4a9a32b0dp+004Q, +0x1.9faa185419018b858e7a9240c67f1ca525784fe6p+009Q,
    +0x1.a8e9da5bf32eecf0404a1114c30b9bc4c77475fcp+007Q,
    +0x1.1e5a4801877d48f2e9275475757c5df333855724p+006Q, +0x1.923599ef87e5d36c41005cd316d770faee3788ecp+008Q,
    +0x1.93e41cfc32311ab4b7bc389f8f23b7fa766c7444p+005Q, +0x1.970b60d75f93ae7d103b366c6e872ffea45db235p+011Q,
    +0x1.2914b29646f4eab958c54fb19e43e469e9493bd3p+001Q, +0x1.4ad3661b9c96b17bd4b931b35558218b1e39db1cp+012Q,
    -0x1.7b5427e747fbffd63c73780d0e68fc8fd182de7ep+004Q, +0x1.0086aa779b558ba67849ebc7952a271437a5af33p+011Q,
    -0x1.965b85777ef5b6c09b358fe8f31f303f4d0ec9fap+004Q, +0x1.ea113b0bda0f0093335c4d09db5d70d724d2c31cp+008Q,
    -0x1.9e1c986fe47f575d82f573096e543eb25fbbc93bp+004Q, +0x1.596ae6d038b44fff6c2a77a176e2f85a38013c49p+008Q,
    -0x1.9ed9d291c58fbb747fa3784fb627d9d6bf898e1dp+004Q, +0x1.110b7710d476677b08540931321260e615b98168p+008Q,
    -0x1.a39835141e4d2c0c73ea00071d84700d1a978b30p+004Q, +0x1.b8966561920a9669556f8570d691b256cdf19789p+009Q
  };
  static real c1916[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.307c1d1eeb9eb08f582bb6296f62d6e463917c17p+007Q, +0x1.d2f557dbfb09ce839a138b009ede291119bc972cp+013Q,
    -0x1.2626b90eb8e4df0d2bb39697cb856f2620f5b7dcp+001Q, +0x1.4448830ce7cc2f016f90b5da16a01c9a4df6994dp+013Q,
    -0x1.694a4a6abd300ab1b86fa503107b026195340737p+004Q, +0x1.a31f62ee0afb4005f94dca94d5fb83f1ab1baaf3p+011Q,
    -0x1.9ee215401d84270068fea90555817710ee684e83p+004Q, +0x1.0d0e6efea150b370bd7c0399609641eaf56cffa9p+008Q,
    -0x1.9fe8c81ea2bf3a07f03f080669fff643c383cc04p+004Q, +0x1.4485d3506715df590ed5daaf0557cb234203a58dp+008Q,
    -0x1.a2683c5d589cb6a206cd15c1925871fec863d6a3p+004Q, +0x1.bb38804f8a6562ee23a5f60e2be4d1d4c56e0712p+008Q,
    -0x1.a581acc3d23b6f1ce0bb3de3d7c2332da4bfed43p+004Q, +0x1.6e99cb8419504753935563fb03e375cd510d3aecp+010Q,
    -0x1.afb61088dcd50860f9269f6b2f62d296c37e2f39p+004Q, +0x1.78664ba9f86ae13c753db3d1c8c0257c6304fea5p+009Q,
    +0x1.0d168bbf9aa749e4c742d46be0b4655aab7812cap+006Q, +0x1.82e9e591611ee5664d18c8cb1a69187ef34ca28dp+010Q,
    +0x1.17052d11e69e8131de4a5272e569344ea27605dfp+005Q, +0x1.3c499818fe2941835b81d490598fb21bdb4a74a9p+012Q,
    -0x1.b7d869b924938a98eaf442ec3a9d77612f5cf61fp+003Q, +0x1.01e0e90d25973f6d01406c403d009a7de656dc58p+012Q,
    -0x1.96252460599248459310d044576df5b0b7ac439fp+004Q, +0x1.97752d3a595d415a58a4014344e9c37f6b6bd3cfp+010Q,
    -0x1.9efd6ddc3cba9800b0d7cc53ab3165dccaedab2fp+004Q, +0x1.0db230e79d32c063728a16da1cf2970978421c76p+008Q,
    -0x1.a04c463ca793e259b1edbc737f5e44e813993fbep+004Q, +0x1.46f9f3000de1fbeceb496c9d1d5ed493b17fb695p+008Q,
    -0x1.a3529611e2ff5627147010be060f422931dc2522p+004Q, +0x1.c1f20e5424750b20eb46778acf969d31ca5be4c9p+008Q,
    -0x1.aeafb65dfe98b5bcfac14793e9afb1984c6cc82dp+004Q, +0x1.8acfcfa06d41aae1696dd04d23e71d83535172b4p+009Q,
    +0x1.33fb5d3a88cd1417e1ee34486495368a1881623ep+006Q
  };
  static real c1917[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.fb590016e0c39206900f35e8c4131d66319bc545p+005Q, +0x1.b9bcb8d9dc80525df0c0bb322398689960e7036ap+013Q,
    -0x1.c23f81224a7cbbbc8f46c90414f4df7f93ee95b2p+002Q, +0x1.80fa7864cb33f74c5bd91ec607c37113cf421b7ap+012Q,
    -0x1.53591f1df638616786b8903728a2bd3a07c71084p+004Q, +0x1.4a249ae7c87e48a135fd814744f5a713e9b1e668p+011Q,
    -0x1.990d0573da0006054714a4449fde6a69c5189d98p+004Q, +0x1.4abedbe8f6c34fbd033c56efd3fe021440f3df0bp+010Q,
    -0x1.9f25b8c19cd1f46bc18a7bb429b8e084a60048b1p+004Q, +0x1.0bdef51871d1f2333e24ae8db916f41848866740p+008Q,
    -0x1.a14d1e972ed6911e1652a7edef6781e9ea4ee934p+004Q, +0x1.3f0d7027b255cd36349ecf561acf240cdf74bed9p+008Q,
    -0x1.a577e42aed9a7ae9d389cf13b32e12a084437a2dp+004Q, +0x1.aedd7c52c1918f361e6cd7c76d11032cadb04e1fp+008Q,
    -0x1.ae6dd3be7dcf9bef8d0285bda68ba983a4642de2p+004Q, +0x1.67e26a23be257a9310d44d813b3c9b72a3b03d04p+009Q,
    +0x1.6d77ed712ae9735f798ee5038c2fdb7f3662f605p+007Q,
    +0x1.216d0b391fdf60be4cf0b9f7be3b34cf9b490358p+006Q, +0x1.55fa448ed1c21c02813d8a044ca727700d2d49bap+008Q,
    +0x1.b18a19b1e0fd9c80d01b427bb93aa31f0c46c432p+005Q, +0x1.576f03ae6d98fe1da9ea45605b0ae4d612406268p+011Q,
    +0x1.fb9b7140d9aa08017a9977c86d5023cebc7f3dc5p+003Q, +0x1.3890fc4fc1ade182bde74644c13352f99916860cp+012Q,
    -0x1.046a05125387a76d042063a30c30c5114502502ep+004Q, +0x1.74dd47a4df1b6b505bf33a46e8f6775c3d76f93ap+011Q,
    -0x1.8ad918232d6a640690ad7360b55eaacd9613d9cbp+004Q, +0x1.65659e13472c8d9fce9fdcaffd1c1734ef28b4b7p+010Q,
    -0x1.9f427d76e5071a5eb943e1dcb106fbee20439de7p+004Q, +0x1.0c6f17b299805f4ea372aefe5255dcc19a5205c0p+008Q,
    -0x1.a1b8ffb9f2c6dcf3aae6eca2b0078a232abea826p+004Q, +0x1.413a6bfddf2161cc75b87eb8495da5db4e41ed5ap+008Q,
    -0x1.a66fc5bb79d2d6504a80e0d142c20d0471e2dacep+004Q, +0x1.b51e54d1487120a6d9ba53aa5bd4a7d1cde1cfd3p+008Q,
    -0x1.ad0d9d81717eb882780b6abd54c6044ce30b4519p+004Q, +0x1.7779811a18992acad31a1a1ef4440303e4e915e8p+009Q
  };
  static real c1918[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.ce77c1a37d26c0077fdf2f144023afb90da8a056p+006Q, +0x1.56ac0f8b7a353df47b52da62c8282f38201ab3d7p+012Q,
    +0x1.878ec35f9cc30fb6b68c9179a52b2796e7991e53p+003Q, +0x1.b9e8252782cc7dd8863ed8efff25d8bdc05302d9p+012Q,
    +0x1.6388506c7fd6316197bd5339ce245e09461f0e86p+003Q, +0x1.53259a938c6a6fd264e4622cb1bbcc3a78785657p+010Q,
    -0x1.145042f2ab2fce74fb2323202cd748f5215fdf7ep+004Q, +0x1.682506ff8dc862549591554ee23a3f7a4349aebbp+011Q,
    -0x1.8bafba6110680fcc9afeaec6cc822d4d7846e421p+004Q, +0x1.54d1df0be73b63496e328eef8ff0ab523ccd1c74p+010Q,
    -0x1.9f0ee10d02c33afe5c0aa3f873e1f4e363583d82p+004Q, +0x1.0b93d67c9a9f3fd0dc90bdc04f68fd1f3dc916fdp+008Q,
    -0x1.a0e5ea6f2a9b9625af071c12201772abb5b1853fp+004Q, +0x1.3da956f6c523cdd6573fdbbde27d0aec6f7ae9e2p+008Q,
    -0x1.a46f4638723a0b865648c2b239e3a0ef4547bbf2p+004Q, +0x1.abde2d9d7a08c1ba2597341c644b21c0743d708ep+008Q,
    -0x1.ab121bfe49271af5c724c91919d969a759b1fbf6p+004Q, +0x1.68c530f17d8cad29e07f317202c7724c6db24649p+009Q,
    +0x1.cb0d4a6983b287ee457364733b2ce95fea0d5485p+005Q, +0x1.10ca0028367620494ade28c39c7ef31d4ab364f3p+010Q,
    +0x1.cbcf95b56527fae3d205bb264992376dc8b00c79p+004Q, +0x1.98cdd1dee519716c740c5c9b2783026074e57cc1p+011Q,
    +0x1.6279aab12e5dbd4e63484a45539dd80d241fe2a7p+003Q, +0x1.52d28b64f0f7330407f6719873ee0c159e98321bp+010Q,
    -0x1.2facea44bb8ab843908b283e9ee1514ca2030424p+003Q, +0x1.792296d1dac74eccca63c8154060946320059aa5p+011Q,
    -0x1.77df5988711d7080fa64e3e299067296c2f38b84p+004Q, +0x1.707ca11515e98d0269c07be9eb37d7d7f971eab7p+010Q,
    -0x1.9f29c41b8c500bee4c4296d49bc3cdc01b46139ap+004Q, +0x1.0c2096f090dcbec735fa9fb96f195ab582bde8b8p+008Q,
    -0x1.a14b54433ce45df2d32e697fdfaca967aa18e45cp+004Q, +0x1.3fcaa7090d08ceea6f59f8ee2de8d9f8256e4fe1p+008Q,
    -0x1.a55a6c8a6edc772a13c77e3e7fb9d160375eb9e8p+004Q, +0x1.b21110a920133c2b4e0b95ee97e990c0d8345473p+008Q,
    -0x1.a924973626d78a379b7eef90c09b29d24bf0813ep+004Q, +0x1.78b3061bacf7211a7b4b96deebac0b7808b0e6e4p+009Q,
    +0x1.098724e30fcc446eb220b26ec19f950f604b3177p+006Q
  };
  static real c1919[] = {
    +0x1.03bbf86f237464c7e4f04669e0b182d5212ad27bp+003Q,
    +0x1.fe6dd9187fef69a0e2e072d9814db1ca76cb472bp+005Q, +0x1.3960f61c2b363e5d0707e5c48ea5ed9aa715bbb8p+014Q,
    -0x1.7c8ac9638efb88825c5010536dce8c154f8f404bp+003Q, +0x1.b51a9e4f00f0f64306980c8a8573ba5f2838d82fp+012Q,
    -0x1.6b221b6a931a75325ba3abbf75fd54ae7de7a116p+004Q, +0x1.1f96bc55caf7b4ab4d9cef6bd7316ac2b3181fc2p+008Q,
    -0x1.7750debc1e5bd9642f2368da079821a6f8b7f8b9p+004Q, +0x1.606838ac6f9dcd538fd31c317faa3c47ed70f14bp+011Q,
    -0x1.9da14540e0f82ff919ee12d8836a3f989ab76258p+004Q, +0x1.40ee3c8ac5ff1d22ee8332d170c45ae2b23a2e11p+008Q,
    -0x1.9e3ee7975c170e22d864dfa64e6a686edc847305p+004Q, +0x1.0bcd07d3dc8e2940e1ecfd229a3fd43bdb211f4ep+008Q,
    -0x1.a119889a041736c29a1ee55ae22deb7657720ffap+004Q, +0x1.b853b33a1b20075468a46edfc601920287fd7c91p+008Q,
    -0x1.a6fdeaeec57b65d4c044195a49f752eb63ad13e1p+004Q, +0x1.57d4c9c5915b30d467c4d4abccbee058441029b6p+010Q,
    -0x1.b07b32a152aef7ff2d26781bdaf6b5c42ae90918p+004Q, +0x1.72b7a92e2a65da1695c4caab90d079489a223015p+009Q,
    +0x1.b95168a04106c7b58e230fc896dbf87bf96e66afp+007Q,
    +0x1.3c131d78514a6c6b296fcb03837f0c66b823eb7ap+006Q, +0x1.8545de612ca5134418d452e6297fb5cc0ccdc537p+008Q,
    +0x1.e11e9748de1b3abf781e8128acf54169cba20d5ap+005Q, +0x1.8ee269418c03933d45bc3bfab4051268179c6ca6p+011Q,
    +0x1.1fae3ba7f711928d25607ab4a521b5aee12ff7f2p+004Q, +0x1.7e5cff21e4f48e872e353638d4a9a856d10f27a8p+012Q,
    -0x1.2945c9e3697771ce5db9caebc9e083604ce3fc8bp+004Q, +0x1.a176f3f2ebf2fe10dba1527a22b9f795daa5cfeep+011Q,
    -0x1.6b2264fbeabc7b797bd7645c35ecf23d1a2a5ff1p+004Q, +0x1.1f96ba99d27247083b52d162108310a1135d3badp+008Q,
    -0x1.9b2b6e5e29616f142956399ecb814a367ea9ed1bp+004Q, +0x1.779d331826bc91771b24aa981ad580cad09c20c7p+010Q,
    -0x1.9df4cb5b344b38ac69be445e31b022a4f28b3981p+004Q, +0x1.435d6a1ef58be8a63e3b8fc430490dde36f8eb1bp+008Q,
    -0x1.9e4ef33cabb815c883336e66ac2f1444ad971f12p+004Q, +0x1.0c65454b44dc6c581e268184d07cd3bcd0015f96p+008Q,
    -0x1.a21fb1e648da83961ebb1894b776a47755d225a3p+004Q, +0x1.bef612b3dc5019d8fdeaa4d4bfc6f9ff7a34e69ap+008Q,
    -0x1.afb3b61889500f2ce7d73f17ec2ee8818eb89c5bp+004Q, +0x1.83ba3e0a2cbfde19d92c516062166ae74a65c922p+009Q
  };
  static real c2004[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.39e76c75187af820acf636c679a05b109b6e60fap+005Q, +0x1.c4c4d9e2fb2cf2019005bac5c8daa0de66261127p+011Q,
    -0x1.8acf63404c7daa96fba93b5b320128bc2f19a46fp+004Q, +0x1.c70a7441e3fc7230ba867cc0929755a687ea4615p+009Q,
    +0x1.3c4dee659297a7e079b7340a18008a17def520c0p+004Q, +0x1.009865ed0d5cf870aee43886a01759332908560fp+010Q,
    -0x1.5ef3eb1b65dabd2683f6ddfba9f59f7ba90e4238p+004Q, +0x1.02a0e6e8dd918545762b63e6b4f856ee90bca071p+010Q,
    +0x1.13418b59794af70962446bbf6c2e64586df538bep+005Q
  };
  static real c2005[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    -0x1.3d0a17d43e89e47bf482ebc8cb14519a8942e1f4p+003Q, +0x1.fb5aa6898f075e7a1c70545f6a24669f719b0cbfp+011Q,
    -0x1.b68cb6944bfc7ee3d903b91bc6dce15c9384d43fp+004Q, +0x1.118723806757a1f146e5ecae30109ac2d2eb1318p+009Q,
    +0x1.ae95de9ae3eaea8e06f24c45dde0e9607091e110p+006Q,
    +0x1.2ed04614e1af1f05cf9bb4fed858b1c0d8395f0cp+005Q, +0x1.587cd72080e67b4dbfd17a6de2737d4118805eb5p+008Q,
    +0x1.a0c67b0b2a5110fd3c5ccc8c0a7985ad15fa8e2ep+002Q, +0x1.18d162935c34187198626fc1b7e81f4dd4db5e73p+011Q,
    -0x1.b61c173b6fce8237b9eda3f90afb3ac650daeafdp+004Q, +0x1.2a35ea042d96563ea8910da4614fab5707abb4e1p+009Q
  };
  static real c2006[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.095568c82ad14af1c921fdae5d4aac7f481f0334p+006Q, +0x1.21e88f163c328e344df6cdf20898ed617a2c5366p+013Q,
    -0x1.a4c316317a8c0d0c9667abedf93e628330a59d5bp+004Q, +0x1.00971b2f5cb85e459c60a73c09205b32b2e58f78p+011Q,
    -0x1.ba404eae5aeebde59af1407fb22c791251467df8p+004Q, +0x1.9eed245a8d36fff8843be2a87eea2e60a3f062e3p+008Q,
    +0x1.0b165ce38aa16c591cc0d744d186ebbceb2d1334p+005Q, +0x1.6d818e4c35c2ca138d31b7db36662c4d47565b45p+010Q,
    -0x1.095823466f3a71896f55bf5c162662ab80eed356p+004Q, +0x1.3e9eedc12e5c7f66503d312f266141931e89bb04p+011Q,
    -0x1.bc518c8fb00f81f1704943b85592ad2fde791470p+004Q, +0x1.af1fbfb3c783575f38da49c1391f2a2e97bb4accp+008Q,
    +0x1.7d6b4d49a16117b6930dee72ab64d058c3b6ac9bp+005Q
  };
  static real c2007[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    -0x1.f863607dbff20095f465b7a8059cfbb589e55d55p+002Q, +0x1.d3942a0514bcc1c3f80dd718bdfddb2e58ca1dacp+012Q,
    -0x1.b975036d42a82f81b03f0e7655689f863e6c4100p+004Q, +0x1.688170639559ffc15c3d684823558ef665ed2147p+008Q,
    -0x1.cdd994b9b54bd1707822fca98c497142adaafa75p+004Q, +0x1.243b2fde628507cad5817b2a90301696835702c7p+010Q,
    +0x1.3624c19a6700dabf92733a8232d85c7369642c67p+007Q,
    +0x1.8c3bc4c398d4a27ee2126e61c52da8fabd7bb69dp+005Q, +0x1.a0cf4301e2b1e27b2458b93caf9ce16010c760e6p+008Q,
    +0x1.3a5296226813d9281e37593dcafa34db92011619p+004Q, +0x1.81bfc72d8520dac844e505c17c834f0fe6ecfca0p+011Q,
    -0x1.bb0f2f166c9b787311eec89460ece4a7d1bf023bp+004Q, +0x1.7039c03d97ae8b0da780a706885b6d7e26d61d63p+008Q,
    -0x1.bcf34176377f1fb3325a6cd1f326be8248206886p+004Q, +0x1.6211cc4aff8d6559797839fd97a7f0eeda9df5e1p+010Q
  };
  static real c2008[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.71047d3bbd3551e2b912bc45173f37595c4a1253p+006Q, +0x1.c889537466c7c3e2211c894b63890741e795d4fcp+013Q,
    -0x1.92b10ba9300f888dd1682f03d93056a9c8e10b1ap+004Q, +0x1.b1e80389ac2bae456a6e7322596c1409122a37f6p+011Q,
    -0x1.b817723433ed90115688c3a3b64ee7244621a1c6p+004Q, +0x1.4d6353e9f6f78735b594fcecc8662b2058a131fdp+008Q,
    -0x1.c91de2e29aff1512128d83e331e3ec5115151b4fp+004Q, +0x1.9233f7f41ebe545fa773619683b871cd2a06bb95p+009Q,
    +0x1.611b67d49fde3436d9e41de16b6cc76505f86825p+005Q, +0x1.a313b4c0876eb4b3687b3d1d08aae1aaef0e5631p+010Q,
    -0x1.55a70a4be209386d8a3519ca3d10a952797aa4a5p+002Q, +0x1.f824d79a844820e8a0b908bc69675b825493c6fep+011Q,
    -0x1.b93c8e3f237a56fa01df8882b190897032dddd2dp+004Q, +0x1.520e033d0bb6e590735664d5923e2c6bc02a9220p+008Q,
    -0x1.c844b002f389ebb6d0449d91b5886d55f363042bp+004Q, +0x1.ba1aa96717581545a10149388fc433f02b5e984cp+009Q,
    +0x1.cc7bde548732de5124773ae9d4170726a1d83517p+005Q
  };
  static real c2009[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    -0x1.5c1e62556a31f250ac25d3ea43bba45498374062p+000Q, +0x1.5b4feffb1ed1036eaa2d008999fff767b1692883p+013Q,
    -0x1.b69dbd91218ecf1e13a09a89c04d9665f10647d2p+004Q, +0x1.3de23e91f7c1c609202351afb30e45660193bcb8p+008Q,
    -0x1.bfea364cda150e93d73f7c62c549b17eeabc318bp+004Q, +0x1.39e4180b62a386faf036f5a2beacddbfe8803f67p+009Q,
    -0x1.c45d2fab61d9f4b932e0a705a4fa3cca333a3093p+004Q, +0x1.ea41e59ac8d6d27f274f70f6044030f3fbccd638p+010Q,
    +0x1.74c09a4c4e5d3ad45a17a53f379ed744da15992ep+007Q,
    +0x1.d0464352c0cdbbf01dc5950ae196031c73adcd99p+005Q, +0x1.bdc1bed7598541a4ac5d3fed4c41783787f88dccp+008Q,
    +0x1.e535b36924e3a983f912031d98e7523a183cdbd5p+004Q, +0x1.b00b92304283432c0b88006a2ea2586aca523fe0p+011Q,
    -0x1.83cf946abc50f501ca014019590c073ba95d85f9p+004Q, +0x1.3e0f47b908ab12cdc2302eb3905176d9003b3803p+011Q,
    -0x1.b76db70399364c30b6b1f1c87f6c696238fe77bap+004Q, +0x1.412552df56276de11c57f4dc4604d5d5f3ff52efp+008Q,
    -0x1.c08d76240a144a577a4cf1e95af30826714d38d1p+004Q, +0x1.4ac34affd87037046d3ed310735c6a4992a881d2p+009Q
  };
  static real c2010[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.cad4bce2fa55c2ae3fc904b8afd883eeecb28443p+006Q, +0x1.1a796b9a90998f09ac2ecdc6d2464b80374666d5p+014Q,
    -0x1.6cad1dbbbf1795b638593903bed680c30a0e6da0p+004Q, +0x1.3b82a921ba2eca488f289212244c1e73a745b8edp+012Q,
    -0x1.b5328d4427c354bdeca09a65712a69d209a08e85p+004Q, +0x1.33177e05cc51b681b421ba2c2b598474b250b14cp+008Q,
    -0x1.b9b560e68620b9efe0dcff4cbee121b83f57066ep+004Q, +0x1.041cdbaa2e5a52556516517e04b6971f11743bf5p+009Q,
    -0x1.caec59c387731e8ba6174b7f0e7f52d07f225855p+004Q, +0x1.41c49bcd6bc2a541304207e4b0a11229309843c1p+010Q,
    +0x1.a4868c2f786c8540a6396631d86f268bcaf81654p+005Q, +0x1.bb26f64296fde9c2dde24e5781f523049a3bf6a3p+010Q,
    +0x1.a839184239f954fb01d1fc4a0bd195a77a1b9c6cp+002Q, +0x1.38b712e3307a3cfea01da38291cd0b12f767bc84p+012Q,
    -0x1.b5c20aa2720c725a161e7e5bd11d3c685f6aa71cp+004Q, +0x1.35813636cdb8fa43be57d609ae8d6cd0ca7bfc91p+008Q,
    -0x1.ba9dcddebadb83fea31f2fb8c015a5b0308fcdc6p+004Q, +0x1.0c7871102c680532b233d8158cf50ce467bf1590p+009Q,
    -0x1.bf7ffdd8793aa94990e80e2395285f2c885925d9p+004Q, +0x1.74f6f5b03a9e8bcc9d5aa60b58c1db61a91d2c06p+010Q,
    +0x1.04990f62eea191e2451afa85e6c18078904b9b6fp+006Q
  };
  static real c2011[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.c1b81e4ef50720c1247d8283344e75adee804831p+002Q, +0x1.e0b55c09cd515609e8007157edae7eb89a8bbf33p+013Q,
    -0x1.b43e9271da65e4780bcc5e91129702348bc68eb4p+004Q, +0x1.2ad6d8e9a082738e40e05fd2fdb90df1ea6a8e62p+008Q,
    -0x1.b62b196fd42a322e8b8b581a8d3b0b1358c845cdp+004Q, +0x1.6d415bf1cbd8ad69991e713acc0acf9ff8522a04p+011Q,
    -0x1.b8448a3d6a3d749d38746f13938932a9367c0fcep+004Q, +0x1.c524414487be73372175b267c11a6b0a0b5a70c1p+008Q,
    -0x1.ca14a303480eb6dfbae7abb9fbbff48417a0fb60p+004Q, +0x1.e3dae91892ecf0e976295873192c24a43e36bbbfp+009Q,
    +0x1.ab89d1b77556326c392fbc2ffa593adce0b74710p+007Q,
    +0x1.0668ee01c905ce2ce2d3ef18798f9e89f60637b5p+006Q, +0x1.d1d379dca0c060625af794f670f0f4cb21372513p+008Q,
    +0x1.3d8be1f161b835b518734b7df572f172cee0619fp+005Q, +0x1.d05b4557611da42847ca48ed0a99961e1ce5ea72p+011Q,
    -0x1.25cd67eeabc0a920a224366431c77e94734bfea9p+004Q, +0x1.eb4b27e5bb13565f51203274970cd5aa6843b633p+011Q,
    -0x1.b4a3aecce7b3eeda8a5a17b4bd89e98f7e171d0ep+004Q, +0x1.2ca5ef7da0cf1a84db3c9c5254a9c94d48d7f3c1p+008Q,
    -0x1.b95636f6001103d2cae94eabecf87284828a9a28p+004Q, +0x1.cef7d5f3257b47968f81d0ccf02eb0a81eea0c31p+008Q,
    -0x1.c7859fef60b41c7927e2a71554836c6b9a01a3d4p+004Q, +0x1.088a9f243a583ed38e64cf611c4998d7e60b8e2fp+010Q
  };
  static real c2012[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.0cb05f8dc63cb568d66d3e91d8856ddbd89af30ap+007Q, +0x1.2ebc8df9ecc53d0741a15c4fd2d9cf02eeda78dap+014Q,
    -0x1.29eaf5bd1f2a363f2cb548118eafc7f1035f00b5p+004Q, +0x1.b5392da31670432b096ef70bfb6d632f5ba9ede8p+012Q,
    -0x1.b3de398efa1110ca25eabb870e92827cad400bb3p+004Q, +0x1.24bf3d63a7b6824845cfb6ecc89e71203227a858p+008Q,
    -0x1.b8d1c3e0d8795a2781b1673ca12faa2001699e58p+004Q, +0x1.9d8fd73ff805f3645e42c122ddb53e17989bf76ep+008Q,
    -0x1.c1f000cf1c52809592db34ee72b2513e0bbc61ebp+004Q, +0x1.e88af8ebb45eaf486406c348adbc299f8b2ac699p+010Q,
    -0x1.c5ba50df35c0c974dd1500c16653b8f0cc265149p+004Q, +0x1.8e566dd82569f2442765d0b10af66074d0d6a5cfp+009Q,
    +0x1.dea0bfe79894c1c65dd630a0f6f3ef6aa6b3f833p+005Q, +0x1.c173c0f289ecefcb5c2e711544b6f7b5b1b21185p+010Q,
    +0x1.24b771a37e08855b97ce45d1a5ae8c8231052118p+004Q, +0x1.58ad71697678950bedc54fedbfcc065da1453759p+012Q,
    -0x1.9ccb67be7d0f18658a47b280e823944b686b02acp+004Q, +0x1.286e66de5e2d4ff8646169453bb758744194a41cp+011Q,
    -0x1.b42cc6a5f3ef909bdf930b882b89d0e47952cfa5p+004Q, +0x1.2621f243c4663fff258f108f68bead019f470045p+008Q,
    -0x1.b9e50ab988823b339a9968bc76c6ffeb32c484bcp+004Q, +0x1.a461f71dc78888971f2cd696178d2786cf2d662cp+008Q,
    -0x1.c4cd5a070abd236ddb4a40250f32466d8a032e54p+004Q, +0x1.a68d811384590ef80ef18e52c0f4135744615262p+009Q,
    +0x1.1e45b91f825cad6f7a96d1be65deb8f17b8ed403p+006Q
  };
  static real c2013[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.8f84710c5354acd7c7b596b56da6c1e9f4421ea1p+004Q, +0x1.125734efb582cbf92cb064fd6b7d28712ec600a6p+014Q,
    -0x1.72a02f7a538d25ef0849290871c2a340608dc48fp+004Q, +0x1.f6e1acc2ab8c524e751437babcd1bbe9aa09c897p+011Q,
    -0x1.b39c1f38bf1d354b0fa9ecd15adcbf69de3f87dbp+004Q, +0x1.20e79b2491ec4d13392b9b8ac481fdebb9e5cb24p+008Q,
    -0x1.b6de7a43ddda7f26681b51463e1b263eccf6c3f2p+004Q, +0x1.6ace548efc4badb8fc72a34492f36512836d335bp+010Q,
    -0x1.b83ba8aa4f355b5d72ba07a19590909490738badp+004Q, +0x1.872ec75f9a44e4931fed93504df1c68418d219f7p+008Q,
    -0x1.bcb7ccb49cf290df0d7aec967b1903bcdaccfe46p+004Q, +0x1.5c8d534a2d00b3b0e8d0ecbbce318fbf7d194140p+009Q,
    +0x1.b077925c64eee9d07aba1bbbd5cbce8f858fdeffp+007Q,
    +0x1.191943c5a010c5ce13f774010be990823cd3e16cp+006Q, +0x1.c1b29abf879146cd8ca145eadadebdba22311e9dp+008Q,
    +0x1.741d85babcec881a693c6fb4206c0bd4ba95fc65p+005Q, +0x1.c2872d95fcd3508fb23a99cb8d49c900e95a8d1ep+011Q,
    -0x1.d5ffb86ba7b8e1ba20364fa76a1824a7c2810ee3p+002Q, +0x1.3592c58e8523f84ed3ce51f1a6ff2d8a8c3baedep+012Q,
    -0x1.a787a001d325919d1129b4d59f9956df95415094p+004Q, +0x1.9751a32dcee0856de503d9e551ea07978f4090f9p+010Q,
    -0x1.b3dcc9be730bc289361fa8f9b987badd3899ece0p+004Q, +0x1.220b951fd311967b0f587498e9541988a0ab2424p+008Q,
    -0x1.b92b0df28ef2ddec20f18887cffee5c52394f4b5p+004Q, +0x1.8c96b0ef501003907ab521b5faa9c45d6f1c7284p+008Q,
    -0x1.bba01f9c6f16935685f1fb42aa6cb88956d50e8dp+004Q, +0x1.6b27cad04891dd5fc473c056d78477fd2a0a761dp+009Q
  };
  static real c2014[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.1dfdb5fd8d851f299fbeaec137465e6e071ef76cp+007Q, +0x1.04956855aefdc850ae8742532a154882f2ddf51bp+014Q,
    -0x1.53f4c357a2bf93b0add0ed78d1c88201347dfcf3p+003Q, +0x1.0c288d7716ca81de863fe39aebd3380b709c3ac2p+013Q,
    -0x1.95fa9af609202cd18a0f2cbb4c477ca9c81a317ep+004Q, +0x1.4317443be0a704323a1de6d2b69e04119cad5f44p+011Q,
    -0x1.addc1fd7cfa6dde0f5d962a9729208ec830e29eap+004Q, +0x1.122d34e9b4d23b4c26dbbacc2683de04b313ce38p+010Q,
    -0x1.aec98fe4d3f336b3e1975ea00971bc488498cbd3p+004Q, +0x1.335f84153532d1aa4b40a75c704e9f60934ca51ep+009Q,
    -0x1.b3242fa8972593a13e8b2d6df111de42b5479484p+004Q, +0x1.1e369b4161ec0c5fa4d2f635c7501febdb75cc0ap+008Q,
    -0x1.b5dabfa06a7f154cd69b6ad389c425a54d097174p+004Q, +0x1.7796ff823d31f466ef3674d00f436b4b82b87707p+008Q,
    +0x1.fe69dc89b1afa8f0e4f35e6d99b0513cc059d2a8p+005Q, +0x1.ab61ae0db0ce22bd3c55c05ae85a9f14d590e257p+010Q,
    +0x1.a6364cc692a4ef2277a5e7d44556563bb265b9adp+004Q, +0x1.4e4ad4d07e3260df1b5a99f3f6fde82b1a575a0ep+012Q,
    -0x1.482b553e3234bbb40537fda65f154d4bcdaa3f60p+004Q, +0x1.8a2dfa983d950b728f843271d115464c59a77ecfp+011Q,
    -0x1.a7c525da626e9cb636f3d0c5b711c8ac8aa215d5p+004Q, +0x1.2714221988931370be9d8ab9d504fe9503de2b09p+010Q,
    -0x1.ad7d4e9428581f3d1ece0ba0dbd44f33fcee687fp+004Q, +0x1.3b4d3fef4d39dcd9adf10a24888610d0732e9cbbp+009Q,
    -0x1.b356cb14963ba310e05635aef41211762542566ep+004Q, +0x1.1f33f1bed6833ced7b8018347356da41844d000cp+008Q,
    -0x1.b68be643668de3e4dd4823019b59f17bea544ee9p+004Q, +0x1.7c25c4b1f66e5d97c0918577ff99b17b6890185cp+008Q,
    +0x1.2b1b5134b8dd4f690099cb5897ebced0cd3bc6c2p+006Q
  };
  static real c2015[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.21425b87fce4a9e2bb2ccfe3649c07cd7ceca059p+005Q, +0x1.479356346446cb497c6ff41597a42d935867e1cep+014Q,
    -0x1.587a5e6c76c6ac3c166c951b05413e1ac98b96a9p+004Q, +0x1.4021ba269dae0f2ca684676e1eee968759e9f0cep+012Q,
    -0x1.ab8aa803c7692136a83c08947246e1ac36488031p+004Q, +0x1.ff20fcb43d1ab57d65c3b6c298b9b6db63609388p+008Q,
    -0x1.b281ec24076a8e18205299a527f24fbd67271ea0p+004Q, +0x1.1b4f0096fbd305283fa407d048c744c7d6a15caep+008Q,
    -0x1.b287dff16ea2ebafe0265656efd10d9c305cef28p+004Q, +0x1.65357b8e65250442b3d064ca6a49f2aafbd38229p+008Q,
    -0x1.b6946df1595af90c1450c676762117e6878f26f8p+004Q, +0x1.d70085a43de7d91e3f5555fe3e38a69baae8155ap+010Q,
    -0x1.bccbf36e963147df3d205599829846bc545af046p+004Q, +0x1.b6bacf488857016b261b8b90bb3afe1d5d6f78dfp+009Q,
    +0x1.d1c7a09ddadb78252bd1029c6c97c4a256e835ccp+007Q,
    +0x1.2f67f1e8d8942208630050fd3468264b90fa2feap+006Q, +0x1.c995d33196657157aac7b1c8d663dcd3e7b07761p+008Q,
    +0x1.a9fab47089cfe90157e819dcae43f2bf39800926p+005Q, +0x1.d0da189dfbeebcbbf7e29fa9f847380570d6d2c0p+011Q,
    +0x1.560f12b0b11f23d4674902a9f7d6bdc2c4da4ab2p-001Q, +0x1.75fa4f803de612c9f0a0786136a888cd6065aa83p+012Q,
    -0x1.9b1ee1c105230a1760ccddb20509e0fa2fbff004p+004Q, +0x1.106da6fa3d42c23e6d5d0058ce23e38610437be9p+011Q,
    -0x1.abc0300ddf0a49d762559b88720841da7d90bd1bp+004Q, +0x1.038b37290801429f8e136dade38331425067d9b3p+009Q,
    -0x1.b2a404cf8f9b0eb5b72afb5b45f4fe35d63e38eap+004Q, +0x1.1c24928e2b7937dd6dd09d13a6a3eed8a4ee3e17p+008Q,
    -0x1.b2e93f62e5678a7c6d0745a9b7c20c3ae290b620p+004Q, +0x1.68b88a61b5679af5f4f79baf3cd7ce2770026771p+008Q,
    -0x1.bb09347d1f4c1dd4e8ea756afc91ff64e89f325cp+004Q, +0x1.d053f68d0c61b11f0bbf5cd7cf463b23f8fc29c9p+009Q
  };
  static real c2016[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.463852caf39dc26d0c0c2319f2099726de34339ap+007Q, +0x1.256998421549090aab9f46b3bdf2aac98d89da87p+014Q,
    -0x1.8e9d5d6796157151139b03aff7179235c28ead7cp+002Q, +0x1.646f571cb864d601aacc6133cac923dd74314efdp+013Q,
    -0x1.8ec7989a03a3b960c7c0f1956d5c963a2ac7e8bfp+004Q, +0x1.bd3f141312c74b476ca113a16002d80337519df7p+011Q,
    -0x1.b2861f9aa9fac6153b3d2166fd9460332018ccdbp+004Q, +0x1.18185c874dfb017c754e6483625f0ebb7fb61d98p+008Q,
    -0x1.b3d01bf2298fdeff7088ac825d6f635f377d8cfep+004Q, +0x1.52e8bb94f53c2bc43c8440b19aba4fb95a6b2cf9p+008Q,
    -0x1.b69abbca90a7191b61af183a48a00ffaa4f51c9dp+004Q, +0x1.d022f02cf3e2b2eab45d7f2ef2220d827a677551p+008Q,
    -0x1.c0d652346fd1481a59a270ba1c8ba3bc08231af9p+004Q, +0x1.80b13943978701cc563a102b6543c9d2f3483ff4p+010Q,
    -0x1.c6242d49dbc97c91a6eee1fec369a6ea158db7f1p+004Q, +0x1.898b30dcdeaec9cb3ef76739c61b40319b249edcp+009Q,
    +0x1.1c9ba5e46c1337a0d8be30982fcfe4ee1a2df753p+006Q, +0x1.b9aff2eb2ddfef62f21b2c8f78a7ab4de3fcd50fp+010Q,
    +0x1.2127f0f7e9be0aa6486d12ad6cf4d97780c6715bp+005Q, +0x1.6ae0f74085a7d281aa98c01b3e3f426407263a93p+012Q,
    -0x1.07209b4034d8df22942fb52e498075dd2ac4450cp+004Q, +0x1.17aac392301d5edc55ac07730325c4ab64fd850dp+012Q,
    -0x1.b2a2362608e252ceb45c3b87998e39bd03900ba1p+004Q, +0x1.18bd17c02522bbdce25f704af189497bd095dd82p+008Q,
    -0x1.b34ae7198abfa9ccd6d5a1117737b4631610e9afp+004Q, +0x1.ab36b5c73447522641f4a5218fddce471e63a6bbp+010Q,
    -0x1.b4348ea573755453c1ba859b0a49eda50a24ffeap+004Q, +0x1.55630846e27d82598bdf56eeed14b78c2a532b0ap+008Q,
    -0x1.b781819b7ac9356c12471f4d20b9306fdebe97f9p+004Q, +0x1.d6da599bd89319c0a47ed35c8f84031c4f5c4f34p+008Q,
    -0x1.c56e916b58716ea503e60f2284d623ee301d54f6p+004Q, +0x1.9c13ff0d00348120f9c3e6d8a50b91f43fa61395p+009Q,
    +0x1.463c14992874fba1a1758d9215c0a092659a1023p+006Q
  };
  static real c2017[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.ecddb4453fc335f598eaf59c5a496f1908378e04p+005Q, +0x1.1d519d2ac5a0831001ec06d1b5cc90f3d34b8f08p+014Q,
    -0x1.715e4aad1ea9f7d5283d5f56b5de929cb650a4b6p+003Q, +0x1.a1c7aeee8a713df6594fae7a9581bafa42f0b9a7p+012Q,
    -0x1.7c656e6563bfff293b68c7e0e88e26adafcd7e56p+004Q, +0x1.581c1796a0c21a3dd73d1b9a1ad5bd336d73f067p+011Q,
    -0x1.b2c65f845948855690ec2ee3fb4bf41b10c169a0p+004Q, +0x1.16ac4d9fe1b8cacbb0b36874a354743745b8bb62p+008Q,
    -0x1.b44798773da1c88e1b0887a8ad8068d72484a3dap+004Q, +0x1.5626da132beffd9f7ade010cc21df92220c765bap+010Q,
    -0x1.b53b25f5109e03b2e5467c5e1b6425556e24eda2p+004Q, +0x1.4c34533657b1ef43850f262bd4b994e4d1513716p+008Q,
    -0x1.ba037597a199b3edf59ee97a300422e2a12d2ecbp+004Q, +0x1.c0cb23d414431a584adf9e2bad95cccc9043d615p+008Q,
    -0x1.c4cd743aa6ebcbd9553991df73f1280f4b78b625p+004Q, +0x1.759baadeaa7d22aef0da8ce8b1d4bf7515e3605ep+009Q,
    +0x1.a2a3ea5231b752aeb06eed65e4b52d294303cd12p+007Q,
    +0x1.372279881f0014435c8ebc7fd739de28b2f5aff5p+006Q, +0x1.959cfcf4e564049417dd9d0e675ea94e42440eafp+008Q,
    +0x1.ce8f99e699171f852892c04dbb6bae4a1c6b9301p+005Q, +0x1.99d705cbb9b2dfc9545694cb596d6febc99db6e5p+011Q,
    +0x1.ce20c18dac46daff91892bcc187751888175eb81p+003Q, +0x1.71b8d1af5f933ddb2b223ab7484aade53c5206a0p+012Q,
    -0x1.357d937e2963216c977a7ed6a484ad8ba7e63e1dp+004Q, +0x1.8b8f2f38fc7f9784f83b4f800948a9185de5e791p+011Q,
    -0x1.a83ebac0780d13eb4461f104df2b3f56330c9101p+004Q, +0x1.711f06ec92f078107f39ee9846359ca128c7ef2cp+010Q,
    -0x1.b2e33ae210b674c27897f390a94afb0ce2a05203p+004Q, +0x1.173b0bdeef96a3a64cdf587ad2d16697f05e5a5dp+008Q,
    -0x1.b5a71ddcee314694bc236efc4e929559d4bf413ep+004Q, +0x1.4e5ba5c85b41a5f0b76dd907979a44a30abf689bp+008Q,
    -0x1.bafb690db831b2cafc6f28fb7d649a7a57a11a63p+004Q, +0x1.c6f463dee8677d4ceda1685a4f4e81742ddf5d4cp+008Q,
    -0x1.c3bedb5b06f7d3d13d660281324a4f073de4c581p+004Q, +0x1.84efde4bdfaf55c53fe33d963f66451a7fef65dbp+009Q
  };
  static real c2018[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.0283d832dbc8bc60fe90f7b64a610eef7cfe3cbdp+007Q, +0x1.b4ac887f10458d87260182d96c3745e7887f53d9p+012Q,
    +0x1.d13248a20884ea3e003053a216da7fc4521d6cefp+003Q, +0x1.04373907741ef14c3362965711ab1587858a98b1p+013Q,
    -0x1.6de2aecdc4cecf401982e051216cbd511928dc27p+000Q, +0x1.1f64b324ca6413a70c7700600ef8f7a6ce68cff5p+011Q,
    -0x1.1055973c2ab3a339ee56a7460bbea0c781a128dep+004Q, +0x1.74c2ef0703fbc638567b5f68621aec01d079a72cp+011Q,
    -0x1.9f17d0c7d67d0ca5e2a25a67ad360e16f168da00p+004Q, +0x1.5f263b11558a06b9f40c148a9d4a80db4451f1c8p+010Q,
    -0x1.b2adbf2d2aa04e19c94fd9744349370179024c8fp+004Q, +0x1.163f9e53d93f83f013440ada314d74b2ab408bf2p+008Q,
    -0x1.b4cc378771b1c0c4f750cd06faa774d93a948e09p+004Q, +0x1.4a2a6d64ca79e7f6b8b3de666dcb8e57c409b0bap+008Q,
    -0x1.b8d8ad5950b37225ac237ad30e6a16e5d1d8b89fp+004Q, +0x1.bc29c929be82c9a865cebd2147cecf93dad4c5a2p+008Q,
    -0x1.c018ab2f3c09d7522f956f65227676934ec85cfap+004Q, +0x1.7564f3dad38bab50f7d8858d4b106e8c3393c143p+009Q,
    +0x1.fabcc068ad47cc16c63f0fe70e9aadbc2fa32d0cp+005Q, +0x1.3cb5361040541411c6ebe43332b562d04adfc335p+010Q,
    +0x1.0f97ff90f406d463de2a2e40619e447fa7aa8e96p+005Q, +0x1.db817309f9cdb2bacc431b3faa533b971fb51544p+011Q,
    -0x1.4222e6e6108545a595681f8d35757cef3c6b1292p+000Q, +0x1.2c26193282875c0ee138c87e7163a84d4dc75ad6p+011Q,
    -0x1.f32d27989934dc0e2fc67aac91623aea7cd38a90p+002Q, +0x1.6ee3365ccfb29eec9aca6305196dfec70e5d3e1fp+011Q,
    -0x1.8b907296bb9f408d92a43a78ccbc6176e5b35cc3p+004Q, +0x1.7914718616ba1881a45ca1f3900197715e4645a2p+010Q,
    -0x1.b2c8793887bfd41ad36553be3eb8e1058b349b42p+004Q, +0x1.16c971de937b7693ddd9e367940f24a4b8a80beep+008Q,
    -0x1.b530c1e3334b01bdf85f5815caf0ffeb11ea4becp+004Q, +0x1.4c4002534c24c626d72f551ee1c9257b3a084441p+008Q,
    -0x1.b9c10b9f957fe7c34e90c77138e13049ef1e437dp+004Q, +0x1.c2380e72bdab1f672115ce44038a7c706b970b38p+008Q,
    -0x1.be48564a30f55d09cd169eabfb638a95b5d7388cp+004Q, +0x1.84e1f8ea386fa7d604b5cb59eb66d64d2cec9ef1p+009Q,
    +0x1.22ba12588fb15258cafe53bc2fbde21fb03678eap+006Q
  };
  static real c2019[] = {
    +0x1.0fbe08347faa30c98f2253470be9bd282e838c5fp+003Q,
    +0x1.fd3cb7bb75ccbc8d7ea87965f9aa8d5e6cd3f0fbp+005Q, +0x1.6a4bccbd4e48cbc939c30bfaee0254aed2139742p+014Q,
    -0x1.c7b14064d78e18842fd15fc37cbe60f5f570b3a8p+003Q, +0x1.d616106cd3bf1924e74ed0538065ecbb9c30d340p+012Q,
    -0x1.6f56f49dcb5ec75720620d3aae8defa5f7e04166p+004Q, +0x1.57b8313e852b786efbbd210cf0db3bb2fa76dea9p+008Q,
    -0x1.9377547e7e905c4353746817855d0f2d331dd24cp+004Q, +0x1.74fae7daf17122369a5515f423e9d245b82520e2p+011Q,
    -0x1.b1b8b6f2e822d79c182450aec260407bd2c21e70p+004Q, +0x1.4ae68994dcedcb7535c4d0e037085d20b449215ap+008Q,
    -0x1.b202b696407edc45791750183b2d36fbb9ead5c4p+004Q, +0x1.161b3d3777071e60735160a8570aac3c4deb0901p+008Q,
    -0x1.b429fb6125d441cf927ffcd3002b75fb42a74570p+004Q, +0x1.c5b8ae6006b744a55576499cb651df7216b5b984p+008Q,
    -0x1.bdea68efd0019047c823677065ae2df4ac70ec9ep+004Q, +0x1.68c0deb450b9b02345f6a4b242c04bb9f40d08ffp+010Q,
    -0x1.c4a2eb9f70d7e7e64cd5276dec7414f96c38a26bp+004Q, +0x1.825c65e1a0cd6a5542fe038923644496e074899ep+009Q,
    +0x1.dcdf0ef5b8b56f00ee6bfc2262a8093340f57902p+007Q,
    +0x1.4d024fd271055a0a51dfc496ddceee98762cdb71p+006Q, +0x1.b738366f67cf4eba0f39a753e5a25f2607ebbfe0p+008Q,
    +0x1.f87786dd5872510f921b3f638dbea3a99c06ea4fp+005Q, +0x1.c2aa9a478a8a43261c6760e58f96709cbae4c434p+011Q,
    +0x1.176689ded58215052b96a2ed724ee99faedcb5eap+004Q, +0x1.ad22602805b8a96828d98b58e88830d0f45b3406p+012Q,
    -0x1.48886506b90e6881d48e2eeeed6a67b275c83829p+004Q, +0x1.bbab1826a95231cfb5ebdb4a9d25b852e5bfdd40p+011Q,
    -0x1.6f5684e0dc124f935d1fd05d7ebad9b27acc849dp+004Q, +0x1.57b85416dfd6b87f40baf5007e5de467a1178528p+008Q,
    -0x1.b2034ecb5f4fd11a7e730cd4741b168ab57b9a80p+004Q, +0x1.4d2c0d52feab98c01716d5064e722b73232a7b37p+008Q,
    -0x1.b2143b84e74dc537a6fcb98bcb8af2606796dcfcp+004Q, +0x1.16a96e69f640a90c22a0ff8d3fe3b1f01e337963p+008Q,
    -0x1.b2dcdc0066007b71e73928639a3b230201ad7dcap+004Q, +0x1.896a05edb08f9896fc13181199959e6a13a4bf57p+010Q,
    -0x1.b521e79c1ecc49861ac420d0fc8d9ff37a3ab95ap+004Q, +0x1.cc582cf6697cf0873228e5ff5d12be1400246b03p+008Q,
    -0x1.c3f1818f9ef7d87251e203e96daa3ca4ca2c0358p+004Q, +0x1.9379e762a8ee8d6d38abd32c8acdeda4f8e12451p+009Q
  };
  static real c2104[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.488650d3d78b364acc6774e97eb3b88a6757d18dp+005Q, +0x1.febe1412ce882d91a0ce6813d99270fb7fe91489p+011Q,
    -0x1.a32b695de8f2f09324d90ee2a7c57f55c75a237cp+004Q, +0x1.e83874203234843566e1fc853a73cf464dff7e60p+009Q,
    +0x1.4af8a0e1acbda2667eee60ff1d2da674320585e6p+004Q, +0x1.1c279a8bf04999f39b14c76652771c623b4ad1abp+010Q,
    -0x1.766d32d4c71831974d4404810beb6a64b9b5a9b7p+004Q, +0x1.17d02e291e29e7ad77fd00d102bd38be94b03e62p+010Q,
    +0x1.20f688bfda89f362e30a016c5047e5504d889d7ap+005Q
  };
  static real c2105[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    -0x1.6cdaf7e30f2039a61e5966b36ef3cb99cbc0c477p+003Q, +0x1.1803e06e3f8eec19ca1bfa536913df93856cf46dp+012Q,
    -0x1.cdc8596440151df7ef04c21c68bc27864d7cb4a9p+004Q, +0x1.1fdc13972707d41e1e27ecf89451b5ebe87dcfc3p+009Q,
    +0x1.c9fba25c7d01fdb16f587b72c944254bced4e265p+006Q,
    +0x1.3e21d3ca45d3565320333c4375daeb6e05270281p+005Q, +0x1.7e88dda50a9abae01bfdd073ff91c9cdde76ca5ep+008Q,
    +0x1.a4c75c7a47b881313a5a33c87eb493089775e771p+002Q, +0x1.386fab69594c393d6311a23a015a4183e4082b46p+011Q,
    -0x1.ce1350ccf12a242b0dbf010f8d288eb9075bd6edp+004Q, +0x1.39ad08b47a99fd392799bbc6269257451ffe0db3p+009Q
  };
  static real c2106[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.160655b608f258ee88060acb41b00d10f2812c74p+006Q, +0x1.500de0cb9dff1057043f91f413fc3993a618d5dap+013Q,
    -0x1.c58424fab43479c54c2421bf624a71fbc246f218p+004Q, +0x1.13931c8493bb85bccf2f2938c0222e8906f78c12p+011Q,
    -0x1.cfce8ec2951c48115b1e666355896e85de7511c5p+004Q, +0x1.b18f66784d75a0442c91837a7b327d1dba0213b6p+008Q,
    +0x1.1874e0787e009afa6d4b3eb10b620209356ba69ap+005Q, +0x1.97ed42de9287d6e1c116c9792155cdc69ac110ddp+010Q,
    -0x1.25cba6f2e15ca26930f688c54fab94b256783c9dp+004Q, +0x1.5eeb90cb2a022c3a6fac187c11756e1e02861869p+011Q,
    -0x1.d218b337a1462637ef758842d558bf59c8cfeb28p+004Q, +0x1.c1f0ef6af3cbd181bb0589ae60e241d88e98872ap+008Q,
    +0x1.9161fad75b261cbf5f69b9aa6914d35c9c3c828ep+005Q
  };
  static real c2107[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    -0x1.4c3cdcb20e2f6057c77209ea4c0ef962126b69dcp+003Q, +0x1.033f5181032926be335e81cd55acce0a56719402p+013Q,
    -0x1.ce305054c83737b0ad008de82cf11c7578fb659ep+004Q, +0x1.779fec3051f05e8c2324d671bcbd98b44d564df1p+008Q,
    -0x1.eb08ee4dc6acbd7db0709ecfd65433996ad6345cp+004Q, +0x1.345b26a8b31308ff2d9a989c0f0f555525bbeea0p+010Q,
    +0x1.4cf5f43e478a244020d6f10d0699051cd3b250e1p+007Q,
    +0x1.a13db8cb4b1069ba243abe29afde26449d96117dp+005Q, +0x1.d1a9cf1234d8b581e45ca7885ad4c91fdf863069p+008Q,
    +0x1.46d11b02dcc2cdc92b85a150cdee13518d00fa58p+004Q, +0x1.b101b37d86270ab800e293466493c9223c62625cp+011Q,
    -0x1.cfdec7aacde793361929d378fd4d5398bc1688edp+004Q, +0x1.7f54b1197ca10643b36e19c9795ac873e1d8760ap+008Q,
    -0x1.dd4ce26e22c33a3177e134aa335d94edebd1a5bcp+004Q, +0x1.76986f757cd4767c4c5635cbdb559826048ec358p+010Q
  };
  static real c2108[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.84dc192b41503b95c835fbec485898346a3fbc71p+006Q, +0x1.10e72221e34126a4dd89a5e2b043c6465a3af277p+014Q,
    -0x1.bb72ec2dcd394ae3fac462c9c21a1e1342ed1367p+004Q, +0x1.d30e6a37a7e199b8c073073849a3a3fe5f83343bp+011Q,
    -0x1.cc69c017622718875752ec2dcd7555cbd3ab004ap+004Q, +0x1.5ad82130646d94c25ab3c2fd463cfa7b43527137p+008Q,
    -0x1.e2da72e2c94531fbdab92f08020dec7059f84103p+004Q, +0x1.a5416af99f9d805e96df4861425af9ddde946c07p+009Q,
    +0x1.7412a72354ba4dbf6f0ba22dca4f67d5471fe513p+005Q, +0x1.d75f5d6868cae23b0d0cf47e99b00545db1f82ffp+010Q,
    -0x1.b3e39dac0cb9af1a64af0b2c715e3e4a04979c6cp+002Q, +0x1.1b9dd9bd5269dad5aa90aa9a38d1b46987f4811ap+012Q,
    -0x1.cd980cf4d48a93e898fea2b9a4b8418377981f61p+004Q, +0x1.5f7812d0aae201561ccd5133a8accafb6592370ep+008Q,
    -0x1.e32cd75b4a442db4383c7fe0854f53804439e459p+004Q, +0x1.ce5c97c22e957459105f16ec5f7c16dbbc8a7dccp+009Q,
    +0x1.e5f2817c7f2fd304211595b54d6d850ea5a9b7ccp+005Q
  };
  static real c2109[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    -0x1.352679d2a678cc49739982be831f919c895fb707p+002Q, +0x1.855a0f3836e95eed90296a7d84161eb8b0617812p+013Q,
    -0x1.caba71cfbed15ceee36f29b81ba32763aa67c802p+004Q, +0x1.4a7ac6fa01b90b390a5cdc7d299d7fc7669eb461p+008Q,
    -0x1.d7b6a4fb2da91314d4c2f8438152f55d4d073a37p+004Q, +0x1.481e31e91f3ad881728d8fa12ad36739f8e9ea21p+009Q,
    -0x1.e7161629036f19de630945fad310dedf4139a086p+004Q, +0x1.042fccd6fe72cace093c62c86923fabd75ab20c3p+011Q,
    +0x1.93dced14946d82c39beee2296f848bfe189d827dp+007Q,
    +0x1.ea171ed5b2ab0594bea4c29a7a09d75304314435p+005Q, +0x1.f4e1e67a30e9a2214ac424e658c976918bcd3e66p+008Q,
    +0x1.fca2eab812f7555724655178d6ea6430dbb19e41p+004Q, +0x1.e838474713d95a4440d2be4c9861adb3bf32463ep+011Q,
    -0x1.ac27e07e8392b93a51fd24e4fec7764793e502acp+004Q, +0x1.55fe9c95cc1f5f293ad8a8760edbf71a798bbd05p+011Q,
    -0x1.cb904ba00f440c900ee153d9656b32544365ddb5p+004Q, +0x1.4db37c731ded45bf97c840428542405b9bae384ap+008Q,
    -0x1.d8d554d8333c646ca8781af5ad9feaa946d0d2cdp+004Q, +0x1.5955bd672977e071291df33db11fef860a1173e3p+009Q
  };
  static real c2110[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.e6697119f0abe7341fea91445fbefdacf40c7e46p+006Q, +0x1.5810769ecdc2a6b4a9fb716df46366adb41dcdd3p+014Q,
    -0x1.9baddb64ee16c2c8c32110b42b386b8069381bf6p+004Q, +0x1.548edfb9a17867e8bf6fcd702317384d99de966fp+012Q,
    -0x1.c92c14de6dff2ada2383eabb45443d94840ce485p+004Q, +0x1.3f2dcfd2545f994e0aafa307ad6a8b08f9b45626p+008Q,
    -0x1.d0263816e7a5fd0bfc491ca4e90f56d94f3997ccp+004Q, +0x1.0fd90cd154686aea7b373aa5f09cc1b1c86d350dp+009Q,
    -0x1.e836d47a9a28cf71fd4fcb993aa15a940c12b75fp+004Q, +0x1.52d54910fd58c30f4ae1394c3dc84ab98216d1c0p+010Q,
    +0x1.bc09b8e8ad8f327fb378a4ef0a83de7bd87b7b94p+005Q, +0x1.f4972600107e30e8d7f34e891dcd182c5386437fp+010Q,
    +0x1.7db74fd8298054fb7e8c69fc9214fc5fecfc8db9p+002Q, +0x1.63f572559529ed6df3393d4bca0944b920a811f6p+012Q,
    -0x1.c9c04e0a6f8b6903a862fd09d391fd2b99749829p+004Q, +0x1.418fcf992510e665796e5b527dc8bdfbf0ed677fp+008Q,
    -0x1.d14260d62397cc3f691f76c134b7383838d71e25p+004Q, +0x1.18587bba97b886408cfdd99352f70fd13f31de6cp+009Q,
    -0x1.df5c9c1ed0ec1400c46b45fcc5138457f7230373p+004Q, +0x1.88be9ef2934e115ce527fc6add3a681338535ad0p+010Q,
    +0x1.1376c5a6eeb3ccf267c21ce4454344bf31ae2155p+006Q
  };
  static real c2111[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.64d842520a4b73fdca8b6d6a65b76c46eaba0a40p+001Q, +0x1.101f7a86adaa703de2c8b1e7ca483fbb42ab609cp+014Q,
    -0x1.c819ab810be4e9919ed742e379208c0765041f3cp+004Q, +0x1.36a0cab0021bcc4efc672efaf70d9f4bb7ab05b9p+008Q,
    -0x1.cdafbc679d7a42779bf32bb2ed26ddfdca048f97p+004Q, +0x1.d975963d2a62ea17e39b34a17ca2ee2a6f918890p+008Q,
    -0x1.dcdc1244ae1514e2432b76d47960153bb85aadb8p+004Q, +0x1.84e94fa8287bc8d7143d064b1059fc4fc290adfep+011Q,
    -0x1.e422f4f41757c4f92af6b78c8b0ec07f9ae693e8p+004Q, +0x1.fb77b899892d789b11113960306da3600186087fp+009Q,
    +0x1.d18ca365642a00ab8d33a6a8f79654296c0fe26cp+007Q,
    +0x1.152c0410bcb32a9915732f67d83df5aa17f7b0a2p+006Q, +0x1.066ee802a7388f1c1996ded2372f679420a81d94p+009Q,
    +0x1.4da2129d4bc93b4c6a067509ecdd41fac9a0d268p+005Q, +0x1.06f5323e37c52fe9a0df3cd1200ed0b2bceda703p+012Q,
    -0x1.52484af7e0458191240a2178741eb1bd94944690p+004Q, +0x1.0c7bef0211b36cb918c04ab4ca812a47e39a36ffp+012Q,
    -0x1.c8827d29792c15c280cc7c8b9346d12c2395c625p+004Q, +0x1.386c09abb45ab6ce2f3dbc7d585beca803e718b0p+008Q,
    -0x1.ced618557a510df1718928467dc1fd71765908bep+004Q, +0x1.e364de1f02d3039544bde7869a14e5a95cca6defp+008Q,
    -0x1.e2ad6fc5596b283f2d87f314e948ac33facd7d53p+004Q, +0x1.1509b8da65dfbc123cc38542be3247ebedf85e5dp+010Q
  };
  static real c2112[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.1e4c406e92b18ed2b5e08bcf0f26a116c8ba2eabp+007Q, +0x1.773e852df91540cf1da120eb97ab223e19a38c78p+014Q,
    -0x1.61a46a37a7a29187e2e36491d3080359b1d303afp+004Q, +0x1.d8c76c1208bad30ceadda92fd30731ca68b99a60p+012Q,
    -0x1.c79cd4c26da91031617fa2aa7d65930fe132b94ep+004Q, +0x1.303ca755104be141e7b5c5d79bdd5f130881b535p+008Q,
    -0x1.cda1cba446778875e460084461a67981be18dc32p+004Q, +0x1.af32bf4d8effe21ccfe677c179096972523ba2c2p+008Q,
    -0x1.de0e87bd88e982799233ee5614ef1fbef6538d97p+004Q, +0x1.a001b6df94d23a13e6784b9b699014b64384d958p+009Q,
    -0x1.e344d6bae8c91139aada21ccefe1472eff09b287p+004Q, +0x1.016caf6d61f94cd998cc9097d01522d5bfbfa0bdp+011Q,
    +0x1.fa03b6cdafa58de294d846b57562f810982d719ep+005Q, +0x1.fdd88bbcac83561c3a2bb9f3368f965f5f825577p+010Q,
    +0x1.27471eecbcfc1fd3e449682e7fb72e44e4e9e5fap+004Q, +0x1.8ab579d37f55aafd00f62323121abc397f1190c8p+012Q,
    -0x1.c307594df3e9e4a810448fd5746b0cd0ec35075bp+004Q, +0x1.39afcddc756eef06c43dedfde830a6d1da1f85f4p+011Q,
    -0x1.c7ed7f97380ad7da22a88bdf53451f30269a4837p+004Q, +0x1.319ccda01ad0d574e83bb92bbac7d305490402b2p+008Q,
    -0x1.cebe552b8912f701e22c3612dcf14da56c0f4e0cp+004Q, +0x1.b6043a8e1f80c283e251e0cf8371c3ffa6592ec3p+008Q,
    -0x1.ddbae7f95dd33cda215b43f644e7c8b8cde3c711p+004Q, +0x1.b8a075482c7d8cf2fa2888852900160c0ccfdd77p+009Q,
    +0x1.2ef5f1315c5b2ad4093630f9a6a272bb7aab18c9p+006Q
  };
  static real c2113[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.4d0d103e712b29940452acaddc9bed59c2feb428p+004Q, +0x1.4017a65c3297c9a589d346df2a03aaa729502e3dp+014Q,
    -0x1.9ff472af07443f188aac41aca5598776d3dbed80p+004Q, +0x1.0d87e2fb06f2919ebd94ebbe6250e7331482f474p+012Q,
    -0x1.c74c8fb1b4e702c5bc5cff52a35654f3d8e5f92fp+004Q, +0x1.2c220510a74ca0bb1e1425c87327e8f636b6c572p+008Q,
    -0x1.ccd49881f4b54f0e8fc7b96e92440df7bb7425bep+004Q, +0x1.9710f7d8d21a4cbca3e8b84d8855182e8eb06211p+008Q,
    -0x1.d463bcc951d1f1382c8accdd3ded115416d014ffp+004Q, +0x1.6afab8e2c07205ac74d82f7f7cd48dd4f3fa7fd7p+009Q,
    -0x1.d56c5dca5d90b50ceef1d1822149a89bb0cf2839p+004Q, +0x1.7d3428ed4bb9e51fa041e03a86723ce4f4a87564p+010Q,
    +0x1.dcb38d128b32d9920d1ead55524ab1fb27498d89p+007Q,
    +0x1.2a139dfa5e07d7fa3815b7e30adf3a314dfcf874p+006Q, +0x1.ff94843cf5579b405036d590b851f078aafaa623p+008Q,
    +0x1.88d2d3f862659919d1dcdcb628dd0d52b8ae7246p+005Q, +0x1.01c5c49f2c244396a14f62ea27b1c709150159a0p+012Q,
    -0x1.3da044e8c7d553a4a348feff45adf303437ac33fp+003Q, +0x1.5bc56855748182a1627396de4dad73821c72a741p+012Q,
    -0x1.c78e900190a76c0b2aa6ce6ba645ccda3784aeccp+004Q, +0x1.2d42cc57323de77dbae23bc01e9bbfa70cc72419p+008Q,
    -0x1.c8774adc0598204f9e0a1e799302f535a937878ap+004Q, +0x1.ac7ce327b66911aa5075b73604e44987f64702f6p+010Q,
    -0x1.cdcaad9b7b907a37bd219547711dafc7b7b4f0f9p+004Q, +0x1.9c6b574579348f2845b58825ad46c10b614a7645p+008Q,
    -0x1.d3bd27578f70a0ddc55b4b1c3875577c804fa2bap+004Q, +0x1.79c98d13d94c5f1e177443099b0aebff315b737fp+009Q
  };
  static real c2114[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.32ca0716a1ef89ebc42b9e1d177a3ef2b792729dp+007Q, +0x1.4759aee9b33e4461043e8e0e5a66ea34cd041e0dp+014Q,
    -0x1.cb248297eabc78e9d7da45fd0364c726aa472aa1p+003Q, +0x1.26559b179dbfdfdfe47d221196dbc8034f69cc76p+013Q,
    -0x1.ba614349e784a2369a12e05b1e49a59de7f75fcbp+004Q, +0x1.58bb71124e9600dc8ce0b9ad8aeef62a92eb7d1ap+011Q,
    -0x1.c6a13db4dca0b76f377e811781a5ed3b83e90f4ap+004Q, +0x1.4086eeeeee37a952cf2d8c07a3c1f9597853fcd7p+009Q,
    -0x1.c6d165588387f35fdce834ce8284befabb7c265ep+004Q, +0x1.2941dc1cff292a22b101522046264272d8550491p+008Q,
    -0x1.c99b9967c77d56d84bfd12dc68332de9aac24843p+004Q, +0x1.21b596862646cb14fc244c5922415ccd6e168411p+010Q,
    -0x1.ca70af8c78dfa07b3191d382d5218f5496233205p+004Q, +0x1.866560b7d6488a8e9ae801596f1f4ee806477d9fp+008Q,
    +0x1.0e91c0a6d3c6934eee6cd5ba537173ed5c5b2db5p+006Q, +0x1.e6ebf76817ab69dc8fe39a48d322ae2b13504adep+010Q,
    +0x1.b518b3f8b2cb314f1ba4346ca58e188d87948de5p+004Q, +0x1.80618e8cc4ebb85ae40e8d7a0045e0ae9c0d9ecep+012Q,
    -0x1.7147d3af0f92e555a4a7b2494fcdfd39d7329acap+004Q, +0x1.a9ea80e5aa4ad0c7e7808f15bae212dded1a3feap+011Q,
    -0x1.c4668c29ba49e798e13f5a1dc95ee8f9125103f6p+004Q, +0x1.37cf082af67bf0738a6bc23b4f7218dc93058042p+010Q,
    -0x1.c5a898eda658e415433317222009fbcb212d2775p+004Q, +0x1.48d1b06e07e6c6d4feca2cef819efdef5f661647p+009Q,
    -0x1.c705777a06a2e4b55feafc8c16850630aa1cfe82p+004Q, +0x1.2a3b4c9270ee81ddb08560c4cfa0d265512596dap+008Q,
    -0x1.cb2a7d3045c347566e5608e9590503af8b2294d6p+004Q, +0x1.8ae114a774b82e0073d7ed437ee3a88599055ddbp+008Q,
    +0x1.3d52debea36b0aa23614b8f64dd5dc16024fff5ep+006Q
  };
  static real c2115[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.079d60ab0ee12bb33f5be251c0a5da20ba3fe76bp+005Q, +0x1.7d06fd2323c25cb28da226c743136e363d32e0d6p+014Q,
    -0x1.83bd561ac681337cee1b8f7659479153f1e3f477p+004Q, +0x1.57a198d9c1df7f3cd7a54fdc590ec1a43dcf08e5p+012Q,
    -0x1.c143babcc4caa0ad0e7623bda120c4020eb11d77p+004Q, +0x1.0d987a769433cdd265fa602667de1d85b268c438p+009Q,
    -0x1.c62fb849f52cfb2c947cd9c1cfafe3761cf7f44bp+004Q, +0x1.2654fa3d8aa244f08456d4d0e7772a55ae649e7cp+008Q,
    -0x1.c72347510f95ce085c20c6cf0eeec9b97f7ae1bfp+004Q, +0x1.742fff25992802b10e7324904c29da4b1d0adf7ap+008Q,
    -0x1.d414e2fc0acadf5053d70c54bfe82b4f2b2b6a90p+004Q, +0x1.cdf4e09a8e9397af6f1c3ca7a9589382db1f6c39p+009Q,
    -0x1.d441001b4c42917c9e130768580c92a05335bab3p+004Q, +0x1.f1c52fa97b5eac13da0529f62fbeb740d05563f9p+010Q,
    +0x1.fdf4414f3a54200918ffcaeb914b07899fe68e6ap+007Q,
    +0x1.40e0045e72d15acaa090bdc34cf6e6fdc14ed64ap+006Q, +0x1.03027a972e475456ee185f7d1f2c038a7c77222ap+009Q,
    +0x1.c0b0d8e2ee46e0e732b3d6acb50e52fe5af33efdp+005Q, +0x1.0837dcec54a18ebb89ba2afe17dcf48a3a68736fp+012Q,
    -0x1.3457d450635cc5c20a3787c81ddea605599437ebp+000Q, +0x1.a53e04b891212523d3336a16577e35461bf48edcp+012Q,
    -0x1.bb81756194f892dda0863a3af1d8241590485353p+004Q, +0x1.204a35f2d242fefddc046c6d754a2c44083bd0dfp+011Q,
    -0x1.c173ecbd701a4ceb100da7e42162efb4e844b99cp+004Q, +0x1.11ca0596952d709e9f52da77ff4c12e391f4b87fp+009Q,
    -0x1.c654200079830328020cc6334fa9afdca18ac7d7p+004Q, +0x1.2728992155441b88ab5f2ba3b5d8b20703f575fep+008Q,
    -0x1.c791e334d50e119a2b959173b9c19e5c2e852665p+004Q, +0x1.77b4fb593d585732ff28bb9a16bc4feb941d5815p+008Q,
    -0x1.d2be4f1a33f6ba834474e65a1e0fb3fc85b7a32dp+004Q, +0x1.e836475aeca31d081d8f273556d394b124a85524p+009Q
  };
  static real c2116[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.5cb8212c588ce1bb6e1a004cf0c038c28bea3afdp+007Q, +0x1.6eaf362299bbcd634a030ef2325378ac5398a7dcp+014Q,
    -0x1.4d8e1663b82449ac75ef4764f92cef2b8070ba8cp+003Q, +0x1.8501744758eadb5e502224b574e7c96263704590p+013Q,
    -0x1.b4f6120b39056b49d1daf6a9cf58ae5874b553a0p+004Q, +0x1.d775becf172e8e03fe97e98850e0336a1f5aca6fp+011Q,
    -0x1.c6172f585b4aeec120e74dc3fe07f9161c36df03p+004Q, +0x1.2313a3b290a5dd2497c121b9d1bc1986aeb8d688p+008Q,
    -0x1.c7b509ce1945f1c75ff222c1d7a53796de9739b0p+004Q, +0x1.614a7ede404a3ab9ce41594301ea67b0a2f4c62ap+008Q,
    -0x1.cad65c49a7cabb6e579bafb0cd50c31ce355be2bp+004Q, +0x1.e5589db78b2555371fe21d285862dba4178965cap+008Q,
    -0x1.dc5467d96b7fe71863e3f9bc4408f955a2e660cdp+004Q, +0x1.92cf2daa0ce6f84cd9ae8c32d1307a3cce847eaap+010Q,
    -0x1.dc99c9f3a1ff468eed7739383f6c718c55efdb25p+004Q, +0x1.9aca5f48776dc95824e62f0ec7bcfaed7f93608dp+009Q,
    +0x1.2c8ac7b3d71e29111fac435a54f88ab6849b4481p+006Q, +0x1.f58ae0d29e2050fbce7b8b31aa0d708ec12529e6p+010Q,
    +0x1.2b96356d9df078a4bbcd9d234829c782255eda3ap+005Q, +0x1.9e96d5991e98a249e2b28a4192471028996810c1p+012Q,
    -0x1.34547912d3f34afe7a969bb12cf2242f20a1522ap+004Q, +0x1.2da6ddfa1dbe2fad0d7c540914d5e218939252dbp+012Q,
    -0x1.c63426b7532c8b48ec816345d7e32c9d41a7677cp+004Q, +0x1.23b9185480ae2e0809b026cee21388d30015cf9bp+008Q,
    -0x1.c81b3e3a894741509ea4d850ebfb16d9599a4eaap+004Q, +0x1.63cb172062d8add6f015367e96fd403b26daf337p+008Q,
    -0x1.cbb9edaf9cc0061731e34d21baca5df3e25513b1p+004Q, +0x1.ec12a26d3ae65fa8c75877e46abab140b3019127p+008Q,
    -0x1.d08e83a6438e6035dd069d09f92146e138fe8d10p+004Q, +0x1.bee79c90c2f6512bc8fbc43cea74f36638d1f58bp+010Q,
    -0x1.dc314ae98654c2974fa50c9efc2e0dafd01c2b5ep+004Q, +0x1.ad73aa7155210982ca86f87a8c4f543f5dc0d7d9p+009Q,
    +0x1.58ecfa027f18a39da4758f1e6e1de8b3ae0a8e19p+006Q
  };
  static real c2117[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.d931d1e66f2500b8bb7a17df967211e832a67bbdp+005Q, +0x1.637f55b73e7957f4a7886996c32bf6cf10c21bc9p+014Q,
    -0x1.f55fde32d9ff4ba22ee12e4b947290b43d2c8e1cp+003Q, +0x1.c292fbf38ddef78d0d7089398de5cc80af1cf49fp+012Q,
    -0x1.a40bd3eb09cd4e529fb949e608ce84c747ff1c21p+004Q, +0x1.6778f95fc261511b39d4746b3404bba498037b11p+011Q,
    -0x1.c6500c0126cb568b9ab2b308336de76ea1fff17bp+004Q, +0x1.216eb30c1ebf0d56f78ffe51575aa358cc624811p+008Q,
    -0x1.c91228d5fe71310464f43ead0dc1c535a28d1bbap+004Q, +0x1.595d6be9497598892acdc2b9a14869b3f2efc3a3p+008Q,
    -0x1.ce7611294ddea2dadfa5226a4a3850295737ae50p+004Q, +0x1.d2d611a10932a01da988dbe014b265444e93e7d6p+008Q,
    -0x1.cf8adfe69ae4ab66beec98971d64cc9774692e5ap+004Q, +0x1.623092b85851a5f93ba60797b7000dc21dafd0e7p+010Q,
    -0x1.db22eefff4fe9140a67125ddec01509e7bdf7848p+004Q, +0x1.837884e3bf14f6d4022936fa5722ac28b39dff95p+009Q,
    +0x1.d84660b1c4712b4a4ec988dcc78719937f16e195p+007Q,
    +0x1.4c37eb29c56040143ca4a774911a6cf4ecdd26f8p+006Q, +0x1.d80552157986a5f19d715de71bc99fc464f78747p+008Q,
    +0x1.eb259d3a1ab7e5f714916769455f32f6fb04afcap+005Q, +0x1.dfd11778b517c379b6b1f2148528a9baf72958edp+011Q,
    +0x1.9ff62e04cf230fe16d6fef1c8575facb4b4b2715p+003Q, +0x1.af0b579862f28beebce09e070da67a980f3f98c2p+012Q,
    -0x1.64306c9b5efab25307daa6042c01c14b898f0553p+004Q, +0x1.a2989fa630c9f7232b49879ad20ee9c6cff21a91p+011Q,
    -0x1.c5600e98ce67388df73bc87954a0651e5fc70e03p+004Q, +0x1.7d9df402feeb314385f4ef2b01f0192f96260a90p+010Q,
    -0x1.c66d01e7eace166c267ac4674e0be66b44a95e2fp+004Q, +0x1.21fc540d6eb0f4dc95dcd759d6699e2510a63158p+008Q,
    -0x1.c97e440e4ff39a179d9c4ae2bea39024092b2e5cp+004Q, +0x1.5b8049e8aea4031e2d852e370d1ea07d91cbd7ebp+008Q,
    -0x1.cf6e0a80f4c5633434d810d37853083f538f90cep+004Q, +0x1.d8eba4826b618722f1fc8c3b38cfe17d67978733p+008Q,
    -0x1.da602546e54a1a028362b30c1d2b9f5496e0abcdp+004Q, +0x1.9298f085a594ad8773c70787a9e53faa4203295cp+009Q
  };
  static real c2118[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.21f08035504593ab0254e84150ff13c5ef68179fp+007Q, +0x1.281e9f7b411501f56559f7543cd5e8514a6dd796p+013Q,
    +0x1.bb98c2eeadad869a79e17eaa242e78df178ab69bp+003Q, +0x1.40f9158cac9229bcec160fa77a5fe7c59b5c5aeep+013Q,
    -0x1.b8ec4df84e321efc06fe43b86c5a26d215796ae5p+003Q, +0x1.c5e14ec093b441d73434833161fb4699502db446p+011Q,
    -0x1.01b514dd4a18e3824023db1ce2df49e892b10802p+004Q, +0x1.2cfebbc14e6b3619d266c0c6b088c54d59974058p+011Q,
    -0x1.b1b23e3b0c8c022c6f0801840c27237b2b4b55c9p+004Q, +0x1.66630e028d909b4df89d8bb83c7372186a73782ap+010Q,
    -0x1.c636f64b1134353bc7e10947fb082ec42d61b051p+004Q, +0x1.20de0c048752ceb9e7b95aae68e3e2bd5a97c6b7p+008Q,
    -0x1.c8a276f841fd7646ca815a6b2f73c163f5b4041dp+004Q, +0x1.569fb2b678a3087cddb8cdd0d623e0d9c4fb3940p+008Q,
    -0x1.cd3c3a3279b8b6f1e3f404b43ded084dadd385d2p+004Q, +0x1.cc5d4f6d2fea85503db1e553dc12c6405ea939c8p+008Q,
    -0x1.d51a9c0672c6207346923b3a103251e562b0323ap+004Q, +0x1.8179112c5e10651de4ef7bbf8a589cf027232af0p+009Q,
    +0x1.14dbe120ff9d388ca007b60a88f7d251dcffa53cp+006Q, +0x1.77b148547b56adc11fef38872a331547a3e05d45p+010Q,
    +0x1.2e119eb84857924bfca82ecef71616d5cf414465p+005Q, +0x1.2185f1943a8c2dcdee91b23d03df8e9f7f7a8ce7p+012Q,
    -0x1.011e403c0bfda4bf272f007555d9e2003d07ef33p+002Q, +0x1.f500290cb31939f1990a05903fb6118f74318316p+011Q,
    -0x1.c9b8f8923759a4fac15a4f903356a600b4cbdabcp+003Q, +0x1.22ba0c7a20c602f4260f8e50cabd27b703ad4dbdp+011Q,
    -0x1.9eb1f4b57e8a9a1753b3a17ff39ed46c65cb8583p+004Q, +0x1.7d15f0b1d95f1dac187f8dd4530badf5aa23e967p+010Q,
    -0x1.c6519f9d99197a45221cb0c5c723cc6c58b7d1e5p+004Q, +0x1.2165350484c28fd1f8c1fe44a09e3c82cf6ca835p+008Q,
    -0x1.c906805fc5d26dd16352ff94b0ea18cfb4175e9ep+004Q, +0x1.58aa70633728063f486c1291e248022f9d2b2156p+008Q,
    -0x1.ce228d60deb7f0d626770f36961d90ba1aafd9c5p+004Q, +0x1.d248a97e441d96b909113518c24c2c7f9b79b8b8p+008Q,
    -0x1.d3676e8f79248e9bd1b34152d85419b2fa1d7803p+004Q, +0x1.9075ce152a60fdc9c9ad5c6e8de9a7ba0486d995p+009Q,
    +0x1.3c845f8d6d3e03a1818d1b5e1faefbdd53e2b2ecp+006Q
  };
  static real c2119[] = {
    +0x1.1bbd9907b37d5bfb616b858b8697521063f178f3p+003Q,
    +0x1.f90f474fe32fec8d421e355c0a646c21df06b28cp+005Q, +0x1.a0fec2457dc7b4eb1d4740861ae9a158d3695ba2p+014Q,
    -0x1.0a57c9e93eef38f9558e763641b157b9c2e003d5p+004Q, +0x1.f81d454d282e1198b351239b4f45e8a92fdab37dp+012Q,
    -0x1.777a4ab560d75dc09f5b081acbf137e414823d75p+004Q, +0x1.9e7b15df349bc1287b39332f41002e7188bb1e3ap+008Q,
    -0x1.afb1f8e929705d527b6444db0c88540cadb70234p+004Q, +0x1.8a0d453d3296fb289b81b7877b87eb61a098625ap+011Q,
    -0x1.c5a63bf7ca07995f0f2bda993e790023b2f4aa2cp+004Q, +0x1.20833d0c695f1f30a878e0170cd07dff5172aa3ep+008Q,
    -0x1.c5e61db39d4ee71c1e25722477a611b0059fdc68p+004Q, +0x1.55c3064e5ac804908627aa9061c048016fc09808p+008Q,
    -0x1.c7a973868d55c006eead61d9d75eacd46a98ec70p+004Q, +0x1.d21dfa2fec030c7fc2039cef638fee54be71e662p+008Q,
    -0x1.d49f3e54a75cf430d65ebe054f4b697d23f02c34p+004Q, +0x1.7a014e5fb352194049ccccddc798dadda726ad0fp+010Q,
    -0x1.d87a3745e3eff1f8741c038f11c06240efdd7e79p+004Q, +0x1.91e6b9fd8a667bee0284009d8ba8b2e4bbc0f116p+009Q,
    +0x1.0158e981d6a97050fa90ad6b856d2ccb6b46bb3fp+008Q,
    +0x1.5e5bec3e2fa3a6edb9dd7918f51f35e3660e03f7p+006Q, +0x1.ed4051f28628a0860df6b196d1c03b40c01dffddp+008Q,
    +0x1.083fdef36a78db0014c7a1ceda87f9828c626971p+006Q, +0x1.faef34921edc98baa1e2c999ad7646346bda4d52p+011Q,
    +0x1.0e2f4fec3f03e3ff55dfc9b27a232bf34707482cp+004Q, +0x1.e0121fdb3313bd2473ec827cf615ecee95c4989fp+012Q,
    -0x1.67dd7ce01828732ca7bdf25b8cdcd34d82fcf260p+004Q, +0x1.d66e829f4f1cdb970eb1d12570a2674802c3fbf0p+011Q,
    -0x1.777aef571e399704e2d73b14621c067c518a1373p+004Q, +0x1.9e795f06f4903d76e30847bee79df5685899d6e8p+008Q,
    -0x1.c5b90a4d2a8910741d2e0613d71ad2c7efa54313p+004Q, +0x1.210adc0e935152e463b6c94bea67d29a7cea95c4p+008Q,
    -0x1.c62f614698b7146da5bf243d047b5fa2b3ca3e01p+004Q, +0x1.57e55c47028e15a739ca7262d71b0a1db2da2e95p+008Q,
    -0x1.c88ac383460167fc8b1bb63b52e6671d3f801406p+004Q, +0x1.d8ab770c8fa83fce0eddf6ed0b04df35744210d8p+008Q,
    -0x1.ca473dcfb03c5a026993a5b41866a3cdfe05dbfep+004Q, +0x1.9b95827bc5e4f55c2848286721c281cd1303951bp+010Q,
    -0x1.d7d85ab78b0ed18a2b895beb3f7dd23c409aaef8p+004Q, +0x1.a329aa65ffb8a2a7e25a5a93d039ce86fff199d1p+009Q
  };
  static real c2204[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.572f31f289c9d70adbc896800f75eabef4f7b737p+005Q, +0x1.1ebcc43d45ce373f454bf6396f578d580e3dc31ep+012Q,
    -0x1.bbd4b279bf37d6a2b389492529fbe397dbb3e1d9p+004Q, +0x1.05107dd8dec6c8af3db32b82e67dad794c4f6a44p+010Q,
    +0x1.59c07c55d10f8e9023868dd1624c69dfed6dc72dp+004Q, +0x1.395e32397ce0bd60a7482e2916cb51129c9fd1d8p+010Q,
    -0x1.8e5630c5c221c6c26a6752f11e8172f5382d4652p+004Q, +0x1.2db7041e3afdcd5fe074fc48c1ea435092028cb5p+010Q,
    +0x1.2ec4602aea685f4a45384df500c9f54afdf55b5fp+005Q
  };
  static real c2205[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    -0x1.9ec964d3ec11d13dc10670f0fbb0b40e4912c21bp+003Q, +0x1.33c65a702723b1c02c63b5c8eaf76011a7109aa2p+012Q,
    -0x1.e50f8510e60e06eeb5515dff9fa73f7d0b0b3d3ep+004Q, +0x1.2e20a98f8eea288fab5f206cdffd3d38fc21bd28p+009Q,
    +0x1.e60097b4521e4a596b6b812b1d7f69a3f636b1dap+006Q,
    +0x1.4d9463fe4ab5118677ecd46842da7abc5cc22b20p+005Q, +0x1.a6eaaf46ffd2dfc4a0ba2d9dcfc9b7b56956f939p+008Q,
    +0x1.a8869106f818988fa9b844f9899255a0df5e295ap+002Q, +0x1.5a30b3629b3ec803ca5242bb8bbc672904fa693ep+011Q,
    -0x1.e6187a00e65054669ef5a9367af556cd8f88cb89p+004Q, +0x1.49031c2f7aa2d6ad9916d97c6cdbf744a2aa2173p+009Q
  };
  static real c2206[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.22ad8afb31489163345ee99799a65d903aaed63fp+006Q, +0x1.837c4345acc1f3d79a0919cb96ebc48b7b97140fp+013Q,
    -0x1.e5510754466ab33f7df2a62c04a2966d34cfdbd0p+004Q, +0x1.c40c8318e367e524e313f964812a7e84a2681a91p+008Q,
    -0x1.e6e48249a9d3db14f21ace3a8ccd2b57e0ccb5f0p+004Q, +0x1.26de5e1bc59e8c01e7814e1c7c4723069092c2a0p+011Q,
    +0x1.25f92170d1bd202c7bab8376f02fde2c1fe57479p+005Q, +0x1.c5374f7fa906f60677ba3d50342444db68a1993ep+010Q,
    -0x1.4385a5367b9e12d611f70ea9882680e531f76f33p+004Q, +0x1.80f85bdda6b2b9605bbb112f61dcea489eeb1348p+011Q,
    -0x1.e7d199657de16413b9de8fbe3b7028df34361dcdp+004Q, +0x1.d493b8034a3dd48c685eaa18fa20354259b1e259p+008Q,
    +0x1.a58a9858cfe33d6e303c6e6c08059c37a07bbaf1p+005Q
  };
  static real c2207[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    -0x1.a13324fff42e25d688c3bfe6186651bc08e320dfp+003Q, +0x1.1df2a49440079f686af4f582f73679edeb232cb4p+013Q,
    -0x1.e2d982568c9ffb8966b8591bcb8df5d9739ce76ep+004Q, +0x1.86a484942b24cb1828b7e3bbaffffd83ae6be1e5p+008Q,
    -0x1.0430179cc71f41ae938c9fddf9cb4da172933ba8p+005Q, +0x1.44527a7bfd51bd91830e3811fd165b1eecdbd003p+010Q,
    +0x1.64828c1b2fb0e39fe0cba0d5bd78af44c45308aap+007Q,
    +0x1.b676498883404ee4026814446769f62c41ff3f3ep+005Q, +0x1.02df4d10e92fd50f176c46e7fc3e96e97e80d39ap+009Q,
    +0x1.537ca023d2aac63c93938861d18e23289cdaddd3p+004Q, +0x1.e3d20fa4bbb87a0c27763a449a0cde97d4012e51p+011Q,
    -0x1.e49adf5f3c41e6fbe13b775336d466941675abf0p+004Q, +0x1.8e53b0baf638d47054daa9e65a46ec46f08dd101p+008Q,
    -0x1.fdf26d294e2130b60bdd8a10ef5dab84b1522d3fp+004Q, +0x1.8ab891aef5c619da6dc0129d7a1ef71579dc17d8p+010Q
  };
  static real c2208[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.98ae7183bb610dbedf761df2cf0b0d4457bc2153p+006Q, +0x1.44583f0fa46526ebb27639503e9620306399d347p+014Q,
    -0x1.e0a7193a3b17c50ea6df06de1556846a2e25494cp+004Q, +0x1.68382e6c4e8afab2198887c2dfadc3d85713efafp+008Q,
    -0x1.e51f4f2128ecd3a47b5ec433efff155b9b246181p+004Q, +0x1.f48b00bd17f34ee65b621c63f86cb508f9f7f7aap+011Q,
    -0x1.fc8c9ab3620d5c677105a221ba067e36db6f51f4p+004Q, +0x1.b8075913423d13a98ee584c503d1dddd141c1f03p+009Q,
    +0x1.874cbd026b2931d58ebe91c04d64142ff54b7c57p+005Q, +0x1.07cc3262b34e3fd37f4b5ad4b5f5159934111b54p+011Q,
    -0x1.0ccf48afddd6f146e560687d7a9dcbc96a07b01ap+003Q, +0x1.3dd1f695d43d4a507cc5e8f4e904a3ee27f42d7ap+012Q,
    -0x1.e1ddba156dc63ae2b80fdbc6310b728e92b5f582p+004Q, +0x1.6ccd29219cefb3709a8bd3524834736cabc75143p+008Q,
    -0x1.fe01b5daaf576f1edc37a0fac9cf74367e7297a0p+004Q, +0x1.e22a255fd71481cf1ad5bcef8d2469db5f72f391p+009Q,
    +0x1.ffb957930223507fce5f3d10e9d6bbae3ac744b1p+005Q
  };
  static real c2209[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    -0x1.13a7ef45672bd96f1a909e5391ed6d39ef957a9ep+003Q, +0x1.b167827b799f25fc72753e0f5055cffeccabce00p+013Q,
    -0x1.dec0f5ad4b82ea6124f1f49fe96e4a20f7bff9cfp+004Q, +0x1.57011494a7b9d76eb6d8186e5f7928a02855af4dp+008Q,
    -0x1.ef6d689c6a8424e6b774715d747b3e33478f1657p+004Q, +0x1.5629a088b7eec56e721ca03a6363e90e3ef202edp+009Q,
    -0x1.05159c75e6bc163984ef30a18b70f4a0ca36bf30p+005Q, +0x1.13181a54768d862c521ec8ee648c47125d3bea29p+011Q,
    +0x1.b446893b399e4d665be3506efc838eb3e93751a3p+007Q,
    +0x1.0218fec655e516f0cb1218914d7cb80977fe1355p+006Q, +0x1.17f0f7a6f6c419a495389b62478523eec55f694dp+009Q,
    +0x1.0a3ab8b0db65870853756f55fc844c00842fa307p+005Q, +0x1.127070e721b89776b797e1f8c783c2dcbe3e36ccp+012Q,
    -0x1.d5aa3a8c5478bb50f211da289e47ac6cad9bbc77p+004Q, +0x1.6daa98ed2548bc2a798266d69e51a6594480b823p+011Q,
    -0x1.df9c045e61b5824adaf5e33ec6c8f1826d88d174p+004Q, +0x1.5a2fa7658203efae5e7cac62df6dbbe8c80ef8c8p+008Q,
    -0x1.f1019d2c03d2cf6c0fdbb33dc5f9cd4b4ee2bb20p+004Q, +0x1.67aa900ce12cbc990ed16774e3cd232b696a1942p+009Q
  };
  static real c2210[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.0125a883220b1a798c76adc9bd9e03b2fab30412p+007Q, +0x1.a0c58968662f525d7a91f49511e3adce022b4501p+014Q,
    -0x1.cc0692f5006c7896591040e727dba49b097c5011p+004Q, +0x1.6dbb9656e47f6d9f8f1bb2690dd171ce6b68b089p+012Q,
    -0x1.dd0ece104560fd1e1b79bcf9116cc0a7622377f1p+004Q, +0x1.4b3192fc94efdd697966046831d28ad4c9d24822p+008Q,
    -0x1.e681e31b2b201e1b769b9a73cdfdfdfc1140c932p+004Q, +0x1.1b70680070b7b93038c947b7ad9bdcb01bb08871p+009Q,
    -0x1.02cb6315aa1483e9f79d187db9f7371ba0edf2e4p+005Q, +0x1.639a4fd9efb51042393653e044f23fac744f0a59p+010Q,
    +0x1.d3f64f0ea5be0278c4558fe53c8a70f91d7f355cp+005Q, +0x1.195aaa2aafabcf588940742d64e9800a5b2a1719p+011Q,
    +0x1.4d8649b1b040ca7e12a995b7c9aea8ae0849d4dbp+002Q, +0x1.93b4e885e767b25c27146701348baa327f9a9d91p+012Q,
    -0x1.dda7269024bb3aad07a6891b1a1bb8598df32811p+004Q, +0x1.4d8bf65d7835e54ab5a0eff1fba53743defe350ep+008Q,
    -0x1.e7cf5a5e7644d24ff8bbeb064b14f1ef90f53487p+004Q, +0x1.240d984ee5449ba4a84b91f88db51ea1058124e6p+009Q,
    -0x1.ff5405c23ade6803334cad580eb04323ff866275p+004Q, +0x1.9bf2dde7c5da3c294f54e4522abf5ef3c0cecf8bp+010Q,
    +0x1.229045220747629e54ff731ce4e053e08e99ec2cp+006Q
  };
  static real c2211[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    -0x1.fbb85fb15032fded5eaf611550feedd4d9243d9cp+000Q, +0x1.31b4b0476b329242d9eada996b8f322746735d4cp+014Q,
    -0x1.dbdf055d7fdb5613ef9461c73f8aef741901aeabp+004Q, +0x1.4258a5371330f1b936ce9e5f1da7a94846066e73p+008Q,
    -0x1.e30d6c000d3217c422fb75d1c9bf66190db929f3p+004Q, +0x1.ed9d8ae5dd3365ba569b9a1687fca0724129aa08p+008Q,
    -0x1.fe35ab6485832152a4d05b7524c5ad0e1e52312ep+004Q, +0x1.09675fc068fe56d881a74ea1c0c5343e74a44221p+010Q,
    -0x1.0219acc1cd4629f3a17621294588703be052c5b5p+005Q, +0x1.9c7a3b4e15373df30a594c4eb6f49a73b8ac0ce6p+011Q,
    +0x1.f9936bc4722ef3dcac5a2b228666ef59323501f3p+007Q,
    +0x1.2422fdf4d10043f881c8000a1761ab3c32ed2a9bp+006Q, +0x1.26251e6e10d4b13ec613a13aa4bb6f8b8faef694p+009Q,
    +0x1.5e0809df54c162ef16bd9dafe82720566b7e2961p+005Q, +0x1.284baf6f2b55be39ba512cf9e1fa621ffed55d7ep+012Q,
    -0x1.8154ea9b89cf221c1da6866e87fe652b32b1bc77p+004Q, +0x1.23b97d742b49b2942126aed6aeb5f1911ff40367p+012Q,
    -0x1.dc4b20fd8d437380c6c2d9183a946a4b40c694b7p+004Q, +0x1.441fe34950b61df7c2c2b82cb04d62fe28f2c9bcp+008Q,
    -0x1.e447d98474fc7f41bc78fdf6527d551d5799ec58p+004Q, +0x1.f7a4e4b93aabeb457efa58aad75db8795194daaep+008Q,
    -0x1.fdd27953b5deb4bab837f7f8bdb4e345bd15414ap+004Q, +0x1.215198f039ff0871394de0c1aac1961ff9a9fb26p+010Q
  };
  static real c2212[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.303874853c81460eb551ea305ebbfcee3a8c2774p+007Q, +0x1.ce0c6ed2069cd4e2cece8ac2bcd90ea890db13f1p+014Q,
    -0x1.9aeee12ea0230507fe06e5220555ff628cca8cc0p+004Q, +0x1.fc2b3a825ae68945d80086dd9e3a38127cf436ccp+012Q,
    -0x1.db4689cc87033e3292a2c1980d5559c9a1e7aaf3p+004Q, +0x1.3baa3331dfbd6a783232836fcd60c7aebc281e36p+008Q,
    -0x1.e2620bda539b77b278268d30b4f0989615239f3fp+004Q, +0x1.c0bfe8af3f93f939c64a8db8cb3093fd4e19da02p+008Q,
    -0x1.f65255ec28bfab8c27a348f7e3c76746d8e44762p+004Q, +0x1.b1823a365bf65e62ad38adac0d8ac7b079261187p+009Q,
    -0x1.025be75247f8a86d3993e55f83712b08868ab79cp+005Q, +0x1.0e5d77d3a7eff514759902ace752e61488bfc734p+011Q,
    +0x1.0af535d983c6c372aebf925e3e3d25f089c91206p+006Q, +0x1.1fa735cae8430b62b23982826db51070e1e339f2p+011Q,
    +0x1.295214971b9c8dfe20cff9bd532d4e4f00ffabf5p+004Q, +0x1.c22f526ece8f9a4011592f29b60b0b1d5a9c45a8p+012Q,
    -0x1.db9920887e7da24d8644b1f6a4c8cf57a375b3a2p+004Q, +0x1.3d07bb6a7be76f8f67864fac9b91f16d575176c3p+008Q,
    -0x1.e38763da60e5bdf5223cafc6e229188e15aab55ap+004Q, +0x1.c790715641b541d9d1d3f4029c91e5e25d8d1565p+008Q,
    -0x1.e98a05d435f5b042b62a027cfe31d678144c8f63p+004Q, +0x1.4a60225ff64867e05496e73f487ad96cc7485ff8p+011Q,
    -0x1.f68f35d88b8243cf027bbc15491e08bb586295f6p+004Q, +0x1.ca78c8aaba4e7cebb9b70e6927edb30f817ab1d7p+009Q,
    +0x1.3feceb92e5dac0a9434e45fa8aaf89d7a69bcc01p+006Q
  };
  static real c2213[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.fb31f05f3bc9380b7aa8d0f849bd35cc17e7c92bp+003Q, +0x1.71aafae0f123632331d1ba00d3e8fa5466b33f4cp+014Q,
    -0x1.cdd7f8cdaf211b7900564c85fe65048e6073be0cp+004Q, +0x1.1f7aced449420c836e482dc17d18a0df8bc8741cp+012Q,
    -0x1.dae78305ae9e0720efc7285d8c6f7e1256e0a4a4p+004Q, +0x1.374f309567e7fd998bd899e39b5bf7501ac4c098p+008Q,
    -0x1.e157aa739a012068e067bc555e62ded858bb4370p+004Q, +0x1.a6e810db424f5b4a3461089aaf3eda34041cca06p+008Q,
    -0x1.ebead6957c8c1782f64cb85bd0b613a40151fbcfp+004Q, +0x1.79592463637d3ab71a2e2691a8ec6cc0e2e63461p+009Q,
    -0x1.f3ce2ac454408694eba0d2c0e75509718b5700ebp+004Q, +0x1.8f52b41c60c190a5df435959b74915c051b57824p+010Q,
    +0x1.05da3a8347eb4687158b3ee2072463a06f581285p+008Q,
    +0x1.3b416c02c2ada38dc10a6c6df3d693b39f113da4p+006Q, +0x1.21296b89d6344973224f1c8294e7a4a107d22a67p+009Q,
    +0x1.9dd796d6d647d91da6ed891a4d6abe8faff69cc5p+005Q, +0x1.251fd0d34be521eb9cc053ca4a83c1c0633af30dp+012Q,
    -0x1.98301f83b8092e2d753316c8d742f292c053442cp+003Q, +0x1.841ae21d91940d9ee1b039648e59f7d31a8b8691p+012Q,
    -0x1.db2ab645d3108b8347c9aa8aa5e5ffa3d2b439c6p+004Q, +0x1.386cfd135c53ca9564ec4749c94c95c7468adfcbp+008Q,
    -0x1.e253c9d8a52a213961fce1c922bfa50ea8d39404p+004Q, +0x1.ac362cf2ae549f7dccd833b7fbfd89e41df8b0b8p+008Q,
    -0x1.e933798549affc1aaefdff7437bb249684a9f973p+004Q, +0x1.c11247b668fcfcba8def8c40961df8d238c086f0p+010Q,
    -0x1.ebab355a5faac1bb8d1b648ef1c955b0ece0a13dp+004Q, +0x1.8854269a6047cdf274a0785890198e38fa2f48fdp+009Q
  };
  static real c2214[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.48249fc6ccd68bd6c7b97537bb601702b606b251p+007Q, +0x1.98cf8a661771319e1cb8fde15f00c5979f2a60c8p+014Q,
    -0x1.24cf546034ddd6e38084f006803081d7c3c7bd00p+004Q, +0x1.407d7b2b67c7141670e1ae122dddcbdf4d3fdd90p+013Q,
    -0x1.da67f569e0a5434535918945079cc95c526244a3p+004Q, +0x1.343ff7c50b22fe2429ac2923755428873759c0cfp+008Q,
    -0x1.de274bf0c359631d2dfdceaf8785d1fbd2810a4cp+004Q, +0x1.4d7f879db77932d8e0fb1a9ca9b506af03166cfdp+009Q,
    -0x1.dee95fdce3a0f1ad588908605132a6bc8b760193p+004Q, +0x1.952794acbbf160873b7d88d13da7e1c069ee8c76p+008Q,
    -0x1.df68e49ce78a4481bf51ed7c37258ed1c63e9303p+004Q, +0x1.6df145a408fdf464c725e58bd13f7253cce47d56p+011Q,
    -0x1.e54d383b703154a3670cf4b41f1d4cccde803638p+004Q, +0x1.30bcbb371e394e70de6f9bf03c91f220d3dc40c0p+010Q,
    +0x1.1e3e4c1ffa1570a593db888cdd5d6d7adf5df400p+006Q, +0x1.13ea50acc4e8756ec0a90ff188415316978a855ap+011Q,
    +0x1.c3db6e29055036b3529513294654fabada1f0e1dp+004Q, +0x1.b818c0ca2a84231d90784df347937a93062ec0e4p+012Q,
    -0x1.9c01160fa5ae593464225dc277ec7d8a66debbd6p+004Q, +0x1.c9112d736b1c5b1e709b1eac4f936f194bf1a061p+011Q,
    -0x1.da9d47ee31a24c0003964a981da9141ba4aee382p+004Q, +0x1.3535d864f0e15ad2c969d66c03657df09af2a049p+008Q,
    -0x1.dd7b264225d300d961145e5ca0c1a27e311eaa7fp+004Q, +0x1.561410002de02852a01813647f0a4556c2d01b43p+009Q,
    -0x1.dfaa8dd14824a254331e7306bb71c57654d6a131p+004Q, +0x1.9992171bd297349e908d0e18cccc6957c0b04364p+008Q,
    -0x1.e106b096917404435fc27f68b6e48aa77fbae35ap+004Q, +0x1.47ea525f73c11f9f0be90d8f0eadf35159b51e59p+010Q,
    +0x1.4fe1050a7045fccf4764effb305ff33afafb7dd9p+006Q
  };
  static real c2215[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.ce340ffb7e8ecee78f25ee985608ea46cf1574b4p+004Q, +0x1.b88b481f4c909d422e28bb7945b397b9e5e9a3adp+014Q,
    -0x1.b07b1fe87d8714263d29c14b3986e9566062f0fap+004Q, +0x1.6f57b2fd9d65b91334ec7931a2dd365c2ea03afbp+012Q,
    -0x1.d72630b528565d07d67cc4c0276ed7affc4fd8aap+004Q, +0x1.1b4d91b8eccb7b19a5c8487d3d8659bc0ed6fa85p+009Q,
    -0x1.d9c5eba3015a1a1bea9cf818a16f61ea6181ce1ap+004Q, +0x1.3148d46e93b8a3cad36203465849ca76642d6b79p+008Q,
    -0x1.db9e5711dfb8801f4c19e45dab41991f83b0d326p+004Q, +0x1.82f0852cf4e108e6567e030547fdf4ae600b5e58p+008Q,
    -0x1.eb9c9fc4abf37b848ab56c0cfb7f9881c6b98291p+004Q, +0x1.e53a457b3e20ec6f9e7251710be09be415a8c104p+009Q,
    -0x1.f25a5239fb19610becd943717eb10626304c7d63p+004Q, +0x1.063e72533b07b9595fd7eeb2bb676d8d3271992cp+011Q,
    +0x1.16d187f9a42cfad84300ce6088baa6bb8ce8aed7p+008Q,
    +0x1.52bdc2b9012c195862e31e74e316ac8df9b86497p+006Q, +0x1.23db33ab7bdc50746924245202615f7e9400b6dcp+009Q,
    +0x1.d802d271a323cfc4ec9d292dc12d9bc105ae6b1ap+005Q, +0x1.2b0c9e7c7cdedc0c75675d7a2ea2cae4c85d9b0dp+012Q,
    -0x1.a8de1f19a596f2356a56932885e3b03bf7a27dd2p+001Q, +0x1.d8d3f18e958212f70456dae679c18de76bfb4a93p+012Q,
    -0x1.d757f7c2b1c039e066ac73701b4b3614545bac32p+004Q, +0x1.1fb6463cbc53273efea5213c283a25c7e9c908e8p+009Q,
    -0x1.d9ec407ee1f7c0e823bec0b57e3a4916cbbb49c8p+004Q, +0x1.321a61315ca90bd56748f6261f4bd4e34f5717bap+008Q,
    -0x1.dc183711c693b162a00b8947a0d6e3cecdb3f405p+004Q, +0x1.8673dbbcb317c0f33a97b9fc8eaaa8e2ad74cef5p+008Q,
    -0x1.dc6b0ec5db1d6bdd3de4c152b9fb067795b01b25p+004Q, +0x1.3007dc8c2fcba287d3b229215794e9fa8877e983p+011Q,
    -0x1.eab0a903c9e801476f90867345f64a864d654375p+004Q, +0x1.000edac1903db788dc64838976b7cf5be1ee5903p+010Q
  };
  static real c2216[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.73ed8f036d211170b0d31f64f94782d5c79ee6b1p+007Q, +0x1.c7bc3ae42f22a888dc1c1d1e3c25ffbf081b100bp+014Q,
    -0x1.db85497954ca10d9bf9927f7130d37c9afb55117p+003Q, +0x1.a59f73a851abf328531259a253e343d7ae2049b8p+013Q,
    -0x1.d995ef3c66d001ed7fcddf2b0496a359b8666d73p+004Q, +0x1.2dffc27921609a140c8398f1834cd8d2021b28adp+008Q,
    -0x1.db963705fd084bb028e9eecc25404729866fc07ep+004Q, +0x1.6fa18e6588122e9496dbd3b2a8826a4bc682e80dp+008Q,
    -0x1.dbc2231106dc0773e4ac91c1e4ca2da621a5ed8fp+004Q, +0x1.f1a34f48e5167abb691a8293c7e69f9fcd6369a9p+011Q,
    -0x1.df1d94b113c203a9c202cae9108fa2d1321b8837p+004Q, +0x1.fac8480d5ec98864001bc0423bc0f81970eef521p+008Q,
    -0x1.f3162cc3212788eddc613284e346c4876b48f6c3p+004Q, +0x1.ac1cc23962f224647c84802d2f4c8c9fd68d47eap+009Q,
    -0x1.f7f3c1a02ccad9edbcf84e7d591948f4ad19a7a2p+004Q, +0x1.a4e7656ec8f036fc500ed653bc49127b951559dfp+010Q,
    +0x1.3cdeb825922455b82ea63a5564da7251145c866ap+006Q, +0x1.1b55a4541d068c6ea6824fc7b8c7480ae0b43ce8p+011Q,
    +0x1.36545fe2f0da9b1ec5cb687c5a97e529e414d425p+005Q, +0x1.d7c9c3cd5ba63ac9cebe8df53c7b4a7162640b65p+012Q,
    -0x1.636928a37648a79ff2abfb3ed063bb59fe853d84p+004Q, +0x1.439da7a81f502877e540f94e066acd5de88955f2p+012Q,
    -0x1.d9b3d6f18ce6010e569ae685c14357589e1df8efp+004Q, +0x1.2ea5a8e0728623652bd3a1bf9bdd107fa66f08cfp+008Q,
    -0x1.dbfeca9c21cfd87ed833fe07969bc3f72cab2756p+004Q, +0x1.72280c7bcc5dcbfceedf549daa2797904d6fc459p+008Q,
    -0x1.dffe7566fd702e3331e449a55c4bcc343b191b83p+004Q, +0x1.00c48f6b8eaa7c57f05c8cbf0f96bf68f514b46cp+009Q,
    -0x1.ede7fa820de159b2a71f7c4657d6372172c9be7fp+004Q, +0x1.d277f2da71e0fc7b58e8f0d8849d57e2e2ee37bbp+010Q,
    -0x1.f2f7500393fb50f2b1e2f6bdcdc23b866233d6efp+004Q, +0x1.bee681542046ef1d9da2f3438355e85b4a229977p+009Q,
    +0x1.6c077584189cf2070f46a154cb2b97480f72f3a7p+006Q
  };
  static real c2217[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.bebded9c304aedd469d2ecd67862b45ca1960283p+005Q, +0x1.b0fb8e78071a06b178263ccf449a35949a34e7b5p+014Q,
    -0x1.39a31cb7d957423e5b1cf394a008aa5da52fb7b3p+004Q, +0x1.e2ffdfbfddf79d833cf1b64bab21ec9c7e71fd82p+012Q,
    -0x1.caa8a2f73c2b3b53f24ac020cd94a26e9be26020p+004Q, +0x1.777a3d37799388d53990d5f737ac4cd4e76d97b3p+011Q,
    -0x1.d9c4b8252ca1b07094b27176d67d5f2d1e3a83b7p+004Q, +0x1.2c2682b1daa98e57aa6274507728ffb98ac0b9fcp+008Q,
    -0x1.dcd5390237a95e4b770298ee2fe9faef5584defep+004Q, +0x1.66872645a78d4358dcf933cd8ec9a7391ec12ae8p+008Q,
    -0x1.e2d3f79c1c33d1b026fe82234313d373d0d943acp+004Q, +0x1.e4f9fda23ecf3955e929918e49947d3557cf1a58p+008Q,
    -0x1.eaba633fe04c9d88d658e8986af48189738cb3a9p+004Q, +0x1.6ea64abcf99f459df5ca841d138bd0f9b4c44dd4p+010Q,
    -0x1.f16c3b7cc9a4173acc180a2b931ce4fe6610a7bcp+004Q, +0x1.9170036bcdb684cf927dd14a79bb03b00fc838c3p+009Q,
    +0x1.080133b72b1602cf5714856ce46ae2fabeb67ef7p+008Q,
    +0x1.611c2a60645da86b46517a39c1cfd39c376aad01p+006Q, +0x1.0f45f3712df645d66edb0db021d48ef1f352cf9ep+009Q,
    +0x1.03d7fc1836435bc3ff1d0f6cbc92529bdaaf4836p+006Q, +0x1.155ff1616a63e1de2adba53ad5a51e05cd34ca88p+012Q,
    +0x1.6de1f8ef016302895d404456c31a4614166ce172p+003Q, +0x1.f18c21fd71af10592bef51c2d616434487ebe2b2p+012Q,
    -0x1.916630fb944abbfc422360a43e4310a71fc35cfap+004Q, +0x1.b968c9fd78e8bae56d356b8187b9c047ae03a719p+011Q,
    -0x1.d9e1ce762223f331c4ef89e9372b4d0702514b1bp+004Q, +0x1.2cb339c4b4d0ef640bdfa94d2cc208951b037498p+008Q,
    -0x1.dd418b6ac7becef14e78c82a881549079ec54090p+004Q, +0x1.68a67b014ff87f0d96be9969e38e58e053270ffdp+008Q,
    -0x1.e23267ad23c2114ae3b44b3549213e5daf157e00p+004Q, +0x1.8a92fe51a6ea2086324185ecfa71435dcbaffd92p+010Q,
    -0x1.e3cbf10c067d7fd47acd10a4cdce0469886779f2p+004Q, +0x1.eaff1ac11e5e0105792ad404fd2b9ed6ce8b6f95p+008Q,
    -0x1.f0ef86b2247a53bcac3fc326980b3872dcb53230p+004Q, +0x1.a067900502806924e28f0e7229f63b00b9c83897p+009Q
  };
  static real c2218[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.429d3c2fd801e4e19833f79a010366ddcdf37bcbp+007Q, +0x1.964466aa599c8ffa626a9bdd9bfe6832b3a46bb4p+013Q,
    +0x1.516fa244e1646bb10b9ae00b487e1dc2d02976acp+003Q, +0x1.830b967d15e7e5b312b8da0a51fef6e254e3399fp+013Q,
    -0x1.182c1ff7ac9266f1cc5ba167746e3aedc59952e8p+004Q, +0x1.12deba29a00e2aa60fc9319482543b3c88941983p+012Q,
    -0x1.5bc5133ded3f763922cfc2fdd25c194ed6806d48p+004Q, +0x1.21d86b815a138c1cd28ae3b3b8b55eed090879dfp+011Q,
    -0x1.c5a9c23e9b8652c3e4724cb2a084735f071adb76p+004Q, +0x1.6946d38a61a4f4d0066c46ba45c0901cf64efb36p+010Q,
    -0x1.d9abdc7a4bbe3ba747b29959bafc0ebeaa4a1db2p+004Q, +0x1.2b71089999b7f26c2b511cb262036ec621a5ec82p+008Q,
    -0x1.dc68e837aa160992e86d6e52fc228446144ab643p+004Q, +0x1.630f6fa9ecdefc62d763f96a8572fc559b396af3p+008Q,
    -0x1.e19a19b8eaeff6b39a233471de5d95c1bb24fedep+004Q, +0x1.dc8bebecbde7e619fcb7997ea1a4b8098ec6f508p+008Q,
    -0x1.ea34868e543331a5cd9ae4fa2d08cd99a0e04c81p+004Q, +0x1.8d0feb25c9e0c595439e2b853fdcadc0269bea39p+009Q,
    +0x1.2b9408bf0e9eb524c9eefaf331311208038de17bp+006Q, +0x1.bb173ae4b8d9d1d80d01abc8d149aacd2a9f0f33p+010Q,
    +0x1.463c58c12f68a947c4e2576c8c2248324408baa3p+005Q, +0x1.5c94be69700a70721cd6f8cf72c93d2cebb195f8p+012Q,
    -0x1.a212814fb300c06f5957e9e34cec84d50629fa1ap+002Q, +0x1.3209a0f12482b037eedd6d6f53f8586cb33b838fp+012Q,
    -0x1.3dcc0deec4759653cfe49f787c26acb58edb8c24p+004Q, +0x1.2d9c0610937b83aeb5035600b53159ed61c5e104p+011Q,
    -0x1.b4efa9702da8cde6d4a6ef6de359e4cb7f4d11bcp+004Q, +0x1.7be6e745f76f6dc7312bba468c3357e0e5becab0p+010Q,
    -0x1.d9c6877224b03ee886f970e9910f82d424346510p+004Q, +0x1.2bf5cdcbd9bc1bda030da9f34162b76aeb7753cdp+008Q,
    -0x1.dcccbebc817c55013601e24fc01872e7bd91e349p+004Q, +0x1.65105ae2530d31e2f4c806050cd838bb6042b3b8p+008Q,
    -0x1.e27f2b32e4d611453d3947bfb63c08a4366e8b2dp+004Q, +0x1.e2569593c3de1325d398a13bb6c17a766a1d58eep+008Q,
    -0x1.e8a4a2c1a5e21a69918a4b2ca96ad1115c451ba1p+004Q, +0x1.9b80cc6741901560339506bf689e7e05772230bdp+009Q,
    +0x1.55fb74ed70f19dea15b06a3f2c5695e376601f5cp+006Q
  };
  static real c2219[] = {
    +0x1.27badee0906f01d3349ac419c41d08c7cdfde809p+003Q,
    +0x1.f15cc46960e775c38e6be5e998c0fbff7d8dce47p+005Q, +0x1.de958e6a1ec11e2c112a57f0491e5fc5de6a0388p+014Q,
    -0x1.3229b264a610aa6997d0d2e31ae0d6cea7949ff0p+004Q, +0x1.0dac51928bc9d792c446c17f5bea97fc3979ec45p+013Q,
    -0x1.8480bd21905de5645d0e5636bd957d60ed998951p+004Q, +0x1.f1817591d7d7abe87cb9af2c5c671b9c00217b0ep+008Q,
    -0x1.cc2be799415e9e0b76f1156b88775b0516ff7342p+004Q, +0x1.9fbcd635d8031f607c42bd078e6acf771e678424p+011Q,
    -0x1.d92da408d52e95c5a1dc83d19be4bc216c86d25ap+004Q, +0x1.2af190a670384f9ae2ada65800130272b04c6f94p+008Q,
    -0x1.d9fabc7d5cb41aac8cccf0cc68f5f6da2193649ap+004Q, +0x1.6127e5b48e72df28aceabbfe9490eb1bedaec884p+008Q,
    -0x1.dbabca6ca757e584eea65d6c633d8c5d95a1e840p+004Q, +0x1.de4eed355b197398a78d8d8db71f79f59154c2b3p+008Q,
    -0x1.eb284bf1753b60efc3b867ef49688482caf8cb4bp+004Q, +0x1.8bba1aaf7321f9de27e7db8843330487ae4e3f8dp+010Q,
    -0x1.ebf2cc2983580b4fdb1a5b05c48a367bbb2fff92p+004Q, +0x1.a15a1077327eeb390acb50e14d62025fc997aa09p+009Q,
    +0x1.15abffb938a337ed2836e4eede05f84179e8c351p+008Q,
    +0x1.703b421d160c1efca0472356d6d7a7f00291b79fp+006Q, +0x1.13e94443f6faca1b34c19d9a3ae863884af7ae38p+009Q,
    +0x1.14b569b2532e4d17781be7668505967f84f3d5d1p+006Q, +0x1.1c20deec2941b3e3b06b231c4c5df58a134da076p+012Q,
    +0x1.0407c72da4254e727483ec59fe6edb910d217924p+004Q, +0x1.0bf9b030a2be13a0a5e039e45ff5acd763e2e609p+013Q,
    -0x1.8481c25edec15bfd7977273995d8f0abd38c13e8p+004Q, +0x1.f1876650c9738e90554901c7192a9a9aa92ba2cfp+008Q,
    -0x1.877d7d4ddab434c061090eb3389737bcd5b42cf6p+004Q, +0x1.f1f7c65f8988ef6c9f6a27599c6ea0eb8068f4a1p+011Q,
    -0x1.d94175c129a9cb18c941f304418bce8585606e99p+004Q, +0x1.2b746dabd7c52c0fce5705d1d2c658d54726d515p+008Q,
    -0x1.da45517112d043125da9f6309fc94aeed7c8eb68p+004Q, +0x1.63303be86db31b89e30a22419801222bcf3cfceep+008Q,
    -0x1.dc75a509f533c55cb3c9310cab05010bccb71337p+004Q, +0x1.e4ab82411952badf1c9e0c396d9177f0d9a55f26p+008Q,
    -0x1.e17c2cc690a6d2b44e152163a6109186b180dce2p+004Q, +0x1.ae4b10115cf10374e0d3ae676d403a4d98beac6dp+010Q,
    -0x1.eb59b6fceafcfd43a1d9e0fdd2aaf6118d4ca3c7p+004Q, +0x1.b2d229f2077235d2f0a3db9490d236719e7e4a61p+009Q
  };
  static real c2304[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.65e12735dc5b28ba435b6160ec3b3c3dcca4b059p+005Q, +0x1.409518d2607f0cec13d87b0ea9653e45d2d47f4bp+012Q,
    -0x1.d4c8f545e3de1b7310886333785e9557cf75e8d1p+004Q, +0x1.165d257a5ee432367af53b5e97dbb3ea7b8b7003p+010Q,
    +0x1.68a55f7d26235deca8b35fd4e688a3617bf23e4ap+004Q, +0x1.5843a26a2ae9d2b75ec1cd3219d7cebb0b7cbdadp+010Q,
    -0x1.a6adb45a9f3e6f5d9ee147f0a347c1aa856b7749p+004Q, +0x1.445150b8bf17296168c20313360c3619f03cfe9cp+010Q,
    +0x1.3caa87e29fa70615d3d98e7917649f61ee889b17p+005Q
  };
  static real c2305[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    -0x1.d2cad842bd65bf895d19b85500736309ecac8f32p+003Q, +0x1.50f5ff7bb0106f8eb0f4906e04dddc130422ac0cp+012Q,
    -0x1.fc609749f5591bca55814cfdb7c23d8ddf48067dp+004Q, +0x1.3c512308a7db586cc453a9f4761b37b1f56188a1p+009Q,
    +0x1.01516fd362f6353144b8bb1fb5212e4155eee73ep+007Q,
    +0x1.5d272b969091c42e8840e22eea024ef74782b9acp+005Q, +0x1.d1abff4c75b186eb1529aea4dc72f140af787cbfp+008Q,
    +0x1.ac0da4be427b828e606df614340aab45990d2816p+002Q, +0x1.7e242157918cd4f1c552d634083eee474f555874p+011Q,
    -0x1.fe292a9b2841d127324b37bd49f0e0d857ef8444p+004Q, +0x1.58336105e0cf0b26097ce9a36fbff863a2dfe524p+009Q
  };
  static real c2306[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.2f478179c8de1f6770b92e03c389ff2b15af179dp+006Q, +0x1.bc9ca3af8e6251ff9bd45b3c52d50345bc8e1f2ep+013Q,
    -0x1.fac7b841c5e4a864f92d2609256d5a7c2e78635ap+004Q, +0x1.d6638426e79db15bb7e182d402ef99467ab190f8p+008Q,
    -0x1.046f27c9419eb34fa4642acf3f2e8a1c3b9ff788p+005Q, +0x1.3a6f85b4d2dcd15099ba9dd7aed929de70649f0cp+011Q,
    +0x1.33a2ba7ce025d4fd287998a02e1e1fea9f5c6c1dp+005Q, +0x1.f5712cf01bfdcfd7b269f02066aa66d96267a581p+010Q,
    -0x1.628c55d5ad663865cd486f82c81e321992274d51p+004Q, +0x1.a4c822e316cec2f0cfd8881f7280ff9629a8effbp+011Q,
    -0x1.fd7c4be06e9592cccdc1cb880a6846039e52373bp+004Q, +0x1.e707963137669da8ecb4ea10624008ca1ffeb2cfp+008Q,
    +0x1.b9e404ae87ba4e7532838d00db356434be00a295p+005Q
  };
  static real c2307[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    -0x1.faf712e4f2a2b4a86f30b64c5abaae103b6aca01p+003Q, +0x1.39d8ef08a78d692dbf207cf8720a4318ae06fc2fp+013Q,
    -0x1.f7716c65807115fa8a4bf6a6893d0f31fa077701p+004Q, +0x1.958f94c515144c601d6c9fa15e8bce360b48596dp+008Q,
    -0x1.12ed5c4c331b668699e899d259ac1a50a91c8084p+005Q, +0x1.541a041c9d75bace7ea822bee42bc5930ea9da22p+010Q,
    +0x1.7cc8c7b793294427d3744a642081287a7259815fp+007Q,
    +0x1.cbe3e7134d03ec0181aa09cff7b8a8ee589c730fp+005Q, +0x1.1e8dfed1f0533d7f01711a088228f7f75e74a6eap+009Q,
    +0x1.6059d33354664f8979e55a449c9b5a7605efc1e3p+004Q, +0x1.0d270317c19943a46d50348018a6386c7b56141ep+012Q,
    -0x1.f944646a670f52180c4812a71ddae135bfd5d5f7p+004Q, +0x1.9d37425d85ef5d05d3b4ab3c4515d8c6fb50e3adp+008Q,
    -0x1.0f6c7951247fa1c6d8ac3827adc9130cbe535fafp+005Q, +0x1.9e624fcf1a3b1f0921a88fd4aa533c9e3f5b169fp+010Q
  };
  static real c2308[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.ac725175da148a3abe3e7069c8589a77cfaf6f8fp+006Q, +0x1.7f6cedce0e8bcac871c812529b11cd1d6df7f66ep+014Q,
    -0x1.f4d0b7f5bf53ece6af2ae9492c5ad89a466c4910p+004Q, +0x1.758435d063022a69c2081324ed9d7501f79bd2abp+008Q,
    -0x1.07d4e97d35b5cf052a04d80588ee6d0d2d2943a9p+005Q, +0x1.0b243a5174d50860e78bf4d978cb3ca1ef218ecap+012Q,
    -0x1.0b1978034067e6d73dc9399256476d84ed4f3126p+005Q, +0x1.ca836c213863869f4ea58b81f69aeb6e50fbfed1p+009Q,
    +0x1.9ac980504070b2f670b92465ca08d14381c65bd6p+005Q, +0x1.25ef925745b03ca882f724ad72f9a2c799c40c17p+011Q,
    -0x1.439b7d15854d146a17aabf6e6b4bbdd229496ca8p+003Q, +0x1.62d8259ea71febda021f9e7e474dcab51dcb8106p+012Q,
    -0x1.f60ee80386ad7fc69229df3ec2007279fa2575e0p+004Q, +0x1.7a0e04ab4f59eea0596ca6304929a189e4a5c5dep+008Q,
    -0x1.0c609a37fbd0268816a10cf79775a2553b65d531p+005Q, +0x1.f582ae81d98d1ddb82b99e570dfbe9ec86ddb6bdp+009Q,
    +0x1.0ce7bf8ee744c006e5bf860b61d4b6ce3052ca57p+006Q
  };
  static real c2309[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    -0x1.968ae82c1d67e8383e7331b67b11e8b3712463a7p+003Q, +0x1.df43c9d97744ad342b43f5cfa81d50b815cd854fp+013Q,
    -0x1.f2b2be4d296804377f9d37fa02be854c70a96eadp+004Q, +0x1.6376134c49514c853591d2c50c1a3320f928c791p+008Q,
    -0x1.038776dc993345e35f7a23abcaf46320f522776fp+005Q, +0x1.6406e4059bd01e21c6c942156f94156bb2a0d774p+009Q,
    -0x1.16ca0974f7f13f51ff5a61a1301a398e43c2bb5bp+005Q, +0x1.21d146225d7e5812b10c064c160381ca519ab1e4p+011Q,
    +0x1.d5face0adeb5a3e2cdf0702837c3d87aadaa4384p+007Q,
    +0x1.0f4a035c298f13a6fc71255aeacc4b5f5a519b6fp+006Q, +0x1.3768fbd60af0ad0dbf6043265c799b2ec36cb665p+009Q,
    +0x1.165994f0f6c9f5d21795b7ac4ff8bb5b0035383cp+005Q, +0x1.3313a1b599adc641ee5df4f098ce48572c4e8eabp+012Q,
    -0x1.f3926db8599427b58cb321ef0c89e9c53b192759p+004Q, +0x1.669ab9e1a1017cb27deb4e4145ddcd847d6a4fe6p+008Q,
    -0x1.001e87bcb9c9e6d0462a47db5855b37f3b1d82d9p+005Q, +0x1.84eb410e5efd05dab64191e290ed5b2febdd0300p+011Q,
    -0x1.04896d8e2a417cbce294938ef55a834a40bedf7bp+005Q, +0x1.75c36d918d3269b443b8656b1d5b863dcd96905bp+009Q
  };
  static real c2310[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.0f37fe819ecb2587cc83a24230acf938aee9ffe1p+007Q, +0x1.f65183d19fdba6f8e56b902917b88b33ac6befeap+014Q,
    -0x1.f0dc3be4c94225a1da5a55be9bf7fab892e2aa09p+004Q, +0x1.5723ebc078c2c0841dde459e5635b625f048c861p+008Q,
    -0x1.fcc870ed2edcf7aae1630fcaa112e76021df8ce6p+004Q, +0x1.26e433da48bcb7097a1840aea7c0206f7252f7c2p+009Q,
    -0x1.fd97f072fda8321e242fd163c1a2e0b77590991bp+004Q, +0x1.86f1c8e682b76988f71a7073f187d14fc4e297aap+012Q,
    -0x1.11826e105bb10784b4d5b04bdb9ebf1a9178c601p+005Q, +0x1.740e8c3eae5418633b7be0f958dbb339c0aea7ffp+010Q,
    +0x1.ec4c55d1147b754b9fb89db730914fd3b251fca1p+005Q, +0x1.3ad8d1619e069185c792d73185d3e1b8fbfd14dep+011Q,
    +0x1.1769b5e3597e60267cb5189a5b77864f64a2219fp+002Q, +0x1.c8607a9f95a83ab2e723f723666c4ebd20ec60afp+012Q,
    -0x1.f1782dfc1f3e3fd6619c1eed03e56b928b4b64ecp+004Q, +0x1.5976d243beed913814d220607c000b374f72c49bp+008Q,
    -0x1.fe44c0146c88d589534e85cafa622babe2deedfap+004Q, +0x1.2f99941a3392dcbf4044aac5763d3be41ea9d536p+009Q,
    -0x1.0fac816467d50e4d56593ac07c04d5c3548924cbp+005Q, +0x1.ae8c46c167cd9f3faf6e7cef09e6a0a8e2c33478p+010Q,
    +0x1.31e516227b7f1de382802cffe42d741f8f5bd401p+006Q
  };
  static real c2311[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    -0x1.d29ee1f611a5b4170d6e45cb9a2feb7f9b7b4a2cp+002Q, +0x1.54e016b33ba833b46cf75bc274a0764c47721affp+014Q,
    -0x1.ef8ff903b525223b7413ce29843712341fa3c0a1p+004Q, +0x1.4dffa34199499b62727e7958f79eee83a0ec1f4ep+008Q,
    -0x1.f85d22610e293c664e08b6011ff5fd7df07634bap+004Q, +0x1.00ce4c5e3a65f520693d0a0efd232a5243c365b1p+009Q,
    -0x1.0c24b21cd8b84f9ac04bc0845bdc9e2e67b28802p+005Q, +0x1.14eddbfac96196c67aec20b898040d9afb83b7edp+010Q,
    -0x1.16126d34df3652bd7bebd3f134ec739cda46b9a4p+005Q, +0x1.b3e3805f46eef0dbf20ac20aff561c6a77cb9265p+011Q,
    +0x1.11d036b5b0e524e43a59180ebfefb5ca8cbd2e6ap+008Q,
    +0x1.334b10b0404c99fb2ad8b5f73655ebb6fb0d35acp+006Q, +0x1.48160c81fa2276e35fec5d81c447a1f5d75a12b2p+009Q,
    +0x1.6ebec5c7a0fbabf0a6f7d29427488d72f538382cp+005Q, +0x1.4c43db8a9da1b815d0848366054abd78fc859ec8p+012Q,
    -0x1.b2e7992db56c402266cce473ed496dda02e98978p+004Q, +0x1.3b2e1c6f0f38c66af946e1e713f2a02bb4b487c0p+012Q,
    -0x1.efff004859f7dc48bac5f38bea30b08ded4b51f1p+004Q, +0x1.4fc2c50778937cc8bc792e0aa841cf04c5c0bd91p+008Q,
    -0x1.f9aaf309166e1079393c28768f2d2286231af12ep+004Q, +0x1.05dc44305da096a56efccb4f1d5368c61c3f5455p+009Q,
    -0x1.0c786264fe07debe311259e939c0b5595e8db40fp+005Q, +0x1.2d6080bde672539d5fac77791c152f5e85d935f4p+010Q
  };
  static real c2312[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.42728a33716916105707b639060291bb9c054f24p+007Q, +0x1.1ac95d5f9cce2664f28230e6aae0a48e7d0cf035p+015Q,
    -0x1.d5977f7c7c725a6c729226f553950aa76f0316d9p+004Q, +0x1.0f9d1d479ebe32f484d7264fc7fba3f381e572d1p+013Q,
    -0x1.eedc9b8645212ab2b8adead3bbcc1561e1dc6b50p+004Q, +0x1.4708a863f3fa738a482d1067a433ae7614bb3c97p+008Q,
    -0x1.f712e72008cd3dfb2c5e2810ad8bbc67b325b743p+004Q, +0x1.d2363614d23671920beaead62fde0593e6cc3d6dp+008Q,
    -0x1.074287d3b5ebc39610d9c676ab3e4b99edd6b6a8p+005Q, +0x1.c2d512f03f1878e3290431c8169ae4a2d8679d69p+009Q,
    -0x1.1320df3728a0f72a7c5a227fdd7212fd134c6733p+005Q, +0x1.1b10c3473e97247047880c755ff2baf70f6104d2p+011Q,
    +0x1.192b75c4b8d4c7725c8ae828755221ba92ca3030p+006Q, +0x1.4307533a6031a441bd7cb5edf05b10339ea53960p+011Q,
    +0x1.2ae3ed5fee2653d9a5934328aadae27656661bb2p+004Q, +0x1.ffa3260a22cf4458b2aeb5c095635d628bbdaaa0p+012Q,
    -0x1.ef30efb62972ccad1295ae3d961f28dd68775e69p+004Q, +0x1.486385387a2575a8a8c0e5682f62acf49ff73848p+008Q,
    -0x1.f8409d4c499dd5feda683e3523e0e81614d77203p+004Q, +0x1.d9055c4267a4e764aa45099eada88f471a378629p+008Q,
    -0x1.07a5153d3f9de1327d20611732d446d435461755p+005Q, +0x1.dc145cd6df615d712ccd0541fa11fcf9e9305addp+009Q,
    -0x1.081e7f01b2687d446c3c58b82882a6e2d89afbedp+005Q, +0x1.5a710b87e039dfc78ffd713a2aa00bacf7bc7729p+011Q,
    +0x1.512b2627ed931240aad6b48ba66f8a99f64e845ap+006Q
  };
  static real c2313[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.411c110027dba70db6c325c5d64fc5e15d1ad334p+003Q, +0x1.a6d76f8138066aee59375762fd67b27f35c269a3p+014Q,
    -0x1.ee6e711b5bfa1c51f922091d0e1f0c0aefe13ccfp+004Q, +0x1.426fc513f538e5ff2c50b0d497138fe939a32ad6p+008Q,
    -0x1.f5c672ae593b1c057046e0e519c755fd5b59b46fp+004Q, +0x1.b6b37f636e02fb2a277dab7a7efde3fbb39c8b73p+008Q,
    -0x1.fc4793b8ed108a6583bbe41d944198182bc1be59p+004Q, +0x1.3143dfbf321cfe307e54250f6c65889144bdc7a5p+012Q,
    -0x1.01a84f9489736fc571485b3c1075dec2f79a4df8p+005Q, +0x1.87a56a428d944c144a734a6771161d16f1716b02p+009Q,
    -0x1.09057165891c5a7503ffdb92deba8b8ce5ae75b1p+005Q, +0x1.a1286d6d770c4efa6c362b6ec8548297377767a0p+010Q,
    +0x1.1ecb57268e3089c544c08cdfa5c5e828db5c2e2dp+008Q,
    +0x1.4ca26875437e057fd31eb424290fa4c6ab5f11cfp+006Q, +0x1.45064e0882aed9950e0347c0fc167b01988d8af9p+009Q,
    +0x1.b3306b588d85ee07c6d63ec82eb7fdd594255bf2p+005Q, +0x1.4b6bd753903d889a7fb2b46cfd25e2f9483055ddp+012Q,
    -0x1.fb0d96cb5fe7b9b6763f48571f8b0bf93ed048d0p+003Q, +0x1.ae6f48d0686bdac0833cdcae077b1cdbeb63b5bdp+012Q,
    -0x1.eeb2b8b1cbbddc2dcea13cbd40232ed9cd92f1efp+004Q, +0x1.438ac45085dc06f040054230a8c82febfc27faf5p+008Q,
    -0x1.f6c80e85794ff04e4a0f6428ed8866974e37a2acp+004Q, +0x1.bbf65cf53c25fc5a8cc4991cd738e546abdc956bp+008Q,
    -0x1.01b7a882841bd269c6fb0fc48fd6b417dd59c057p+005Q, +0x1.96c53ab8f11dcb2ed550c3136aa8026c627aa94dp+009Q,
    -0x1.04dff9638e050d60b399724a559a0bddf6621b8ep+005Q, +0x1.d514ebbdb0fee1937ba813b0102513828a8f4732p+010Q
  };
  static real c2314[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.5e02f85fe1e2eb1c91751970386896d02fe2b8b1p+007Q, +0x1.fb993938670e1f0a8e71de7d5f911732c99abfa2p+014Q,
    -0x1.672499af1d9ae70393b5a63c50b93424e3fccd5dp+004Q, +0x1.5a5e4d546b0db2e1473d8a73f9fd7ffa3efa1993p+013Q,
    -0x1.ede987971d2331efc554c74fe6e2f27ffaec9685p+004Q, +0x1.3f319b5927b960d4b773ec89dfee53105168259ep+008Q,
    -0x1.f34792592bc52e84449a43784229eb762263fa47p+004Q, +0x1.a3dd05a274e0d1217fbfe393c001466561f027b9p+008Q,
    -0x1.f569f2541cf01c267ef28e854179c29a46982077p+004Q, +0x1.5a4f6f935908bf49efdcdd4b895781574dd8b8cep+009Q,
    -0x1.0073a17929d64bf81c854e862ae915bb77f071b7p+005Q, +0x1.3f51c8faa4573ca4bb4b075b68af5646cd325622p+010Q,
    -0x1.0275f61d7c633896ec5640e9231d63d05ef2747cp+005Q, +0x1.82ab657b79aefffbe89969df894774b74c73a2c2p+011Q,
    +0x1.2e3910f56872180b4dacb2ae37a6affbeafafb63p+006Q, +0x1.37261719be94884386b9a220659f3b0859ea5ee4p+011Q,
    +0x1.d29c78bf0f36f9e2bb0d90c42d1a34f9ceb5e2c3p+004Q, +0x1.f5e56529aefd5bcba2ce61d28ece9249223e116ep+012Q,
    -0x1.c81028e50537f2798d7784976846be4cc6082d20p+004Q, +0x1.e75cfb5573fe7001a81b0518f6666ffe3dbd22dfp+011Q,
    -0x1.ee1fedb311cfbe43e9ecd2bb9e5ebd65e3f87302p+004Q, +0x1.402433611e95ccd647d1ba753676d09c18054ea5p+008Q,
    -0x1.f40f180b57a4304995ecf290c68c53a4f7838de2p+004Q, +0x1.a837d66f3f723e9ba64ba498af48ea8d3785f9fbp+008Q,
    -0x1.f503c26dc1d5c4a16c32e29fac53ecdad445d837p+004Q, +0x1.631ef00eea7906b8fd1203ee7f6346d46d25a8efp+009Q,
    -0x1.fd95461c05ff0afd15166cae671089c51f5fdb42p+004Q, +0x1.5774474542f3d160353c56d8395eab5c9cfc076ep+010Q,
    +0x1.62c2a12b0b3300b0b0d8f8ce9db36edbdf973af5p+006Q
  };
  static real c2315[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.7e093f76d8050d83162dd3ecd0e4118c40b0cee2p+004Q, +0x1.fa423b0ef30d8e5d07c932e483d30d7c6ff9531fp+014Q,
    -0x1.de96c2d288cd0a383cbd674b520f9da18ee25ac4p+004Q, +0x1.872ae43789db2c8730b520b68d9f4483e22a82d6p+012Q,
    -0x1.ed1c347812aa99c35a22ee9f72aa62424fc32202p+004Q, +0x1.28ae9e7893e04f8ded4705336c353404a4522e9dp+009Q,
    -0x1.ed464f24c4eaaf8a84f2a3bccaeebe1376f4efe9p+004Q, +0x1.3c2c9771ad3e50a3a77aa15ca203517754669d47p+008Q,
    -0x1.effb5bdd5b51e81ce45f04bb875d80790eb1b323p+004Q, +0x1.91833889f5eade479471b740e7448037d899ac3ap+008Q,
    -0x1.01ad047a8c839b14506428a5edc11ddaa9fc0fe1p+005Q, +0x1.fc71accec93e7e81f031645350d40b1cf06a9ecfp+009Q,
    -0x1.086985db7e414b3d7632184f5c2c741385bbad8cp+005Q, +0x1.13881f97c6ef6efe569102cf9bfcfc2dd9cdd48cp+011Q,
    +0x1.308460a3d8d889ea3e3d8a4bc0c2af0b8bdcfba2p+008Q,
    +0x1.64fc70afa0e960f224b45fb552baa49782b0390ap+006Q, +0x1.476d1dd73b3991e592bd11828c4d0e26e43c394cp+009Q,
    +0x1.efecf4d6b8a9687ed0edc0668e0bf8af2161ccecp+005Q, +0x1.51101816fff57a75091e01591a447f046ad1dcfap+012Q,
    -0x1.6cd57f2574ffd2e47bfa23bc03b66e02f411dcafp+002Q, +0x1.08764d1cbf9554f9a0339fde14f9e303a932ef26p+013Q,
    -0x1.ed55187ce02e143f3c1c507971a7723c2330f1bcp+004Q, +0x1.2d4ca09f78eb5d2cccdc14ed92113ef8cfb5d10dp+009Q,
    -0x1.ed6e42ec958a21fee68b741b59d681e77eeb3462p+004Q, +0x1.3cfc07f6559f6b0dc84836bc582d79c1928390ddp+008Q,
    -0x1.f07ed317fcef775d4e0cd4c79c66ed4d12ce75cap+004Q, +0x1.9502ac6e5eceb6931e7333504ed32e30ad765183p+008Q,
    -0x1.fdc98062108bba82d6088590d61b2adbeb8d0711p+004Q, +0x1.3f94b20f66fdad68fb5258da3b4ecc343d83345bp+011Q,
    -0x1.016b9b217aa2f25e765c357d00b78b2efc77b431p+005Q, +0x1.0bf7c30bac9ce9c062737774d1e2ce04063a5fb8p+010Q
  };
  static real c2316[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.8bccea60434c0f4d827f38755b53c654e36fda28p+007Q, +0x1.19b11140f19eb7e0f8c949da65a01b408ed7e277p+015Q,
    -0x1.382ef43097d2501e4c91ac7a5cfde67993250e93p+004Q, +0x1.c5ed3732d2ea375e90090ed2480f123b9cd4152bp+013Q,
    -0x1.ed02fcfca310762e219fa3bcff7842464b84879cp+004Q, +0x1.38dccd8474d0a3325dd5b2ba874de86ed27a2f7ep+008Q,
    -0x1.ef71d233de0c0d0c5a1b370524a19e70bc5d5859p+004Q, +0x1.7de73c2ab557f4228235d37c0b88f42968121974p+008Q,
    -0x1.f3714562748aafedb879ec3020829037951a7613p+004Q, +0x1.0830732fed54437a57067f5a37829320c5f99dddp+009Q,
    -0x1.018d9aa8b7411a4c915b8b98ef65a42f7c30ec78p+005Q, +0x1.05d53f19f4f04d7ba43a4ef61d76b6eb60f0a8e2p+012Q,
    -0x1.04cc4e50436faa43f5539f5263fb02be46ed8168p+005Q, +0x1.bd7b8fc2caade0b14993e441d24ac15466d9c628p+009Q,
    -0x1.09d6e715fd1b40504ff9edcf1b435b522d381834p+005Q, +0x1.b6eedb481153cc9258fde930b47bdedf0573ac37p+010Q,
    +0x1.4d93fcea9d02d130d9983471b78ad8b1e1dfc027p+006Q, +0x1.3ea16864aaef4ad80e48019653c225f32f402422p+011Q,
    +0x1.416b1a3a5f0e182322adfd2138a6e8ba6933297cp+005Q, +0x1.0b6fdece16723e779ea19d90419471396e96ce51p+013Q,
    -0x1.943a4347bf5cfab05e944bf155b036ac29583e0fp+004Q, +0x1.595820be7a71d40c1fd31bd6a2a8a9f9ce41f6f8p+012Q,
    -0x1.ed21d6df9dedd584d03a92c88dde26f1c3921f60p+004Q, +0x1.3982e0756e4727ef80ffba2d2ee887e974ebed07p+008Q,
    -0x1.efdd32afc811cf6df092cf9690e6d7d269868908p+004Q, +0x1.8072e33851936f46f9ce7a7c48d33782b6539f29p+008Q,
    -0x1.f450189e9b72c20b5ed245bd6a60d5cb62d048c3p+004Q, +0x1.0b9615adc42a54eaae7575e77897a5200ccfeb11p+009Q,
    -0x1.04e009a134cfdec941ecfa1d2fd457edf559be3cp+005Q, +0x1.d064c799b52983d62712505cc31efefba1b6309cp+009Q,
    -0x1.05a86277c82275ce7f546e26835dfe0ed836183ap+005Q, +0x1.e5da153e22fdcb303c3082bf1eebc4bee330a2c1p+010Q,
    +0x1.7f86ccc43bc7a0edd12c2f1226057bd69033e9a5p+006Q
  };
  static real c2317[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.9c5ea6729e81de1d80981c01ffd7b7f74b3ed14bp+005Q, +0x1.036d33886eafa948b1acd4fadb78d4ae7aaeee36p+015Q,
    -0x1.7701fe94b245401913f0a1bb87790a46344ddc17p+004Q, +0x1.017c8ec2f692716e8be782f4c16ce8a9c6bf0facp+013Q,
    -0x1.ed260e38c947d5bfc7f6590ec216fe17a96cb901p+004Q, +0x1.36d415ac8a70805b68d2d0b5823423b7c517adb4p+008Q,
    -0x1.f086bf0340c3f164d7a2c239fe110f7af50ccbd5p+004Q, +0x1.73b035c13da1bea376827ffdc9f7bd3b4bf1e137p+008Q,
    -0x1.f08b2b986c7d21f7e387bcb46fa4befdcbf0c6dbp+004Q, +0x1.87c00e730fe4d4799206304aea60c12abf196e6bp+011Q,
    -0x1.f720921662babf9cfeb8f1655b89a8b60a785802p+004Q, +0x1.f733c36cdc56e9a5019b6d995a72d7512344bfa3p+008Q,
    -0x1.02e65773fcd10ffb02541fd9b05a5a347c4b349cp+005Q, +0x1.7b61a850f90c8650e4b16c62105ea2a34f64962cp+010Q,
    -0x1.03d46b1da4ef3d9eb63031d8c340cd5178cc7823p+005Q, +0x1.9f7b59a62e057cead7b9387fe7bfde67ac9a52cfp+009Q,
    +0x1.2569661e746c03d20ec69f27438362f02e34abbdp+008Q,
    +0x1.7606aeab136f8f49361889cc83a9662a408bbf69p+006Q, +0x1.34fa59721ab2fcbdd35e1bc97528217c3b69ae04p+009Q,
    +0x1.1235b056ada7c8dbad355a2cf1fe180ce7a9a3f1p+006Q, +0x1.3dc0b1f653278243e80f319d0de853e941c44d9bp+012Q,
    +0x1.361387ebb90e69f188ffe161a507fa23ddc0d0f6p+003Q, +0x1.1d0e9cbf7ed172df0926f0fffbfaba46cf44e08ep+013Q,
    -0x1.bda3b73f880d119853ca5244d4bd68c74ed3625dp+004Q, +0x1.cfc14d012fbbed3c43a7f9d1d5d1c1208b200f4bp+011Q,
    -0x1.ed434b5a41bfd958a620e7dac9c52421ae3ae7d2p+004Q, +0x1.376007971f91b997f3b075ff1f1ce5ce07c7f0eap+008Q,
    -0x1.f0f35ff7af76994f12986dd06e9f00c43551e285p+004Q, +0x1.75ccb56660128d7391919c4f326982a660f8ddd4p+008Q,
    -0x1.f8188cb5bb19c705ad99663b29160b77031744c8p+004Q, +0x1.fd2b1d3cc84b88c088b76d420266ac0bfca71c69p+008Q,
    -0x1.feba207587eab076516be88f765045d8ee9cd355p+004Q, +0x1.97cbac452af0c7e195f7f822c8bb3016181c90a7p+010Q,
    -0x1.03b6739560c74233b70f9028f023e0126dd14fd4p+005Q, +0x1.ae51f60fe86ac4d43441f234f7f2eb70dd4c03adp+009Q
  };
  static real c2318[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.63b222a30a1f3e505a0356fbae23b4ed511cded9p+007Q, +0x1.142c7edf82af82129a61b9c5447a7caa562b1e07p+014Q,
    +0x1.7152946a3dcb44ceb2738874b5844c905dcd8567p+002Q, +0x1.c51a2f3ac5343eaa11674bbbd2ac55032e067128p+013Q,
    -0x1.561109b0d9ea683b2c95fc2cc0f9a2f016ae305ep+004Q, +0x1.33e82fcf42bfd1adc593ef31e22dbc983517f247p+012Q,
    -0x1.9c3f54c5ff56ff0dd9325cd048e5ceb9f573acebp+004Q, +0x1.2a057d2a144ca3d05379276332a3d6bbe997c402p+011Q,
    -0x1.dd9ee58f0a82f8ea5f47741f077af473e2cfa6efp+004Q, +0x1.6a2e0c35b4e436a69309d2491c4782339ed179a4p+010Q,
    -0x1.ed0d8ad4b660c1635a99ee9782c19e3c21665c10p+004Q, +0x1.35f9dd152c858649b6f01a8527407164a4495bf1p+008Q,
    -0x1.f01f394a02f10d2e75dca0f7363d84a495e6ea9dp+004Q, +0x1.6f7d3199933a1f6ba51630a7663886211fad0779p+008Q,
    -0x1.f5f019fa966ec77ba1344834f34b8ac4f7804a3dp+004Q, +0x1.ecc2d2964353a2bf443004fb67386b3dc6b9826ap+008Q,
    -0x1.ff7910652b866742f608c90a1558c6b800e73656p+004Q, +0x1.984fc683be3355a8d872e56b9899a900e355d5a7p+009Q,
    +0x1.41bdfcbdcf509307a62f6372fd1a67ab3b6a8989p+006Q, +0x1.0272f27888432e35879ea39c7494128dbf85c6e1p+011Q,
    +0x1.5b9e047987496abf21d72013ed51c793f1bd03cep+005Q, +0x1.9d89f78c8ada434ec09e1cdc8d5bf466602a72e9p+012Q,
    -0x1.34f0f5a3048395f0d26611493243085c17d8c52ep+003Q, +0x1.63caf90096c00c1d5e6ecc06266c52527c2618a8p+012Q,
    -0x1.7fb31c9ecccccba8261916761af50018a5f2c161p+004Q, +0x1.40372375a186e97b6055e0eecc952613ee611df9p+011Q,
    -0x1.d0833cc7775d83b036de399add23decedba4354fp+004Q, +0x1.7aa863c219045752b1c2ec46db33e60826c8ff36p+010Q,
    -0x1.ed284372a1d8cbd5712225465f01d58b90676db2p+004Q, +0x1.367c834eabec684f17cbbc1a97bb9b9af94854edp+008Q,
    -0x1.f08314aefb79d9a178a6274b8e4671196bfc0e64p+004Q, +0x1.7175568d08e6e2ec13629f32324e850c9bd5803dp+008Q,
    -0x1.f6d498b2cc8900f2955d7368fec5529e33256007p+004Q, +0x1.f26f7639907776c83e98346aebd40a0b720b45f5p+008Q,
    -0x1.fe15d68deae6f506d071ad82880ca03f9c88fcd9p+004Q, +0x1.a6338faed2b03b2118810e2bf5077a61b444856cp+009Q,
    +0x1.6f0d009ed1375c7d2863b58f7e2af665d2b07db0p+006Q
  };
  static real c2319[] = {
    +0x1.33b6078b51d4a0028a4d6187d4130887bf553ae4p+003Q,
    +0x1.e55a116a2a42f5a6bfc2e560a03ec850e000ad65p+005Q, +0x1.123284810e962ef46a8b0be0c587b12cf72877b9p+015Q,
    -0x1.5bbf65545c86a6bd9cfded384bd5b4434b812611p+004Q, +0x1.1ff068de85a0e6e1eefc172ffd52f36ed428c48ap+013Q,
    -0x1.96da788a3479a280f32c993b65308a05d825c213p+004Q, +0x1.266c1edc127aff15009e81d766576bd21cae9791p+009Q,
    -0x1.e9193e38cf5f4c3ca79c448079a1e4fe4678f12ep+004Q, +0x1.b62126f839bb9ab29681b85edbd43f50fd7fde8cp+011Q,
    -0x1.ec9c7ca985533c00e97e4400613f93deb40b8c89p+004Q, +0x1.355e39f45734be9f2b58fb0df6d271795aef957fp+008Q,
    -0x1.edeebe82a5511fc9a468fd45e64ea9cad2b6ed25p+004Q, +0x1.6cd511df665b178d597d79deba61d5ff27e0534dp+008Q,
    -0x1.f008c26e3fe762ca3f4668c1835a045faf001605p+004Q, +0x1.eafe612565f6ba6bd3837d1162404210ee7a2323p+008Q,
    -0x1.fef6dcb297ea8b5f93bac98a2913100e9c96bfa1p+004Q, +0x1.b0b7600a418d94051a201c27f12f8f0135fb5089p+009Q,
    -0x1.00cc4a18d37d1352af410aca8ea25c4fd5d1f87ap+005Q, +0x1.9e14b730d0b970497a8728e4c6cfe5dd21e88b7cp+010Q,
    +0x1.2bb9bafcff13fd270be2d1ad612e98ac02f3ded3p+008Q,
    +0x1.82b8e0a7d7389a5c0658a5218b8868132c12804dp+006Q, +0x1.33baf96040882829933a44f23dc9e9073152991cp+009Q,
    +0x1.21b3329a04dd97cf6d4e55bc0ef4f77f6c5b27ebp+006Q, +0x1.3da67eff12cf8b8ff76d5e276b87b7725e7090cep+012Q,
    +0x1.f1999436c120d32ee5c218ad83ebab2ff52077edp+003Q, +0x1.2addc0e165bdb0c1284f3f8610f0a68a694a34e3p+013Q,
    -0x1.96d507a7c77c15898bfc59a3cf0b14325a9bb3c5p+004Q, +0x1.26718f11a676e29de4291b4ec0928dd995e86311p+009Q,
    -0x1.a7affd88ab643c6279bebb30ed8d340f97f55a32p+004Q, +0x1.073951510662cd789a925b474018fc3abc24dba0p+012Q,
    -0x1.ecb11903200c48b1e4280948f094d91cb7efb321p+004Q, +0x1.35dd63e7ed614f0110c86701256b725009a05b73p+008Q,
    -0x1.ee3b3b5aa51328b54db0274789ab75ca737490dap+004Q, +0x1.6ec9d6b3fa5de42db87082b4ca1b4889ac966ad9p+008Q,
    -0x1.f0c2fb133bf97533d59fd33d4aa7834d7ff08b26p+004Q, +0x1.f1163b3bf4a5f68765a825b1cc601252d81ea84fp+008Q,
    -0x1.f895843bb89e2dc44b2c23dd5671e0c68ee59b7ap+004Q, +0x1.c1ba6ed370ea497387e68f1f40b35cda50c0358ap+010Q,
    -0x1.fe5ef4400f483ee59a35706d4b6192ad24bc4249p+004Q, +0x1.c27d033c38a46cf9438e160a55bd6a0b033943b8p+009Q
  };
  static real c2404[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.749b50f6e2555c56845d6cfb3bc68f39d691b328p+005Q, +0x1.6501cb374efb91e00793555c78b715e4dc4ff8e0p+012Q,
    -0x1.ee0610b18003347b222c8889c71fc45263a69f68p+004Q, +0x1.27fd64a3f81d71803c0937793e95e1af6f5e8cdfp+010Q,
    +0x1.77a725ecb7243110e13d70d785d3548f1952f242p+004Q, +0x1.78df3e981127081e0cef9a2b11fae1d6c88808a5p+010Q,
    -0x1.bf72a993c8587d56295511785e7c9978e98fa5cdp+004Q, +0x1.5b9ad52332823afd0d74f688d2993f247365703dp+010Q,
    +0x1.4aa87d60b91fbb914dfec3084f9e753f586b1c69p+005Q
  };
  static real c2405[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    -0x1.046a98ae9ed9aa06b6a95e9c472ae604cd6ed00cp+004Q, +0x1.6f93bd786f68da7533321da5d78f552c13d0608fp+012Q,
    -0x1.09dd058cf4da7a02acbc737a88848721c9846198p+005Q, +0x1.4a6a1146dbf4a27ffd5925c08c8f5ff01349da80p+009Q,
    +0x1.0ff056d1504a07756a324c4cd20b90260784b521p+007Q,
    +0x1.6cd969b47001bd858a9b09d117b5a3db1b49a67fp+005Q, +0x1.fed63648305efc25ba791d3fc0b63265176f050bp+008Q,
    +0x1.af65c7f28fc5394f24515639203627fce0ebcf62p+002Q, +0x1.a459929dd1c538fd6b5e0eceec8ad3fdc2a6bec6p+011Q,
    -0x1.0b2192b5b40baf3d93255649e07b5798b940aecep+005Q, +0x1.67399404eade17f0e34f9113fd33675495ea830dp+009Q
  };
  static real c2406[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.3bd0afea7d3ba6da23465bac0be4d02cccf3c70cp+006Q, +0x1.fbdd7e9fa052d31adb8f988d02c6cf0bcfee633dp+013Q,
    -0x1.08195222ed838d43522ee41bce781211ebc9510ap+005Q, +0x1.e893a95bd3e2ebbb9cc1ff3d83c7a1786935d8ccp+008Q,
    -0x1.15b60c4957f683bee1d738835a07b69832bda2ecp+005Q, +0x1.4e3d696a1273516dc2499ed85019e601edbc4af3p+011Q,
    +0x1.417149001477a51ef6d676afa3e3024bbfa39229p+005Q, +0x1.145608ea68535fdcb045a0ab703fd537c3595d95p+011Q,
    -0x1.82e67d0b1b817835963d1939f72fa42afa58fc5ep+004Q, +0x1.ca5ce269bf05ca2e4c87526892a685f01c174becp+011Q,
    -0x1.098c6dcb82ae99bd2b7db3506feced7948091f37p+005Q, +0x1.f94c3dac553a5d668f8e555ddaa1b2224958fc0ep+008Q,
    +0x1.ce6d31f0c52dc5f043f198e8345f00194096ecb0p+005Q
  };
  static real c2407[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    -0x1.2cb51a8d21745ab5bc9a788fbabb86dfeda89b87p+004Q, +0x1.56e61c363b52c5c0b47159da592e59d12ec6f997p+013Q,
    -0x1.05fc66f61cea71ca0363a8e765e5af68680c458bp+005Q, +0x1.a4617e338fed3f7b04a6fded2df56db8b65640a5p+008Q,
    -0x1.21ba1ae5c517720607bc6469d4c574f4a5babe62p+005Q, +0x1.63ab3495054be47eaf7701a51d610f58f61e83adp+010Q,
    +0x1.95c6ba205ce6f65fe0882a8221688847e60a918bp+007Q,
    +0x1.e18510a5d38320395cd3d80911e26d9b82e9a84ap+005Q, +0x1.3be7cbe122962ac4dbd3de38b1779aa4e516edf4p+009Q,
    +0x1.6d6d3e2dc66a34c69bcb0325ecc0d15580b4c92ap+004Q, +0x1.2a49125d8c118974cf268e22dde6681e37c5ff82p+012Q,
    -0x1.06ee1756bd802dc729f45a2fa1529c61d2d161fcp+005Q, +0x1.abffed99b15237b4d06bf9ae0f39e7db07ba0338p+008Q,
    -0x1.1ffaff0900843bb399758b83d8e4260789a00885p+005Q, +0x1.b1877e460c2c990c176a95270999c248a43004e4p+010Q
  };
  static real c2408[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.c01dff655cfdb2e976f58af88a66f3a1e664c05fp+006Q, +0x1.c311ef7c9221cd3f1f5998fe0a5f8460d23d0eefp+014Q,
    -0x1.0473dac42ceea5b67a010d8b3b206b092b5f53e1p+005Q, +0x1.82bce616ddf982f190a20923e54881f477b7a82cp+008Q,
    -0x1.17e614bd36433cdcb5fa0a2e8bbe757e5f4d788ep+005Q, +0x1.dcb3d213ef1e9e5408af75a80dac1aa961ef7b34p+009Q,
    -0x1.1d837b86fa07549cac47b98250fe661be44c785dp+005Q, +0x1.1c192ae17cf6c109aa9408215046a674de47b5fap+012Q,
    +0x1.ae88c3ffb3857e90251804bff73bc262a388bf51p+005Q, +0x1.462a17a0bd4a204444e9e6aea26e769878ab0aa3p+011Q,
    -0x1.7e8bb7df26a64bc2a88a7dca255c0d60dd990dd7p+003Q, +0x1.8adcd1953e69a2d23cf4d5f3c7d548172200e95bp+012Q,
    -0x1.051662415958fa4dd74ab470598f9e69218616f5p+005Q, +0x1.873b590691c87923d06b4ec933134edc7fad89afp+008Q,
    -0x1.19b4c338994f7bee37257b757cba58b138922dddp+005Q, +0x1.04331feb070f1e1d26054aab36511d5fdf039896p+010Q,
    +0x1.1a1a17731730aeccb4cf77cac899c3ca6b1ed5e2p+006Q
  };
  static real c2409[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    -0x1.117d6609f4755f0cd967c43e6e159d105254193bp+004Q, +0x1.075a7935dd214da620d00bdf64e798b4442ad9e2p+014Q,
    -0x1.03488be938ae92a2e12f73955c84a18125f27221p+005Q, +0x1.6fda997115886e3877e8979304372ea44d62aee0p+008Q,
    -0x1.0f4dccf964bb8208f596a6a451ac3f7639620e32p+005Q, +0x1.71b68a535aac6a3b913ebd4d2fd0c193bc7b9ac5p+009Q,
    -0x1.28a466657f57b36367de075285d47f79a3beef4ep+005Q, +0x1.305348a23663a780fddac3c3293cafb4efa65bd7p+011Q,
    +0x1.f8f60b46fa89e571bc4f124ebb08c7274a5467e1p+007Q,
    +0x1.1c9d342399d34a6ad9c514d33ce3ba90c62657a1p+006Q, +0x1.58e03a7cd944df8a1a79336e70e480faecf68903p+009Q,
    +0x1.22b0c276c081cad29d670ee7fd572d6237fe927fp+005Q, +0x1.561582e70cfe675ae39096bfce46c390c6f7d3c9p+012Q,
    -0x1.03ba738c37ce82b61c26608bd0361ed0bd55186cp+005Q, +0x1.72f58594d5a82df0ed970b120246c643eab3c1c4p+008Q,
    -0x1.1084ce3cbc49b0cbea3a30e3afa760e1ed2cc2c5p+005Q, +0x1.83a1f983831f36285f4a298dbe4a6a0b2f1fdc84p+009Q,
    -0x1.15e310757056e34b6d9e1daf88fbd86192054213p+005Q, +0x1.9b9a32f5871a467c46b141168ba644f2fb7b14d2p+011Q
  };
  static real c2410[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.1d669a818d7076b3d2958f3a6fccd25b890d50aep+007Q, +0x1.2d584245919e5a5fa3f23aa6306c31dcd182c573p+015Q,
    -0x1.024adb83bede9a436b9c9938a8082f8609de2ffep+005Q, +0x1.6305dc952f0b789b17b693e5011d751e2501e92bp+008Q,
    -0x1.097d077b6e7063423a90f3abee5b6d883527cfd6p+005Q, +0x1.3235a1a52a39568cd9276af6858e1ac4986b3b9ap+009Q,
    -0x1.18228168086d82836f57d10ead738af36d10b8fcp+005Q, +0x1.a01c6e0dff72bb0cb279eb6143346a32e9c0bc3cp+012Q,
    -0x1.203d52c641ac0794e5fee573cfc550f30c5716f8p+005Q, +0x1.842dcd4460fd4a47c2132376892e6a033bd6cba9p+010Q,
    +0x1.02860c6f963c931bfde6ba29954f902595bb2e38p+006Q, +0x1.5edefa6586f9537516812b71ee2c4d8a9c0962a4p+011Q,
    +0x1.b6395f18716258ae3a5cd500cc2d0b54c82e4f50p+001Q, +0x1.01388130c3c11e8ab04ce48ec058e0613bbb4375p+013Q,
    -0x1.029a67cdb5039667f2e4621789a6f7636981b5e6p+005Q, +0x1.655167ca26e32683cb5fe9d0b4c8d342363b5f9bp+008Q,
    -0x1.0a5160ebd9bdfde7d828d7da4ab37e69e68debf8p+005Q, +0x1.3afe1e10cdf0c83ace42b317d0018acf292de951p+009Q,
    -0x1.1faffcb828435da48d51812600c9fce45f165fb7p+005Q, +0x1.c085c0d74999d4fa10f7ce5b625f74209c1b70cdp+010Q,
    +0x1.4174fdb87370eeefd769db74ac9d3d44c24d041cp+006Q
  };
  static real c2411[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    -0x1.a4566e14ba640fefb248e71a6a7deff4b43b805bp+003Q, +0x1.795b6feee75bd06e4bdbc52235391d6ac7fe2465p+014Q,
    -0x1.0196e04d61259ba82ebf9be8e2e26c288177bd95p+005Q, +0x1.5996de2d268a922a5ca1de41c3923b9022ef55dep+008Q,
    -0x1.06cf4f551cd51345e85620aa8c8990fb564e7097p+005Q, +0x1.0ab9bf45fc2e9a8870605a8c0c3c8c41e62c696fp+009Q,
    -0x1.192da0eb893a6677ae9c739dc1b3df2f19d4f107p+005Q, +0x1.204db0c54e1331e97099eea29cc9879c06109675p+010Q,
    -0x1.2a52d81718e13b586828ea6832e029652a4c8a51p+005Q, +0x1.cb15b1241a82bf264042e1a08f8b2470627c6ccfp+011Q,
    +0x1.27d9a5c933eeb0ef61c8cdd1b644c334eba97df7p+008Q,
    +0x1.42a178006a26b061433a1223034898fce76c8142p+006Q, +0x1.6c49dc0be4a1ba41045b878cce2b523b4128a525p+009Q,
    +0x1.7fc71546e5cf8114372d21a066c72a12e81b3ed0p+005Q, +0x1.72ee54752908bb2fbb4fc0b52029912ce97a86adp+012Q,
    -0x1.e6ef815e766dde07bb849f1ea4a1459ceb532f3ep+004Q, +0x1.52a5ba778c71974c7cda07b49ae0bc6e124eb435p+012Q,
    -0x1.01cfb04c1a0592883ea8c976010cb8a85a2cba8ap+005Q, +0x1.5b55d2eba41ffb267356d77dc76c3ef6b9f29c1fp+008Q,
    -0x1.077f8cc8ef207d3c812a269f2715e5e952bf2639p+005Q, +0x1.0fd05abb2769cd5e4a3349c07f327a55de06ddf5p+009Q,
    -0x1.1a02804a43127e7da3a9baddb52da4740f5689b4p+005Q, +0x1.39355faf1751ea1032cb2dcf3bf444a749b97821p+010Q
  };
  static real c2412[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.54f897d2d485e050b2e7a0d8183e325745a851a7p+007Q, +0x1.58514fbc961f2afd6dd1e1cdf08fda0e8f3cdcb9p+015Q,
    -0x1.0130169dc41b46087f5cbc859f2da0721738a015p+005Q, +0x1.5258c26f3e6fd7dbce6b9f40f74d8c101708ac3dp+008Q,
    -0x1.05da5a51f52d0aeb143408a9b560fc94b236f6bfp+005Q, +0x1.e394d743f5ba108c39efcec4e4aa0d5adb738495p+008Q,
    -0x1.08b6801dde9fd2b9dcedc7aa098eddd9cff5e08cp+005Q, +0x1.20e783d34433b128104793ac524080026bead9c3p+013Q,
    -0x1.135307a63f6199a17e721e253aebb9b272d63d06p+005Q, +0x1.d3f7fcc487c8799a0a27f974f2cf60beff10cd55p+009Q,
    -0x1.23edbaa895434fcce2d9702589b8f77c9a1886bep+005Q, +0x1.27806e7671f47fc2eb5c32078bc356e54c102b6bp+011Q,
    +0x1.27a5ca0960186124fa1ec94e390162974d715082p+006Q, +0x1.692a8770f2fea3e9e4f5e00030267017079d2a6dp+011Q,
    +0x1.2c0acdbd0352c98b86685587517412830837457ap+004Q, +0x1.21d54d2296665eb83088355dfff20e0341394ed2p+013Q,
    -0x1.015b09ead5717c629e772b2caec0d2f4c681289ap+005Q, +0x1.53b0e8fb8aebcc7e7fd29bd005cae40e21f08350p+008Q,
    -0x1.06752e093f01aaa8c513e6a6a23ce7cdb5ee4055p+005Q, +0x1.ea621439ca0feab596d184ca1490a8a9136e3f05p+008Q,
    -0x1.13f5ce122e0e43a8feae561c6f78d4adf9f47381p+005Q, +0x1.ed71bcece15cc2fc3ee7a27a1ae7508307a7776ap+009Q,
    -0x1.1b856c4bd24155ac0038929258dc3f4c5a0e1fbap+005Q, +0x1.69d7552166b2f346f7e241ff768a42bb6b79ee24p+011Q,
    +0x1.62b1578e6a150304b4810ddba01088b4411994ddp+006Q
  };
  static real c2413[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.aad7e6375dcddf621fbeeffc6268fbe9e7169b24p+001Q, +0x1.df43c12f100551e6845f99ae498aca6f931da229p+014Q,
    -0x1.00f153a3c3ea7f5e17e4bb633ecaa3da05438513p+005Q, +0x1.4d8460a8210988c2a4d8a192bd03b2443fd1473ep+008Q,
    -0x1.051127a7105bcc7e81e2c96427979d30492e7868p+005Q, +0x1.c672ead2e923ffbccf0dc76dff1cb489ba511761p+008Q,
    -0x1.0d4bfd25546fac4d81b47d62aeeebc8c8bf23264p+005Q, +0x1.95dd72f4f1ae782f06e7c371539754a020842923p+009Q,
    -0x1.159fcb5823ef43906c1a9519f5a9277ef6fae63ep+005Q, +0x1.42dd61754d4f1bb96eaba85f57c26716aab3b02ep+012Q,
    -0x1.1813a4f925a9bb2e848260aa85563d6298d2e156p+005Q, +0x1.b2b44eaf686b89f644589fa8811a2644cdbf5d36p+010Q,
    +0x1.3939738f1e038ec40505564558d40feb2e2d5bc4p+008Q,
    +0x1.5e357b1c716e476235b8979c6cc8aa2ac67c7de0p+006Q, +0x1.6b6e403729819da3756d4c19de176f65b9e39df2p+009Q,
    +0x1.c8e06b2217befa40baa2cabec900c69b9e979ee2p+005Q, +0x1.74c108a3adeeb9f8e548665e38ebc8b932940477p+012Q,
    -0x1.334a29e66d531169b401530f581f938624db8b99p+004Q, +0x1.da8fad4b5be9323b2a46374888127ef658ec304ep+012Q,
    -0x1.0113f414d1e290e741bee4dd02ba7013d8bdd68cp+005Q, +0x1.4e9cb85c2e8d2b8d420cd9b5f3573704b8464674p+008Q,
    -0x1.0594768065e0fc4e0fcf2502125dd7f90489aafap+005Q, +0x1.cbab5c4df9f08f60994ab8a3867cea10751d3cf9p+008Q,
    -0x1.0d86c50b28c2b6a16be025c273f0791f1b1831c9p+005Q, +0x1.a51b6d1a783c8d12b91cd6543e1239b0cf9a4e3dp+009Q,
    -0x1.150f84aa362da4cf5500682a710f37f514756f3dp+005Q, +0x1.e88817aca3ae7ecb8c67aa58e9503114891bc76ap+010Q
  };
  static real c2414[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.745cc6127a5d73e7d29724ba5ba14695b63cfa96p+007Q, +0x1.39606485a792ec671b106a218c29d63e261ef717p+015Q,
    -0x1.ac0a9879460410e032c6470a4e7726eda548a149p+004Q, +0x1.73be361fcb1a07b916546d1b05249ffdf6558827p+013Q,
    -0x1.00abc7a16de8b2a29110541530de389da9e81b69p+005Q, +0x1.4a1765cb574d08b85b13e8f00c7c735a8f66a78ap+008Q,
    -0x1.03c6c750d69e9b722773079c75ae8a0b60544635p+005Q, +0x1.b2855c2781607a2b41b5d25687904aea450239d7p+008Q,
    -0x1.0639b522c4992d6ce93a8a8540ca9c166dbac888p+005Q, +0x1.66faa0e4af0b598ae9fd127ab79d73560edd589cp+009Q,
    -0x1.0e323497a98d820950da3237eeb227ab05fced82p+005Q, +0x1.4d800af9f5d0b4c5b3d60293a5a7fb788406cd1fp+010Q,
    -0x1.1566594a102bb7d95ce591b5fda9b726196865d6p+005Q, +0x1.96defca0eedcc8fefc85fccc50551d66a5ff8b55p+011Q,
    +0x1.3e8189d7f494e36af7e1277e69956997df91712fp+006Q, +0x1.5d42bbb8122d26783a02f93d0426a363041e965fp+011Q,
    +0x1.e17e886f07a33b3fa713d18e12ebfabb407b039fp+004Q, +0x1.1d2495ae3b8d900fd58bbf4bd56ef7658980a61bp+013Q,
    -0x1.f532f0d5bf70c2390ff2dbe3b323aab4c9ec5821p+004Q, +0x1.02492b06cd0558b4d764648a5d1c1641f8626aa6p+012Q,
    -0x1.00c771c5a51d963aad7665b0820c1c7e84a6f3ddp+005Q, +0x1.4b06f0cfab47a083d4d6cc5bdb4f3d968bab1564p+008Q,
    -0x1.042d49486e34a3dd1762c7933df4397e08f4be9ap+005Q, +0x1.b6d1b3dca688610f3a48367c94bc25e7c68b7a95p+008Q,
    -0x1.0626a5b244fc3d3f94bdd1aca59523b9f1f01168p+005Q, +0x1.6ff963d7702162d6c17e1399c17753fe3b8f992dp+009Q,
    -0x1.0d04164047b112804d997e80855aef4468c2f96dp+005Q, +0x1.6678a0075506a1a013464a57cfb6c0dc38947feep+010Q,
    +0x1.75f5c5d947f88dd65d05e15bbebba2317c30725fp+006Q
  };
  static real c2415[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.1d4755fd570d81fb84a7c206e5019a4eae4e969ep+004Q, +0x1.2116017898534bed818a86b66d674af143f9f733p+015Q,
    -0x1.00593b268395ad5780e275d4e04689951f9401d7p+005Q, +0x1.4701d9fde5d92cb328ae074547b812876e5aa651p+008Q,
    -0x1.018b4a2cca3b7f0462d34d21a4f8b16262c22b35p+005Q, +0x1.35bffb130f8aae91ed5a78ef2a7d479a38ded9afp+009Q,
    -0x1.021e5ea8cfc5f16c05ce745df1b710a30ae24657p+005Q, +0x1.9ff0ae966302fd9e5bfa8a4b5cbacbf412857959p+008Q,
    -0x1.06fa0a8d509ede574e4e0ba6b17024bf84c1fc0bp+005Q, +0x1.9f04f98ee55a03e9f35a4f361197a7724a708a5bp+012Q,
    -0x1.0da19e1b14dfc21350642c9dd06cff61abdd3fa4p+005Q, +0x1.09c3a0ea21125cbcbd448a34e40f87d02cb7c582p+010Q,
    -0x1.17cef999a48606927eef4042d72b98b87c48e21ap+005Q, +0x1.20b5c091c0651344676b02c64662075387c651c1p+011Q,
    +0x1.4c2da56d629b49f3cf45c2d1f4f376cd87e560f9p+008Q,
    +0x1.7797553d143e0e21a182d2b7e63d2baa8eec05bbp+006Q, +0x1.6dce7da2f9d1ede830bff6fc0f690a07bb143e56p+009Q,
    +0x1.0435c5966612338a45d03213f8b96f8909413d07p+006Q, +0x1.7a6505a1051bc89dcff61baa6ab4fb70ef86ca1bp+012Q,
    -0x1.0bfa43d0cfa45fb23311947a6467008af9610250p+003Q, +0x1.26d8c0a401a121e2b53e6fe669c5127860af3223p+013Q,
    -0x1.006de4ee8c02c57b428eebf2ebd920d92bea909ep+005Q, +0x1.47cf305f2758ff591edfa9e5d8f200961380ca06p+008Q,
    -0x1.01ad634f8c0a2ad8d59b45978472f0563f430d48p+005Q, +0x1.3a9012c356d8c45b9fc86791680d8f799eb05107p+009Q,
    -0x1.02643353c4139d0e1bae5f31a91bf44e21816e4dp+005Q, +0x1.a36adb38ac191dcc29125a934abff98b8b448f76p+008Q,
    -0x1.0d940c656a912db82d9634f4a4ebbb1db3e54ad9p+005Q, +0x1.17cb56c65c0ba3a4f49738535508a2b6d1b68402p+010Q,
    -0x1.0fc52e06ba0b96bbd88139db8cec2aa5d578dee1p+005Q, +0x1.4ee1b27ad32d26ca66e600fb23eaeece15837000p+011Q
  };
  static real c2416[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.a44c0ec6b7b1b821677cad1b0950e4aceb8e18f0p+007Q, +0x1.5a6ec9dcc415291f805d59db0ef1a3dd4f83005bp+015Q,
    -0x1.8596fd7be03e813ab0be0c2e4b5e819b3d1d7069p+004Q, +0x1.e5939ea3fa36c2166ae25a111e56c3a8f0a5688fp+013Q,
    -0x1.002f7c65c455648de65676108f4db433f69ffa45p+005Q, +0x1.43ab35ebcb2deea66b6b3af2b31a882b73f12bb9p+008Q,
    -0x1.01a303f3d1196d17119d8aa725e82fe748bde2d3p+005Q, +0x1.8c175227a1e089ae77ee984f803e1f9ffbbb51a9p+008Q,
    -0x1.03e8886743ff3d8601245e6098d9c503c8039142p+005Q, +0x1.13093cf115d980c7cad4b52088d399d8bf7dde40p+009Q,
    -0x1.101026afde4631ce4037c1eb15004db51ecbd7cap+005Q, +0x1.cee0449b4baff002ad40b415c98bca53bb476ff2p+009Q,
    -0x1.15792255a4e17d5d1d91e833e297369463e9cf97p+005Q, +0x1.12b813c4971d2eb23fb82d535c67a1fb4b8ce35ap+012Q,
    -0x1.17be7ff35090a364fe2ec2bbfc693b4767b9110cp+005Q, +0x1.c8db9aa14c6fb3cd1543a474a2313c4657f4c4fbp+010Q,
    +0x1.5ea847d66cfcce259bb32da684e6abef29f70fd6p+006Q, +0x1.64c1cab2e9632d7d3e8318ca49abaee06077b42bp+011Q,
    +0x1.4ce6b8ce8c6e23b6258e992f1894d6a6260f791dp+005Q, +0x1.2e22da34bfd6b9717824ec40144f92580e573c5fp+013Q,
    -0x1.c69d652eb9bcfbe07fa819f39e7261b365cdef20p+004Q, +0x1.6ea076687e969ea7f818311c2a9415b8b2f6bf7fp+012Q,
    -0x1.003f5ee42d9b68371235e59e86f400cbcf95af7fp+005Q, +0x1.4451378716c97be53bf9ae4cf11c504481e9cf36p+008Q,
    -0x1.01da3c01bb1eaab3d77e778c00ed5eaa878b213ap+005Q, +0x1.8ea73526d9bad74d83ac9a2d0c7949ba12ddbc0dp+008Q,
    -0x1.045748112fecf7c8ebcb50c20dc42261fe6c39ebp+005Q, +0x1.167590fce6dc93aed1bb997bd7c92865ecfd69dcp+009Q,
    -0x1.104579f364eae946368dc76e086868c62fc872bcp+005Q, +0x1.e1e73f09073c7cb8e5a384a055c7495d818d88bep+009Q,
    -0x1.14619f1769999d8c5478964073828cac9f67c62ap+005Q, +0x1.f90234f8d3b85d3e282239056bcf0f198211d6acp+010Q,
    +0x1.936784ffd0c5832f43946ef7df2f4df09ad8f810p+006Q
  };
  static real c2417[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.7107dd2686a19a5f052fdf691c2d18981bd82d7bp+005Q, +0x1.32f1d4166c96fdfca8090e4097b062be57069f35p+015Q,
    -0x1.b38e72b9a0f6ebb59f6b4bb4ada4a8bf8ea2feb9p+004Q, +0x1.113c59975aad5157a364683b1203e6fd5de6e57ep+013Q,
    -0x1.003abab354f3a01d21ffa068ff65597d3c52f644p+005Q, +0x1.4177bbc67fa95c0d4c0dee413df22641e8d596c0p+008Q,
    -0x1.021448948752e65a2179a4152762be1e7ffbbabdp+005Q, +0x1.80d7607732afcfc85248cec5933d7bc8dee532dap+008Q,
    -0x1.05af3f1e83aa2ea3a50e3c2991994ad54b542235p+005Q, +0x1.04c04e380d86fc3b309e414efe78775ba6b6bcf5p+009Q,
    -0x1.0af4be89ad096bd4f41a856d2439dd7c84bb69e0p+005Q, +0x1.9816c794511e0d46ed886a6d4fb8b98d06d1dd90p+011Q,
    -0x1.0eec5835e3cdc11b6f9d830948bba146dd34af99p+005Q, +0x1.ad95655f2ce21ebb7d01977b03a1efbfea8ce5e1p+009Q,
    -0x1.105fa9dc849cf12d1925eb0bfd2519c2dd0170f6p+005Q, +0x1.8848581ed2a3bf56741268d359e67642a345cf5cp+010Q,
    +0x1.44b5c69dd7f7aa29a43363d7227304256d76d992p+008Q,
    +0x1.8b156d3f5a6b28e594acdda9a0aa651c07ea0ce8p+006Q, +0x1.5d61c73cd902eeba4f7641e23fac744eab5f8f8fp+009Q,
    +0x1.20be427850b08db726692058412e680340ad1fcbp+006Q, +0x1.695b6ce5947abf734f98e31004bab9391bfef19dp+012Q,
    +0x1.ee651ef422172a8fe007ca9d37884f6d43fc734dp+002Q, +0x1.44c89e6a3b9e4d249aba56845d37c20115cc50afp+013Q,
    -0x1.e933fc1f00271bfa244660a3a970eadc53319001p+004Q, +0x1.e583c17672777e8fdf64e0be451469b3583b6404p+011Q,
    -0x1.00496f9bc59a0eb259d0fbf96698f13f19b35ca5p+005Q, +0x1.42030272b6428e9ee5e52cfb782f16ae4d8e54f4p+008Q,
    -0x1.024acc27797d3961be20bdb6a6022a83d7e743acp+005Q, +0x1.82f194148ccc6521ac62c4cd4b91a52690b0f1c3p+008Q,
    -0x1.062b4046c8409afaeb92ad392167c2bc3f5eac6dp+005Q, +0x1.07b63f162948863ccded8f82bb5bc53ef83a4ba5p+009Q,
    -0x1.0d7f3f9165b0e7eb038c506bf40537ccd422418fp+005Q, +0x1.a527f06ff76868493c06d2364522a225c1d602c9p+010Q,
    -0x1.0eec5a259b1c0a14e86a5071e3f3538127d309c9p+005Q, +0x1.bc50e591ba4a4b209a97d0e18cf6bcfccdd99c66p+009Q
  };
  static real c2418[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.84f8bed175ac62b62426ca3c0c74231339681ac0p+007Q, +0x1.71f80f297854a06bf80fa5033ee68d7702718457p+014Q,
    +0x1.d041614aac8666e8071b1eb2a895ca547e894c51p-004Q, +0x1.02cabdcf2a60b92bf601f419ad25248239911cdep+014Q,
    -0x1.917c12f89078fdf6db19bee0ca4ce42e2c19f72cp+004Q, +0x1.4f4508eb13e8584aa148518d754edcb3be17d99ep+012Q,
    -0x1.d014333b027f7387b0b3eb7820f0ac5c7cd177ecp+004Q, +0x1.3692c16ff0f9f4380f57187845facdd04da898eap+011Q,
    -0x1.f8c6504db924b36de1e14d71448bdf648f1c7b1fp+004Q, +0x1.6cc4e5208a6588936d8bbde64c919acd5d0a62a9p+010Q,
    -0x1.002e81c63bafb3838552a3edd4e9e49ea121ac5ep+005Q, +0x1.40795bf9940b8d960d326d3c51106ee3d5a31a99p+008Q,
    -0x1.01e298fddba0dc737e58361d158766843bfd9b3ap+005Q, +0x1.7bea61e766b6643a9c9674cfa234168a85c9cdb8p+008Q,
    -0x1.051dcc9aa264e71c8974ea73300afaf54aa6344cp+005Q, +0x1.fd08c1c11e348ed87ce58db842588553203ccadcp+008Q,
    -0x1.0a76196b9184608fbfeec59aff0f9e3b85772527p+005Q, +0x1.a3671385ef0fb274eba55fb220a815f062eff214p+009Q,
    +0x1.578fc86d3068c46160520fafb3c5043bf16a5404p+006Q, +0x1.2a4a712196d27dfb239056ecd902e0ea4f8f31d9p+011Q,
    +0x1.6fa5e91589d4506ab098f170c507408c66df25edp+005Q, +0x1.e4766969ad497d47303cecbcefc7534c27fef767p+012Q,
    -0x1.a360e37b0e99dbb8f8cee03dceb639eedb2911bfp+003Q, +0x1.9300f255bdf2c12b096ac58254028112b720ab23p+012Q,
    -0x1.b59f53deacb4aac2052031deeeff8c7814bb7805p+004Q, +0x1.532c43a3866701d1c550b6c954d7988aa3cea2bbp+011Q,
    -0x1.eebefe3b12cf5c07e5222960f05138b01d623351p+004Q, +0x1.7cf330210b6c8511a847c22c47a4acda9d311a42p+010Q,
    -0x1.003be85edd6513959f1e1e4706f70b848163115cp+005Q, +0x1.40fa21ef1355b5d49a7ab4843a7c2c80bd658794p+008Q,
    -0x1.02149afc6f05a7be3b1dc75cacbe33b4515aec86p+005Q, +0x1.7ddabe9ca01d81a59cfe77756669b610da3ae337p+008Q,
    -0x1.0590044ee4bb84efb1427e083da1f951663a1d46p+005Q, +0x1.014d1b920d2c6485feab0269bd954a18c3de041cp+009Q,
    -0x1.09df0b14a07ed80c42f1b74787a70bcb347d223bp+005Q, +0x1.b0c7a071605605f88ec8b6a1a0f50ea4758e571cp+009Q,
    +0x1.87d27ee4c6c912f520ed08d16cbb1261d9927402p+006Q
  };
  static real c2419[] = {
    +0x1.3faf3b9b0bb0cf5bc99f0e9aedca85c7bf817d8dp+003Q,
    +0x1.d3fc514116b9aa5d034528a6fd70ec30f990bf89p+005Q, +0x1.39f25f98a2c0e91d3f73ff2831e671cee700da1cp+015Q,
    -0x1.87813c78ae9bf1a0dbcd956d7a19c70b7a89979ep+004Q, +0x1.32da6e40186852a0292989b5673da0c44ed96e7bp+013Q,
    -0x1.ae8103ea732d3b71a126c6b446f7f907684cb6c7p+004Q, +0x1.55ef735aa75f8d8cec097fb0ec13b54f9c833c4ep+009Q,
    -0x1.fff579f67862a443238c441cc7103cd88deaf9e1p+004Q, +0x1.3fc5b7255e305ee81270ebc25979be9969247848p+008Q,
    -0x1.00e20075695886064824f4da5e8d417c3537a1bdp+005Q, +0x1.78a882912e8b2484a556715075d02c6661544e13p+008Q,
    -0x1.024495d3f07b32828dd20c25a267afc8bdd33218p+005Q, +0x1.f85e129443b1d5779a4d945e59684cc3584ca883p+008Q,
    -0x1.03588a13cf4a31669741154e4f35d895c2e46958p+005Q, +0x1.cd453ad30f225ed8632d7e542ae5b90e6877a7b2p+011Q,
    -0x1.08b15e61ad92e806961c69d29914bf1df0300e37p+005Q, +0x1.bff8f90f5d0eafba0841b666e1a93473a97e286cp+009Q,
    -0x1.0c061375174e629cc1f8a6b55234d8cb3c32296fp+005Q, +0x1.b13cd461647ffc495cbe2e266a094d7fd802853fp+010Q,
    +0x1.43d63dd9d6fb2de714515d479cf8fa56080c5f00p+008Q,
    +0x1.95e6c5359ce0ab6e5d378f493c5e75732a2d90d1p+006Q, +0x1.565c6f0303477b30312566490ccbe0407aed561ep+009Q,
    +0x1.2f49b0bebdb90064eca72f7ed9da1b9ac9016ce1p+006Q, +0x1.6263df44b68302665b8083aed91ee151ea4f5826p+012Q,
    +0x1.d86adf38b7e693951804aea0437da76290e000e1p+003Q, +0x1.4d410c20f18486711589ceeb14896ed76fb71938p+013Q,
    -0x1.ae7008b2851ee0d489e0cf1dfebabd32c64b36f2p+004Q, +0x1.55e2e626e6d4c29aa6eb7f8f9d5f59d7aa7e366ap+009Q,
    -0x1.c8c260511ddd594f14bb0e6d58fa006bd5635959p+004Q, +0x1.15fa2ca6f0ab565ef8ee55192770b55c7fc31f06p+012Q,
    -0x1.00055b42079a09beb73fd5559ca70fb5f3d5d9dbp+005Q, +0x1.4041dbd0161fe3e205e152a42c1dddfa6841cc96p+008Q,
    -0x1.01092e10b23be54afcbafb537d7117bfafcb752dp+005Q, +0x1.7a8de80fdf675d464a2cd8dca2066806da9cbd2fp+008Q,
    -0x1.029e21b1dfe0d136ad3e55870ea4b5b543e08438p+005Q, +0x1.fe3100073b75005882a46e4797c62f285ffb64ffp+008Q,
    -0x1.07db7aa2cc792dcd3755dfaf365cc4ebded3979fp+005Q, +0x1.d612c0fcc2e22c7b37a113e8b58bc263cc6bcaa5p+010Q,
    -0x1.08613c07424bb723a3382545dd492aa4d800550ap+005Q, +0x1.d2349522e670b4e19a3ef3ec37c4ad8e8391e84ep+009Q
  };
  static real c2504[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.835cd798a6767cb07d45583f369267793108c856p+005Q, +0x1.8c1ce6887ba2f6e6270185d1ed7123929e6d34b6p+012Q,
    -0x1.03c503eb25f2cf9cdb170f75dbccf0dc50de1152p+005Q, +0x1.39ec8144722af62448dff695f840565902d4ddc1p+010Q,
    +0x1.86c5a8cdc1f83f1054b4ff353aad1c2d23b12532p+004Q, +0x1.9b383a19c011825ccdeaf86a7c77a52e144a0c6fp+010Q,
    -0x1.d8a4168d856da1f1e5d62a5a47cbc70a4420b8b9p+004Q, +0x1.738f2adc256d38d14abeeb610c655aceba49a514p+010Q,
    +0x1.58bdc4ca742c6cb8852d6c67725947c69074b13ep+005Q
  };
  static real c2505[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    -0x1.206f559a8a682995ebab01aa3d01d384d636e9fap+004Q, +0x1.8fa037062f076f1727d4211b0970f5e78063404bp+012Q,
    -0x1.158d3b34a3ae9154120dc9233da6c4d1608f0ee1p+005Q, +0x1.586852dc2e8dee72c4d6313540c58cfdf1348b3cp+009Q,
    +0x1.1edc2298c65e782c2ef4ae7b9b2676d0f9298d3bp+007Q,
    +0x1.7caa66da6ffc089f9ef4b08709a46eae51c06603p+005Q, +0x1.17393aef365a65b0a4ec8646d4f8894cab88f665p+009Q,
    +0x1.b297d711ff9f61a4a10673b3af162dee1c9367eap+002Q, +0x1.cce099f067e46afe8d966428640ed2cc0d621111p+011Q,
    -0x1.17322ab5343dd2c305379426cd8a1d8616d26490p+005Q, +0x1.7611e905a8a606ecc95a2eda5f81d5f876a188c9p+009Q
  };
  static real c2506[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.484586fb0776a92aef3c6068e6707119cb55ace3p+006Q, +0x1.20d9967a76666a5e6d2425cb3e3ba1237ef1ecb8p+014Q,
    -0x1.12c8e888472525ffebc3f2540afbf9d4aebd8d28p+005Q, +0x1.fa9c6131e98a9561ba7cb9548ee9b2992e3a6cc1p+008Q,
    -0x1.27446485a9b137cc433220aa9d1b761af534c60ep+005Q, +0x1.623f0de5b6955beffadfca9d37b61953ca1de7c2p+011Q,
    +0x1.4f646ce06b87913acbadbca75fdc0427eb282e41p+005Q, +0x1.2f7c7baa8658033008a303365d50077bbce8511bp+011Q,
    -0x1.a49b6e71df67468a763c6da8c629f493b9820898p+004Q, +0x1.f1b7aa4b4ceca8b31a927cc1bde60020bb315b9bp+011Q,
    -0x1.1453aebb6e2c2fc0a814c8d121c239d674b248d4p+005Q, +0x1.05b0c859c2917f826671db93402b44b3d116d3c2p+009Q,
    +0x1.e32523a7d08e1c593dbf91524338f42861b7fa8ep+005Q
  };
  static real c2507[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    -0x1.5e36a01ee3948d5ecb218366a03102cc035b33ecp+004Q, +0x1.750d42612bd5608c13cad704637b98d43a23ef58p+013Q,
    -0x1.10382adf8e529f01dc2dae213a55f6d187962026p+005Q, +0x1.b31aa7059eae7033202eaf8f5e14d12208346705p+008Q,
    -0x1.30944af430d1aca33e71c1bf28787ad1ec573d66p+005Q, +0x1.73000c375bdad9b648e1df3d8076985d86b53ed0p+010Q,
    +0x1.af7a4bdaeeec3eaecef800859e87058809661d6bp+007Q,
    +0x1.f7585393a53b4b9a5ca2d5b509fbf95ef97dc6d3p+005Q, +0x1.5af328b800f47501c7bed2a2bc180283dd7e3b5cp+009Q,
    +0x1.7abb45e038bf57650cb8bbe495a68e61fc87096ep+004Q, +0x1.495d259ff8cdff666af30f76722b2bd85ebd439dp+012Q,
    -0x1.113181883cbaeb821e7a919b547ce99cf63bf58fp+005Q, +0x1.baae3cb204a631e76b710d9b53249d2ab42b92c7p+008Q,
    -0x1.309fcb51001e48e9ceecfabc9e5367148c7c3acep+005Q, +0x1.c41ba4504959c6f063a92cada7b53aca8ea2a95cp+010Q
  };
  static real c2508[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.d3a72605ad54e79d18f739dbd12e18d6bd90632ep+006Q, +0x1.08277f00462e218cf8c7af1972591ddc81fd9887p+015Q,
    -0x1.0e76878a823aef89e79b003a83506b3cf734c813p+005Q, +0x1.8fe2e3b5ec5cc18fc75ff1eebbc25639762652c4p+008Q,
    -0x1.24ab8ed5a02967fa9ce169b978db535a4c54b913p+005Q, +0x1.ee972db49277dda1de0ac1d948137d5200bae083p+009Q,
    -0x1.339605fc2966e60658f364278ea320c8a8fc486cp+005Q, +0x1.2d1a88c7c3a2cf586f5ea36daaa2fb2a921169d0p+012Q,
    +0x1.c28a59a78c78ef81b96e949f87855dc77c3c9752p+005Q, +0x1.688c3319aea8ae10bc7525030e5b12dc15153d2fp+011Q,
    -0x1.bddbb39a537d4d42ed6ff6d0111bc420985cbec4p+003Q, +0x1.b60fc049c0dee1f6b618f05ccb430d38e3721c7dp+012Q,
    -0x1.0f1c2f30b40d4b3c007dc22247e4245f15a69d0cp+005Q, +0x1.9455cfcdac782da7bbda2cff97bc29a59eaaa7f3p+008Q,
    -0x1.26fc919541bfed279398f3891cf6879ee1c90c4dp+005Q, +0x1.0d6abdb2dcb34744c60663780457ce820f4fa9a3p+010Q,
    +0x1.27735b8be4ea05b9c25a9c33d101696407bd1658p+006Q
  };
  static real c2509[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    -0x1.5c56244e0c658f9f61fd99ae5d8e611eef64e31ep+004Q, +0x1.1fbe3665e3d6e97f4dfa5861b1f279018881d4cbp+014Q,
    -0x1.0d2e95d14ff9c18618d154502778664c0dc5de1dp+005Q, +0x1.7c2f6aaaf6b42ffb6d8ddd5b49673497d876a271p+008Q,
    -0x1.1b09e73ce0c1d201e9ca35c3a230953ae3300d29p+005Q, +0x1.7f392e18717c0205287a51baf4283e5b1d345776p+009Q,
    -0x1.3aa111d7ef47d5916a493050e294c703cf6c295ep+005Q, +0x1.3e96a09cc240ac0f32eb1e6126e581f87130bfd7p+011Q,
    +0x1.0e99bf655b7952087a829bb11f131a296fd0c3e6p+008Q,
    +0x1.2a112b625dd2542bdab17ed6f781950841b40f02p+006Q, +0x1.7c5d1b5f657c1994a1736f4648bee341bdcf7064p+009Q,
    +0x1.2f42bdaaef78730accd0fb2f03d9ff72c176e4c5p+005Q, +0x1.7b84a4709d547aac3bc5cd7bb8dfd0315240866bp+012Q,
    -0x1.0da254fcf0746fb405ec8b6da2950050389b3193p+005Q, +0x1.7f40ca5e823b5b696a69eed0e617b5050d1d1018p+008Q,
    -0x1.1c73383d585bae357f4fc90a7e574f1244b07973p+005Q, +0x1.9147d0ad824b161db3405422926e4c2cb536d47ap+009Q,
    -0x1.2c1552d542c60e6858f8e50458d18cbd688cf687p+005Q, +0x1.b1932a0fd396fe5c2e4bd08eca63681dfb5630bap+011Q
  };
  static real c2510[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.2bac5cf9dc2bba7ff62901ce87d72836beb4a51cp+007Q, +0x1.6817289ab00087db0951f375a5185a49b95cb71fp+015Q,
    -0x1.0c1e39fcd6d41054bea73702103f20fe20c3fc9fp+005Q, +0x1.6ed84bdcd2614f2657e886132320c8579326a451p+008Q,
    -0x1.148b7f696bdfb8b57b7395d878470fff806025d5p+005Q, +0x1.3d65d06c4c8abd183c9af295d7292e6816ddd87fp+009Q,
    -0x1.2ef93861f32d419ecb42b1f5fb452721bd7e32bcp+005Q, +0x1.93f4b9a1c060863481d8c2d04108f46e5a936ad2p+010Q,
    -0x1.31f98e6a6eeba4b0e32dff2120054de189d666aap+005Q, +0x1.b9286a0f75f88a46e803c2b8c9826511b3774912p+012Q,
    +0x1.0f1b1290c3fd31cbe04eb816d6b87809f8be49e4p+006Q, +0x1.858728db0a37489b5494ba90ff7a7d015a076d3bp+011Q,
    +0x1.30a0a4c0975342fbdf6e4b410ec87a3ebb5ebaa4p+001Q, +0x1.2137dd3daa172ae3f16c9fcc8a68b5ee0cc68971p+013Q,
    -0x1.0c6f27ab26cc1713e704a687ea43991c7470c8bfp+005Q, +0x1.711c9e5c1d010d5e79dbff1a253f8fdc8b9b7f21p+008Q,
    -0x1.1574d5eb376867a6a045bbedc09607b0c42c4d72p+005Q, +0x1.463cc9be1d527a675361b392421d8d014bc919d9p+009Q,
    -0x1.2faf619a3701b6aff641c6f3eb76127bfe4b90b5p+005Q, +0x1.d1dc392deedc69e9c00383cf7585a89d4419a7c4p+010Q,
    +0x1.513ffb4fa780b020c6e835a82b560e4343e7d7e3p+006Q
  };
  static real c2511[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    -0x1.38364b5ca4b161f1f830a40058e9fb92e84f2af4p+004Q, +0x1.9ed50b9c5dad4b7bf0ba4910cc316ffe1e0477afp+014Q,
    -0x1.0b5cbd4508c45a1596940ada3fa2b3a853476e13p+005Q, +0x1.651f527d20786c4c50b82cf770c49b4b3e31e7dap+008Q,
    -0x1.1168e4930c2ef0c09dbb3a49b5e673351c84d780p+005Q, +0x1.1491945d7005c156542251c6792de8ccee6298efp+009Q,
    -0x1.26346cac9037026f5ae8c8f1f2430c93ec81a605p+005Q, +0x1.2b85aaaa8a1e366447b96fe073e2999c2cc637ccp+010Q,
    -0x1.3ed6052f5af1c93f56fbcf370577f4bdb5d3291dp+005Q, +0x1.e20270e682eed2fc72985581b3dc46cb6184ddd4p+011Q,
    +0x1.3ee46658e1b4b1da116c38e0bc238698095c5b1ap+008Q,
    +0x1.52237295b3d7ed954ccf12e0b6ba5dd658e3cfccp+006Q, +0x1.92c72abf1c5e0dbf2d0d6a908e6d9d99ad9dc41dp+009Q,
    +0x1.912185d60ce84672ac7b0d29577288607b674cd1p+005Q, +0x1.9c59623052d61fae792b48f3edb1ac66b7ed9377p+012Q,
    -0x1.0b96b52308eae3d98e194b1961d57cc66ad4fe58p+005Q, +0x1.66da11a1a724a87d4ae4d448ff1307c60a237bbap+008Q,
    -0x1.0eab2fa8ee242fe910e2de27314c24473233eaa7p+005Q, +0x1.69e909b559a1ea9d1b1ea2e87cf047b7bf212252p+012Q,
    -0x1.122217f4313021b383976f81fe60ab6dd5c7ca99p+005Q, +0x1.19af453da36b072480b07b843bd02c782d4f361cp+009Q,
    -0x1.2786366840231464e8490e1a84b82b52435d9ec1p+005Q, +0x1.44cfb24471450459f2011cafc8cc22037d4148a9p+010Q
  };
  static real c2512[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.67c9635a37b66a9bfc99babd14a99efed63769bcp+007Q, +0x1.a142ac53df17e582bf5cc0a3f65b655ff8953ba0p+015Q,
    -0x1.0ae9237a476a4911294cb54cf140a7daae34580fp+005Q, +0x1.5d9b30ba6969095141376488a723d6b74b9ea767p+008Q,
    -0x1.1023e1ea97650ffedd6f51666a618e6c634e0b1ap+005Q, +0x1.f4db39c4a3d8f573c8dd79a03fe31aacbb5420f0p+008Q,
    -0x1.1f5a5c0599159c8ee682246b6636173d2f9aab0bp+005Q, +0x1.e4e93963c53e9556b66721b8122568086a53a40ep+009Q,
    -0x1.272028a95e9bf3674b212267a249d60a244a5f99p+005Q, +0x1.31e4b55719e4b36b443ec4bad96c4c0fa8325650p+013Q,
    -0x1.34beec3a15b378c4e3f1f0c02b58e428a6ba945dp+005Q, +0x1.33a736ebea4df1ec8ebf230c7d4f3f8c3ae4e8b1p+011Q,
    +0x1.366595edecc45a86920915b5bae462697894d10ap+006Q, +0x1.923060bf94dfb086691c3e640a6eadeb11c45670p+011Q,
    +0x1.2cd7e2a5e1c962f73da579e3918e2354a3dd11e5p+004Q, +0x1.477a0e9d916c7cfc90195ddc4cc2fc93456cef91p+013Q,
    -0x1.0b14cc210dec4d5e86551f7edf23e307c77e6367p+005Q, +0x1.5ef098895cc9cd99002c9ff1e04594bab9f1a039p+008Q,
    -0x1.10c2795be6614421e543fbb075313d302602812bp+005Q, +0x1.fba5f83581cab08bb643b96fe0c0f8eebd638d62p+008Q,
    -0x1.2039acc51c0cdee4b2e0eedcf0e3befe5f970564p+005Q, +0x1.fe8ffe9eb2982343de6b44ec6cb1daa7f54ba5e7p+009Q,
    -0x1.2eefb890866510df7d22a0be6f29f304bfa3df70p+005Q, +0x1.788ace1985bad660e808fa58aa6d45c59d3926f3p+011Q,
    +0x1.74807c9696cf3b3886a546f310d647d9ee371afap+006Q
  };
  static real c2513[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    -0x1.120d948fc8ebd9e02cbe4590d6e9d7b9fe9b6949p+002Q, +0x1.0d39de7a6d0fcce18d809e823d1a9bd27abc1c63p+015Q,
    -0x1.0aa2a786b6e3a4b5f56871314065add68a30d948p+005Q, +0x1.588d987e47b989b1b8ae7716518653e67acf4f9ap+008Q,
    -0x1.0f36393c2637c37200619d6cc3450b10d1f114fdp+005Q, +0x1.d6262763bda2cf998c56592b2f9fd89c3b14f34ap+008Q,
    -0x1.18e1a83aa32e86639e349b41a8fb3f1af260c88ap+005Q, +0x1.a3ffe83258ecae77a8300d2980a04f1ae896de2cp+009Q,
    -0x1.2713598e276740a08a66ae23eef79240fbe2497ep+005Q, +0x1.c3f5c1eebeebd8566fe8b5cffe3795b9328b69ebp+010Q,
    -0x1.2d5e3435b7e18270de02b45306a6a438d13b3b80p+005Q, +0x1.5441d53b020f00f0b6a2478eb342ed96970b59d1p+012Q,
    +0x1.552eccc8b4fa5bbeafd16156b6ab50ef68aa7593p+008Q,
    +0x1.6ff8e51f6ef3f15a053143febe1ac1cf5e40f858p+006Q, +0x1.946c4e5273a7402c602ac697a08e1452e21dcf78p+009Q,
    +0x1.dee966691805d2999ab7e991272a2aa1233937b8p+005Q, +0x1.a1335387600497a0a0c64323329a29c3acf21c90p+012Q,
    -0x1.6d8d4eca5fd46df4daa47a39783bd8cca406a375p+004Q, +0x1.041c2e68e33786be831fecddf0547ba3d1b38af6p+013Q,
    -0x1.0ac5b89b3d1b92e4cd269d54d216d4e3e60bd8cep+005Q, +0x1.59a368774d1ebf9e89c1040c039b1cefe57e9531p+008Q,
    -0x1.0fbbd3a088fbed9f52c12cfc5f8536813571b407p+005Q, +0x1.db54d8616e502a4939fee607cc3932b4bbe8b6a0p+008Q,
    -0x1.19449bee4f42578d704573c4b09f452e28e0e986p+005Q, +0x1.b3560fcacb4008e4f076431ebf053e83f7496b35p+009Q,
    -0x1.25291f715d988c48127d6e320fa2bf242a4b5b23p+005Q, +0x1.fb6f4f996dfd3e56819c8adcbc9e81b98ba40730p+010Q
  };
  static real c2514[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.8b2bcf8c0bc1f049baa0ec71ed56845b6fcc422ap+007Q, +0x1.80e3faeb808382ef890fdc5e7c4b739e9139c653p+015Q,
    -0x1.f300413e1663109385910c978896c19dfeaf73a1p+004Q, +0x1.8c6beba21e05277ed722dd3f76669f3497ffae0bp+013Q,
    -0x1.0a59aa319823a09d2056127109d4dc9795ba1870p+005Q, +0x1.54f1e8b5c927218356186be90e4931cd6f39ee05p+008Q,
    -0x1.0dde9f3dadb0c7162bce58560f7173e208d8f95cp+005Q, +0x1.c12066ba2880637784e8e441278422fc0b034a00p+008Q,
    -0x1.11a5a4dc3343160f7921a544dfc4feb8f631d124p+005Q, +0x1.7383d33cce20fc8d513b6a06d559322255937d6bp+009Q,
    -0x1.1be0d933dd1a3fba89eff2600c70939e93185557p+005Q, +0x1.5b4ffcc438b5f2952f44fffd75b86101251fb42fp+010Q,
    -0x1.287987a0839d8f3fc382bbc920f858fd6f3436acp+005Q, +0x1.aa82e371b7298af093aba7b074710c7491f96ad2p+011Q,
    +0x1.4f17f89b398be1d3365f828300c14fb8acb16182p+006Q, +0x1.865b057a6326d42de3c38b1e488740541eaab5abp+011Q,
    +0x1.f0a957cce3ab497391cbf740915cf48b44d4f120p+004Q, +0x1.42e9e90ad36d67b79fbfd5f6799a9b7957589a13p+013Q,
    -0x1.0a75bb9c191ccfd313ab506c62e46194c32a000ap+005Q, +0x1.55de990ee911beef276faeb7ebd905a6b41ad408p+008Q,
    -0x1.0e4785ba491ad812049b8ecb54cec2b93f091ef3p+005Q, +0x1.c55f476bdd02e8482f34fc59266cd0da88299fc0p+008Q,
    -0x1.1195c1f07a365ac002c8ba37ce99645337cc5e85p+005Q, +0x1.103f82f431f9eb1854f69e22a149a0aa0dcc61a6p+012Q,
    -0x1.11aff9a08a2f8fafa0b5547d82a85360519a4472p+005Q, +0x1.7ca85f32b2693c212632adc7209d08caff36afafp+009Q,
    -0x1.1b2c76c72548a4dfb6e9e6d0ef32c6790b8f58c8p+005Q, +0x1.7500f894034108af4f4726a4a2eaa38eec6862e1p+010Q,
    +0x1.89797cdac8d792cc29e419365068d56b9bfb96e6p+006Q
  };
  static real c2515[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.54df9fe11aeb612014b64575cdc77cea93cb826bp+003Q, +0x1.480f0574fffd0e4a049f3266c2500520114096e6p+015Q,
    -0x1.0a05e2f05bcb3f1fd9411bedc3b32314544490d1p+005Q, +0x1.51c9e43141cb210b88bf367baaafd99e12456946p+008Q,
    -0x1.0c325e1afac068e15c83dd9e9585730dceab91abp+005Q, +0x1.ae3f1c3e44a65e14e4239e7b7c0e45c5dafa89bap+008Q,
    -0x1.0c859972bf2603f3624e0dca28693a446c417462p+005Q, +0x1.42886f8d48c1976bda72a61f5c2eb2180821b74cp+009Q,
    -0x1.19a74cd5895c96039bbd20d8a975ba2e399f7798p+005Q, +0x1.15363da84484f4c3f9ec7927b07ed5ce566839c8p+010Q,
    -0x1.1f3c6004791261684b935f7cf49a0662ac1d997bp+005Q, +0x1.b6d2de4a7f4dae59f8eb88ef5a5daecca27f40cap+012Q,
    -0x1.27573baa15938541fde5baddf68ca51f1a4c2de2p+005Q, +0x1.2dbf47cfd970f19d7595ef65186242cb1730375ep+011Q,
    +0x1.69e8d09a79a3ee625b00cab8eddb7215eaf6bc21p+008Q,
    +0x1.8a89b66e89ee6ba635e7a67129eccd2f1cac0c6cp+006Q, +0x1.9713b29d984a4b2c7017a63778fb385751f0460cp+009Q,
    +0x1.10bd5c8dd06765e371dcf15c541a3f175098fea8p+006Q, +0x1.a72bb72daf4d49023515bf7cc36dd26ac2f471e9p+012Q,
    -0x1.6bcde03f99797d05630af7f02259f47200f247dap+003Q, +0x1.47a12366a5a51b61208f8312c9cb0332023388b3p+013Q,
    -0x1.0a1b22dd5bffb8c31822241fef06c6aab1da2aa3p+005Q, +0x1.529529a44f49ba165071f3211ef0fa3fbffaf7aap+008Q,
    -0x1.0c7bb7efd530b2a48d834ac5110840f651584d63p+005Q, +0x1.b1b32751df6116b7ba53006374f9d7ee7cc2dc2fp+008Q,
    -0x1.0caedcc41d594e50b8ef14551dcec5d47e5aff29p+005Q, +0x1.4786aa09ddd138a79b5da16c644e3110e197117dp+009Q,
    -0x1.19ccd07014f9d6540b10261854cc00dfdf5683c8p+005Q, +0x1.2381d41eaa1c07de61228a749f8609613455ab90p+010Q,
    -0x1.20cde6af935b72bec16276bd945483c75ffeb617p+005Q, +0x1.5de2cdd45f338c35933363deaacd916ce9534fd5p+011Q
  };
  static real c2516[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.bd621a6de2afb8157b59bf9e3d762485a3de64f1p+007Q, +0x1.a7f0ea6befd78a9abee4438f3d8d241880b996ebp+015Q,
    -0x1.d57d2f4b16844ab92a010c9bb0c84845dd1c6080p+004Q, +0x1.02215489229ce74ae3bbbb22cf7b91dd16cb731cp+014Q,
    -0x1.09d5443f4000084a88b0fc5c5f2462b634d55f41p+005Q, +0x1.4e6b9e27d96bd3397577d9e3716e03a3d43cb051p+008Q,
    -0x1.0b88a074a45791e7d2e942cc2abcdc855de6b8c2p+005Q, +0x1.9a2f8333b2d2373b92989dbac6f491cac18581fbp+008Q,
    -0x1.0e1ddae553913b7fb8971ee6a2a87d52459617dep+005Q, +0x1.1de7503b8653ab961e0c6558671da495b6e69cd3p+009Q,
    -0x1.1b562af5b646a4317d2406b2f48e79f5f1146d13p+005Q, +0x1.e044a9c9d7e77fb6080d9654a1879e361f496eefp+009Q,
    -0x1.25ae3740a11f0b3fe72ff1b8a833c6b8651576eap+005Q, +0x1.daa49eb2f24fabc4ad2b9b48d7b37f71a3c19bb0p+010Q,
    -0x1.299c8433d9df5d610807d821d7a0d2b4b5e89224p+005Q, +0x1.1f6d715fe0594347e668f6ce3a891756cbab3164p+012Q,
    +0x1.701a2475946be781eb42b564aef66b0a0b920b18p+006Q, +0x1.8dcff3fda4c7deb33490d585f8618a60d1c04008p+011Q,
    +0x1.58d6f3d3a9e574d6852f2917da9779daa5c201fep+005Q, +0x1.5437a4b63adba33cbbf22de44ed68c761ce5b58ep+013Q,
    -0x1.fa6257feb1adec539c6e8eedab554ea2bc654fb8p+004Q, +0x1.8342fbf4a4b48d2a088cdcb9193c9006e42a67d0p+012Q,
    -0x1.09e5961152d38ec9952df4c859b7525d6f1667cdp+005Q, +0x1.4f1159adcb498a854002ceb7f8d5e7a9f78bd811p+008Q,
    -0x1.0bc16fce334be27840f33f28b2a32863e8c26787p+005Q, +0x1.9cc2a2e64da889a8c2151d94acd720e0b156c9fap+008Q,
    -0x1.0e8c533b44ac33780189c39222ab665d0f374158p+005Q, +0x1.215b7ac0a8d7f0dffdc205d13b84a048c7c5756ep+009Q,
    -0x1.1bab98d96f84be1afa9c4bb1155916b28c46bf05p+005Q, +0x1.f367201804ad37b1f849bb0f8461dacefb17e4a3p+009Q,
    -0x1.231d2519207b180bc03f6ac51269677ff9fa06c4p+005Q, +0x1.05f3046f8cc046b2fa5979fb70a6cc56a01a5d61p+011Q,
    +0x1.a7a70a344f0bdd7cb4ba82f5484e2c8e22fbfb7bp+006Q
  };
  static real c2517[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.3ba7171b081e8c94e8bb35b5f24de87ae94f1353p+005Q, +0x1.67524da2935a62911add376e0908ce0b3cfc2a64p+015Q,
    -0x1.efb22003bcbb80bfb39edbb8baf23502c0dfae74p+004Q, +0x1.20be46f55d579b60052cbb1ab507612773f538a7p+013Q,
    -0x1.09da0fba4555bd2a1d35460977dcb76724446183p+005Q, +0x1.4c11bd9e64a3b64fb3719cdb56b57513694eff2dp+008Q,
    -0x1.0bde0ab3a9f7b0792eca26265cc3afe6e47cac89p+005Q, +0x1.8dfb78ca048597cc5196bff196f176867567bf2ep+008Q,
    -0x1.0fc7dd3fbc89b3784e16e376d4dc332a81fa770ap+005Q, +0x1.0deeed9151a14e58b5b7c8f46cfe7ab0bd966f05p+009Q,
    -0x1.19fdef6c969e34d656b823ceaab1392a7471fb3bp+005Q, +0x1.bbba20b4684bb55dd8d96b028491b21b24ae0b4dp+009Q,
    -0x1.1d7374c38dd017bbc41dd264316fd5ae437770dfp+005Q, +0x1.a8602461b674cde760fc84684dbf9a6d165cd663p+011Q,
    -0x1.1dc93955f3b979158f8960bd1fa5cc9dedf7e0a6p+005Q, +0x1.95480d802c0e2c86a98ccf266ffecd8f70e163d5p+010Q,
    +0x1.6630eba942e1b800d9efdb7ed0ea4f7fb807007ap+008Q,
    +0x1.a05971816d340d3ea739953a0b65b3a48207a20dp+006Q, +0x1.88ae8d985ec63cc8bfee0fb71b211f9804bf6f38p+009Q,
    +0x1.2f7cfefc71eb81267a155edc033423dbb8f0ce76p+006Q, +0x1.98716c04d7dffcde1d8ba9365e9ca34845712ae5p+012Q,
    +0x1.600abc5d67150cce52cedbadaa973245f6bd3398p+002Q, +0x1.705d00ccc03122bdea98ea100f717ae0c2637addp+013Q,
    -0x1.09e8dd5f14dd0c6a7fbd688d3f94e04350a83aa0p+005Q, +0x1.4c9c6ad5239e02282464263907cef1850b02b82fp+008Q,
    -0x1.0a20b9d7a1abfae330bb2b004984f9f6d59ccd43p+005Q, +0x1.faa026b1f0fce0388118a9b7248d0c164f0fe767p+011Q,
    -0x1.0c14cc533bc3a985b6bfb265a4c1202b547000cap+005Q, +0x1.9013c7000c42d16dfa96b77d13612a9d1bcea65ap+008Q,
    -0x1.1043e781ecd8e125be23e8b3c0177d37f32ede60p+005Q, +0x1.10e01e319ec9b159f83b21d6b27074404e567cf3p+009Q,
    -0x1.1a19bd758cc244e758e9c22afbbf8475e42ce9d2p+005Q, +0x1.ca5ed45d9e07d003f4fee424ff004e33f8286e9dp+009Q,
    -0x1.1b8337a3b6194a3684a46bb9ddc22b54d2817299p+005Q, +0x1.b292d7b307f075c4f8a632c9db18db3f5caa9a1ap+010Q
  };
  static real c2518[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.a666b8b52b7e5686613ad1ec70bab6897e4902dbp+007Q, +0x1.e81d79e470e500db2a1f8071e49ef27571712347p+014Q,
    -0x1.8947ce35e1b6d0fe3ba2011fb9815b5a9f187057p+002Q, +0x1.21d4c28e1b0c9c3668d39a69ab2d61ee465f515dp+014Q,
    -0x1.cabff6c502440af26ba5f837ee6c7bae78c3ec90p+004Q, +0x1.678f8625876cd3729796a381764948a5a8c2f41cp+012Q,
    -0x1.fd13036c90002c40f8a90b9a64ca4c07d8491f9dp+004Q, +0x1.43e7af7b1651121e209f8439b52fa2db5a4106b3p+011Q,
    -0x1.09cd9f25e53d1763a070ba9bf0e8da1ca639bbdbp+005Q, +0x1.4af010801f42cb87cc3b4236e100d43c8da1ede5p+008Q,
    -0x1.0a8823684ddfab64bd05bfb4efc3353b11acc478p+005Q, +0x1.71d132bc3f90f180746463f51db26af08baaf935p+010Q,
    -0x1.0bad74266a8b2067549810b86593258d23f2b3aep+005Q, +0x1.88572773086fe231aff7b12b9604fd18b1139d0ep+008Q,
    -0x1.0f3d4125e2f9b7ba5a901c143812d0d093b56951p+005Q, +0x1.06afe414d97a76a1ade3115a151102ca1d13dc0ap+009Q,
    -0x1.1543188f7c35fd44e04cd7fd2e24c72573182f3ep+005Q, +0x1.ae7ca59417fcd11a2b44bc7eb1583b8614789850p+009Q,
    +0x1.6d31a201794437d7b4855c10c55d3e2c34eda4fcp+006Q, +0x1.550a5e1be388be1553a7c866dcb949828740790ap+011Q,
    +0x1.83074f36a45d4075f5dba723a673160810dd94dep+005Q, +0x1.18d977f06633c024a32eb517ace9b1257f3ada33p+013Q,
    -0x1.0cefe4d2aeb3fe018b33e801f3aaddf86cd7163ep+004Q, +0x1.c083c2a2ac5c5feb179afec40cc1e6dcd586c1e4p+012Q,
    -0x1.e54b6449cf678a7911fae57fdcff99d8bbecf669p+004Q, +0x1.6504106e1dc24dbc70211a693c752f74ae543c68p+011Q,
    -0x1.06a604634a3d47888c77a8c8b569fe14d5eaab3cp+005Q, +0x1.825653cae6eb4f191c74ee51ae34b940bcafafb5p+010Q,
    -0x1.09db11c0788dc0c4464943ccb4c7e17f3583dfbep+005Q, +0x1.4b6f2d083fa6f597e21fd9071f7705291a85ddddp+008Q,
    -0x1.0bdf94d20b4577fd52a646059289916658aa75dep+005Q, +0x1.8a40a01f7b19bc873a6a71c5eefbfa2733fea630p+008Q,
    -0x1.0faf9d514984dfebe554d507ca642ff06c129efbp+005Q, +0x1.096c6c34f9885b6d9d9551cca3eb6655f99b9178p+009Q,
    -0x1.14c90df352e9c9d1f4820166be8c057ed1fbb377p+005Q, +0x1.bb6aa33a16ba9d4708644c9cd1a1dc5083d4de7fp+009Q,
    +0x1.a0691af21647e228e52aeee70a53a5ce2dbbfd5ap+006Q
  };
  static real c2519[] = {
    +0x1.4ba69f2f11e5667a75f9382a9df8b8fc5ad7932fp+003Q,
    +0x1.bc00e65430767caa89c368f6b563473d0aa935c2p+005Q, +0x1.674bc70d4f1dbaa2f65fba0095526ba3337e956cp+015Q,
    -0x1.b5bf9767b358e6a7d5ae986a4bac140f5df15d3ap+004Q, +0x1.465ae1f6c992bf1a8b63974fb13f55f8dba1dfc3p+013Q,
    -0x1.cb090557e302770c00b3394f66682e131075f5b2p+004Q, +0x1.8508c2e60ebbe0e503e950095409409f9b071774p+009Q,
    -0x1.099d589decee8794aa9d092969e9c4da8d680ca6p+005Q, +0x1.4a267a4212bcb838ce13332f3977bb68d9d9dac2p+008Q,
    -0x1.0abef47a18c343f1fb419d32b0e6839f970ecaabp+005Q, +0x1.8490578f55a0cd71f7109ef4d1b1fc566f3c37b7p+008Q,
    -0x1.0c8501ffc6a180d7f1ab320e8b7ebb81118f916ap+005Q, +0x1.0329d8efeb7b6a61a75096cfa427d04b42b8b2a0p+009Q,
    -0x1.117b5a3075ec8053350d929de91c01fccbba7561p+005Q, +0x1.cf0854d179f01683fe005647e24f454d1d2c9eecp+009Q,
    -0x1.1293631254f78d07a8cb3b4eb25ba62ac5b5d816p+005Q, +0x1.e5221d02e8b28e6dee789c5ec413075d5a3e56dfp+011Q,
    -0x1.1755380ef77e0721a2d4d3eb7b426804ccbfe07cp+005Q, +0x1.c559825979bdf2f07ffb0df844b83efb32349cbdp+010Q,
    +0x1.5e548459d5c16f618a1d33757f425837c0fbe4fdp+008Q,
    +0x1.a9ced8841a285c99b4b315310efc52ce58128c06p+006Q, +0x1.7c132b121119f4d1bd8a19dc0d91faa44b2fe3d3p+009Q,
    +0x1.3d81cede9ab63759f6d0c0c06d8b1addd49b7298p+006Q, +0x1.8ab429508a91b81118d430261700ecae79bb217cp+012Q,
    +0x1.bbaca242f93307a5218ee38ae102cc48ea75585ep+003Q, +0x1.73bb1dca605ee883cf599e5052b3b4819f10404ap+013Q,
    -0x1.caefffc36fb0b8f4df57b9fb1ef27c05dea414e5p+004Q, +0x1.84b4ec9d63f1823b9b14cb2d737235d46720c5eap+009Q,
    -0x1.eafd50bae78dbbd009567f1595975694f932ae6dp+004Q, +0x1.2539957c1047f395f763836b0212d866a9533fd2p+012Q,
    -0x1.09a8373c72227c834d17436d5bf173039c47f192p+005Q, +0x1.4aa011df36539eaf77814d69d4840f796bc98833p+008Q,
    -0x1.0ae6f7b94035ce6aa0dfcf33ece9b76f091d74ffp+005Q, +0x1.866930aa487eeb174a4fd3ec84a78b5ef7516b7dp+008Q,
    -0x1.0cdda5d05efbe5e20192564fcad1e71117bd9941p+005Q, +0x1.05f535abe6be67ae1c245ddf70b850956d1f5245p+009Q,
    -0x1.11201403eafd5d515715277717c7545f887061cbp+005Q, +0x1.e20585396e585ee443beba9ca1648be0a2f2adfcp+009Q,
    -0x1.1387a982faa81ef95dce0c503764f47ec7742ea6p+005Q, +0x1.eb799c6fee4fbe98fd3a518e7bbbf6640acfae16p+010Q
  };
  static real c2604[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.9224eabec247fca6c1628113df36bd3e2ba62938p+005Q, +0x1.b600bf06e9e2992688186e7d076d3fe1ef840fbcp+012Q,
    -0x1.10a97f36471b84f1c37e413bb982476eaa8a513fp+005Q, +0x1.4c25d243807dedc4c1879b85128a83632e26dbf3p+010Q,
    +0x1.9600bf7345fbf680630a2174d7b6062439efde2cp+004Q, +0x1.bf55a9d00dd79608c9ee775afb04586bc8afe7fdp+010Q,
    -0x1.f241194b53caed1e4fa36cb54368a6313e5be214p+004Q, +0x1.8c29c2d8b3544d1657c8c32b01ed52d271000c7dp+010Q,
    +0x1.66e9e875177a030313da8c25d8eb3e6392b705f5p+005Q
  };
  static real c2605[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    -0x1.3d6eea3271df71d254b7858cee9be6fd8a56e735p+004Q, +0x1.b11bc8342a67e7a8217da16ead2c59e23a82d222p+012Q,
    -0x1.214043e21dce804e541b5587b30dc78efcdaf06dp+005Q, +0x1.66490df2cc3d96d587fea9dfdf4b06813d67694cp+009Q,
    +0x1.2e13fc034a6a7fdcde22e0606b48399246c6240cp+007Q,
    +0x1.8c99742b4870c1e8719ba1ece6d0fdd8f64b39e8p+005Q, +0x1.3044ce1afd6944be5a2d5cd24d6eb1f85aafd05cp+009Q,
    +0x1.b5ac615b7b6c7de3195ab156344d5d1512e22bcap+002Q, +0x1.f7c8be39eaa9bbb7cf63174b6e9a9141895e8fb0p+011Q,
    -0x1.23456585701e7ca5013bef0a703e18090717f242p+005Q, +0x1.84b902659a0a2541600355ad6e28a60c3490509bp+009Q
  };
  static real c2606[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.54a26da4f25cb3a5765ed5f1fb798b9697fb5dd4p+006Q, +0x1.474c1b4dc1531017c701a1540d2d28e338995fbbp+014Q,
    -0x1.1d72a39ea820959fc0883a6b6180d013bbd3d2b3p+005Q, +0x1.063ea166ae847b4f7fbe48aaf3d409a09dc2808ap+009Q,
    -0x1.3917d1e48bc0b3b2d57aa8a3a3ba6e555dd2910bp+005Q, +0x1.766ba4a2b51cb8ad6c72741a5720940de44c0c54p+011Q,
    +0x1.5d7bc860d121d90c4e33bbe4f199d7d415bc9475p+005Q, +0x1.4c344ebd7b5d4b64b7265d7048e8face490967a0p+011Q,
    -0x1.c7b310c3436583c3d40cb5e66720ee2c20a5803dp+004Q, +0x1.0d6c42e071fe3a7c25d3588df878fec4fa06e2e5p+012Q,
    -0x1.1f13f513a18dfeea2eed4e5851c4da12c4ed4330p+005Q, +0x1.0ea3cc6e0492bb9716a7a17be52d93b381ded35dp+009Q,
    +0x1.f80aed425940286b6e6e2dac2cb656e937badfa6p+005Q
  };
  static real c2607[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    -0x1.91f01753126832de7fd86a951158ec1d31d37574p+004Q, +0x1.9440c2be2b4b24cb6ca4e74190a897fcabc40b9bp+013Q,
    -0x1.1a6c523bb413b8756e9da57a62b77d660d401730p+005Q, +0x1.c1bb78d32a072f0f553f39564edfb79321f4e26dp+008Q,
    -0x1.3f7a02f1ec2bc7fa30a6fb76363c96d0cd29f6fbp+005Q, +0x1.82131274ee8078a4d2682e2444a94fb48a25be22p+010Q,
    +0x1.c9e13c084f9262d6cd64c57eef903d39a8ecb123p+007Q,
    +0x1.06ae252a22bb889da1fd896e110704146b8abb7fp+006Q, +0x1.7bb6320d3cac6bd766c2a49f0ee2c6e99022e0b9p+009Q,
    +0x1.8848282ac136e3345fbee47478243d630f5e41e4p+004Q, +0x1.6a70cdb4f88782f5ca4f13472f8246c153f0c2d7p+012Q,
    -0x1.1b6ccb18d2165c5aa27a8d447dcdcdaf2d8cfb5ap+005Q, +0x1.c942bb3c0ac948834872bcf3473b4463bd2c5ff2p+008Q,
    -0x1.4156205154a1ec2e800ae27491ea8fa18ca85a26p+005Q, +0x1.d613f37c32745fc71ee3f87f343c1288b6cc55d4p+010Q
  };
  static real c2608[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.e702b8f59a629333d2c9c5b3b08676a7d523a683p+006Q, +0x1.34253c735ac37f04357a081e47c7697d9a8899eap+015Q,
    -0x1.1870d4d69c1bcf745670b05193d89ee4534be719p+005Q, +0x1.9cf6c9e1c5d974ea5721e2b7fccafcbfeaf14912p+008Q,
    -0x1.316960dcaf8c204bbd12a7849d5b98dd6193ac17p+005Q, +0x1.0016448cc5a49c4cf7f2b6399a915098b10a9c57p+010Q,
    -0x1.4a07926c7b111c17c1dea1140b62604b9e25cb70p+005Q, +0x1.3e1ef65836e65059c9476402948404fade1a6deep+012Q,
    +0x1.d6ce136094fc20034b3e944b7966bcfb1ea84c43p+005Q, +0x1.8d26898c4210536b9172583e50061519e9dc6447p+011Q,
    -0x1.00e734040af896ee051a7f00bcbfb7e5536e1d9ep+004Q, +0x1.e4a46f4d4315cddba2d3c3a4416ace6fd19113e1p+012Q,
    -0x1.1919550314b9eefd7f3413ce483ac1f7ae07867dp+005Q, +0x1.a15e0968706ac6f613337c9352079393fd3a9265p+008Q,
    -0x1.34375fbee2cabcacffdc48cac31aae223efae97dp+005Q, +0x1.1668c057d84e6226e91814f6c43b9910bb8c7a09p+010Q,
    +0x1.34f340f4dfba002b9c4cfae5a5acbdaf955cc9fcp+006Q
  };
  static real c2609[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    -0x1.aba55284bb83090be8b8f19cf63c1909d0add6bbp+004Q, +0x1.38abfccf323c85569ebec8fd827e9a9004d71b17p+014Q,
    -0x1.170c02bac595da79c8a55db5f77830beac20ef1fp+005Q, +0x1.88753a643f7181db2738564e817e8d5ed65af0acp+008Q,
    -0x1.26bbf4d52ad2fd7b0883cac3eb4b1f8af748a4e9p+005Q, +0x1.8c8f7521b078c675e4e31036fd72bd0c33d7f6fap+009Q,
    -0x1.4cbcaa5c04387e230eaed836fdd3c98921fbf7e9p+005Q, +0x1.4c944caff1f695d52f7f45589b42b5dc4f9c87cdp+011Q,
    +0x1.2156aaeed4f60d44c028e2e97024eee09c1bed5fp+008Q,
    +0x1.37a486b1e0d04c02125e63b4e2b53b6bbf7851fcp+006Q, +0x1.a1e535ac9ef0886cdc94f03a9f5a6cd8bfd32ae3p+009Q,
    +0x1.3c11c36eadec26b344547ac80df4832953b8d3acp+005Q, +0x1.a36e42bf9df91ba1dee2bce3d32ca6f9e3f05c69p+012Q,
    -0x1.178167cf6944a0ed94bcd36063fdcb5eff403030p+005Q, +0x1.8b7d388947cc4b4d9a308e7df1778dae16d71649p+008Q,
    -0x1.2854f3a017eb3e014ca41d0669cdb9c91e87356bp+005Q, +0x1.9eb688d3ef8648bbc7394dbcadc27bc0a226b8e1p+009Q,
    -0x1.42a7b90fe33e76d5c584df0a0fcd06522c252acap+005Q, +0x1.c6b4783e31e1bb4cec3313f2a9e3b9cb4b0269d6p+011Q
  };
  static real c2610[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.3a04163c30136679c9c2247a349e0000b9207430p+007Q, +0x1.acbad76591ae686dbbac4c25352359f7c062a37fp+015Q,
    -0x1.15e8c4158bfad4945e65c485ba2b20b51db11f63p+005Q, +0x1.7a9c085a80498d2c2094906a1a575d430750b3cap+008Q,
    -0x1.1f8fc7a73f4958781fe1467d4166b47e67c85350p+005Q, +0x1.4875cf93040016e41d3aa617c262073fcf4968edp+009Q,
    -0x1.3db397e6849279668e35575304a077f00e5a1d9fp+005Q, +0x1.a360b89347d2205245c32fb0a93d34cc3c9d3408p+010Q,
    -0x1.4c44dac2bc48732577ed35c063ec90fd962afe14p+005Q, +0x1.d2047c4c0e4fbcc111a341fd85235880a34bd001p+012Q,
    +0x1.1be5a3a75ccb78e7720cec07fa0b44da160ca480p+006Q, +0x1.aeecaa1836f417f592808144937a322daead5fe0p+011Q,
    +0x1.3aa81a74b053857cc98ad8ab4d0d0604fb71a7bap+000Q, +0x1.447cb09f97210b2d945ebc1421391484f7cda7dcp+013Q,
    -0x1.163ae7b99fa7b298ea6d546732a5ec5de4888366p+005Q, +0x1.7cd9451cbea8ad0cbe371105bd211d31802bce1dp+008Q,
    -0x1.208cee75e6070d8ffbbd3e4d37102a0bbdf1d80cp+005Q, +0x1.5157120ab67c19e34788cc5560512a81d1e81442p+009Q,
    -0x1.3fa6435760910fb95801f45377f779f92f12cc23p+005Q, +0x1.e28e5ba6e422a72dd191f8960c7403c75b7abe10p+010Q,
    +0x1.614647b544fdd0b3ac21b29f926f99bbfe253cbfp+006Q
  };
  static real c2611[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    -0x1.a6a722d3672ebd419b49608c573091959a7e7a60p+004Q, +0x1.c4f0c19790d2b0e9cd4eb34bd97211995e30945bp+014Q,
    -0x1.151a162e0368d79852a7481ba735c5b194ee24e2p+005Q, +0x1.7099e3c33d8d43f05b4416e2ba2b51693a404858p+008Q,
    -0x1.1bfb54bd55c607fed07ca4ce7d32b958e6923128p+005Q, +0x1.1e565057497b6f75f279d309c901e80e3070be5ep+009Q,
    -0x1.333811929459b16aa2109bac91da4fcbc7dd7d26p+005Q, +0x1.3694f0bb5bc4f40f61e20fa30dfa241d97ab2622p+010Q,
    -0x1.539789771342c13f0a4f87571c03b23eaad7a56cp+005Q, +0x1.f89c56f899fe4bce3d26ea9f437597b38408ca7fp+011Q,
    +0x1.56ed539d1da76c9a682dfdf94385b2899cbd2b82p+008Q,
    +0x1.61ce3f9d46e1dc06f53bcf9da3b46545f1c97599p+006Q, +0x1.bb93039ff99e45674316ec75d3e830e5f5e9a48bp+009Q,
    +0x1.a2ce5369d6fe3782b7655c5969f7f2ab231747ebp+005Q, +0x1.c890caad408830f85607e2b3929834106eeb245dp+012Q,
    -0x1.155515c17f56d1e2aa2a4686f9d03e40e46b755cp+005Q, +0x1.72506afa83a7f8d3825c0ef8bbf31b958abb172fp+008Q,
    -0x1.1cbd1dfb0d3d076f2a9d5ef09cbcab45c22ebad7p+005Q, +0x1.2379a26161d64299968fd4cf0af14948093e5022p+009Q,
    -0x1.2b0027c14e490d87c5b15d7cd4d7f12d2b820c17p+005Q, +0x1.80be60c84b88d8faac2b4eb82924f7af3e03d410p+012Q,
    -0x1.3502644abe00f8b16e186054a4dc08e0b704558bp+005Q, +0x1.502f66ac0561aabef7ac246303d5b8400c99ed48p+010Q
  };
  static real c2612[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.7ae48adad2f635bb2caa82ff0a59b3c5435fb600p+007Q, +0x1.f78a164ac9b2ed6458b3b37913d99d75ed9fb8f5p+015Q,
    -0x1.1499ec77615d2bdd25af483068cb73e189126efep+005Q, +0x1.68d096c569c71ade042eb19ee1fdbb27c407fd80p+008Q,
    -0x1.1a662f5458c2cf38536bb6c544c587853b15bae1p+005Q, +0x1.03047e3b6d2e816b0ca9b1e41af06eab5fe4224ap+009Q,
    -0x1.2b583ba4d047dfc55e0c4a4e6446d3df6e242e1fp+005Q, +0x1.f5a77b39a56764a3162482ba7bca6b27eaf13d6ep+009Q,
    -0x1.4590fb0667afe6e70c2a024913e1cc5ef5416d18p+005Q, +0x1.3f80af24f0b03bcfa1316aa0e13caf8627f15d7dp+011Q,
    -0x1.45f2833a11413264fb1e83a24b9bd656dc9e421ap+005Q, +0x1.428731968855c05c1743f195bf124e9a4ca6a14bp+013Q,
    +0x1.456c7c9a465c02bb554d49da1fbd0ed13562401fp+006Q, +0x1.be3a813282802d6b151faf5af2bea802326fbe45p+011Q,
    +0x1.2d6007b32ba98a1d91aecf39b4a3a0a738a40701p+004Q, +0x1.71237a4ec095391a5859168d0dd870d140eb1bccp+013Q,
    -0x1.14c63831a74d3ac6be9977288b621cfc8616ef8fp+005Q, +0x1.6a2339af82af3b743e8104eeac8bdd8d71f63476p+008Q,
    -0x1.1b08571508b4d7d2a0f82d439f0373d6949a7401p+005Q, +0x1.06684f64cbc9a59fdfdd76be7ccc30439cbbc4cbp+009Q,
    -0x1.2c7097c04ab2b0ae1f767e6c0f9544f8dc304851p+005Q, +0x1.07b754d9d796b9133f8a76e32dcebb8d360e013bp+010Q,
    -0x1.4254096bad8a9fcd3f0748f0f24c5bc42f319590p+005Q, +0x1.868619aff4fb502a456d3d24cd71bf4801d755d7p+011Q,
    +0x1.8699e4e4d7db89d2b4940ddf5b747a0eee593793p+006Q
  };
  static real c2613[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    -0x1.9af9c9d8a8c04f1aa71ee55048c8aada28a34be3p+003Q, +0x1.2be2a8aa42d6655cb2c62b6ace71d6c54c657fb2p+015Q,
    -0x1.144bb9c81ecda8a8b159c2df28f0a30d2ef33250p+005Q, +0x1.638bf94c10d38355186a663947ec0fce7a88ee1fp+008Q,
    -0x1.1952f53e705495e22c20ef85a1eca93816d27b79p+005Q, +0x1.e5cd2c748b6ba8c831c99408a7d721019d690b3ep+008Q,
    -0x1.246a55f3a5520f3c1e79902a7c1cebfc5832047bp+005Q, +0x1.b20bfecbb62047d0988d3443b5ad5d8c22f08ddcp+009Q,
    -0x1.3605c1231d58527a6575b2ac02956a7bb69760e2p+005Q, +0x1.d4ec9455d0d3289f204fc7f9355a581448c8cb18p+010Q,
    -0x1.455d6e4b5404a50331af62a5a1bd20072786aa07p+005Q, +0x1.656c0a6ff820dfd2f9b2f3fcd69c3308dfc1da2dp+012Q,
    +0x1.72b333a7d29e1697f9a0e24dea5cb2ee9ca0a1c0p+008Q,
    +0x1.81ea5ebf8b766a026ba03ba2fb26b72589ff2297p+006Q, +0x1.c009192fbbdef9ea3a5138d7360ae507c1a00cdbp+009Q,
    +0x1.f54c06fd5a010a0aacfc087e289cb88ab510412cp+005Q, +0x1.d0d30bde155f8b95bd5f4d37ea140a2acccfe177p+012Q,
    -0x1.ac76f91969bb9be460e009f12b5e5f0a691b984dp+004Q, +0x1.1b899ba329961e2bc1b8e0a77258cd4d2921aec6p+013Q,
    -0x1.146f30ca5b195663f6f9e0d4dc5b93a0e41191e2p+005Q, +0x1.649f5ccfc5830c3afa0559182672fad5e0062cb0p+008Q,
    -0x1.19daac5ad2938305862f30d21ec750e767c2cffcp+005Q, +0x1.eaf2aa62ce2a79179981b13d2355acab0a5d8ba4p+008Q,
    -0x1.24f29375da96e117a705ec1ff581c5c9eddef0e0p+005Q, +0x1.c174eec8fcee26cb33c3200190e9c294ac443f68p+009Q,
    -0x1.352d53ce2fac45c9f03ea4675bba9563287fc78ap+005Q, +0x1.06e72a8af92330f2a9f51a4fd6b2702592a59c1ep+011Q
  };
  static real c2614[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.a26be5050600836fe61d31e597bf0cb5703ed605p+007Q, +0x1.d65d997d6040dd1c977d15035c620acd0c1a719dp+015Q,
    -0x1.13fefd3ba65e7d2fac7dcece9f20ba0bd28197d5p+005Q, +0x1.5fc1a960275ab5c28aedf8d22b35c76887956971p+008Q,
    -0x1.17ec20f35421e54e2feee4c10a0f3245f414cc05p+005Q, +0x1.cfae0af5ee96118fa839e84d9e0f9f4a2e6c75ccp+008Q,
    -0x1.1cfbab99064c3e754f1ff79bf448fa1f05b64c42p+005Q, +0x1.7fecf6b8a8fe1897cbbc4e4837d684ac3c80cd5fp+009Q,
    -0x1.1dc5d9324a9b6c57e3120cc8a1c5faab4d24d5d2p+005Q, +0x1.a43f11372a1ddbfab27436797ff01690dd0eb0dbp+013Q,
    -0x1.297eb3ab3dfa1884e50afa28af5c364d32dbb3e5p+005Q, +0x1.68c81384885a640a7c16587e45d54aafb39bbca4p+010Q,
    -0x1.3ba5550eb26ac38807adf7a47433fa1b89f5bfd0p+005Q, +0x1.bd8f3073f824e1451eef7070851a608536752d73p+011Q,
    +0x1.5ffd4a1b633a4e2a72b9090cb2b6db1e84a9ea0ap+006Q, +0x1.b28b5802f7fb4ecb682f93bc47c61cdcf96fc2afp+011Q,
    +0x1.002529bf72dc9ad0633b2749dbebd0e92aca872dp+005Q, +0x1.6c9266f66bd011b94da6e41035e8befdc21451adp+013Q,
    -0x1.141b686adc58aab35172da7edcc5cbd05c307c33p+005Q, +0x1.60aba9fda0188831dc099ee35c89a00b26cdd19ep+008Q,
    -0x1.18571f92400294b9ed1136c72ede7fd466bd004dp+005Q, +0x1.d3e04c3b975dc00a7ae98973d2e3581b21c5bbadp+008Q,
    -0x1.1d210646c03379c72cd5d4bb3d837e6512e65084p+005Q, +0x1.892f7b16cab6780cee9a1eac93ac8bfd9abd82d3p+009Q,
    -0x1.28dfe6c08835993b6bde136a6cae343409196c18p+005Q, +0x1.1d7d1c162e084808fb28d90402997ed1881ab668p+012Q,
    -0x1.2941a6395c1b325c72c312139f243c95b01bf4c7p+005Q, +0x1.8315425928911fed926098fbe6e95c4e3f62e59bp+010Q,
    +0x1.9d4da16d6d6c808c3427508ba0b5ae5a0bacda21p+006Q
  };
  static real c2615[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.1fc8fd95cd9723c750f3628d6c5bec118185523bp+001Q, +0x1.71dc5099eae9d4738e430d369f7840182d7cbcd5p+015Q,
    -0x1.13a9bd4f8f912b054178c7d0d609d6aee6c63468p+005Q, +0x1.5c85c5e9eb47355f31f55be5ba852c2e32d03f9dp+008Q,
    -0x1.163aafa965e7f78ba5b38c6ade2c9024aa535d04p+005Q, +0x1.bc731eb3a6c9a55dd0a11ab3f277223090324935p+008Q,
    -0x1.1779cc622d90def3c03e660a28cd03b037b57711p+005Q, +0x1.4f0f742b468952cdef7fda21b2cd9294541e2a3ap+009Q,
    -0x1.25b9af4ba69030043d3fd95e6a0a043b3c58c8dbp+005Q, +0x1.208bb4069594d6311a2e476b02cb6398e4295d96p+010Q,
    -0x1.36fc842030d9888162b54ab552297e1884c4b221p+005Q, +0x1.3a9e5cb94f69494a34cb96f5aff7be03aa5f5793p+011Q,
    -0x1.38067bc15ab95cb603ee34d3dbcaab56f04340a3p+005Q, +0x1.ce849a6c869c2559d780dfc73d204c7c807f129dp+012Q,
    +0x1.89d1a504a212763a3257b0e639f8f081bcada4c5p+008Q,
    +0x1.9dcecff218a9747ffcd14a151fb56bf56cbff2bcp+006Q, +0x1.c34f0c64a2faad7bd98d7a168973e801b4b5360dp+009Q,
    +0x1.1d8b2af8c0383e1ae0dad93cf7ab4064eeb6ea51p+006Q, +0x1.d781a29ce6ecea92aad19da26313fa38534bc4eap+012Q,
    -0x1.d6e1ed2ecad96f477fa397f0cc7fb87b1bee3f76p+003Q, +0x1.6ad8665d6dd7a95a3c3dd7984ddbb818c30ab440p+013Q,
    -0x1.13bf7e2cfe1224696749541c6fd207fe81f6e7aap+005Q, +0x1.5d4f07afea0cdbfb71b80b26575b39ede45b25f8p+008Q,
    -0x1.168713fa511466cacb8b70306831a0c67b9f3ecep+005Q, +0x1.bfe0878027c20ed915050d08b86bbc8e2705fd6ap+008Q,
    -0x1.17ab42353fabf3b0b60357cc5f741daaddc91383p+005Q, +0x1.5437951d7f062442c82df6807feb24a042e35feap+009Q,
    -0x1.261175897eedebb6c8cb6923f591a566103bff62p+005Q, +0x1.2f15e75f0b24aa1694772b801d66bf8943ba03d9p+010Q,
    -0x1.31f6997a57ad5be5a0ef943bf4083ccaadae23b6p+005Q, +0x1.6c8ec8469719769e6ef6b1f971ab882024eae4ccp+011Q
  };
  static real c2616[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.d707665ed3a69bda8919c6b2ac550a93f4836cd7p+007Q, +0x1.022958a2f21407f4dda634b78ec9b2a5da9b04efp+016Q,
    -0x1.13732ad091b8a29439de38b827cbad9acf1c4e8bp+005Q, +0x1.591ebdae07b3a40b5403581a7e70c0ecca9b1e41p+008Q,
    -0x1.13aeb348aeb84ed035e9b08478872a25cce52dc2p+005Q, +0x1.10d9d6901638e030732f10c6c7ab41a35f2196d4p+014Q,
    -0x1.15691d5bd918561bc4df099dc2a299fb159ee712p+005Q, +0x1.a82edf3e51fe1b94a0aff28c9f34c898937588bep+008Q,
    -0x1.1857b0e3d922f08619e7b7b9eb2a47b496f7b3d5p+005Q, +0x1.28c4719c9ec095e0f17d9d62405cf0a39f583d80p+009Q,
    -0x1.269dd6e244009ababed9b21072d9286809cf78dap+005Q, +0x1.f1a2dd989ec597806dad2f2edec26f23ad3ed7c7p+009Q,
    -0x1.33a3ce0438adc1b014db14e4a2aac76adfa77991p+005Q, +0x1.ec41b972020db00f5f1c806318c86a9dd5d9a256p+010Q,
    -0x1.3df0b814a03cf79ee36619ae3dc16bfab56efbfap+005Q, +0x1.2be9635fcc2d95d84aab86467ebef0566eb4400cp+012Q,
    +0x1.81e8cb8ad367bb5e6fa2ce49c805ce5f787380c9p+006Q, +0x1.b9e526ab14438ebe1bdb18d0cd2e145058b023f9p+011Q,
    +0x1.654ed46574f70322224db899282cb82e663ff627p+005Q, +0x1.7deb4e6d9a8bcea82f34cc0efeb2ac130f1c758bp+013Q,
    -0x1.1383e44b4a7de0aa32e928b546eaea9828ce7c51p+005Q, +0x1.59c40782006edcd463d82e03106f25174e8bd4b2p+008Q,
    -0x1.15a3859408e93e5a34ff9d149c408bc5ff5157f6p+005Q, +0x1.aac43ed79c55deb9e86f55816db94696b9c4aacbp+008Q,
    -0x1.17a9c9a8dfddce309b7987d12e6565c9c8efbf04p+005Q, +0x1.970f57b3fc6880e9c8dba25a84776cc21ed50a23p+012Q,
    -0x1.18c64547c239f69d6efc48e537bc3b6216f4d027p+005Q, +0x1.2c41446a39d4e4938d2ada70868a427d0b03ce7ap+009Q,
    -0x1.2711f4b202be0c7babe73e4321e15aea61031bb5p+005Q, +0x1.026f0cc37f5c95ffaf776ba2c5d645772bcc3d96p+010Q,
    -0x1.31d890ad2546ddcb41b6ea1d79d74db696cd93ecp+005Q, +0x1.0f3e4b187fdf9c29cde09b39c7a9dad468f184a9p+011Q,
    +0x1.bc437ea14a69461212e359e1cda459ab5947722cp+006Q
  };
  static real c2617[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.f62b768a152a67e25259286d8039e653b2d2939bp+004Q, +0x1.a0b8cfc66849af2c6c183546fb73a0ddfa8d60e0p+015Q,
    -0x1.13718a1cbaf76c3928fec2a7d3d6ef0fab21f905p+005Q, +0x1.56a2605f6d5f4939a681b132d82fe0aa87ced4d9p+008Q,
    -0x1.15a12f2e440cf417c3905e1199ca054171f8126ap+005Q, +0x1.9b1b66aea8ce8dd138e7ea707ffe85bfa0f111e4p+008Q,
    -0x1.15d4df8d04116137ca63b4eed0d89846eb0edfb3p+005Q, +0x1.30023b7b55a648a42cb2ca38dc918e1cba8affd8p+013Q,
    -0x1.19dae6bce6cfa1ebf39e3708d59340b3af4948cdp+005Q, +0x1.172470ba2075912677f9352f6ec78f156a809736p+009Q,
    -0x1.250942e7de057bb8977531145aa3c99ccd96d9d5p+005Q, +0x1.c9e64ae20620b6786796537c9d26fba8e8d3a45fp+009Q,
    -0x1.2b238d043554e2c0b95d5ceea98cfc2ba020ec42p+005Q, +0x1.a253cce66b6ee885a5d095b5dbe1b04d4f257458p+010Q,
    -0x1.2fcd4a37dfa927d2a6004b8a4338470bdbed4766p+005Q, +0x1.b88939f8005564fea4b1a1a4b798e22caa71c267p+011Q,
    +0x1.8a1f85963fc5d3840e7e01d671b1ce9c253c3129p+008Q,
    +0x1.b5dcb8cd693b6f52c8a99009d04333a4708fce81p+006Q, +0x1.b70aaa31cd6c0b7a4ccfb40e4fcf2446b4989673p+009Q,
    +0x1.3e78ee785c0ad740eae3d3524553399de834141dp+006Q, +0x1.cb3b7f7fa089ec4fbf1e2414658e11f9850ce103p+012Q,
    +0x1.7d1f3bbbe33d31923cdcc923ec8455e7564a62cdp+001Q, +0x1.a0391e443a1d21ccdd8414fa71d51faf535b8c73p+013Q,
    -0x1.1380723de33a4c7cfb3b095a6f11717cd2b616b4p+005Q, +0x1.572c7fe62917d623b0d8ce4604700982a6d62783p+008Q,
    -0x1.15d838620ed011e2a91974904b30e62de37ae430p+005Q, +0x1.9d321a874378be1abf53ecdf628e122001553efbp+008Q,
    -0x1.1a5700d288fdfe75ae4eef5a4f6e5626878f1eabp+005Q, +0x1.1a11ba07e247a99e1dfb7b8c5d05ff99a2c12ba2p+009Q,
    -0x1.1f722fdcc8468c7ebd58d8c1b88db414e33866bcp+005Q, +0x1.07871dbedcf12b05b92b2b5428761a6d07622d25p+012Q,
    -0x1.253ee68960181e09e3b0316c4ee86be421de2de6p+005Q, +0x1.d877650f473112ec26492774e43105bff56efba3p+009Q,
    -0x1.296becc36eecb2243fbf05ea9c782542b0c94724p+005Q, +0x1.bffe4f3330a463690a95739ba393bf9550d06ff9p+010Q
  };
  static real c2618[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.c7fbf8c057328be6b3f0f22694a473d49a99c615p+007Q, +0x1.3d7682b52cfe44b706a35e45c15aa78171192008p+015Q,
    -0x1.9ae035215655cc37f5e6d83e24bd5954e69e8d96p+003Q, +0x1.3f5553dea0d7f6e0d697f9b5c298ebd998e2325ep+014Q,
    -0x1.013360c660f5f28a3c2962c91523dc3f63e54f33p+005Q, +0x1.7ddd744adb5725194f8aabbebb228be5353979ecp+012Q,
    -0x1.1317d6633c90deb9a724c7d513158cd105e8bfeep+005Q, +0x1.5122baa4aa1cfd8bc689fb53918570f9483595cbp+011Q,
    -0x1.1364948bd1552becbcd9e2ad508b8dfa36680dd8p+005Q, +0x1.555e5f51723040370a32d0138f9b39afd30d78d5p+008Q,
    -0x1.15705cf758550513fa2dcdbdab78881a1d187d5bp+005Q, +0x1.94c30ec4956a18f191cf4b60b5b3640b60b57206p+008Q,
    -0x1.18b2ad11bdeefabf7ae3c8c407103913b9433235p+005Q, +0x1.78ba00cd283ef8675a358f7b50250a1a166606e9p+010Q,
    -0x1.1955c6b43a38cb9291265c1e9c8de29494abb145p+005Q, +0x1.0ee39e89c2778d0bef6e0d52e02eaa6c186bcaa0p+009Q,
    -0x1.201d0f8e1ba6d18eed12ab214b6e4f0b884e50cap+005Q, +0x1.b9a8b5f508a8c67e7d9568cbae5dc6becc973deep+009Q,
    +0x1.82c0921175150b02dfe7e0993687b9a4e4c91b5fp+006Q, +0x1.82bf489ca54e0165a1dead7c45298fd7f74e1e68p+011Q,
    +0x1.962b180c59f10ac0b78c0c825f1e13c52e2d1b51p+005Q, +0x1.42d4f3f30a3c4dfc59c8924aeb34d8a62d0de287p+013Q,
    -0x1.4ba63fd1b70bdab21d55fc7420e28cae8208e9fap+004Q, +0x1.ec756babf669ca28661e04cedc6388a55fb1be3ep+012Q,
    -0x1.08aeabcb84948d7caa88350b14987bdd9f808ebbp+005Q, +0x1.75b2d354228be701fa1062399eb4e9ebb7fcf797p+011Q,
    -0x1.137213c8096596a3179256fc01d6c8115d1c63c7p+005Q, +0x1.55dc01454347b689d8f5edf629f38a13fa265a48p+008Q,
    -0x1.15a2a1a8d2ba118979f95ae117a39663b953fe6cp+005Q, +0x1.96a66a087d43cba7573d1121be29e12172755aaap+008Q,
    -0x1.15aa8e8a0a9c35ed493059f0abd5f3e1368d36e4p+005Q, +0x1.89b770b0f2df3c04dd08cff49a5fcf0fc98a8c30p+010Q,
    -0x1.19c86204d5b6ecd58d43a3aed1618d317c8cbe8bp+005Q, +0x1.11953eaf63f265385f8054170272ef654c92a214p+009Q,
    -0x1.1fc099c576c8ddd1776f030f856e80fc82328692p+005Q, +0x1.c6367cf82137eba5ac6890e5bc616a4147e0d2f6p+009Q,
    +0x1.b8e954c8851933b4f5d9e034bbfd042a97bfdf43p+006Q
  };
  static real c2619[] = {
    +0x1.579c52950e977ee32d7d7a01056f070916f753e6p+003Q,
    +0x1.9bf7ea2456172b53e3a29b2386deb66b212ff9dep+005Q, +0x1.9afb43a4e867eab6f6875efaa3d48fd25a05461ap+015Q,
    -0x1.e6a8aaa1b6be02086806474266d48a89fedf3942p+004Q, +0x1.5a54606ccebdc67abf4945cb4f7a416a05729523p+013Q,
    -0x1.ebf6c676b69ecd2fdac36aacfd7ac3d61ebabf96p+004Q, +0x1.b200797c73f9afb23a5a4df884b364dd5597a7fbp+009Q,
    -0x1.1336e543605e0d61643a5f36a0cd739c1d864c56p+005Q, +0x1.547fdfb467f07f9dca564254e0e7bb2554a659f1p+008Q,
    -0x1.148fc9f609a98c98bd087655731c19f55a81fc27p+005Q, +0x1.9082d0e8ce8624ba623c9f47aab67769aa1d2296p+008Q,
    -0x1.16bdb3fc68ade2cfb2f089f90c60cf4385dfe6e8p+005Q, +0x1.0a5bb405e53ef3281f29ae303a5bb2d85815cc12p+009Q,
    -0x1.1996fbfd82cdb6e051665648a1f3a31c8228fc04p+005Q, +0x1.dd99c7dda2390508069968c4b350d77c7ca70b10p+009Q,
    -0x1.22515f72d9747ee8d1a4594fe4f076b90b581b2ap+005Q, +0x1.fd9cbbdcd0efa179f6853cea3e0d2ef735f70b45p+011Q,
    -0x1.22d311d784f05f3502881a28e5def3ed66ab579ep+005Q, +0x1.da819d39177a2652126db7337e1694a56af4ed30p+010Q,
    +0x1.7b84acada6b004ff14efe9ef73ab37d38b8bfc10p+008Q,
    +0x1.be73740541935d710792c1cabe11b37e9029ee81p+006Q, +0x1.a51f690c01f92c9167b32184cdf6896f4c361f37p+009Q,
    +0x1.4c5d9d0614ed848558fa3e675ef537dc8ad74266p+006Q, +0x1.b6edb7b796ac0efb72fd07514044036dea0ce6e4p+012Q,
    +0x1.9a53421d2e902a297c855180d829952f43e302e9p+003Q, +0x1.9eec63b83098244f0b92c1174cb3c523cff66f67p+013Q,
    -0x1.ebeaa42844f2203b03300c206775f254b6aa9d62p+004Q, +0x1.b0d3e02265fecc3d3682706ac5398c36f333fed4p+009Q,
    -0x1.074cf3dba0d2eab3297702552ed037576949e24cp+005Q, +0x1.34e1e9821c16911e44ecc3b7bd44bc2e01f9d05cp+012Q,
    -0x1.1341f85a9240ad741a7076389d9792b924b310ffp+005Q, +0x1.54f7428960cd421c20e9785cee9eacbfc2ab99dap+008Q,
    -0x1.14b8867d28d24b0e7d799c9449610376dcf36f5ap+005Q, +0x1.92511c748c43de787e7d8dfabf811503a68f91e2p+008Q,
    -0x1.1716c4c4902bbc288e3d21be68594401d7f3c05dp+005Q, +0x1.0d0dd53f2344b50a06e2d0e42c239d8c1f942ac2p+009Q,
    -0x1.1923b8d4a0c5a56297f0287b4c3f017412554b88p+005Q, +0x1.f20853dcd4cdf1c417a8a9bee0ddcc88f89668fep+009Q,
    -0x1.1f6b40a6396ba52f05214e1acabdd28d41e46cbfp+005Q, +0x1.00ff12ecc5886bb872f9f8e9b6fc679dce2cd22fp+011Q
  };
  static real c2704[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.a0f2c09e8f18418c7cda1ccf5d459eb61a14bcfcp+005Q, +0x1.e2c7f3839210bfc9773e427d00dbcbe21d74151dp+012Q,
    -0x1.1daf9ad8a0d589a630a64aa209ac7b08cb98cd06p+005Q, +0x1.5ea4be5f31d8b31a5a71003e8ee17be02c5e15f4p+010Q,
    +0x1.a5583fd28a9bc57049ef256bb8b95613fae24c56p+004Q, +0x1.e53e85afbf5b99eb43499f12f86f15f001978bb2p+010Q,
    -0x1.062472e00bfbf707bd66ddb57339d92f4af3e218p+005Q, +0x1.a565e4acbd34f65b5ca829aa6835a05660e14272p+010Q,
    +0x1.752c7874c2514df2c49eaa0f5be7fc14ed845320p+005Q
  };
  static real c2705[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    -0x1.5b64c3e8f4912992e0d99c62eef5e4ca13c2446fp+004Q, +0x1.d4068af3b962ffa3673fc92ca82f98792842cc86p+012Q,
    -0x1.2cf5822df4082d503802eda2ed41f044b4c3af48p+005Q, +0x1.7409ab22e357c2c89be6b75209c4ac58def926e0p+009Q,
    +0x1.3d97122c2b9bbd91d8acf206629e71c791e09cc9p+007Q,
    +0x1.9ca5eabe7b2e05e949c961c1c5ee987d45dae346p+005Q, +0x1.4a92238fdcead94e63b13dfa98523b55be7ef0f7p+009Q,
    +0x1.b8abae9c574bea9e579f86fbca802a0810113acep+002Q, +0x1.1290bca2521de6364550a4e821d8a359e4bc372fp+012Q,
    -0x1.2f5a5cde70f8ef6f8e26f28e1b40f0a107fd24e0p+005Q, +0x1.932be915afbe0de986f457016439551bf962bd45p+009Q
  };
  static real c2706[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.60e3bda8cf73fe6d13a0a20ad4572151e37e539dp+006Q, +0x1.7186d5d8feb6045df4b7f391de8fde78998c1cbcp+014Q,
    -0x1.28168919cf96d1274a859147ac2ff49397366760p+005Q, +0x1.0f1b045b09eb799ac7ef824fb6346a115bb3791bp+009Q,
    -0x1.4b2e1d63005163f1e84421bc14b33661cc647371p+005Q, +0x1.8aba8a3863bf49836eb7fc9a55623ad4b0425713p+011Q,
    +0x1.6bb70002d4d4cdb1caee47c0cef3fa87b852b08cp+005Q, +0x1.6a85c7ae9821e469135f3e56cbd11cc7bee83c87p+011Q,
    -0x1.ec35e26a8e430aa172d1b5ec39e3bbd87683939ep+004Q, +0x1.22df304da9db3164f70cc9cfd789563549ef8cb6p+012Q,
    -0x1.29cd4eda68038251300d309e0f6d5b08d60c4daep+005Q, +0x1.177f4079b6e6a1c33859dc38537c5f750557481dp+009Q,
    +0x1.068ed85f5587dc7490ab8cc008b402539720b107p+006Q
  };
  static real c2707[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    -0x1.c7d12f9fe1df6e4c50b2a32c2504ece8e5112f22p+004Q, +0x1.b47268ddbc2bd5a129b231ac8a96179c3f0d4869p+013Q,
    -0x1.2499272d8e00cb21678612d3be6a14833e1fc421p+005Q, +0x1.d0445f991ca7809e0b257b106c7f5cc0523560c6p+008Q,
    -0x1.4e6975b4666bdcdfb2055554a27a679f7cbd0c5cp+005Q, +0x1.90df4e6a59b793af7d3533928fe829dbce5168f8p+010Q,
    +0x1.e4f921b93c1c3d114f47f02539a80f402cf9d893p+007Q,
    +0x1.11c7cdd09bf219aa29c103a921106eebac200b44p+006Q, +0x1.9e36af849c13da3fb05557575f27c9fbf46ee863p+009Q,
    +0x1.9617fa15caa1a7bccef306c4e5df11ba4d9b9751p+004Q, +0x1.8d9134165a0fd1f160b9553bee22fa1c077ee273p+012Q,
    -0x1.25a04748c74b56c543d87c3e8c9840db7cc85ba6p+005Q, +0x1.d7bdf511c4910bbea1fc4a9311c821618a9b3be0p+008Q,
    -0x1.52197f2516d5baae9ccbb00f65114db7faf3bfc6p+005Q, +0x1.e7673bdfe9390da7fe5622b443a40549aa56a0a2p+010Q
  };
  static real c2708[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.fa24d4497b5881a18763d2064cad6ea2cd37fdbfp+006Q, +0x1.6626dac5ae1817ffc0ba52c23aa52724856d4e71p+015Q,
    -0x1.22632aceaaccc376b452e310cd5b8e9ef9b9d393p+005Q, +0x1.a9f92b67835baa3583fb36c6795e350d669ffdfdp+008Q,
    -0x1.3e1f13c392e3bfeb61c577409b958b091475c502p+005Q, +0x1.08b9a4c959f9704a377a38ff94704625e4fa247bp+010Q,
    -0x1.60d384ba7447f851da7d96dee5d46a9536bccf3ep+005Q, +0x1.4f1d7db8a19c8e6b13b0005e91bd460b785b116ep+012Q,
    +0x1.eb53c5237fc7067aec8fc786c1efacccba79d608p+005Q, +0x1.b40a006a38a33e1f4caebf6f5842972ceb1b0bb3p+011Q,
    -0x1.25577fd9ab00ab37f868a113b153a95cd4d13d22p+004Q, +0x1.0b693d5ba6eb4f8b162388908950c2c934cd0e4bp+013Q,
    -0x1.230e42911e5096db3685429beaf41e25416e3b60p+005Q, +0x1.ae549dc31ff722f1635127bb1947a196a5294e31p+008Q,
    -0x1.4164a3e31b6d4696e8e6e169cbd5ed912c42462ap+005Q, +0x1.1f2debd44c50e2d4ecd3c4ccef9ecbf59cdf1d4dp+010Q,
    +0x1.42998a0180678ee5caee97bfdb9738d84de65b6bp+006Q
  };
  static real c2709[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    -0x1.ff3c3b01035569c6e5a753e651499cddab95fb91p+004Q, +0x1.5201533ab8ef14815c6d7f2246c5fe52b2b1bc58p+014Q,
    -0x1.20e14bbc03d11e63acf84f786a99f3d814e44c36p+005Q, +0x1.94acadca764b11f2f5608cbe4e898bbe5f389983p+008Q,
    -0x1.3264240a9a9c53aa2c585731b4b7b19b12c12890p+005Q, +0x1.99ba0eaf5a606b84f220f8b2ca489b3a1bce2fe5p+009Q,
    -0x1.5ef4060eb54741148ca368ffd459b85b490eb09ep+005Q, +0x1.5a45c5497703d44a308f7726bdc347cd99366c52p+011Q,
    +0x1.34ae5916d2342bf782995c252530f39f659cf999p+008Q,
    +0x1.4555e7107286a48782036cc1686102a8818fc0e9p+006Q, +0x1.c97d532a293df1a89381c31240a5a3b123952ee7p+009Q,
    +0x1.491fcd4b2d04120c9cfa4a7cdb9d1296741645dfp+005Q, +0x1.cdde32d372c9b43dc2772cf7009fd87379ea0908p+012Q,
    -0x1.21582ad8c042e0b0f275b76def5fdfcbc148801dp+005Q, +0x1.97ab72a6840bab0a6864136d64de0feec59a832bp+008Q,
    -0x1.342a48a8124581b16290650b4afd35bed4b00733p+005Q, +0x1.abefb02e7a2615f2af6cb4716fddd661bb201884p+009Q,
    -0x1.598c93681fdfd61d9cb118b43610b3e4b684ff7cp+005Q, +0x1.dadf70d9c2181723af97f5ef0b459f658885794ep+011Q
  };
  static real c2710[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.4868738b0a400043d069d2da3ffb84270fe2812bp+007Q, +0x1.fcd1c0fe9c0968bc4538923721018c42d615d973p+015Q,
    -0x1.1faaf7185902ac84e0eedb8dc1ed467993d08249p+005Q, +0x1.8651ccbff1b6884dd65123853b00f085dd29ee6dp+008Q,
    -0x1.2a8a0bcb95440ebe77e53f230f7d19d13ac105ddp+005Q, +0x1.5366a0ed3c4373ec63ca5cd89250a247d23ed580p+009Q,
    -0x1.4c6a313923380db174ae1fad7ecc3f059e103c9fp+005Q, +0x1.b26fddc2b5741562d2b1463358a9ae2403f5f77ap+010Q,
    -0x1.66f9243fdcc4ad09629a1ab8ccf1b530aa559083p+005Q, +0x1.eaa128b405c68162095a90d9abc8309d2db4f171p+012Q,
    +0x1.28e645f2cb9ec525df749cb8e31dc358220b11b9p+006Q, +0x1.db2c553336107176667f2d81ce78dea2d36d2c80p+011Q,
    -0x1.1f4a35da3562899d0ff0f746df6a2acc6d2cb951p-005Q, +0x1.6b610e09507d4382b64ff084a2a2cd8aca9d50d6p+013Q,
    -0x1.1ffe2aa7de31c9e4f7448df29911ac39bd400799p+005Q, +0x1.888816ad0393d1ac41c548255668f877b07dafc6p+008Q,
    -0x1.2b99dff54c0f1b28b86db31f6033614448747e12p+005Q, +0x1.5c4e5bbe69f93496e7f82d268306c397e6d7a2a4p+009Q,
    -0x1.4f90cac57f7f107df760a9790e3373a62c018ef5p+005Q, +0x1.f29c52888ee29ba96ace7ae3bd9d12560a1c0758p+010Q,
    +0x1.71885557700429b6dea4db83b9383d51a411696dp+006Q
  };
  static real c2711[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    -0x1.0ea4a9ec961e2295b9315a929c6aeed128ea0590p+005Q, +0x1.eb4956afe66169d8e92cc8e3ec26c23d0d404388p+014Q,
    -0x1.1ecf62afb8403bd5c3858226ca30a3ae52fe83e9p+005Q, +0x1.7c075ff3c7660919f479d4c8b390153fd7b37269p+008Q,
    -0x1.2686af870f53a042d279e2e5a6362b5f0ff085f1p+005Q, +0x1.28088090b60ac669d66c63fd54a8ee2c1b0b7f61p+009Q,
    -0x1.4037b6c8926cb3f79dc4e669f617fb301310222ap+005Q, +0x1.417af561d109b08626aca12a222f9887540a88eap+010Q,
    -0x1.68936b1cd0c3ae8faef6a7552fbac7c9c51a6bf1p+005Q, +0x1.076b6a30c46a930926f89a3068e0c38a79d412f3p+012Q,
    +0x1.6fefad5dafc7d4666ae780beb15631f848e52ed7p+008Q,
    +0x1.719f1d5d011d4520e7adc21f9aaeffa8390db164p+006Q, +0x1.e6b0dbfa37cbbc3b915e611fbee1e9a3c9149602p+009Q,
    +0x1.b4cd5a847cd645affcc4f4e2cce75379269178a5p+005Q, +0x1.f79dadad5196ba10378c438905b124bebcc1e082p+012Q,
    -0x1.1f0b4d91d56ea7396e2102f89dd25913529d5191p+005Q, +0x1.7db9b1b249b961a41f2f7c794ee8ba5692684debp+008Q,
    -0x1.2750af1d2c5d460dfa86e29c578da88f2f395baep+005Q, +0x1.2d30197af662f9bfde5c9dee8cf2505824d79b8ap+009Q,
    -0x1.427620992ac408432ee533588491faa6dcf7be32p+005Q, +0x1.5b54c60856976f1ed52e043cf161a51188005fc3p+010Q,
    -0x1.4865dd0aa80c0f3fa73572bd3221633f9f89d479p+005Q, +0x1.96eac70d7ada173e91f9a0a0d38c6aafe4798b12p+012Q
  };
  static real c2712[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.8e4ab0b02ee475c6c626fa9b88ed0297638d3650p+007Q, +0x1.2eb5ab321e30bde307ba6ae0df125e0f7af52aecp+016Q,
    -0x1.1e42df3d55f3bbb0cb35dcd2ef250b05ee018a98p+005Q, +0x1.73f98ca491de747f6d49c7d44470a37e2d8336b0p+008Q,
    -0x1.24a1657b3a4c5928492fadc035e730fe4f863671p+005Q, +0x1.0b8ef2cbac0ba7d806aca26e08b7e70ba8da91a0p+009Q,
    -0x1.374c6294fbb7b227026ecc4bf93c883da38c6c77p+005Q, +0x1.0318ea2bfdce8479ce993bb617a2b4692cb27175p+010Q,
    -0x1.5660893eab3c57094933f1cb19bf519be36dda1bp+005Q, +0x1.4b09341f2a5465868d100788db2f6e980fa5f125p+011Q,
    -0x1.6518d547b020851ed7f66374600d6c94e87b19d0p+005Q, +0x1.52c40667f8de361a5bff1ca3fd51eb0e66222f89p+013Q,
    +0x1.54bc6cdea4454a2c1dd53442df2a4df87463a44cp+006Q, +0x1.ed6d21c23b93547155d00de2badceb8955eb18eep+011Q,
    +0x1.2dbc9f9948cf637d4674a985e026c6d1e344d2fep+004Q, +0x1.9f44235046bfc0a508c496f4d9a67cda42369c6cp+013Q,
    -0x1.1e6fbd40eb97c381ca4ba3dd2d871c11b6c89a39p+005Q, +0x1.7549669d790f1dbceb9dea8bad043f8b78bee174p+008Q,
    -0x1.2546eb95b136b645e1214403adbc2e67e840b2c0p+005Q, +0x1.0ef0e54dbb7dcabdf171782136c679b16801353fp+009Q,
    -0x1.389a763da0d86d454ef8a78d241d78015861b0e0p+005Q, +0x1.1006d23ee8b25af07babfecea710833c9c331758p+010Q,
    -0x1.55a9c9e38d420a832d4b932065edf17105514c7bp+005Q, +0x1.93c676b783083039c1bf8ae09dd19b11ab657163p+011Q,
    +0x1.98ff3fd85e6bba2fa715db700602e8b4de4dcdbcp+006Q
  };
  static real c2713[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    -0x1.65e8250e7017fd307dbfd8d4128f7c2544dbef8ep+004Q, +0x1.4b3738abd6ec3fef6606c810c9da183f90a2e4bbp+015Q,
    -0x1.1ded02fecf56eeac30da17b4f358e18a4ade68b8p+005Q, +0x1.6e8007d83ca5f75306eebfaa3e790e1045c2baa5p+008Q,
    -0x1.2367d427faa1318f0c48032e7ebaed115cd904fbp+005Q, +0x1.f5680d6755a2a9a19787a4f4f9602ac4804c47a9p+008Q,
    -0x1.2fe6e745ad7734fec2c0289c4832d7c8a35f71adp+005Q, +0x1.c0015221ae202d8d8891c118223ffb0acf8fdadbp+009Q,
    -0x1.44ebc0be6d9ede3ba36b0379d1d80e475f477d09p+005Q, +0x1.e598eb445efba44ee3d1d9bba0923d67342d428dp+010Q,
    -0x1.5d9c356eff8c0f38dfd63a336f7cf80122292b99p+005Q, +0x1.765729a18186f330d1ed90cdd2ce3cf0898d23e1p+012Q,
    +0x1.91cbad531fb86c537820844e8d5cfac3147edf44p+008Q,
    +0x1.94072c457733b7224df52e0e20ed4d8c7313909ep+006Q, +0x1.ee4ab48395c138df3736325c1c05fea6b8b1c4d6p+009Q,
    +0x1.0603f2aac57bafde6a4288d93114f99339d1e37cp+006Q, +0x1.01d64a620b34b68fe0b79b95c795fb9057062391p+013Q,
    -0x1.f0278ceb55d710e70312ce447791303cd0a6c114p+004Q, +0x1.335b2393a62e0f668dcc17c2d1eb4b6003c7f1c1p+013Q,
    -0x1.1e10d659f436d522b35d7d10ac3a966503885c18p+005Q, +0x1.6f9116acedf20b537063c754ff555eb61e556425p+008Q,
    -0x1.23f17ea9c0ade1a80ae485845b7767ff0d8f3065p+005Q, +0x1.fa84ce1fa5a2d424c8c0f3845cbe36dbf62b7982p+008Q,
    -0x1.3091dd2ace242683cce3e3ab9837866613c909a1p+005Q, +0x1.cf782d647b0aaeb1f02c329caa512c5aeac45bfep+009Q,
    -0x1.451c93933cf71d74c79544edd44444d20ecd7699p+005Q, +0x1.0fd490edab90edcf21cc35a4a88e78283323020bp+011Q
  };
  static real c2714[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.ba1af35fee825b454bf595e97403faa4cdafdadap+007Q, +0x1.1e122ffa9366cc5b58c6b90215c0f86d6b8c9257p+016Q,
    -0x1.1d9c430732c7cd72924f18864fbd2cd1d863fe37p+005Q, +0x1.6a8721cda0527fe0964c19c8f1c055627a257c8dp+008Q,
    -0x1.21effee46682413ba36c6adbb5bfee0a80b4d5aap+005Q, +0x1.de2e3c50f906c756520a93dc8835072e8b933a4ap+008Q,
    -0x1.283e085152de7ee70a79fef2a1921c7737bb9658p+005Q, +0x1.8c3779ec1600c7e04c0048e7c495aabc975c358fp+009Q,
    -0x1.370b3dcbbe9885f7d31a6a419d3cb1597ad966e1p+005Q, +0x1.75ed4fa872af56e25acff9620ab2c8077c1011a8p+010Q,
    -0x1.429d7afc97a837562d3ea24db9f67c3a28d8cce2p+005Q, +0x1.bb185862b70fe167a16fadf3a39ef2e377c347f2p+013Q,
    -0x1.4ee0e9afda1418d83003b6cfaa926387770d8848p+005Q, +0x1.cffd0706fc5d56d4b6c094ef350caba3732e035dp+011Q,
    +0x1.71330a3df92af0973abe44c5be6c6ec813e56ca6p+006Q, +0x1.e1f20d11d43bab9ce6093bcabdc127a45712ad38p+011Q,
    +0x1.084ac9905a916f08d5ccce2149fa8b20056656a1p+005Q, +0x1.9a76a3b434791e081a836b5431c8959e74923ae5p+013Q,
    -0x1.1db8fc54fe52608456ab6daaf89d2d9fad4e6045p+005Q, +0x1.6b6e979b042791959638fecc8e89e77cdbbf98dfp+008Q,
    -0x1.225cd48a1b4ff8252be361faebe19319d9fa2a60p+005Q, +0x1.e2549403f7957aab1afe7b6c32d72d04d8709c75p+008Q,
    -0x1.287c47f15cbfb899b2c0f8b6d8eb2ae9ae977b18p+005Q, +0x1.959169a50735efc5786d3c5bf03d8ba8662b895fp+009Q,
    -0x1.3742363cdda68bd8cb7e3fe59a01650e1f75ccc1p+005Q, +0x1.90bc256aa2fdf98a9431535c3df583b61c9ded8ap+010Q,
    -0x1.405cb71a3c2c03bd5adc8ffabfcf2549a385b127p+005Q, +0x1.29f23d96bde334e48f815deefc4210eb824d0686p+012Q,
    +0x1.b172cc638d1134bf4d518a5d3b1fdba731991689p+006Q
  };
  static real c2715[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    -0x1.dec01ea8a9718406392352cbc3b0906ffc155e9ep+002Q, +0x1.9e2d8880577be1c4613ceeca427bb5f50a144896p+015Q,
    -0x1.1d455795cc171a8c0321a6969ef7926b7c8fcc61p+005Q, +0x1.67366586b25ff8a8f07a763d42ab1bfb47cbc23cp+008Q,
    -0x1.2038392cf66540ac9697f933d893bb37bf92d433p+005Q, +0x1.ca903d1f20080fa83150c4752377b489ed0bbdfbp+008Q,
    -0x1.2265ea7db587250df28c1437001f9074954b27fcp+005Q, +0x1.5b5c4d79746af13e3e32a891f811b8f5120a7d7fp+009Q,
    -0x1.31d4f6b5efe45c617c83c02742554eb43d23e695p+005Q, +0x1.2bc0e8243bbe15ba849c5f86cd1a9754bae36ef1p+010Q,
    -0x1.46b9a4d42fbcaffaf77ea8b3e47e511c25bdee55p+005Q, +0x1.474e30a9ea3210a52f7f5d3abcd99939df3df6c9p+011Q,
    -0x1.514df780f92f7940eb420447b6991569e470a552p+005Q, +0x1.e60d329cf378150021fadd985ae7c5492f0236a0p+012Q,
    +0x1.ac03dcd63136bdc6809a48b83acfd2b001fb1f71p+008Q,
    +0x1.b161c64db727e3adefccf1272d6aad35c9613a80p+006Q, +0x1.f29093a16ea9ab039c0a3b9cc35c0c9d1f91fdb8p+009Q,
    +0x1.2a9ce2be261b5cb43845bab2a10a1d8b27c0525ap+006Q, +0x1.05c0736b3f84fea65d854d71a1147b156d2b9de1p+013Q,
    -0x1.2724a4ec8ac0c28d0406218c90ba7c9fa1524c71p+004Q, +0x1.907e14c03cf26aaddf99706171999f707f3373bbp+013Q,
    -0x1.1d5b87c437f781c7ae571708a2da392ab277b43dp+005Q, +0x1.67fdb31288036846eed82824042d4aed8990eb96p+008Q,
    -0x1.208741bd743e2669a1f330a61c5d88a630096911p+005Q, +0x1.cdf6bdc3bcfc88ff331d32d46cbe177084087812p+008Q,
    -0x1.22a03aaafffc0260173929af15102ce10a571ea9p+005Q, +0x1.60aa18a63adfd8dc7bf2f99b66331e155e73447dp+009Q,
    -0x1.325e177449e300f6499ee560a50514996d72375dp+005Q, +0x1.3a843caf35f6c8f8a4e62dc295f1e50ef3cc2a40p+010Q,
    -0x1.4337bf4ab400d87d4f9920f0fa10024eece27357p+005Q, +0x1.7adefd2e80955d253bc1e6a11e6e31f5645902d2p+011Q
  };
  static real c2716[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.f135a79de0f67fe146852132d61d3b53e2aeda64p+007Q, +0x1.38fbf4681568d8c3739b4bf08bd0d1172a3f077ap+016Q,
    -0x1.1d098513f93b32b406778fdffe5beb2bd3f9044ep+005Q, +0x1.63c54faa008e7c581b47e32f86debef9047f27d1p+008Q,
    -0x1.1f4404c37cdaf5fb57f5a991e35eaa0392f1e4c2p+005Q, +0x1.b6155e7647d554a60af5441fc32ba8e7c521a171p+008Q,
    -0x1.2294fa5056f778c430981f2c5c97f355ce7398cap+005Q, +0x1.339b654707a39d0715c354876d1c6d190a0ab219p+009Q,
    -0x1.31e6979c66ddf76a3514d8df9e84abaf4c961725p+005Q, +0x1.017aadf3bdb9450fd5837c6f47ea3781d9d97302p+010Q,
    -0x1.3d57c130c7a13fb61a004958fabda3275cd1506fp+005Q, +0x1.1ed5b2314eea0a427e7b38f1c1e1711ca69943adp+014Q,
    -0x1.419d27fa54f46845985b69b3ff18032740b080acp+005Q, +0x1.fdab7f8bf1b374d428fa535ffd3edb0aea073059p+010Q,
    -0x1.526ea82b970298712c55e4fe906a582511506cbcp+005Q, +0x1.3820a631b64dbbc657417c42e1438c9a5b401280p+012Q,
    +0x1.94140dc18427317848d594e749754164618de9bcp+006Q, +0x1.e91ad6231f6f08e7bed50221a31d8008f300ca83p+011Q,
    +0x1.7264c3b0065f6910a92b731be661a25481031aa9p+005Q, +0x1.ab7e0f44b16877a6e45b6fe28f6fcb6ef5e59aecp+013Q,
    -0x1.1d1a9ded3b6514bd8173488bbebc02f52f901ed4p+005Q, +0x1.646a047f685cdf2bc3820421977550bfc909f304p+008Q,
    -0x1.1f7ffd3a679c468aaa782c24e89fee0985496282p+005Q, +0x1.b8ac10564a2856a2bcb7f05b25ded144a2b8ca87p+008Q,
    -0x1.23040aa6fab76fd92c239d7a67c4c120cd546cddp+005Q, +0x1.372164f267e7592817de5fbc30fcbdd305d6c171p+009Q,
    -0x1.32780b4b4eb2214fa2e2221deddcb466474d088ap+005Q, +0x1.0b2328e00cbb2c02fe7a9422c5c52fc524c7bd13p+010Q,
    -0x1.329b82d2a5171688053eff9b369d914ff694d6c2p+005Q, +0x1.a9d9c165de5209489fe578d3109cff791a99572ep+012Q,
    -0x1.409198fbd7a64a546b788c70b233654aed12921dp+005Q, +0x1.185f04049d7ae3ed44f25d3f221123403d065c3fp+011Q,
    +0x1.d13ba28fa308824a25c71687215d9ee29dbb81dfp+006Q
  };
  static real c2717[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.5c1fd9f4edd457ec889ae75f84e585d74fb32982p+004Q, +0x1.df2ed8751c30d1cbe9248016ff6ee12b9b1b13fbp+015Q,
    -0x1.1d019d40446450a488df34cfa6d29c2b9d7d0ebep+005Q, +0x1.6129e8b4a773aaacfc56b4b86a8e28c2661c775dp+008Q,
    -0x1.1f5e20c918079b7d48fde81c8e7c7f97b5b92d30p+005Q, +0x1.a836323c74fcb326467ec702cf7d2102c4b3bf66p+008Q,
    -0x1.23e8f1a61105c878a5d1fb6071fa6cebf2cd2531p+005Q, +0x1.205f95b7859c71abf1ca60bcf7d8a798ef811eeep+009Q,
    -0x1.300e6a3fa87040ccd4404f86506377f642740188p+005Q, +0x1.d81738d7f3d5ebcdaebec0cfa1741e361b8baa04p+009Q,
    -0x1.33cd1db678b838da3ff5de028cdf5ef7b0d82938p+005Q, +0x1.3f08f15700dfb8a20b8ccaeb8854a2cc793b51b6p+013Q,
    -0x1.386f53185edabe837add20b51f1324a0e37cf432p+005Q, +0x1.af623cf76b1fc32d73d25428424f1e3695843513p+010Q,
    -0x1.4209f34fe17e6e8e4f14ee9b6ebdef7c33228e00p+005Q, +0x1.c885bd98de300fab3039bc30144bd8b2c7c4c816p+011Q,
    +0x1.b0c575334d97c7fce060746d75433eda017270dap+008Q,
    +0x1.cba51ac6125a9bdf71b3db5eaf82333a545ce295p+006Q, +0x1.e89b423583dd3a8e2673ec98dda2cd621b526ec6p+009Q,
    +0x1.4db65567f15030fa3822f5a4fa97be253b2bf95fp+006Q, +0x1.00f6a0254ffdd34d5f40fa19f1f23da05668b793p+013Q,
    +0x1.c9739bd7cdb3c9875a006b6d6be8e76ba9e64f03p-004Q, +0x1.d4d1ede138af265fc32e693a2ee2532c93ab464fp+013Q,
    -0x1.1d10a0fa69714db3ce222705e131900ba4afee8fp+005Q, +0x1.61b381f5a21211789b14de0fc09733a603207081p+008Q,
    -0x1.1f95796eadf63a4324dbd0ad73bb978721b51ca8p+005Q, +0x1.aa4b80d0ed7841cab0492c7c70bede21c00d68bbp+008Q,
    -0x1.24652359a24f9b0c5645b080cd3bd84ffee5cb52p+005Q, +0x1.2349b302c3cec76b1b6287074040137de6773bdap+009Q,
    -0x1.305c1e2bdfedbdeb342e527ab15704077b00fdedp+005Q, +0x1.e69719abe0dff2207a29e6cd2f7c90024d99c32bp+009Q,
    -0x1.349561173fa9978456f814fcbcb6d6dfbe6581aep+005Q, +0x1.11655187446bfca067aa4e4c093f873e57a4a16fp+012Q,
    -0x1.373bd5ec8f602fcb554c6a77321305979dbd8d27p+005Q, +0x1.cd60bb9fe2a143fa80f13d5156fa85eb372a2211p+010Q
  };
  static real c2718[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.e9b8d8fdff354f7da44a4bb87f25abd03762987ep+007Q, +0x1.97b399e960926be089b6e8adf6fd3e41e4c090a6p+015Q,
    -0x1.3db3205616f2977692c58de6cd8d2a7d80dab460p+004Q, +0x1.5afe3f274f9d202aef245e2e07f6947771cf7c3ep+014Q,
    -0x1.1c6e4e23bea0c5d28d17e9934ff30335fe4f51d1p+005Q, +0x1.92b76dd80120aa6d5d116f3f46fae48da8f54a10p+012Q,
    -0x1.1cf3d3158cde2404ed4d93677adb9e75e65bbceep+005Q, +0x1.5fc4991515cc9a47bd555144d10a22705a9d2ec7p+008Q,
    -0x1.1f2b9a6a6ec4d03d2dd52fc5a586e3e0a36c3df8p+005Q, +0x1.a12d6b6559c42f38458ffaaea742d0b65840940ep+008Q,
    -0x1.236713c0746e102c599a7b6ff6e70137d21c2401p+005Q, +0x1.171e94f7d5e81d1e6ae1d7e42689493d361fc805p+009Q,
    -0x1.26723d95df3bd99a088bfe75d02e3e40fec038f6p+005Q, +0x1.5e0ff058d0948115c4f02c1879f7242134541423p+011Q,
    -0x1.26b17b2ed80531028dc59eae62aa5a62d6e44616p+005Q, +0x1.80dce2c27661fa9ce71518e19e2eea01b618e220p+010Q,
    -0x1.2afd906f06d3cf556526f0d823f678e3a92d2b1fp+005Q, +0x1.c4f62467be16c119cccb953010981c3cef069f29p+009Q,
    +0x1.9851b38929cedaa938800e16bca2b852d00e36bfp+006Q, +0x1.b37c0e792fb81a9c9d60e3af3e6997553fd3fcb8p+011Q,
    +0x1.a958bdd6149adf7ff42822b8710058a9cc0e91c3p+005Q, +0x1.7064732f17c0deb0e972213858e91612325edf79p+013Q,
    -0x1.8d6f214f6dab446b52af70d9d3a103ea9fbfc93fp+004Q, +0x1.0b5621b5cf17f171a6f45a5eef7467e975d7a872p+013Q,
    -0x1.1d015eed4fc36e41ffad8ca679491d5fd3863c92p+005Q, +0x1.6040e7fa9770256325c238a89b6da854f132aaa3p+008Q,
    -0x1.1d8f49cdc7062ec6e7edd36f487a07496c39f5c2p+005Q, +0x1.856068ff23e92840e347b7db49d8b1b1a4f155c1p+011Q,
    -0x1.1f5e054f9bc250da935385c30559ce94e92e07e9p+005Q, +0x1.a30b530b838f1753b711de8b220af578bb86ee2fp+008Q,
    -0x1.23d9fc59fdca2a7f859762017185161b6e4a1eaep+005Q, +0x1.19c6756d68f8b956343610694bf4a7a8ca566150p+009Q,
    -0x1.2455bc023233bf6b7c854c3d92141ca2efbaddf5p+005Q, +0x1.924deab7fd5274c5116f6858e82b46dddfa92ed9p+010Q,
    -0x1.2abde221daca593d4a75c1aa43c0e4f906cea81fp+005Q, +0x1.d1347181a6ac3de71d23fcf0fef5f2ec2d650160p+009Q,
    +0x1.d16632fabcbe673ad3d5b8e5a943f18990522eeep+006Q
  };
  static real c2719[] = {
    +0x1.639072cf20b43855559cac3959423ead3e0009bcp+003Q,
    +0x1.724d6d9613ae73529f37dbb88c0069d2eaf478e0p+005Q, +0x1.d5afbc22abcbd31bb3e984ab058e172561f148e8p+015Q,
    -0x1.08d2ea6844aa60cb2e56920010e1085b05f66f8dp+005Q, +0x1.dce476406014104d92c1342831e07a60c39c63e7p+009Q,
    -0x1.0d22693b2a795f605e32176d169a2262239a4fa9p+005Q, +0x1.6e9fa774b83af407027b253a8f24e800304027b7p+013Q,
    -0x1.1cc810d8ff246ac65c065915f979be4c3d7b2f18p+005Q, +0x1.5ed1b6ec87fd246b1644e80d20e1113de5e83eefp+008Q,
    -0x1.1e55c81d75d568260bca2c5a38a70a6611cb574ep+005Q, +0x1.9c7a5f20ee4edd9da75abadce0c7b7beced29228p+008Q,
    -0x1.2047dc55b4df0e919b092dc50bd9bca426ad39bfp+005Q, +0x1.ea44cd49cac005c1fc0a23e4067062e124b237a4p+009Q,
    -0x1.20ebc4339294d0773d6b1919ee059afa8f2c92f2p+005Q, +0x1.11b472ab93c36aaa547ed9dd6e507d955c6e04d9p+009Q,
    -0x1.2e9b9cf13cbe64871a0e653a84e10f4e4b8d2ccbp+005Q, +0x1.f0ad9dddc05cd8135209950b49af4533efd8666fp+010Q,
    -0x1.329e327b33fc8814f1e827c3109733867c0d6616p+005Q, +0x1.0b443222acbb02f7780bf948f9b3e5b82b8f2d85p+012Q,
    +0x1.9bb48d63bdf34cb563b821eff4f5206341c1ace7p+008Q,
    +0x1.d3d121fdc686b4b8d7c76de1aa24724840719f88p+006Q, +0x1.d1ba7201c546f9d418b534c68fd24ed969e5d817p+009Q,
    +0x1.5bda18fadddd42ad5e0dc6c8b85f58781d01b36fp+006Q, +0x1.e75fc6b6dfc33aaef77f7ae9fab280cefe7f606ep+012Q,
    +0x1.73303a1257374ac2c1eef370a3b976f9f81fa029p+003Q, +0x1.cf7ed0e98cae6dd3e4b0cd5688abce746bbfe7bdp+013Q,
    -0x1.08fba5f1735b3b5b8d99aca350817a681dc5b61cp+005Q, +0x1.d86a3dc826952a4ed84f5517742f95fc254a1401p+009Q,
    -0x1.19dc89308aec02ecc0a98c247271ce057f9c3755p+005Q, +0x1.44cf2d249bf5b5d3b7a2fef3bf250c0a30064d11p+012Q,
    -0x1.1cd34f496f23b071e7fc01519836a241333ab2a3p+005Q, +0x1.5f4728d1df77341de34750a285f010bd7f4ad813p+008Q,
    -0x1.1e7f23e309ca7d3a1a2bbc4a1ff30c0a0b92faecp+005Q, +0x1.9e3f96f4c131c69d0ffff9cedc6a303502c59725p+008Q,
    -0x1.1f95a16b63a4a0032cc78a90ba52dca2108e9a54p+005Q, +0x1.016012980b3ee56268321aa882f4767d2215d3dbp+010Q,
    -0x1.2145d840f227d2509a91a9f9ea56e28407d85351p+005Q, +0x1.14517bee5c50011c139a9d337bd61b9ed91715aap+009Q,
    -0x1.2ba29e67f62cc106316162a993d033ab6de50058p+005Q, +0x1.0cc60dff286a23376a70b706035216876350a440p+011Q
  };
  static real c2804[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.afc59566162a31a0ca2e14e154416f3e82dda988p+005Q, +0x1.0946b760a7e18f643c17eaeb24011ba37475b5a1p+013Q,
    -0x1.2ad684d6b5b66e8165511ffc06be5eb6c5affbc2p+005Q, +0x1.7164bb280b9f5d49cc61cec22d7f42d1071fd5d3p+010Q,
    +0x1.b4cbfee491087d85cd8f56effe7a383d84309f38p+004Q, +0x1.067cd5159eb379346789fb90668649126ad40836p+011Q,
    -0x1.135d62064a50ec266f9a978bbd5f0dac6aa30e6ep+005Q, +0x1.bf3eadb6aedc12ee3d5fc32f6d4a0e913bb63bdfp+010Q,
    +0x1.83850a34cd7c6344bbef7a160552ffad0a5168e7p+005Q
  };
  static real c2805[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    -0x1.7a4c732eda34ada58ee5a4d44e75e98c802e6b9fp+004Q, +0x1.f8605b4bb6e72722aebd8b846bfcfe192b8b4276p+012Q,
    -0x1.38ac631e6d35a4f887518af9e694de65661726f4p+005Q, +0x1.81a7d0c0d710da7041fc87b62a9e38870a6fee85p+009Q,
    +0x1.4d6499bc7984b5249a4989c9109aa710e8e12a22p+007Q,
    +0x1.accf2b0757dadd29be22a42c7e76bd946051d355p+005Q, +0x1.66256b7e8193260c7628bec31b828e970e515cdap+009Q,
    +0x1.bb9dc41ac00b7e62c96f4473db878598add6ef3bp+002Q, +0x1.2a7d1b2a58c8796d51cfe8877171ebc93415c44bp+012Q,
    -0x1.3b703ad092a51d58c139fa7aef7db5902b0871dfp+005Q, +0x1.a16805305ebb146ac8516accebeb14e85a063285p+009Q
  };
  static real c2806[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.6d05c01dffb8b9bf2e92e338c3da5c1674bce70ep+006Q, +0x1.9fcdc24b9c07cbdce470e91d29d850dedfc7a7e7p+014Q,
    -0x1.32b49ffd789c51ce10f60b3ea597e1f0f198d36bp+005Q, +0x1.17e3462126a0c2bb63c9259b79d7817f29bc470ep+009Q,
    -0x1.5d85341d86734fe84a932166e4cc738a62297f7dp+005Q, +0x1.9f2344b06a1aed636108020b39ed6bfc01e462ddp+011Q,
    +0x1.7a15ba6d69b8dd83d1c1d65ed357ab11c2cadd61p+005Q, +0x1.8a79138bae921e5bd7d4ab00b7a0ba233b94b8e1p+011Q,
    -0x1.09167f79164c0feddacc1006b480befc6afe66f3p+005Q, +0x1.393374a6c8c6091c58aa28e8377c4fe7d56abd02p+012Q,
    -0x1.347fcb9b559b7cd9c3fa87add9d284fb3efc4962p+005Q, +0x1.204347e38c2323656e2a0ecba960a975eab5c845p+009Q,
    +0x1.112e4ebf070e422b3ee93733af5079589c579605p+006Q
  };
  static real c2807[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    -0x1.ffc959bd1819cdd872931509aca73f618b6c47b9p+004Q, +0x1.d5938945a3b9eea1d52869dea5212f06c5d3e429p+013Q,
    -0x1.2ebeee7602450e2614ffb95274ffc18579632a29p+005Q, +0x1.deb5c8da43cb5ce772a93579eb010dc0d7fad64ap+008Q,
    -0x1.5d60f023aab51d1138f6d60c81eca86611aadb9dp+005Q, +0x1.9f6040057405c967d601911c7326e83a3328ab76p+010Q,
    +0x1.005fb6b8962fdabca78dd206f6c28bb0ba1b30e3p+008Q,
    +0x1.1cf87cd3752d9722ec601e122462a322b1046fdfp+006Q, +0x1.c27a163c9fc488596248505c7aaa97a92ffdfeafp+009Q,
    +0x1.a42ea5cb86cc2eeebe9b6fdb6568ba734bb5249ep+004Q, +0x1.b2cb12e095c01a4dd017fd721f8b14b4e8c7d4bbp+012Q,
    -0x1.2fcc432d0c5bb934404d11c46ff185f1ab685967p+005Q, +0x1.e620757ca642c171395042a8f4743d5234fca010p+008Q,
    -0x1.62e5a7fe7d2f729a7081d80386b97aa5a56236e1p+005Q, +0x1.f80ddd631fa9899399c396194ea246e13294a3bcp+010Q
  };
  static real c2808[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.06804b179bc64cfc3c54df7de1177ab2c3029eafp+007Q, +0x1.9ee50a2ad170ce4cd151d45bd35d945d86e915aep+015Q,
    -0x1.2c4de8926996f04b08d3927a084ca805d1199747p+005Q, +0x1.b6ea9368d910526eb4ff915d9e772dbba55e1b3fp+008Q,
    -0x1.4acc3deb9343116ac001402cb54ac571d22d8d48p+005Q, +0x1.11359270446ce331ec55d457bf571b851451ffa4p+010Q,
    -0x1.77f594a43dfa3f02bc37549787fcad46bcec91ffp+005Q, +0x1.600d8caf353f8a90b0f5355692cee5f096c32eecp+012Q,
    +0x1.000da2e3c419dd7648172eea897fc2d35438f976p+006Q, +0x1.dd47cb324fef40b7ad0303f74294a25106e5c375p+011Q,
    -0x1.4c68fe0ccc69413f5a08537fb4da8bb869536a5fp+004Q, +0x1.266b0783af3b8880a6a210228a51bc7986a1c016p+013Q,
    -0x1.2cfb5cdd562ec8ddbae0fafe854cf8a06cbd3d7ep+005Q, +0x1.bb3a1cf2ca8854ca41691258ef7866ad9080e299p+008Q,
    -0x1.4e83ed0dc8444f7e74d11e29958b84f2ad880d25p+005Q, +0x1.27bb2f2d6917d6203298242bd9ad33e70be46e6ap+010Q,
    +0x1.5066065d3536b267291717de18148b9671c418f2p+006Q
  };
  static real c2809[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    -0x1.2aaededa5e317f4c34c7196f3f647857afc6786bp+005Q, +0x1.a0d65d7b4e1cf8d3147f70994b8b52c76187fcbcp+008Q,
    -0x1.2b741c1c805b465a0fc7feb376d91773f5e5414cp+005Q, +0x1.6b9aea652707996a33d336380ecaf19d92b7b00fp+014Q,
    -0x1.3e02a29239a855d5f43c6640ab9c73825bf6d448p+005Q, +0x1.a6b9b1c1c54471746bc11c48d3d5cdeef3ca52b9p+009Q,
    -0x1.71442b8c2e3aaf263d8a5a6e3e781a67f0c35cf4p+005Q, +0x1.67a4f72a7b974608cc8c744019de7feaee69cf59p+011Q,
    +0x1.489cd92a6ffb3c7d33c17683731415d13dbe4085p+008Q,
    +0x1.5323f0fd8b0f330b224332e3177d37d6b0409421p+006Q, +0x1.f3297436c75e95b76100a3bb112cd20cd773aaa4p+009Q,
    +0x1.566e8da8277b15b5c7365ec969093252feeca71fp+005Q, +0x1.faded18c871424601607c2d6bfabeb1ef4a76497p+012Q,
    -0x1.2b27110758d40d56cdacb192987efb5372958ab2p+005Q, +0x1.a3cc0f1ef014473397bba04994ae5745095ebc36p+008Q,
    -0x1.3ff37f8b834dbc21da9b9b5b46b0b59471ca202ep+005Q, +0x1.b8f4cccb847e2ec9b59a0dd002d343fcc75d2a12p+009Q,
    -0x1.70b63184e37cc9e19a7c9a5395d139c8570ac586p+005Q, +0x1.edf8c2f684493ccacf5587d52d85acdfb9119689p+011Q
  };
  static real c2810[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.56d3e8d529478a7ecbd756689b895aac1cda01b5p+007Q, +0x1.2d17b6235722bd749562f300e767388a3e309021p+016Q,
    -0x1.296544a3713a3b6ea9db26b7f6dc5d568eab62b7p+005Q, +0x1.91fa428ba34fd7bfd2029e1ccb72417f4f199678p+008Q,
    -0x1.357a79ef81436e81a6d4ef1a76ecdbfad811c8a9p+005Q, +0x1.5e393a731cbee4ed42fb0a0117eb448ed954503bp+009Q,
    -0x1.5b1b02447b5e5ef0f68a7f4f912a725007c06b25p+005Q, +0x1.c120d791199c2c9f7fd5865d350fdf0a8a1713acp+010Q,
    -0x1.820c1b577186a55aa6b9dd495fecfe5218dc88fdp+005Q, +0x1.01784f25436d7aa9a20236f17bf285d1808db6a0p+013Q,
    +0x1.361da01d6731ff49dc85c9f392b39971cbecfa47p+006Q, +0x1.05326a7ecc341ec10b1a1edcfe4bcc28dc3bc290p+012Q,
    -0x1.6b88f5e6c7f1c6050b76a85c8e779cf74a7613cep+000Q, +0x1.964d2a2e071cece9beec58dde3ab0fa7f5b7c850p+013Q,
    -0x1.29b966a380b8d21df4c8e2ea2fa7cbaf21d639d3p+005Q, +0x1.9429bc303cd96b41292cc228d363244076fc5c63p+008Q,
    -0x1.369be37420bc97dc2faf24b67b4ff3c75d02c1fap+005Q, +0x1.6723f7b8ec32a65939348b0aa32fef01e6b09300p+009Q,
    -0x1.5f6ba6fa65572880c817fa2eb762166fb774d701p+005Q, +0x1.0103c60b9a24e166fcc7d6f86777cfd11cf3d4ccp+011Q,
    +0x1.8206d1a338e15ef60d90e67427af9e686445be0dp+006Q
  };
  static real c2811[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    -0x1.287d1082200b8d4f4465cfe139ea28754fa949a9p+005Q, +0x1.87688238c0ffb7ed663fa4e578aadcd31fb96b76p+008Q,
    -0x1.310b0d91b64838458e88410c2bdfec051c633648p+005Q, +0x1.31a8b6f946d369ecf46253490b0c15abf043ef2fp+009Q,
    -0x1.4d32a8b19a9db10fd9419f6aa105284387927b27p+005Q, +0x1.4c3769b67b0360654b7065ef6a647e5b135cc661p+010Q,
    -0x1.4deadb4c6c4d250b8d0ee0b9f6b8fe5996647903p+005Q, +0x1.08b923f28bd4216198cf58322eb24dd1e80fdd0ep+015Q,
    -0x1.7dc6168edf57f711c9c504d79a12da0157eb192cp+005Q, +0x1.12530e00eeee38cd36dc3025067e1748240ed7c7p+012Q,
    +0x1.89e50be1b759b66c85187d00aa65f4e9fa5c5dedp+008Q,
    +0x1.819348b460c8441c674363afa805bf4e45df8d21p+006Q, +0x1.0a114a2fcb26e7c3768c692ffd3abe348c98090bp+010Q,
    +0x1.c71e0c67ad277bf3324c2185aab23982e329a944p+005Q, +0x1.14c3352c5d4ff241e273bc296ac173caa2f42474p+013Q,
    -0x1.28b9cd91fcf897a76cac59d9622aa96a89e70c6fp+005Q, +0x1.8916a4994e109e48c33eb6ba69fa4c03e43a1fecp+008Q,
    -0x1.31dce5955ed8977ae861c3eba1d982f30a8dbb23p+005Q, +0x1.36d355d81f0dee599ca6632198bb7df40eff1ed1p+009Q,
    -0x1.4fe0b1aa442756a2f162f3e526f5679dbdf30f80p+005Q, +0x1.664061a16d2d82bb5568357a4ddf939a45180026p+010Q,
    -0x1.66c8b021a971765738bb9d0fc6c2e7d3f58dba2ap+005Q, +0x1.ac332616b39d030587a03a15237d3015c9e75ad5p+012Q
  };
  static real c2812[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.a1fdae704f725ed91744a23baf33ad9824638c5ap+007Q, +0x1.6aca4ac2504824fa64e6ace5b68abac55de04fc9p+016Q,
    -0x1.27e46031c04b450406205da1ef439f6228ba28e7p+005Q, +0x1.7f169fa350b741e1e419f5e09fed1bed9205cabbp+008Q,
    -0x1.2ed5a5a273d1d16a2ac01468089bdd9ade790fc1p+005Q, +0x1.140ced62c6c958fce474c7317d6485d3fa7764b0p+009Q,
    -0x1.43369240ea1cfa235de743ec59f0be51c7393e37p+005Q, +0x1.0b43d4507a200723f4b375c4456e9057a3f0a906p+010Q,
    -0x1.672a58cf40eb1236553de03c0f0bc5981b11030fp+005Q, +0x1.563de3ce75c0182d1d4376d98cf54ec10df1b14cp+011Q,
    -0x1.847ffabeccdc22d41f596c40dd1d21c46e44ef37p+005Q, +0x1.6292b3ff5c16299205a452ec9d087da3b974b6e5p+013Q,
    +0x1.6457adeae164f84a9e463fca543891b3d6407f7ap+006Q, +0x1.0ff7d7ef6f8a89a8521fe1d3bbb0c6d303184bc5p+012Q,
    +0x1.2e0caeac45a8c8a09af82dc51cefcafb60aa0982p+004Q, +0x1.d260b40ab69997e4dbfb6058edd9a505b4150534p+013Q,
    -0x1.2811c1150072a5992ca422e3f51207a7a2751ed5p+005Q, +0x1.8063ae80f763e8802d1eb9581e8f68d33d341e6dp+008Q,
    -0x1.2f7e5993572d58d0938bcc1dc0b54ae6201b21f6p+005Q, +0x1.176cb09c67c06c6f8864e3e58fa12051877ef031p+009Q,
    -0x1.44b7314c30667ae9dec905816b9fdbaf4bfb4db5p+005Q, +0x1.18369213e2e4c2b8ad6ab465430387080e8b606bp+010Q,
    -0x1.68e931c01f322778ecc03fd508373828640d3763p+005Q, +0x1.a04b7ffb5e80821715ec04c2c2a557d4482e8712p+011Q,
    +0x1.abb2aa9dd7e042cecbac006e688f6ef66efed24dp+006Q
  };
  static real c2813[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    -0x1.06fe57e14dd005e12d408d953aef5c2cfbfd688ep+005Q, +0x1.6abe1217ed3a4a9af3b194a9ec95aa1c7ac32fa2p+015Q,
    -0x1.2786f094cb0525c61c1b2b2bde03b5c045f40d76p+005Q, +0x1.796a4186c4cdd9e290e3929558737e3ed181854bp+008Q,
    -0x1.2d754256fe3370c9f8b2324fc199df09e41dbde7p+005Q, +0x1.027b7a23543f6c87d1506f4242613d93fe822299p+009Q,
    -0x1.3b582136c9c58e4cdcd4cb06880bb69f0b1d1ea4p+005Q, +0x1.cddfcad414e01ec8df59a199f39e5d2c7fcfbb5cp+009Q,
    -0x1.53c60c9c0244ba01cf3d61fadedc605d3d8f86ddp+005Q, +0x1.f5fb3a96dd96fcc960ced40d0f47733d5676ce29p+010Q,
    -0x1.7619a87274e69d0f438aaa1b7efc0ffbd7ac74c6p+005Q, +0x1.86feb7e9072f8f9d0e132c531b221ee441ddb445p+012Q,
    +0x1.b27a0bf3df9e5ac0a58bfdf50dce0991f1c7b0ddp+008Q,
    +0x1.a64c2da549910a2e2410792197747662c398154cp+006Q, +0x1.0f9a43e6e32707b7edcc4ddf5b4bc5fb6d4d903cp+010Q,
    +0x1.118dcab0e946ed398ff3976f861cc50992ee2e6bp+006Q, +0x1.1ce409dd9d72a07fd447614eece22262dc561f56p+013Q,
    -0x1.1c5b6fbf0fd8cb0cabeeb7bba938d350ff7db89dp+005Q, +0x1.4b5167e29160338f08b3206d6998f4678f35e732p+013Q,
    -0x1.27ab17b15bc9abf7e87c25f782fcba2870621cefp+005Q, +0x1.7a7910b9860f9a73dc3bfc9c038aa0c249d9840fp+008Q,
    -0x1.2e00bb9524372678613a84daf8365838992a1b6fp+005Q, +0x1.0505ad8feb2d4361e682c6ef9f9c8b1d34a71c37p+009Q,
    -0x1.3c2382007b27030a6a148131fa1b6e24ea94360ap+005Q, +0x1.dd602eb480bcc999e0c4cbcb7393e2539ec3d485p+009Q,
    -0x1.54f74af22fb1a3f533812ba9aecf96e81947a349p+005Q, +0x1.1881ef63fb9f8e55ecb62d1fae51569b656a51e5p+011Q
  };
  static real c2814[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.d2392cf2caf9ca9d9ce01a0ab0d726af49c7fea9p+007Q, +0x1.5a773ae66169432d1b91b7ebba830ec1117c7601p+016Q,
    -0x1.2731f09db1cb16a6019700546eff43679f0e7524p+005Q, +0x1.7542c1c17d026fd3b315e974ef08b1397ef41b22p+008Q,
    -0x1.2bead36f2ee02ed13047a206f4f378ec1e72e73fp+005Q, +0x1.eca0f637b7885212556b5d32ba64fd3bc504f460p+008Q,
    -0x1.336e8218ac9f2b2fd675a4c4d8d3527d0a196304p+005Q, +0x1.986473ef9090f60a2ef2686fbbf204322267a8a8p+009Q,
    -0x1.44861d5c1fa7af603592000fd1f228100f518b44p+005Q, +0x1.82c3a54c1de04d6673bab54ea4fe1f4af6a5eeccp+010Q,
    -0x1.62245cbb8ba9c087f444c7505e110afbf2f0a7f2p+005Q, +0x1.e1c687cb5111e4dfd97d4a33a0cb8384f3b79c36p+011Q,
    -0x1.67d25afb2cc78132f9c105ad38e1199be400127ep+005Q, +0x1.d0e1621fc0e073c51016e26cf839faa144073858p+013Q,
    +0x1.82bb63a9af312111428d6a144530f8fccb27e4bdp+006Q, +0x1.0a57f40107c1eab270763a8d47a97e05785334a5p+012Q,
    +0x1.10e38f10e96d5ae144bf9f6b31ca97be8ba7c1c6p+005Q, +0x1.ccf93d54170baec9b92573009fa6a93888ff97b2p+013Q,
    -0x1.274eede6d7d42f18113a2039af56939ceebdefb1p+005Q, +0x1.7627ccbb4078965dc8861fe08144c1dee2de2acap+008Q,
    -0x1.2c59480d71130c5ca992588aaa055ae3f582453ep+005Q, +0x1.f0bbfefe0ae1659e70aebd98ef73eb29cd2e872cp+008Q,
    -0x1.33c3baee4521db6bdd10df67ff390ea1399607fep+005Q, +0x1.a1d03df00a181bf69610e030e36ea4728a12f2a6p+009Q,
    -0x1.452d26d1d9ca1351a7e234728299270b537bfa66p+005Q, +0x1.9dfb4dac86ec44d92396249cd3aa38a9ecc72355p+010Q,
    -0x1.57f2e149424f8d47c2b4a78bf08ffa367eafeef7p+005Q, +0x1.3593cbdb801c1dec1c88a1f0a54748c66f412601p+012Q,
    +0x1.c5ea4d232d54a449f075f0a6244851b166bdd86ep+006Q
  };
  static real c2815[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    -0x1.2a26450e14cf3034122543b71663c62a6686d9a7p+004Q, +0x1.cc8b16a5799ca97193d85c4ac0242eccf89a550ap+015Q,
    -0x1.26d93086baa7379dd2b018e5af7874ec20a138a1p+005Q, +0x1.71dc89f3efbbef666371e2e69cc1a9ee34cef98cp+008Q,
    -0x1.2a2bc59780bf147c61ad02ac8767294dc33b5df1p+005Q, +0x1.d8993d5e8dfe518da495683d1a4f97610b1745fdp+008Q,
    -0x1.2d48d5b08e062b4fe63e39dcc74a1dced46675b8p+005Q, +0x1.6775a715ef540f55c9b65660d7235e4fde94b8e7p+009Q,
    -0x1.3df5ef8f8edc9d3a10663dfe58db36c17fa907fap+005Q, +0x1.36d42f876d8b41a5cf96da53d1b6f471e1d46f8ep+010Q,
    -0x1.568a13af7a2f5ef3e66b4b9c5b0b3cfaedf8130ep+005Q, +0x1.53cb4ee2f69cd5656becb5bd279ce472e243b6b7p+011Q,
    -0x1.6b0a0cdf999110fc91ed1066104870f99839da2ap+005Q, +0x1.fd627714377127031771fea57609ffd1f5d03c5dp+012Q,
    +0x1.d09ab9c0016d1666a04fb771e1fa61ebf44485c1p+008Q,
    +0x1.c53d986cb0972b36fb70eedce8386764bca3455cp+006Q, +0x1.1272e37b7dd83909b30e7cc8aedd49de4a5ce211p+010Q,
    +0x1.37efe8d27bf9576abd2bdbd37bc5936bf5f94b2dp+006Q, +0x1.219fe105fb184d2c407b09bdc989c6ddbd8ea04fp+013Q,
    -0x1.699757b0a02273e91c6709a330eae93028be2186p+004Q, +0x1.b88517d953b33822bb0b08f817db97eba56ff90ep+013Q,
    -0x1.26efc1427a660208dfefeefce5571d76220e77c1p+005Q, +0x1.72a1f3c8ad0e71071845becabcd1b678699cc110p+008Q,
    -0x1.2a7d1cb5e587b2c843252e538446100fc6562316p+005Q, +0x1.dbf8b71d76e27994c9c63fa31ac69412ed63d1fbp+008Q,
    -0x1.2d8c5e94e52cb1e995dba0cac7e20869d21062b4p+005Q, +0x1.6ce50d0aa4a6e16380498b48392e01160aa03a3dp+009Q,
    -0x1.3eaf6b92a121b1b840fa5ef25f9d891acd341a4ap+005Q, +0x1.45cb12d5e079aaa76547719a25b81ebb144d117dp+010Q,
    -0x1.548ab4038f12b4d0a400caf36d064061ca1007e8p+005Q, +0x1.88cf135849a41f81b76d80ca71121061f4eb2983p+011Q
  };
  static real c2816[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.05f414cb42f0ba5425d9ebd7d4673d70c90b9e0bp+008Q, +0x1.79ca4f8368c0f80357b7a55b952a59da345eac99p+016Q,
    -0x1.2698a6ab96ff3e96305bf3f44e6ec7b948a1c6c7p+005Q, +0x1.6e60093ca5e301e061a6acd40d82d91a1a0ce171p+008Q,
    -0x1.291907776f77306f170b6d98e6cf0ae6136391e8p+005Q, +0x1.c3e388751443c5201a46a7ac0cf49592b34fff40p+008Q,
    -0x1.2cd499ed18b8fc5f34227d134decd9cddaadf46cp+005Q, +0x1.3e67e3f5356a9a57647987cf4483fb615ce010d0p+009Q,
    -0x1.3d2fce12605857d8fb1605fa1612644af183ee3ap+005Q, +0x1.0a1b81f254fa902daa7cdde186c1fe67f5253420p+010Q,
    -0x1.4f983fca3f0a995cda4fc235f05897fd2fc15d2bp+005Q, +0x1.076d9bedf562aad66d66387a4e30121b9d029130p+011Q,
    -0x1.670f14f45c0033352b39205843af145e8b275ac1p+005Q, +0x1.4408a3fbe45ead74c8e178c37308cda7229a9f9dp+012Q,
    -0x1.67752b284e5aa980a017f6d5551ed5afe3762b5fp+005Q, +0x1.2bfdcab44b9a39957543f34852481b32888593dep+014Q,
    +0x1.a69c4d53b7c05f9a6694608938717b4b4151f7a6p+006Q, +0x1.0dc5695733e5bf9dff1f803e0f8cece73ea14cb9p+012Q,
    +0x1.8032b2baebd0c4b2a65131e7a2d5db251a707318p+005Q, +0x1.dd3327d927501bd73c81864352301ea405928f41p+013Q,
    -0x1.26aa167faccad0853945a15384c0337b244791d2p+005Q, +0x1.6f040cf3a9c48a489b9dd360f012d58425bfa245p+008Q,
    -0x1.2956807f6b079c3cae9d44b29474a5dd8bdbc360p+005Q, +0x1.c67ab4e3e000ba7ce2f389e574109f46435d13c8p+008Q,
    -0x1.2d447f6f299e67cfa73ccd9c9e68a55d4ec62cb7p+005Q, +0x1.41f74ff8c683ec48ab816d86d45e21a783cace4ap+009Q,
    -0x1.3ddd4c46890281f70f21225d0cbdf8bcc1ffbfd0p+005Q, +0x1.13cd33a72738626851ab1d5e54cbf2ae0f903decp+010Q,
    -0x1.4de78c95d28e145e90232d3395a0ac94bd9d306bp+005Q, +0x1.bb7c349efbe2db934a85fc6b5ae230a25d670b0dp+012Q,
    -0x1.4f460723a9f827f6332b8859e9f7164d89324690p+005Q, +0x1.2151c810e0773d6074081716cd63476bf27b1988p+011Q,
    +0x1.e68ecb539ebe696670ec1565a8153f1d0bdb6fe9p+006Q
  };
  static real c2817[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.4cb220a18f6ba319f6ae57ee4060be6ff1049ba5p+003Q, +0x1.114a73bc095471e5924f44f66f858fba813dea24p+016Q,
    -0x1.268aaf63b87d4c71e5eb62d181236175e0f94bf8p+005Q, +0x1.6ba89c7fa3017109843b5410fa3f3049c09271abp+008Q,
    -0x1.2915340f48d1da0d46f60b38394537d8102d5e11p+005Q, +0x1.b54b0ae9b3c0ff868db5276baa1a9148a6815a24p+008Q,
    -0x1.2df27181e2cbb4be10d9eb05093eae6415f81978p+005Q, +0x1.299f2ee4ac9d1890c57ea7cb56d376cde20d5f7ap+009Q,
    -0x1.3b0d81af2b3645e30602636edd3e4a5c4243e17cp+005Q, +0x1.e64abaee6dbe1e70fb041652d4595a9dfcf9708ep+009Q,
    -0x1.45ad41f5ad11085936d0cfd766d58781201d894bp+005Q, +0x1.bc6c98e345f5977c1f80e5b7cf42fa572ea659d9p+010Q,
    -0x1.51cdd863dd905e8a94976ca8419d05607d50ebbdp+005Q, +0x1.4dd4055a46a975f7a7573f2dc7edc2178e7cd102p+013Q,
    -0x1.542eb05997d8c1765d596eb8080e4e75df580578p+005Q, +0x1.d84d9d74be4a79832c50cb33775b18c81f87cb39p+011Q,
    +0x1.da68df3103fb51134e45f8193e48df5a81c909d2p+008Q,
    +0x1.e1b5ccc60c1ac49c1a2c10466c98c638ef27cbf5p+006Q, +0x1.0ec12d7503537822202d70927511205d74aa3f88p+010Q,
    +0x1.5d3781f81c063cedc5a9054e2d5bab9b495cddb2p+006Q, +0x1.1e5b4aa4dfa7bf84defccb595c61fb96eb4e0602p+013Q,
    -0x1.92d952588816f9422c59e5c3ff85a82e92fa96eap+001Q, +0x1.07530e24fdfe2a65dfa37625574efd3a51f06c26p+014Q,
    -0x1.2699cf400f83d5d6e2543b579cd6424b0f23c2c3p+005Q, +0x1.6c31b3d44c7e86039b6c7830976bc76454f14f63p+008Q,
    -0x1.294ce24f06e3f46bfdee232b566319bc4002a38cp+005Q, +0x1.b75f1820a88ea21dd31bdb64bf0b6e5f3da6f2b0p+008Q,
    -0x1.2e6ec35bbb2121fb95990dbd4770f4fd1d667524p+005Q, +0x1.2c86c21c14efedc6062d135fb2760d48377270cep+009Q,
    -0x1.3b71ac6464ca7ecc411333f4313cd1a5ce0ddf48p+005Q, +0x1.f4bb2584f675a7572d7f85db52395d35142db652p+009Q,
    -0x1.44f503af88e2cfe7e295c2fbfb97e7d211949f40p+005Q, +0x1.dab38d2143dd428a2665a430cf5ad9ad45873ffap+010Q,
    -0x1.498e6dcbc20fb3d448d43edf5d97c147defdd954p+005Q, +0x1.1aeabb4fe0f6a4bfa39d15cb9eb2ae8d3a7af5eep+012Q
  };
  static real c2818[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.05cdd84b547bb8ef39483538b33c78cfbb6a8b39p+008Q, +0x1.02ceaec2433d31a530ee3309df6576c05832f11cp+016Q,
    -0x1.b19cdf685df0acffa3908600be1978fbaa9ec36bp+004Q, +0x1.7489700cd29390e8f67882a29a2ee3cddd409223p+014Q,
    -0x1.267bc506c09b4d67eddd8335a5119da0912ca99fp+005Q, +0x1.6a2303dc98e1f6acd91596d85be646d1932c887cp+008Q,
    -0x1.28df8070663482494f44ad7e72a543e0972f2cf2p+005Q, +0x1.ad9587fb72e86c8a8d366b78a1026c2504661337p+008Q,
    -0x1.2d712060931a9e41bb72b5267fb06f3233e6ebf6p+005Q, +0x1.1f5f8f23f88f9b60a75cf74fb9e4b997bdeb1731p+009Q,
    -0x1.34785b31b03f050a2623e29879feeaa20a3ea884p+005Q, +0x1.89c84fc7fbd31ac0c6e797e24ced208235937c21p+010Q,
    -0x1.35df6d4343589b38172a4ff0389f36337beee7efp+005Q, +0x1.d066ea91d45962aec743c3560d829ddc4737a175p+009Q,
    -0x1.3737a0f2772b715ba81006d2c3764be39ce42c8ap+005Q, +0x1.a666b3995af3ddbd1378350be7b39a37eecc0adep+012Q,
    -0x1.38fe37e9047c5edfc5473610e64b46f495060cc8p+005Q, +0x1.6aa57b26bdfeee40aa5410bccaf053e65e26e41dp+011Q,
    +0x1.adf49767543d19d3f565644325f86f8e15e4e0acp+006Q, +0x1.e7548f82bc61dbf229ee53bd280ffe5905e970e7p+011Q,
    +0x1.bcc74b1b3655cd5debf074a32aa19159ce317827p+005Q, +0x1.a1bdc1e35d7dee71e9229cf0dfc7feb0e52c8af4p+013Q,
    -0x1.d1ecd58a7086e5a8bc7825f338d322e6237b9ae6p+004Q, +0x1.1f6d63947c1427a9fdffa92b7f16141e04030383p+013Q,
    -0x1.26895d16f87ee3d4f0f7f0e3a5131b9a4025ecfcp+005Q, +0x1.6a9e20d80617f95fc8483a74e8e4e8fb6adba7b3p+008Q,
    -0x1.291211d0871a294b7494cbaf559c6521e438ceefp+005Q, +0x1.af6e8bbf45ac9d71eb7579d5d344554766dc5ab6p+008Q,
    -0x1.2de45c0b4e7e2dadf5255e40bffedc69e7aba791p+005Q, +0x1.21feb441a88e21d35c28ec66d14369bc08302511p+009Q,
    -0x1.31a04ba266e32b015cd7e71ca5606ac7fa96aa8ap+005Q, +0x1.94319a759f76af81f49b9be8a90ef7702fb71222p+011Q,
    -0x1.32aac4bd42165d254bfe460984686a2829f90eacp+005Q, +0x1.9b9e34ccfa91e35c373c3e953d78120ed375c431p+010Q,
    -0x1.35baf44494e2aa50ace3f2f22ed120d7bfb56999p+005Q, +0x1.dc639e3587c707605f467f488d4d2139d08795c6p+009Q,
    +0x1.e9ee1de7b5a032bcfd73fe4c7733f74b192ccde5p+006Q
  };
  static real c2819[] = {
    +0x1.6f831a03a103d2ab42e88f7fe6d8d1af86b1cc4bp+003Q,
    +0x1.3d4e4ae1265f810e029052f818d15e32923b8f3ep+005Q, +0x1.0c01a6c7efafe2411bb967cdb98f7f742cad5051p+016Q,
    -0x1.1d9410f1b2b96097a23fc6a61a83c9a601884769p+005Q, +0x1.0c7a768b45aed254b9b7a263a21c293c040a36cap+010Q,
    -0x1.2581c54f93d5b85a2087b6b3a024df6bafa1a5cap+005Q, +0x1.e2058ac89f96881cfacf33d4ada0aa3bba0afb2bp+009Q,
    -0x1.26516deb3b78efed0a2e7664fd7535909b7c9817p+005Q, +0x1.691c0914f05101301ab2afa5d2810b88e7f958e1p+008Q,
    -0x1.2811f6a412bb5bd07f7625ece7df83739a09743bp+005Q, +0x1.a873b2f1ad606ff7172e5e73e866b7fa9ba2a230p+008Q,
    -0x1.283cc56f4f1b2abbb2ee5336a9beb20197640cc4p+005Q, +0x1.8311261acb51d8fbb3494bb8b7f94f20e0edf783p+013Q,
    -0x1.2b0e803b095bd43e45e31570512b6dfe126a9129p+005Q, +0x1.1928a866d10917139267b9cadfdd48f4c648c5d9p+009Q,
    -0x1.3ac6f4f3595463fdddee02149eb472b58a4ad70fp+005Q, +0x1.03d74be2f75f2b59536ff530c21b9377688665e5p+011Q,
    -0x1.437ba5ecef57dbed49277f4332311bd1b121016cp+005Q, +0x1.17d6ad8e95f57fc79caa433155a1ff7ca1923c23p+012Q,
    +0x1.bf31f83161df3639379fbc16c8f0fb0a1d89727cp+008Q,
    +0x1.e9e0c0546f7aaeb2b6cb2c0bd257ee2b037b17f9p+006Q, +0x1.010b649357275b95d94be121bd01a73bb7524ccbp+010Q,
    +0x1.6bf133f54a40f5d00369e23e1c156c9cde05ec74p+006Q, +0x1.0e2925da973fadecef4d4fd3a5c7861aba561091p+013Q,
    +0x1.44fe2d188520f6a3bdebce2677c9eb8c285833bdp+003Q, +0x1.03151503cda5e3c142e74bfc2b4aef49a98b5189p+014Q,
    -0x1.2071f01b26f5f3ddc3f4e20b503b98f26e3aa18fp+005Q, +0x1.e81cc4e672eb826507cba5c4e2d9b549f015b89ep+009Q,
    -0x1.221020c5055e6687b2c06bdb938658ee8837dcfdp+005Q, +0x1.13e0dcfca8ec6b52d82c9622c04991519a62f995p+010Q,
    -0x1.265cd08c7f877372a1d04f4bc8cc77cd7fda3cc8p+005Q, +0x1.698fc009fc11fda36942e14caaa66c9ee0caa1b7p+008Q,
    -0x1.283bdb0e483f81b9799ec3731b97026ab06f1c24p+005Q, +0x1.aa30f97356d5c280f5b3b04ce4e417c571219a02p+008Q,
    -0x1.2b69ce34a7e3875f50eb6d800a7a205488938300p+005Q, +0x1.1bb3e0b4b429c8ca733f829b510dec4d0735af60p+009Q,
    -0x1.2d2ff35ed2cdb48ad1343f3e2c95b31611512bc0p+005Q, +0x1.54d46ded6a8a0b6b28586826c0ab60eb68e2ae2fp+012Q,
    -0x1.3843d388a97f83b4ca9ce6feb3cb396fb0905e74p+005Q, +0x1.18f396941cde6ee50be42fba4e21ffaa4a3d0d25p+011Q
  };
  static real c2904[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.be9caab5037cf61dbf7f2b411090204c0a8b7eb5p+005Q, +0x1.22b634678c38e8b6d95b130c18ddeb128d12f1eep+013Q,
    -0x1.381d77683f0d5df401ba36c97217e4782e8eb64ep+005Q, +0x1.84614c177dd18d0a70c8caab618ea904042e7118p+010Q,
    +0x1.c45bd0f51094cc5a21683f5696e8a5a1e24d2441p+004Q, +0x1.1b46ecbff521e7a6c118ccf324cb0a2231cad604p+011Q,
    -0x1.20cb077701d29f0269d83f74b9fbe42d3f995729p+005Q, +0x1.d9af104d1483cfcc26a35e5deabbf273e262ef2cp+010Q,
    +0x1.91f33818fe1b05ca1c770a22a4d88d5bfe178301p+005Q
  };
  static real c2905[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    -0x1.9a21a8b1a0e4dd701a5fd3eaf3ec999dbd2916adp+004Q, +0x1.0f146da8a9d8ad84c837f1dca367fcaafa8d64f0p+013Q,
    -0x1.44645d5a53d42e631be883016a94bcb142fcc092p+005Q, +0x1.8f215e9423456e6faa29969f447e096284f2d7efp+009Q,
    +0x1.5d7bcc5067e642c1e90af947606ed09d4acd0a8ep+007Q,
    +0x1.bd149c4bd82c0559eb8a58592b624f54c2234945p+005Q, +0x1.8302b8b62b2dc5e6307da6ac68b6871a839b3ea2p+009Q,
    +0x1.be8a68cc1580e412a495424bfe8298fa0a497208p+002Q, +0x1.43b12857cef1d83c2e3e0575f9b43bc13435e459p+012Q,
    -0x1.478638b46e40878d9fcd0a3a8973913bbac77a40p+005Q, +0x1.af6b170a3817c8a7f6bea710f83ceb55e0ea7e7cp+009Q
  };
  static real c2906[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.7904aa09ec30ae86dd958f797662c67370996e45p+006Q, +0x1.d26884ba8ea28379e1fac8f67e8d272678e9286ep+014Q,
    -0x1.3d4cf083de64f77cab6236fc0d2dcb1013dd6d74p+005Q, +0x1.209760cc0fe330fb7748dac375650d0f36d5e04bp+009Q,
    -0x1.701b243f613d446925c82409dff1dce53253ab0bp+005Q, +0x1.b39d81e6e5db36417b5d30ec37b17fa28c6a0958p+011Q,
    +0x1.8897a0572bb356fcf90b09c4975e10d5fdc159bfp+005Q, +0x1.ac1648cb570c3dc38acbe0d0effd4f65c7d377e3p+011Q,
    -0x1.1cd112a783a67994d8e76bb529554df6dcf4e5a0p+005Q, +0x1.506737b64f38d8bd3a78c965990823725507b1e2p+012Q,
    -0x1.3f2b7c399237c23279372988d84d1d2618fd2d7dp+005Q, +0x1.28f011d6661ba4ef17ec9a7e3c48098974759407p+009Q,
    +0x1.1be3779dc3ffb7d83a66c036af56b8b667ceb17ap+006Q
  };
  static real c2907[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    -0x1.1ce3eb101e1c683726a50a6668bcbcd93c8739b2p+005Q, +0x1.f7951f04604c5ff150fa5f5ce2586d97b5363dc1p+013Q,
    -0x1.38dde818b8d4315c5c3a4507fc350762357ae687p+005Q, +0x1.ed1022e679e3bbf782abac2d627365a146600418p+008Q,
    -0x1.6c5ed735be0f7f2b69ec157e18134bbde80aed89p+005Q, +0x1.ad91d9aec6c943b537aeae8b5d74cb6d1b0f620bp+010Q,
    +0x1.0e98b56a9e5c17be5730044f23a9999b42857660p+008Q,
    +0x1.283f90a3bb16a7c6f7d6b84b8c4a61179fc0148ap+006Q, +0x1.e8858b3f56d0a8b200bb2693fa7546683be92d5bp+009Q,
    +0x1.b28fe8850c0df6e4a877f57949fd1ed29486fd73p+004Q, +0x1.da2aad1c0f9594ca1d070b38ffd9d666b0269af2p+012Q,
    -0x1.39f1066b55319b8fde2b5a7ee21846901b9cae6bp+005Q, +0x1.f46ac68e78582ec2a3fb5cf86ee04b9f76edb783p+008Q,
    -0x1.73b69a0f817cb74ffe76f3b4846d3b16e981f992p+005Q, +0x1.0400db41b65b2610c54ab863cf20f4a5e73fbf7bp+011Q
  };
  static real c2908[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.0fc3f8c6c09f85f51a50d6a30a2ba9366647be99p+007Q, +0x1.df2f828719be77c4be63ccbc0854e0b30e752760p+015Q,
    -0x1.3631655c9fe6cb8186c1337d1a1c8075e0cf3b91p+005Q, +0x1.c3cb85fed0bd6d18247e081dddc527f03f94d86bp+008Q,
    -0x1.57708232365845f6cf56c4445136f9c23c4fb976p+005Q, +0x1.198a0bc7ee6a4a77f05fbda70a57aba2f5ad2c50p+010Q,
    -0x1.8f69c7c252cd8f9e48ef541913fefb8888b90022p+005Q, +0x1.70e6f02cc9b0330b228a4b25f6a6db5ff3731a99p+012Q,
    +0x1.0a9237dbfe5124ce24a1cc8fac6119b1c631007dp+006Q, +0x1.0478bcceb7de63b53f9617c09f9ac6125e4849f2p+012Q,
    -0x1.764b48f10881715e500aa99f550aae6cdee3f3fap+004Q, +0x1.4378338b682b4b5d2980c380bbfe1a662eef1499p+013Q,
    -0x1.36e10055f4974349e6f0b6b125ae63a9019714e6p+005Q, +0x1.c80f0fc9668a669ba4e4b39e6a307589fe4a2b60p+008Q,
    -0x1.5b94e080ad1667d1dcfbf10b8facac1d462e4455p+005Q, +0x1.30119c70b88c97be15d582194a8ee511ef240311p+010Q,
    +0x1.5e58932443d342d2643ce2eef5e6dc2ff2b88b89p+006Q
  };
  static real c2909[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    -0x1.34752074f090fbe83ac9da797b6d210a41c03121p+005Q, +0x1.acf2d6ee8e4fef3d3813f5d2cd2bd3004f6aa7afp+008Q,
    -0x1.49979dbe84663499ef87ed3878a5e40e3818fc2ap+005Q, +0x1.b38f1b7aaf6cc4f99364800eb8055521617a3d56p+009Q,
    -0x1.593995c4ae7c810f711a22c0a8dff254cd3bb398p+005Q, +0x1.8555224416e2a2694f1d7f1a65649c8100a0892fp+014Q,
    -0x1.83aa4bfb86eaf23546a3eec68096c70498c19aabp+005Q, +0x1.74ac3e6e33679c864049d42ebd09528ac8c4e52bp+011Q,
    +0x1.5d1dbee3357ee9421d24f2bd008884d7bbe5d702p+008Q,
    +0x1.610d4ca093a3e86859a0c655def083828e30198dp+006Q, +0x1.0f766a52ed8f97bdc51ca1a04fe0ac8dd0e7fea7p+010Q,
    +0x1.63ff6c417399128064b606936eda66d3d3d42857p+005Q, +0x1.153c7b4e28606289795ad6955d657871eb3e9fe7p+013Q,
    -0x1.34ee82f3d7a0cfef54aab2c44a8bfdec36ef2cacp+005Q, +0x1.afdf9986d6cebee3a1e431691f8a2364150cf7e9p+008Q,
    -0x1.4bb0e0381f550161909aa9a94d1735f3471a820ep+005Q, +0x1.c5c75bf6f43e91c61de69edded9671981f9743d7p+009Q,
    -0x1.8816fcfa37385ed8a8dbd4466b136b8e8dcd982ap+005Q, +0x1.ffe8c0b7c33aaeef0ef0e02b4dbe702255e18c03p+011Q
  };
  static real c2910[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.654095c13efe3735cba3527a65d00eb179003b62p+007Q, +0x1.637dd8e64475788333d9b8a60014276047b34254p+016Q,
    -0x1.331814213884ce0b5c4dac10b39ad2a2c9024968p+005Q, +0x1.9d96046081f185b3820aaaf47f3dbc4743e2cac0p+008Q,
    -0x1.40614181b7f055413a1a20ce8437a1b47c77e439p+005Q, +0x1.68ee87a3e13e3c5fbae7c96201585c4ba2cdf2e0p+009Q,
    -0x1.69c43fb8c6c16f34171435bf6861f93f1f2915bfp+005Q, +0x1.cf72df468719a007df1cc47f4b7dd893d47a86b0p+010Q,
    -0x1.9d7453cbbf995c673c435ffba294f04adbc24641p+005Q, +0x1.0d734ddd7ad1ae45ca47a9b7ec16fde038840a5dp+013Q,
    +0x1.438c7a2e98cff8dcb98041a9da491fe06ebdf9a6p+006Q, +0x1.1e5b7f01d645fcecec78d0d22f1227e8a080de1bp+012Q,
    -0x1.779a9c31d46706af8b7192d67b9d567bf35440c3p+001Q, +0x1.c5ba6d581bb3b9ded913d48133c0aec688d182ebp+013Q,
    -0x1.336d06f8b13e66f90a74369355c33a371e778c3ap+005Q, +0x1.9fbecfbdf5c282dfc6c938b02373913194da5178p+008Q,
    -0x1.419333f5aa9ca74f61f2eb0148998524fb137cf1p+005Q, +0x1.71d924e4cfe8ec6abd191a73e31107fd8860d6f6p+009Q,
    -0x1.6f33ff834770244cef206ca6091f0111aa875276p+005Q, +0x1.086942fcf0deda156e5535cfe063dffb74bdba8dp+011Q,
    +0x1.92c2a7785530511c1d5e7c33f486ac771e03445ap+006Q
  };
  static real c2911[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    -0x1.3223847ad1bda2a6b1efa331c8dbfb605ca9a15dp+005Q, +0x1.92bdf557392ac5f9581f04e501dca4ea93e3652fp+008Q,
    -0x1.3b888e25fe027940677d48594837765bcdc3bf8bp+005Q, +0x1.3b37873557bd18bfe112039ce05026cdc855fb43p+009Q,
    -0x1.5a2853f572a5b563aa08cb6cb80d3917ec3a55a7p+005Q, +0x1.56ca32e78d4f54c4b8bc9a390cac46dc723d798fp+010Q,
    -0x1.90f94ef6a75cf4e0ae5502d86b026a9bc8864821p+005Q, +0x1.1b7cf945865d38561db75743a5ed2f8052e7cf1fp+015Q,
    -0x1.932c548c763f3eec9b7bc1361f5715a921b9283ep+005Q, +0x1.1cff867f27e56bf29c64753071008a290aeaec16p+012Q,
    +0x1.a4c55c43f60b27556aa1cb57927b674bcdf224c3p+008Q,
    +0x1.91a7fd603de4bc23176178693f43b8b8a6d8e483p+006Q, +0x1.21f43f0b6429f25d8b85d8de57eeea865c38eb91p+010Q,
    +0x1.d9bf65870f9f21cd7517211cb4beee139ee33ddbp+005Q, +0x1.2f274800d2ad1b9c0ca0c4616ffc54af635a1523p+013Q,
    -0x1.3260fd71d6ba9d232bfe10a27a7b9f2500ead09bp+005Q, +0x1.9467f13aed003f3f6ce16ba5186722e8b15f51f0p+008Q,
    -0x1.3c61e308cd545329cd2970e5abdb87fb0f925a69p+005Q, +0x1.406403800ec6f455df30ee8de6e564d2bc2c5633p+009Q,
    -0x1.5d4186fe200cd162fe63751cee694e0bb18db540p+005Q, +0x1.70f3035abaf377042437e7061ae6dfc45f98a652p+010Q,
    -0x1.861248150e0c8e4017bbf821e2a5fec51f0c866cp+005Q, +0x1.c05d96e8af197625e8613b9337347cbda16435a2p+012Q
  };
  static real c2912[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.b600d249506425a97428931c1ca9a6234867454dp+007Q, +0x1.b19b868784b2715d89a6b93dcc8afb9a6a92fcd1p+016Q,
    -0x1.317ecb7ce955f0b4a9653c0d63c4f75ee6d1b8fbp+005Q, +0x1.8a2852fb1e1ed0cd967e7df9059975386ef2dcf3p+008Q,
    -0x1.39030f9ca82ab725842a451bccff8c0abe95464dp+005Q, +0x1.1c7e6d563a13759f6702c52218a43bb84c83da2cp+009Q,
    -0x1.4f16913d6142547211d86bd4ce624143a3f958bfp+005Q, +0x1.1354514170325d5eeb48dd9e11f8bf67923ed71dp+010Q,
    -0x1.77eb4ecafe7f89f110f5364841f05090a9eb1644p+005Q, +0x1.611c9414e4a065c700f640c3c84d51bab6c09b20p+011Q,
    -0x1.a4167539d65d6438c1d8e651cdc8817dd26db444p+005Q, +0x1.71ed05f6db200a7a3c619fb71218a4f7d86be4e0p+013Q,
    +0x1.7440ed8faa8f2cf268f8c1a031a6feb758723be0p+006Q, +0x1.2af6c682bdbb7ca4badb643ed75b02a1041a6e0dp+012Q,
    +0x1.2e764d928e9ac7a0cee1671d6eb2554720df9fc7p+004Q, +0x1.0589f578862957d3c975c8d2faf3d94e443cf96ap+014Q,
    -0x1.31aca11ab1fa219a65a7c61a150832797bba49e4p+005Q, +0x1.8b72963c922b804351ed276ced352e6975e0f30dp+008Q,
    -0x1.39aec251ad7ef3c0ee3ec15606319a8cf734bfb4p+005Q, +0x1.1fdbb1ecc10e4d7094d964631732420f1a0c2734p+009Q,
    -0x1.50c6b45c4cdd57d6477f30f32843a614ae08ce9bp+005Q, +0x1.2046d0060ba8ca69ba7db6cc0b7af56a4035f437p+010Q,
    -0x1.7c0b47dc2a45191cd66114b0899eb7459015067ep+005Q, +0x1.ac16e8967842b7ede14a205605e91bcb23f21a4cp+011Q,
    +0x1.beb6c048f53626aeee2349ed5ba87d9da038bdc3p+006Q
  };
  static real c2913[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    -0x1.3119e643b9e04dd33e71bcdcf3f8ee2162251bfbp+005Q, +0x1.844b1ce38fa01a345fa4950ca3e3c9fb4dc7fd63p+008Q,
    -0x1.377ba21907a255ba972e45e0f3b933b1c9fbb0b5p+005Q, +0x1.0a3d0ed70d1fb13a5c00e8002a4e874b7f4b77fdp+009Q,
    -0x1.46beb30e1fa3af7f61e76e5828ec10d00968980bp+005Q, +0x1.dba78ccf368faee0f11fb67490f5aa945fb05fe1p+009Q,
    -0x1.62953b1b745a9cc00d9636969b6745a09286d335p+005Q, +0x1.030a1de797bd0afd0c844a158e97cce0f9efeb2bp+011Q,
    -0x1.62e672655c2e63727f12c04478cd0a7039597fccp+005Q, +0x1.89e990e4f7068df1b2f21ed2556affd31efde645p+015Q,
    -0x1.8ed553c02166a8a67473b44978d0a9027bd3e1e7p+005Q, +0x1.975e9633d2f5c431e5f1c7247e6108d41d4f998ep+012Q,
    +0x1.d4bc855a051da50c00ddb44f3949208c30b09c02p+008Q,
    +0x1.b8b5eb2373381b99f93e40b21313fd79c7998932p+006Q, +0x1.29639a868a2aae2618b3f26dc434c808496b9eb6p+010Q,
    +0x1.1d425786af396e038e3c9f5de16394c0528161d3p+006Q, +0x1.399499351c35522006e7d9d2f42cd700e37fdc12p+013Q,
    -0x1.313e5969ff402ce03bc2c636db106c0c3dfb575cp+005Q, +0x1.8557bf5e0456c40bd06c6f860f020e9058ddbb54p+008Q,
    -0x1.3808c9687cdc6f8da9bb3f7da3ff286f6e67d41cp+005Q, +0x1.0cc33fb662503b068d10594df9f4dce8b268f202p+009Q,
    -0x1.4318e90a87e28d1880cff7c316d8b55230c3838fp+005Q, +0x1.632286674d080c2ec21a071fad9e9813db80ffa0p+013Q,
    -0x1.47a86b5386e210330eb08a0d73bbe4c1a6c30efep+005Q, +0x1.eb2d8539ad441a01170f9842cf4781369f8ad515p+009Q,
    -0x1.64bdeba4378b8f51d7d212c8525d25ec962b0d90p+005Q, +0x1.20f16cba02d83278ab851b04dd64abad6e677406p+011Q
  };
  static real c2914[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.eac9455efe3aa3735c75ea182b0339ead301ab70p+007Q, +0x1.a1f140ec004dee40e34c203006ea0929e1243af5p+016Q,
    -0x1.30c06f9af16093d19e032791d2f699378886a265p+005Q, +0x1.7ff4efb2733de331e1ecfcf8c778bd3d2a203281p+008Q,
    -0x1.35dd25084b5ff31864192667e1c5431f1f12f261p+005Q, +0x1.fb0638449f92c38737c04059c31521e68cc8bc86p+008Q,
    -0x1.3e8e8640dc8f273b303814cd54c65f6cd3d0ef75p+005Q, +0x1.a474bedc826d55b0d6b7e7143fd512d4fde29564p+009Q,
    -0x1.51ef0ce11a8f31e25fd400c3f322a1858befdab2p+005Q, +0x1.8f4e476684f52c7e0e01d6547295857ed0728e15p+010Q,
    -0x1.75686fea90839762576a4891cd00ad6319b5e62cp+005Q, +0x1.f2e6d3a92309947d82b2800fc9a4207bb9c57722p+011Q,
    -0x1.8d346e3a69431d51e0514ceda33f4720546ac052p+005Q, +0x1.e58c619843dd9c35b9c05e399eddc88a0b9747bep+013Q,
    +0x1.949928b7508fd05eba9c7467a13acae2d30fb662p+006Q, +0x1.257453cb17fa1f1511c6a3f32ac54d37c203eaa5p+012Q,
    +0x1.1a12438a35cfe5221e03a3a93bab5a8787cd9759p+005Q, +0x1.02442158a4f8a32b008cc37d1b1f14499b374c2ep+014Q,
    -0x1.30dda7f9f18c6d6edc643085ec599fd5b8b81484p+005Q, +0x1.80d7abbf970fbef1a0f147ab895d6c0a09cfe739p+008Q,
    -0x1.364d07e79af3a1ccdf56e88c06290c00a8d4e6d9p+005Q, +0x1.ff16768ff5f163910537303d3611c023d1bc4267p+008Q,
    -0x1.3ef8faa1373adcd066068470f7e1e0d9f7eefba8p+005Q, +0x1.aded9a3d1db6cb80f57ccbb8fea6499384f6606ap+009Q,
    -0x1.5301bda3bf3e86d20a62f684bf5c21c8ae30324fp+005Q, +0x1.aad7a6c7a7f46691c34d5cb0717843ad4b09779ap+010Q,
    -0x1.6f8b001cfb9abc1c313d0769dbe0ee557851beb4p+005Q, +0x1.405b1ec804d1ada553cf3452c7e3008c14669a7cp+012Q,
    +0x1.dab62c9fb3ff5412696b2f1f8c153bddfd38c04dp+006Q
  };
  static real c2915[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    -0x1.f5079dba2d0164baf6d6cca960dccfab299d38d7p+004Q, +0x1.fc4eb59743339fe00f286a131189de265015f8d1p+015Q,
    -0x1.3065ba6cbb1aaeab4140c003acc7030d4c6a7cfap+005Q, +0x1.7c78e1b9baff1f1a1cc844bef674e1ec01f18e78p+008Q,
    -0x1.3416086dcfdd0155fe4c929c1511ed9d8e85deb4p+005Q, +0x1.e6905c643fa2c39db7639f559134b4fc36402257p+008Q,
    -0x1.3822012d4dbf20083b84d58d67ca9e4c25f60f95p+005Q, +0x1.73617310ca6f6edcce6a54f33a7486cde558dc08p+009Q,
    -0x1.4a19fa86589e5ebbb47f3634959f21497a14d4ebp+005Q, +0x1.41c4f5336f70b4ba6e3e364086d19fb199b17110p+010Q,
    -0x1.6669eae788e40a661c85dc71579dc31021327e8ep+005Q, +0x1.60136cf8c3ae084e1ec2ab5e041faded0abf3b0ep+011Q,
    -0x1.8533a2096612088c0689617a72dbb102a55d9225p+005Q, +0x1.0a3e6625de57e295ce578914d323d55a3ec257fcp+013Q,
    +0x1.f7b0727650d9468e8adddd5d3989760fe34c80dfp+008Q,
    +0x1.d95d10e7dbeef30be0697310820213a7da25a5cdp+006Q, +0x1.2d2ca68c21966d5f8d0f6d89166c0d8cf52d7f3fp+010Q,
    +0x1.45814393780354407904fdc51491b4e03a7d3203p+006Q, +0x1.3f67ff17e5d788ca4e551fa05b1e61984be9d3d8p+013Q,
    -0x1.b36a883271904ccec1ce59f8178000106a6caa25p+004Q, +0x1.e2cfa952bd38b24115f8c58aff93eb74d3403057p+013Q,
    -0x1.307c9f409b972213bbcd38eb4da16c62e213e0f4p+005Q, +0x1.7d3c78b9c3ebb834586cdec5240f6c0aa6a88e48p+008Q,
    -0x1.346965d6f355ad6eb58d15d0d60374cad5a8d02fp+005Q, +0x1.e9e8cacb40660aeabc7a2d6ce3b7823f6bbb8cb5p+008Q,
    -0x1.386eea95ad07c81842aa1175101171fa09f91901p+005Q, +0x1.78eea9c384d46746ba2fd3bc2bfd15cd665aa032p+009Q,
    -0x1.4b02bcae23b7f4564d81dae719ced9a52b8ff2d9p+005Q, +0x1.50e9db571f4525a2347e057fa3ebc285a1897747p+010Q,
    -0x1.65e9bf41c1c10434fbb195f3e27a9ea67b555351p+005Q, +0x1.965cac90e6e85f9d7a8d57b28f844b77cc7d61a0p+011Q
  };
  static real c2916[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.138e0bd43cdab45fa980f253a02ffda73adda177p+008Q, +0x1.c61ae9e2a3e448f1832fec664235d3700ba36670p+016Q,
    -0x1.3020e0b0fb3198effdb2dbc982a23fae5c39dc80p+005Q, +0x1.78ef947a0a0b696da83f94a7f59b6c16b3fa8a66p+008Q,
    -0x1.32e7f62a5faf4c676f39c120f23222024ac4f724p+005Q, +0x1.d19a350da7143e387d6f52b00d17e609c3ff3ca2p+008Q,
    -0x1.3715771a5c71daa9c60f86902f8088379592a3dep+005Q, +0x1.492682dcda5fc2889e7664a8157e852358a98983p+009Q,
    -0x1.4878d1d2356940546e9bd38ded9d8fa59eb40644p+005Q, +0x1.12b18d400524ebd04cd21a2bc46fe59d397f6aeap+010Q,
    -0x1.5d931f3556096d0d05ed50642e37ad912c0fb850p+005Q, +0x1.0fe566c90618680693e3749ece71bbc52d032511p+011Q,
    -0x1.7bca815e2256418cb2466da26b18f7834307425bp+005Q, +0x1.4f977aca09b1e1f44077da007792627d14788ebfp+012Q,
    -0x1.91c366bb353c1fd9bccdc79a5dded6f78ef62f2cp+005Q, +0x1.38421af2daf0cceb211f423a5738a178c162d8e9p+014Q,
    +0x1.b9828208220d6c3b943e4005e5db01a4e39a3b65p+006Q, +0x1.28a7c3f3e3cf21b973c6286517ea9095e399f44ep+012Q,
    +0x1.8ed65629057158910c7284fdff1b3e5e4ab6dd37p+005Q, +0x1.09a8598d930ef75f9f66e6c28390f810b053dce2p+014Q,
    -0x1.30329f5300df918c9e1eae89ee089afa7f80271ap+005Q, +0x1.7992d0f2a9c5095aaad8bc5f4cb7bf9e3b5b4e42p+008Q,
    -0x1.3326db863cf96464d2954196ebeaab340d5c7b96p+005Q, +0x1.d4311cd7136a1aef5469379803f185b6e6caa8e0p+008Q,
    -0x1.37868231b4a2b995411754f68eba661a30fb06fap+005Q, +0x1.4cbf5ecf2d5b7821384dec933df24cab690b2a7ap+009Q,
    -0x1.49411c07080993c474ac4f459bda9cd879b06729p+005Q, +0x1.1c6ab7a67db4bf892c6e15bffb6ee3397c40a189p+010Q,
    -0x1.5df3b0aad39e97bc06a829d462ee7afa77332d06p+005Q, +0x1.2a13a705c7308d42e2b571a10795ffd7427cc523p+011Q,
    -0x1.696df39ee44ed2e2dfd46f30d2b644c6134e5872p+005Q, +0x1.cbd77dbff563744fcf30a8722ea8dac379f7d70cp+012Q,
    +0x1.fc3ce470f67a02fc04c5af1c2d2638578254da75p+006Q
  };
  static real c2917[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    -0x1.72b26ec490815537ebc67c49af5d4ec85a77ed38p+001Q, +0x1.354b05c198a43548bfa1c02fa90b41d88ef81ca2p+016Q,
    -0x1.300d1c2bb0a64c5b19ab95f274c4018eb8022167p+005Q, +0x1.761ec3896146f7661dbd6f6304e63fb8734acaecp+008Q,
    -0x1.32c6ad82e588e718903f51d53c015b404e935a9dp+005Q, +0x1.c2594aea966bfd13f6204833eb3b732ded5df428p+008Q,
    -0x1.37f7bf4e46ca3fb01edb6ed7230e244d2c306192p+005Q, +0x1.32e229632b639a068e649b270065a47b8d768d9cp+009Q,
    -0x1.4606a97b5ca4970102f820c0eeca0a34070db1a0p+005Q, +0x1.f47f0cf9b71ff7b6d643a922258f28f6399a451dp+009Q,
    -0x1.52de0cee4582470c44d01282a7e8e01dd752c6f5p+005Q, +0x1.c96e0231e887711a50c742c622b88f6a7eb0acd7p+010Q,
    -0x1.663f3232cd36b0865378a63b8c8fee117cab16f8p+005Q, +0x1.e7dbaf4576c8e82439909759f3e8aea260bf7b53p+011Q,
    -0x1.6fdfb962af0fa4712cfd303d700537a40c813c39p+005Q, +0x1.5c66017fed90ae250bbe0f0a90d5795b0b7c40e1p+013Q,
    +0x1.03aa265f0524bb6d59b241de486dda7f59500fe4p+009Q,
    +0x1.f81031ee3da1667cce3968cf872b5b81af6f7f65p+006Q, +0x1.2aefd6801207c4481f71ba4278973e6a99e60911p+010Q,
    +0x1.6cfd38d7fb18339a2cf2b42feafd1f02c89fcbb1p+006Q, +0x1.3de225c75ba45bf0a486d239924f3b9264ca71f2p+013Q,
    -0x1.b6f36fcfa607562800ad93d882204fffa82ca246p+002Q, +0x1.271fa1d8118650b37577e2007d1b9666b6e67119p+014Q,
    -0x1.301c583662df83750d77eaeedb8eb6eff7ea5278p+005Q, +0x1.76a75b381d95aafb231e56f39e26f81c1755f342p+008Q,
    -0x1.32feb5e3bbc14836ad34dbc1b4639be423657605p+005Q, +0x1.c46c2d7379816a4f2f6c98e154143fd30c734a82p+008Q,
    -0x1.38743a4ea18ab36c1e3499878c70b93cd2a411f1p+005Q, +0x1.35c7be9aca4a1bca79b33e455bcf8f4dc597c0bep+009Q,
    -0x1.467fd860ff59e98955d0910ebaf583ef415e286cp+005Q, +0x1.0170a7d1df2cde07db5232cd8d7bea9d1983bd1ep+010Q,
    -0x1.5299379c0ca4c8940b865523495a26eecafe6cc3p+005Q, +0x1.e7f25e52a4d16ead78f57920d4c3e753d2fdb32cp+010Q,
    -0x1.5e5fe4598abb465f06e689772c904cb181a60744p+005Q, +0x1.2418b6ab9757bb2cf797bab849c8f8f2ff3fc62bp+012Q
  };
  static real c2918[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.16d06507a5fa4f95d25be3842c46673106e6ef51p+008Q, +0x1.4530b1d3c1fb7d12b3cfd16ed40705ecaf69fcd8p+016Q,
    -0x1.13ebdc6ec3b00b982256df789596856289653e0dp+005Q, +0x1.8bbc66d42642e2addf92c6bed12ecba1b1819624p+014Q,
    -0x1.2ffccd5242ab31a716b9a038d109cef9e2db77afp+005Q, +0x1.7479df8d6894f2ae2a1a920b5cd75a49077bbb44p+008Q,
    -0x1.328c67c546aa9001fe4be4794a3bec5dce9d7e4cp+005Q, +0x1.b9faba8ebab6d75ae34bce87d9cf997e4bb7caeep+008Q,
    -0x1.37740ef85df47ff82cfe8036b74713f0e2c1b05dp+005Q, +0x1.27a54db9a1c9ff1708119b1763bdf1432a64a7ebp+009Q,
    -0x1.40beef4fabc623f9f73740f43efb4f4c4c9470b3p+005Q, +0x1.dbf838ef2accef9920a23c92e982e33acd5e6d21p+009Q,
    -0x1.420843f97dcbe564440bf7049c864d36d3a5bd74p+005Q, +0x1.93329d703d26f088c4a8ff4a61502200ce33752ap+010Q,
    -0x1.4af6b966ac8693c55b4d82c154fb35b9bfbf840ap+005Q, +0x1.76e3b88a79b6290e33a71bfd09792e984b154bfap+011Q,
    -0x1.51aab00fb233f4d1911224a3136cb9f1d280c8e3p+005Q, +0x1.b914053a6a3f57b9df08e3a8a6b072fdd23e1ba5p+012Q,
    +0x1.c3b4ebb837710b1570cd79817826ac38cac82f04p+006Q, +0x1.0f2dc971400438e2d972f291dd20d67c66e23056p+012Q,
    +0x1.d0a533b32c8566426a08a0f18cf975bdbfcb89f0p+005Q, +0x1.d7144886c3d7c8169af7fc9fb4c9a6ba74ccd86ap+013Q,
    -0x1.0c5d8bd569c8038e77e5ea8ba839e8f3fa0bb662p+005Q, +0x1.3251c0e9c09ec6ce51f482a26089062916c16801p+013Q,
    -0x1.300a710687256e95a5f50d13a671d5e504f44472p+005Q, +0x1.74f3e6575da6e9010a9c74aceba5de71a36eceecp+008Q,
    -0x1.32bf1ecf4a217aff6000b2124afc613cfafe06e2p+005Q, +0x1.bbcf537e162930083035e5d174c509f1202099b4p+008Q,
    -0x1.37e79e3c90a7f6bc3f9d295c76941a351fda765ep+005Q, +0x1.2a3c99c40bbbb1585b14711333b46cab129d7ddfp+009Q,
    -0x1.40b3bfdc8a91cd52beeb6777a604b37c85ffc5d4p+005Q, +0x1.a55d1854b023e9601c9a18c9db7fbad0d801fd98p+010Q,
    -0x1.40b3c574dea9542b23993d6cc5d676e3863b0c69p+005Q, +0x1.e7be47a00a4c2b0e78d0e404d68622dad31fb40cp+009Q,
    -0x1.4516049f502313808438674e30dd0c46fa4c745ep+005Q, +0x1.a2420eabe51b7c6020889a4901a7a870bef39994p+011Q,
    +0x1.0145f6bb93a775eb6b630a3f95a03a77835e92ecp+007Q
  };
  static real c2919[] = {
    +0x1.7b745fdae513f76916e8d3aa921f15bc9428e595p+003Q,
    +0x1.f64d4e4a8a297f353431eef84ce8f3902400e454p+004Q, +0x1.313a5bd397917b2518cce0d7c63515200725b653p+016Q,
    -0x1.2b45639f255755a445486f541803ccb4b42c38bbp+005Q, +0x1.2810bf5e309590e7e9066c87279d15568d0e2e74p+010Q,
    -0x1.2fd37aaf3d10e87ba54de749fd2ad421504aca6ep+005Q, +0x1.735efc5507fb173274b7a02ac5326eb2d57f872bp+008Q,
    -0x1.31c52c0c242d1cf64fedfe844164fc2b75fba804p+005Q, +0x1.b46cc0671645979a5b8abf638f11c88352ed8a55p+008Q,
    -0x1.31d85a371961504589c4118b055e73e01ad3b218p+005Q, +0x1.dbd002abbae2325648692d7b576812cd53d6bed3p+009Q,
    -0x1.35261a58dab65625d1be8dd798f1672dfb732e49p+005Q, +0x1.20b07d6678e8ee95b8e00ceb2db6d5c59e895cdbp+009Q,
    -0x1.4488b070a068750f08012125d79c6e132ba850b2p+005Q, +0x1.977e7e1768952562d2a0b0d68442a28902439481p+013Q,
    -0x1.4762089609ef098210cbb07408186c4aa0104af9p+005Q, +0x1.0f99e424e4749778abad857ae54ea8659bc3a103p+011Q,
    -0x1.54e24ce4b5186b779bbb7381f9905f47e77a8dbdp+005Q, +0x1.2468a2884a5de1fb13cd67383a23468573b56c34p+012Q,
    +0x1.e64e083ce26c478a687c60e37c30f9f530608c1dp+008Q,
    +0x1.004cb6b943f7de4de89feb65f8abb9ff8c76e992p+007Q, +0x1.1b30cd4d263ea909c16c94cb1fe2629838e24424p+010Q,
    +0x1.7c9b84582f8030ed54bdb8112da2476ab79d42a6p+006Q, +0x1.2b03aab94274929b57ca791a6f9e6acbad86e98fp+013Q,
    +0x1.0e630b15cb1ae07c643d05fc093523554a6fc204p+003Q, +0x1.21ddc422b01f3b506feeb6ff082af4ab5e719ea9p+014Q,
    -0x1.2cf46318f83310193e12da8c6e2131a773605296p+005Q, +0x1.2f4878d013da2a7c0e12f46d8ca96d8e2b086fd4p+010Q,
    -0x1.2f951fe6f9d53d4e7e1ba6f700279006ab8e87e6p+005Q, +0x1.e37a2e33fa22fe89b55ccda3c063273723657732p+009Q,
    -0x1.2fdefbc75a19f14758959525d47d10b9a84d7c95p+005Q, +0x1.73d1247a0496c4116c318977718ed65aca1fb27ep+008Q,
    -0x1.31ef85d40c1f52e94b2c334a5ca5e57c48cf42cap+005Q, +0x1.b622fbc355f81c50f288c71f366b216a19bfe9bbp+008Q,
    -0x1.3582aac59a768338b8bee610ac6d197913ae0cc6p+005Q, +0x1.232c74c70ab2568717076be1891b28a0b3e5647fp+009Q,
    -0x1.413cd8ab61fc5520d8f3d094850a171b037ff291p+005Q, +0x1.64c24d1c8b96ba8f7e4276fb16b84e89563705e3p+012Q,
    -0x1.455891485733851f8a99ac66e0e1adcb6846612cp+005Q, +0x1.255a9869597b4210f5996bda34512a94b5d411f0p+011Q
  };
  static real c3004[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.cd774724ae919f3f0c4a88cffc74be94e53f6d6bp+005Q, +0x1.3dc0342dfa395c92859bf34456342bdb5741cef7p+013Q,
    -0x1.4583b7e8fb54937cdf6d6660fe633be5aab7acc6p+005Q, +0x1.979601bd19f1f10bd757b0beb0d2142c28b93df6p+010Q,
    +0x1.d40789e29be66cc3539e0399ace2e3bb00b4b080p+004Q, +0x1.3100de7515cb6723c5cca5a3063f066449172056p+011Q,
    -0x1.2e6d192b9f9d6557195c7ed90ea8212b117f1c37p+005Q, +0x1.f4b1d2ec9c8cd86a229bb378200d51abe6184928p+010Q,
    +0x1.a076a126cadb0c8434a2e2a27d59d549543343fap+005Q
  };
  static real c3005[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    -0x1.bae032f09ab8c20ad76d46d80f37a3dad6a806fcp+004Q, +0x1.22afbb753ded2a47f765166f87e71363aa9a3136p+013Q,
    -0x1.501cf07098a5ef77cdf614a01b7d132b7d6ac572p+005Q, +0x1.9c7469e9e1f6e68580c0b181fd384114976641fcp+009Q,
    +0x1.6ddbe7f1d8fbf9ed8c8a59889f30c4e44700f91dp+007Q,
    +0x1.cd75ac29362bcff4bf4faa0a9c85629d68e84199p+005Q, +0x1.a12e01e147e6f095f1abd8ba7f36002ae1cd7113p+009Q,
    +0x1.c17928f1c817e7712b59f96b117c057c7bb15160p+002Q, +0x1.5e34890a57d45e6f5726dd865c730e19b7ef12c7p+012Q,
    -0x1.539b9e2f42b2ddfa876c1c5cdb0785f574ae251bp+005Q, +0x1.bd3330b293cffc5834648dc64d7469ff7ff65bdep+009Q
  };
  static real c3006[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.84dc98f36423a75bcc7b70b134c1818430ce6cebp+006Q, +0x1.04d1507b3fec1c543a6110770955bd8367c16b8dp+015Q,
    -0x1.47df8402c053fa317a0b89cb4b17981d07e73809p+005Q, +0x1.29375a1812879fa068e0e1c551c6e5c85a1f1ec6p+009Q,
    -0x1.82ee1a49ddbaf63970922cf5f9e0fb63e6979759p+005Q, +0x1.c82115f4b701e1a2e6ae63c2a4fd82430b31d144p+011Q,
    +0x1.973c5c7324ee6faff66683064d82ceaaf928ef76p+005Q, +0x1.cf65691f71b2f7d09d78b6b662315683d3e2f0b8p+011Q,
    -0x1.314fdf8865992257bbab99363c099c46c67534fap+005Q, +0x1.6877df1dc1f80ce4936e4e7b4f544d73eb3b9ddap+012Q,
    -0x1.49d072c38038b376128aa5870e52af16eff682b5p+005Q, +0x1.3185d75711e0e0d4322869af95528ae1b2260ed2p+009Q,
    +0x1.26adf6904ba20ff5040fb82e29c8a4e20ecdf010p+006Q
  };
  static real c3007[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    -0x1.3adde17be6160f87dd71964dd1e4ecf9a00908ccp+005Q, +0x1.0d33f407e9c4fa99c974b23c85db0585055cdd6bp+014Q,
    -0x1.42f64fe59e9e56e854c3ca2433c2e1fa54909836p+005Q, +0x1.fb53dc41dfc287f5378d202988a4f3eac9f54f3ep+008Q,
    -0x1.7b61a625bcdd40f5b26c670a6339cbab9645e75dp+005Q, +0x1.bb707a641ff641e9699b70e39f1901d1a39f2787p+010Q,
    +0x1.1d2621419e5e1b35e9bbfda1e66882e7d97d793bp+008Q,
    +0x1.339c6cb6ffe04f72093b911e71ca41b6cb7129f6p+006Q, +0x1.082ef2ed79c6411da5abec2caff20fe1072c7d88p+010Q,
    +0x1.c13f50791dc8d62606c96e307444a0194446ded7p+004Q, +0x1.01dde3b2daa118236b9f973e62b41483c123e9f3p+013Q,
    -0x1.440ed3d7311f2064bd4b59a394d4143be3a27c05p+005Q, +0x1.014eb84f7e7a1e2edc43740e1b08f289dbb4d2b1p+009Q,
    -0x1.84889336c518d896185b7ed04fbd95969bdfcd65p+005Q, +0x1.0b9f087d65930628daba0b3a09a2a8664e2e422cp+011Q
  };
  static real c3008[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.18d5bc140a0b62527dea45c4c52bc8370e961805p+007Q, +0x1.13f84bbacfd812135b94ea07f706c9b7cbb26126p+016Q,
    -0x1.400df175daf9260ee15cc5ab94e601491a7ce949p+005Q, +0x1.d09c80c8294687d9b6521d7553d44a5f22c72b24p+008Q,
    -0x1.640b8f02246efc826bc14a84207195dbf90b3439p+005Q, +0x1.21b72e2c6b84189559e4b4b58febaab20da97c5ep+010Q,
    -0x1.a72c6bf790475eae3f305b541b9dcab895ceae84p+005Q, +0x1.81a1cfaed1f084b41db4fc7705242f79136d168dp+012Q,
    +0x1.153790b7d18c49c4b7899a968b7b25cc361260e1p+006Q, +0x1.1b8c835806832081bbbd7fd01241136e99d27d9dp+012Q,
    -0x1.a3342493b14a43f1e22322becfe0ce62669fcfc0p+004Q, +0x1.62b42b72edb3d360e4ea225f709cf1acd8a8b02cp+013Q,
    -0x1.40bf81e1bc4dd48ab925b9b14c156d922f70d384p+005Q, +0x1.d4d3f85ba6af15b8996d548f345cf4f299c26f75p+008Q,
    -0x1.689737432c396d931b535199883197e25f17c357p+005Q, +0x1.383261beada6144861573cc9f4f468a93c3bfd9ap+010Q,
    +0x1.6c711afd171824223fb8e4e2715f98b3c5226e6ap+006Q
  };
  static real c3009[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    -0x1.3e346c74b2d0751ff73836b1e85c862f04d1447dp+005Q, +0x1.b9029da9ccff3cabd652762fe385c26a3122c55bp+008Q,
    -0x1.552342998c2032282c68ecd52d655170b0760a12p+005Q, +0x1.c03b0d9e61426e8de752484bdd98576f924061b6p+009Q,
    -0x1.88d1ff66930dc99993d4573e52a72581fbef5c41p+005Q, +0x1.9f0c8dc9a1abbf617f826691bbe609940b444784p+014Q,
    -0x1.9623bdfd7deed943df4be4a6db6146a215d561bdp+005Q, +0x1.8156620b3fbe42a3e27fe2197725eb4654c3312bp+011Q,
    +0x1.722c29f5496127ecb8b2f0e933a1fe770e37f7ccp+008Q,
    +0x1.6f10a5f9a277209819fc8fbf37be08d2830f0b90p+006Q, +0x1.2664f8b9d94b236f9b0d91e87c379d354aeb4787p+010Q,
    +0x1.71d3830baf869afbfacf46f77bb40149f747bf4fp+005Q, +0x1.2e59f5b9634b1fec4b01d20d95d95a0355c75f71p+013Q,
    -0x1.3eaee02f4c43696b49b408afce66e5da6e6c525fp+005Q, +0x1.bbe693c11a04c8dde723891b72413dd3cc5ad9b1p+008Q,
    -0x1.5762b21cff17c2e7f908e053cd78c095fea9dad0p+005Q, +0x1.d268d1b215cef7b3417cf898fdb70c52d2f7debfp+009Q,
    -0x1.9fa1943272fc0ec1221a4763bc2dfdbe400eb93cp+005Q, +0x1.084dc91c597639bd1766848908573a398ea36afcp+012Q
  };
  static real c3010[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.73a8244d6e09d85932d8b41e23473b3d3dbe3a92p+007Q, +0x1.a2e31f351746d617349cbe64569281e6a0689334p+016Q,
    -0x1.3cc3c405d96f88ed39e0278e9e37f63afae7acd9p+005Q, +0x1.a9259ff5074ff3b16f0b130019aaee6969739b70p+008Q,
    -0x1.4b3e927345745e43c4f49ff5b3ada79771df9f31p+005Q, +0x1.73876aa8c65afb8ef88b9c5152378d1a55413c0cp+009Q,
    -0x1.78644f0b42468cb04c67e522245fea0287dcc406p+005Q, +0x1.dd65aacdb0de9fcb05ff047bb3e83eb30a4a7265p+010Q,
    -0x1.b92935b76b2d09c99f7dc30c2f1cac0ffc6eee0bp+005Q, +0x1.193c296b26b6e7cba60cbc7fa81402db9551d242p+013Q,
    +0x1.5133bed06165cffa3057861a11de8ca74d118ecbp+006Q, +0x1.39231998c1cba0b11baecabbbfbbe91cd03393e8p+012Q,
    -0x1.25a3d4ebf7ce34d3fb5366b043f91b9afc371bdcp+002Q, +0x1.fa375cadbc6730e3e69c26a225c0f1a4992c1285p+013Q,
    -0x1.3d196d6e9cd6ac9b18977195a9cafa79e2fa4451p+005Q, +0x1.ab47de631661b66938c67b41bddeec855545e1e8p+008Q,
    -0x1.4c800d49b3b117cab7f592f99e1b3128a5c60d03p+005Q, +0x1.7c6f11ec0e583586d879362fab26122a0f228162p+009Q,
    -0x1.7ee767ed4da62550931ec0e1979564759548f73bp+005Q, +0x1.0f804f10ce3e2c518683227079f5b10c11b2e502p+011Q,
    +0x1.a3bd02b9a6b23fa0e0f658aeb45d0bf4c7c01804p+006Q
  };
  static real c3011[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    -0x1.3bc31b7b2839986da64c452d3c970f05fc1ced91p+005Q, +0x1.9e0855b852d810c46ab58d2c00472e2401af98e9p+008Q,
    -0x1.45ff5570618fea73facd0d0e95e9f10700f85a34p+005Q, +0x1.44b584a02123603ec6b780984309979fcf409978p+009Q,
    -0x1.6718413dd7b625d07b857617346e6c7b4e73e654p+005Q, +0x1.61336156b07d0a06487a9f2cd1a27e09780c59d4p+010Q,
    -0x1.a8c341335d1faf66c780e3ac50867a3a013812b3p+005Q, +0x1.276b8f9fbdbfd8cb5cd3a0fcb5e42e97c3f84eefp+012Q,
    -0x1.d79a3ce7c091ceeb5d41f3e6dd79e18ee1c9821ap+005Q, +0x1.2db604b1d6c8836746c26dc55929fc1d8069e4ffp+015Q,
    +0x1.c086e5fba19234eee4f7ea538daed58348896997p+008Q,
    +0x1.a1da76e590527dd5241d5e83ac1575b175cf536cp+006Q, +0x1.3b00b2a2da263f8878ba0a6f1b7b3774f6008f87p+010Q,
    +0x1.ecafe66b1ef082ff85aa1d72a2af3f454bf481e2p+005Q, +0x1.4afb6d9f81ed929f3713095c7523c22a0b188b1dp+013Q,
    -0x1.3c013c906c2f9a4595d8c718dd01a51db8e7e314p+005Q, +0x1.9fae36188f6b78bbb24d72df222be98b9e35648cp+008Q,
    -0x1.46dfce8a4fa0b44ce9c2b6db0a7425b245b325b2p+005Q, +0x1.49e2ccfa5c18d8681bcb60e4692bebf9932b231ep+009Q,
    -0x1.6a98338ac5ea694e63e3db0357b6fe4c273db927p+005Q, +0x1.7b6da0e365ff3207575716f130e06b30eb7b8e52p+010Q,
    -0x1.a629c0c9563cce871a00a644b17d1b283fb265f5p+005Q, +0x1.d332bea2f1f6ab9cd56171cc7fc90e277f8a22b1p+012Q
  };
  static real c3012[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.ca592b934342b2e0eab2abf633b869d9813bcf52p+007Q, +0x1.0289c482e74cf683c56e82b6b17408d97c2a90acp+017Q,
    -0x1.3b1275e9e1883cdbb7736bc238a1f4b87ddcc091p+005Q, +0x1.952f2091bf9f40984d0bcfd31c58586bef7da734p+008Q,
    -0x1.4329c1e8937672c28dc36252fca3112f1383454bp+005Q, +0x1.24e37bffb670d19cefe591ed92f93b011c4140acp+009Q,
    -0x1.5aec2b012264c495c27feb5959aeb70ec26f5f26p+005Q, +0x1.1b4a54e10cceb1148379a8861076d4623b941f9cp+010Q,
    -0x1.88a0760c6112034472eaaf109610f47e00bdbb10p+005Q, +0x1.6ba3c9f21f9a85272383f9b6f189f90ddfe39da7p+011Q,
    -0x1.c3cc717e1c9f9fd4f5bd9b253fd9bdd70ccf6582p+005Q, +0x1.80cee415e1e3efa8625a5bf83313a873df7d1bdcp+013Q,
    +0x1.847b50a923a6668c7fe3ba6384a45694cb0f64a4p+006Q, +0x1.47cb7d591e4f8cf46f8da666f6562ecae73e484dp+012Q,
    +0x1.2f289396736ae9dd31dfe125bde3d8e6ce9a335cp+004Q, +0x1.2509d9965aeb0d7e1a3edd72e299f8b0b6d2db59p+014Q,
    -0x1.3b40b3461f50de0a6bc08d61e4e030e818096b75p+005Q, +0x1.9676992915aa4c1963719fe075970f4b4525e706p+008Q,
    -0x1.43d845bf34c8aa06feb16fb7261c0bd11915df6cp+005Q, +0x1.283df4d63e5e21f8c6f648b0e7ad4149a8a40023p+009Q,
    -0x1.5cc8ed7de9ed45e7a2a4c6a431ab9263ff3bc0c7p+005Q, +0x1.2837e3bc0176a1c8c29c12d719c5095bf2a9f2d8p+010Q,
    -0x1.8f09e06df6b65a94d801c6db0586e2a6a0c22fd6p+005Q, +0x1.b72c36b0dc3e1eb660d787857527f8502253e4fep+011Q,
    +0x1.d20eace00c36e64704b3a348cc5c08e955b12d9ap+006Q
  };
  static real c3013[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    -0x1.3aa63f50b477bde24cb47f102eac2c5221881ce1p+005Q, +0x1.8f230a28b4343a3f851a025ee15dc1dcf07914f4p+008Q,
    -0x1.417b4d4c0542e313d670e10a7a84459bfee00eedp+005Q, +0x1.11f8eacffee7720e1762ea366cf0655341d056e3p+009Q,
    -0x1.521b3affcd8bc916e84e5f4a9b822dac9af12d6ep+005Q, +0x1.e958ea54119468daaa0427f7368aea53afe43c93p+009Q,
    -0x1.7159d1927b2ae67a1ac9b55cfc42225829c3cdb0p+005Q, +0x1.0af2730a62a48af068d733cbc56fc61859359e5dp+011Q,
    -0x1.a7cf38472af4b3aafc8ba7e7585a3d148a93f3cep+005Q, +0x1.a772fec9e6ab5e98cb9bb6e6869a3a3c8755da1dp+012Q,
    -0x1.c69fff725410ddcb53fe19b737bb7a2facfd4842p+005Q, +0x1.a8192d33dac4e85fa401fc82c5232d1e66322d94p+015Q,
    +0x1.f88d4e0194501d799cdba06feda4448767f351f1p+008Q,
    +0x1.cb40a07efeabcf7fab7da73dded175c33b8974fdp+006Q, +0x1.44804419418e8093af5e7b260b40fe1dcbd801b4p+010Q,
    +0x1.291fea9b8829c3fa9025f10194444ceabc0a13edp+006Q, +0x1.57e77a1ac9eea8dfaacf12f54ed3301713bd3dc2p+013Q,
    -0x1.3acaf78fe78dbb3afc936e28caa203eadd043990p+005Q, +0x1.902d912329f37d7188d2a30c020e48eeb01407ccp+008Q,
    -0x1.420a05754acdfc8fa36c6e6a271a16039206ca00p+005Q, +0x1.147b3dc6993138ea3205b82b1b37bac1beabfc3cp+009Q,
    -0x1.532169a09cd517efb71bee5defb90605490e4ebdp+005Q, +0x1.f8e0e745c2d81b899b7fe5de7596d0fa1c0deb1bp+009Q,
    -0x1.6c4be80202d0054e1eca8bfcde00950875dd3c6cp+005Q, +0x1.7a7a70ef85eb0f1c0a1d3270cd8a2cb07fb82ed0p+013Q,
    -0x1.7470f3520b5a727886d2bc5c38ca7ed15fa480f2p+005Q, +0x1.29253ce4ad58f4dc70c832a0e7a9e59375ef3c85p+011Q
  };
  static real c3014[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.01e86034d5df4212220c2baa9df841677fcffa51p+008Q, +0x1.f656b9fcbbb4529b73c4e2b7095d9074a26fc7abp+016Q,
    -0x1.3a481fab977b2e55d89f9291290301514d38f165p+005Q, +0x1.8a9e09aa2f59395ce5b52dd564228159e6972a6dp+008Q,
    -0x1.3fc76973f7eb56fc51ca8896d14d0f71e2a84a0cp+005Q, +0x1.04af01ea8a75485bafb1bcf273c21377268e300ep+009Q,
    -0x1.499f3d5aa3c9e581950bc010f0c3f2448452975fp+005Q, +0x1.b0690940928acf0e21107fa3dbe58f2e0d6a51c0p+009Q,
    -0x1.5f45ce7db6499de22d66f4ad638d2b9ff26c02d6p+005Q, +0x1.9b8fde89cc5cf9739792deb039c5f38f4fb8459bp+010Q,
    -0x1.88a6618f351278b848ac70b525690af999eb3816p+005Q, +0x1.01ad0c6a6bd83442ebb8cc1fb5068c13eb3d9527p+012Q,
    -0x1.b2988a1a234d18805079fd31d8f8f74e39af9ebfp+005Q, +0x1.f913861f298c3c812ac76c58248ead055023add4p+013Q,
    +0x1.a6cfe47acac25d8185bef4e626d5962e14127674p+006Q, +0x1.4261de271555044d7185dc0555435c317b5a8605p+012Q,
    +0x1.23ff78ae653081b346d54c3713ae26d628813777p+005Q, +0x1.20cf6c90d5c14b96b66af6d9efdc18e79e502d61p+014Q,
    -0x1.3a658b4202b49da03592b9f471fd712c20a21514p+005Q, +0x1.8b7e8f497e04ace70423a3d43d65a47bf4619e4fp+008Q,
    -0x1.40388fdd84232b89cb299bb718d1a7c7a193875bp+005Q, +0x1.06b1f4e30902915b53d3f0b516522011662cb68ap+009Q,
    -0x1.4a1d57807e618c46b1c93cbec0917b0d3c33a65dp+005Q, +0x1.b9eacefb4c8c36a0fb1b9351b23154bbee2a331ep+009Q,
    -0x1.60bf6c550755c8425152b926dffd99268fb0fbfap+005Q, +0x1.b7558a9b06125005c5e903116ba4bfc2ea317a69p+010Q,
    -0x1.870fad5832bff9dfde423194db476342a97547adp+005Q, +0x1.4a45c0b5e32c588ccc687024d6a6695f3e33293bp+012Q,
    +0x1.efd938cc12409d09980c3880506fd02c499ba57fp+006Q
  };
  static real c3015[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    -0x1.39eb5cd2ab5ef2eb7fb4c523ad67df4cd0c3c21fp+005Q, +0x1.870c0813e4aaa0b037651dccaf7d2bf0da9f02bap+008Q,
    -0x1.3df7a12f36046d024baf08011cb9e24cab811faap+005Q, +0x1.f477747c79bec9a8e857834e1e47771b2fd78326p+008Q,
    -0x1.42f13f9d16b842abff918199f4f11d769d96f984p+005Q, +0x1.7f24eb9896b0f8453b508703cf7d7c73ff71970dp+009Q,
    -0x1.563efdc3edde7f2fe5432af3440cee360104731dp+005Q, +0x1.4c93702d1029d62f99352d073fe06de541e66ee0p+010Q,
    -0x1.6cf7d8f3b0661b846f96f009541a1a16a6f3b081p+005Q, +0x1.164db72f027c28d90cfe434ea3d254d1c7df33dbp+016Q,
    -0x1.7655e2e12af1ace34526a84483800539412cc0cdp+005Q, +0x1.6c253eed51abbcdb68dab80d9d6f9ffdbe788e69p+011Q,
    -0x1.9fc5492b763bca6f11e89155167377b1c61280e4p+005Q, +0x1.15ab7ad197c9ba5a403cd6e43c42e9da59790400p+013Q,
    +0x1.10aebca6472db349508228d398a2d8d6391689d3p+009Q,
    +0x1.edbab82efd781a9b2df0f9505a4381facd0dd635p+006Q, +0x1.49794f2c2aae87d6c6092a5f0d4801c4fa539417p+010Q,
    +0x1.534d8ba3cfcafa944abb27dfba3e19f5ce98a63ep+006Q, +0x1.5f1f2c3dcb1ecee9b94bbac15e00ead987a0dc40p+013Q,
    -0x1.02a5a970a827072cb7c5bcee51a62dbf91c49184p+005Q, +0x1.07952e27a97d85edf1c92afb3ccd6fbf93b9ecadp+014Q,
    -0x1.3a028b2b0068f23a02ab6b714068717502cfe159p+005Q, +0x1.87cddd161413b926f8edcb7952cccba02b73bbd8p+008Q,
    -0x1.3e4cc798d5662a2382b81a946bad2e651fc49848p+005Q, +0x1.f7c8e4e6362d5577639b9217c43c2542808a1f05p+008Q,
    -0x1.434789c0271f1aef6c9fb38c490a7593b8f52010p+005Q, +0x1.84cc79e797b9bda10ad2d4042cfd54d6f9984d83p+009Q,
    -0x1.5755de3688022681acdb3a254051675d42a9c7c3p+005Q, +0x1.5be0ec009cbda9723e9b301aeaace6e9bfc1c86dp+010Q,
    -0x1.7750118e0b08942f0f9a9c9cc59d7244a946da91p+005Q, +0x1.a387173a4deaef2dee08b552c5b40d21b2ccf3d9p+011Q
  };
  static real c3016[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.2168678e5d8aff2288f7e90ec559987f8f90f132p+008Q, +0x1.0fd2d7f442bb75a7068ad889c008e7bc835a7feap+017Q,
    -0x1.39a280e6f959b543716bf86e981a352610738d5dp+005Q, +0x1.83748e406561e9fc307e23b417ee73f954b144b1p+008Q,
    -0x1.3cb0ba790d42d3d658b8c8b7bcef8543b6102fdep+005Q, +0x1.df3a619df88837c0e72aa64a6c3fe0dff3089050p+008Q,
    -0x1.415689097a30e6b7ce85e3e1b6dad096d9a625eap+005Q, +0x1.53d49571688f3a19e1fab42497565f9f2919c725p+009Q,
    -0x1.53c0f3ce71351476725d89c321749f379a566fc5p+005Q, +0x1.1b3aa4df26bff5cb67401c0929729e0b6a661527p+010Q,
    -0x1.6b8bd9980cde3536f3d90a136ff85b0c7ffddbedp+005Q, +0x1.183a62628569dc265cff6ded59b7a7088b14c4c0p+011Q,
    -0x1.9099248d143ff7bd72b5f28805bced932596dcacp+005Q, +0x1.5ac40b0ed48a3df908765db67f5fe3782d347b38p+012Q,
    -0x1.bc0188e5c7da46e3cdaee15df4a59d58e5f60fc5p+005Q, +0x1.4399f67d2b63e350eb3a728716155df17bf3aaf2p+014Q,
    +0x1.ccc8451387ae8077f03caa4243034e5847845113p+006Q, +0x1.45422687a21d64570202998a3da7f4210f330a0cp+012Q,
    +0x1.9e717441888bac593a792e11dd8a5d2e42ea062bp+005Q, +0x1.270fb001c1df354be6c0df2fe92c11e4e0b39851p+014Q,
    -0x1.39b4868dfeb8acb7ffadbf4c02c9462ca1ad03aap+005Q, +0x1.8416f24506debbd8eaa4de219ef60816e6608d0dp+008Q,
    -0x1.3cf0f53d3858af90531ebd8f9aaf130011f15468p+005Q, +0x1.e1d05e1473ea73e038dc4e73d499863041cea748p+008Q,
    -0x1.41c90015d31e5685650d483abede71f2b2710a08p+005Q, +0x1.5776b26f3f26e24d6d3b07fe93dad28c1fcd071ap+009Q,
    -0x1.54a2d69615e5e2eb89c361bd4b7663c1e970b8f8p+005Q, +0x1.24f978d3a6c053ef275b0799d5d2d2b0c42256ebp+010Q,
    -0x1.6c9873c4d28970e80d0c4f40b481519e8e4c629bp+005Q, +0x1.32a21daf8a1f6f1c81a80818971931a5da4ab377p+011Q,
    -0x1.850e45f27028b615ac6f6cc2c0ccb2e0082e559ap+005Q, +0x1.dad40cab3fe2468e3b2a023c24022c116f7d2013p+012Q,
    +0x1.09233c099e612df6334336e42a83d2fa5478db52p+007Q
  };
  static real c3017[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    -0x1.258961713b61be8957c63f48fddd984248249bc0p+004Q, +0x1.5b4b417f211a55fb7af888e3172fe82271226fefp+016Q,
    -0x1.39893690ba026252107e4d7b17aca702e786e329p+005Q, +0x1.808ca787ec55d76e70064fb21a5b1aea05753510p+008Q,
    -0x1.3c72c635727397b4881d1420402067fcab6a93f6p+005Q, +0x1.cf607776be71df22ed2eb65ceecf07acefdb6980p+008Q,
    -0x1.41f91facd3f091105cddd652b55c1d50ac24602ep+005Q, +0x1.3c2791f77cacc4a0b853ec1e6bd39b26238f88a4p+009Q,
    -0x1.50fa05711fb2cb2b4fe266bdf23e6d5b2b05dd52p+005Q, +0x1.015965c5e07a47cdc595d652d15e759508e7b850p+010Q,
    -0x1.6002615350442cfdce0a460c7d505eef0195f933p+005Q, +0x1.d6630c4e3e3aee3cc061d82a09106eee127137abp+010Q,
    -0x1.783e2dbcc6977df76a79228c5d81a1751b4ea5b7p+005Q, +0x1.f72cea158e5dd45084c572be3e3cffb93ea5e102p+011Q,
    -0x1.8e09bfeed5eb38a7c9894e07aae3aaa48b771c4bp+005Q, +0x1.6ac261cb6c39147351d2bfa15dc595f779c490c0p+013Q,
    +0x1.1bec2daac93250b6d4b1e9981f80e56884f048f3p+009Q,
    +0x1.075a25e0789cb95737591a2b66d67b2e1acd58fep+007Q, +0x1.48e87ace44dfaa9f41bbd6a69dd74a87ac17cecep+010Q,
    +0x1.7d06ec2e236e6749a3afe643a2769f4b233d483ep+006Q, +0x1.5fa01075b36256f02ab56313fcffddb276766012p+013Q,
    -0x1.62fb17ea917b3674383e68bd34e0d50c74830632p+003Q, +0x1.4a1912336f348980952c100dc063fa91feae6d07p+014Q,
    -0x1.39988e70f94414ad5f8bf65470ada32ca0ede1b2p+005Q, +0x1.8114c083d202305f3304d476fc61b752616c25c7p+008Q,
    -0x1.3cab2bc2ad03342611e00acd291f14228e416867p+005Q, +0x1.d1723c1bae76a0298675bd7789dbbe2ffe6b74dep+008Q,
    -0x1.4275cd1042c0438a156d6368658f85d0597224e3p+005Q, +0x1.3f0ba2707bfb25caf9b36e3209954dcad2d5bcdbp+009Q,
    -0x1.5186e887eca934725bdf0124f98388dac08872a9p+005Q, +0x1.0883ef28b7ba96b575806b9552881c14fb2dae6dp+010Q,
    -0x1.6029f8127a9e164519af153795f85965967ddc20p+005Q, +0x1.f51a630002a06ba0cd1b5bee6284aabf4afeaf47p+010Q,
    -0x1.730b892d351a5720ea22767903d70394e581cddep+005Q, +0x1.2cf1a4da7e75e0f2c0f4d045d083af145637eccap+012Q
  };
  static real c3018[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.27e1958bb08165d91e5d2550a4c80e9f1dd9820ep+008Q, +0x1.94c0bc4c01cf80411878dc59fbca2f9c3f4db11ep+016Q,
    -0x1.3977479356b93eb792ac1ace75fce43b8dbdd24bp+005Q, +0x1.7ec967ca7c329a4b527222c5234e9f68f170e60dp+008Q,
    -0x1.3c32a8ae53847c19aa55f430bf1f4577f5aad53bp+005Q, +0x1.c65c6ad45745f7fd0f1566f156224d3a6a8e297ap+008Q,
    -0x1.41701a76b298450054a538354d0dd0f2df43f19bp+005Q, +0x1.2feea1ae91152b87998d715bf0d299de10e5930dp+009Q,
    -0x1.4b999dbe8b6cc913ac57c6fff450d44d08a680c4p+005Q, +0x1.e7a52f867c54be96a0d9f4405581ca6fd1d4a36cp+009Q,
    -0x1.4f6634f4cd17686a5b7a1bbeefb04f92dc7693f0p+005Q, +0x1.9cec1b253f5718d5dfe01e298bf68edc9ed0655ep+010Q,
    -0x1.4f9170b394047434c0c2284224849736e6ec5a8cp+005Q, +0x1.a06bf7f2cb64e5ce0804c769d3cf2be3af9fe6d9p+014Q,
    -0x1.5c80509c7633cdc785df6bc6ee2ffa3c3515fa91p+005Q, +0x1.82cd0329a7b939d8ec8f97a9ee8b1f8917f3cb4ap+011Q,
    -0x1.6bda5f5b72478d96acbe5f4989e0ca475e9ecc53p+005Q, +0x1.cad5c7322174c79355cdb6e174332e4a158b9586p+012Q,
    +0x1.d99ba22aeef297db1b7ac735a91e5f75052b1274p+006Q, +0x1.2c50fb34d87f77384d8da624dbe7225623a9860dp+012Q,
    +0x1.e51c454eb9cb669bff9bb433566eae98be5b6c91p+005Q, +0x1.084bfb41487b41c1b0092d4a3aa872082f8eb33dp+014Q,
    -0x1.30b53b2905b88e8c9218a89be2c50a9b221adef0p+005Q, +0x1.43d2d8773f97ee68c018036f46b6457855222353p+013Q,
    -0x1.3984f63eee334cac48bcc7c6f67932776d4af725p+005Q, +0x1.7f426f8f24fb305ab2f62e293c0c655d8302a92cp+008Q,
    -0x1.3c6583f5f82f8772f7c8efcd038b621a909fe1a4p+005Q, +0x1.c82cfe9e0c67a27284a7c8e58c5303d588e4bc8bp+008Q,
    -0x1.41e3fabfae5d2d2b7241a2fe513df471df32a7d3p+005Q, +0x1.327ed82fc058238c0bdb4d1376b110038edd1a95p+009Q,
    -0x1.4ba5cc5ae82848cbca3ee3f135624ebbae7da715p+005Q, +0x1.f33d0b73140932422a54d8c8de6fe5a78a4d46e5p+009Q,
    -0x1.4e7b4aaf7e3fe5309f42b60e331846377f104e0dp+005Q, +0x1.af5bd9975c320a5fe2cace38dde522e346f329f1p+010Q,
    -0x1.58117a356c670c65c7c3a18a5a5c1522f057ebcfp+005Q, +0x1.afa5d40f02a74abfbbca0e498d2b17c61f9045b9p+011Q,
    +0x1.0da3e98e442756ac11c56d973a0bc1c92f9d86cap+007Q
  };
  static real c3019[] = {
    +0x1.876459ce62a6ca72f315bbd5440cd7b15d6f95b6p+003Q,
    +0x1.53b3165f7c3ec42c4fa40bd8622a4c1c8a0bfd4cp+004Q, +0x1.5aafebbbdbe04f9321a5f2a39992b29f0ac1550fp+016Q,
    -0x1.38f1a2423649453266d13ae4c0f6432e44f1184dp+005Q, +0x1.3cb6911d2032a38efded4576f28a2eba988b88ffp+010Q,
    -0x1.394ea5bd0cc576c8736c5592ff87c2ef629911f1p+005Q, +0x1.7d9ac4fe1ecd3c6e6bf2cccda9d855df97b09deap+008Q,
    -0x1.3b7019fd5b1cda654b6d6f3c5be767664c3b5341p+005Q, +0x1.c064390df4dc6301866d092284cd230de12e676dp+008Q,
    -0x1.3dff193cbddee37aad8e7ee4d00c14c484bcb7b2p+005Q, +0x1.df54e0bc54d8d5e8542458b554dbda13896f8b51p+009Q,
    -0x1.3f3319e4592f0e0884f63ad47f8b2c8f6973d15fp+005Q, +0x1.2846872bf688a6af09cea874b0b9bb8f1dd3d8dbp+009Q,
    -0x1.546b3c79f753f029b01f82e1282954c6c9a542edp+005Q, +0x1.1b6f6dfc2e5d4d05f316cbae92807985ac9798dbp+011Q,
    -0x1.61e313ff104331f87645c58779b247fb2891c5d1p+005Q, +0x1.abc2c81908efd5a30c316d85dba26761a4cd6fd8p+013Q,
    -0x1.66c3dc046ab0aa7d8a40cc73a78b02566b8252d6p+005Q, +0x1.30df4c9e3844567b5a54dbae3f2cab8d41dbedc1p+012Q,
    +0x1.08b086afdd54caed1af949fd81d6589a79ff1c01p+009Q,
    +0x1.0bf8fc0087454997a171369d043f2f66e2577bc6p+007Q, +0x1.3762635fdbbef4d28975a484004f7247e003e1d2p+010Q,
    +0x1.8dd16a45937a35adcdb254e830fdcb3eb3be6cbep+006Q, +0x1.4a5e9b15e4ac95ee35da98e8d7e64fd136548c5fp+013Q,
    +0x1.9bcf6e324ffe6d90470b70024a1515bec9a2b8eap+002Q, +0x1.448fca9e15610c1301d9c03595cbdf41e37fb1f2p+014Q,
    -0x1.395a40a2da8f18db76d869cdee3131d8e8fe1fdep+005Q, +0x1.7e0b831e36c72fccdedb403e6433920ce5e88195p+008Q,
    -0x1.39e942bc88b1bbad008ed5ed43a06f4f132ef6acp+005Q, +0x1.446dcba1195cfa88336da925e8e3b39964ddbccep+010Q,
    -0x1.3b9ad8c078569d6ad89a0750a4f77946eacec8f8p+005Q, +0x1.c214243a2dd1e8c099d89f920e3ae2dfdbf79ff4p+008Q,
    -0x1.3c7e6913a9b0ec7e95dd669bd5b837c47218343ep+005Q, +0x1.e741edbe5051b5af17b573406eb601a8d4a7c8cfp+009Q,
    -0x1.3f90dfc4b4c34ecbbdc7dccd9c66428f73284720p+005Q, +0x1.2ab5425218c91889b736668c42b00aa4311d2c8ap+009Q,
    -0x1.52dc84350063d2130d1ec1374df4645322af7b63p+005Q, +0x1.31c9d652ac00f5e1d741882160bd21c8a02dfa92p+011Q,
    -0x1.55ef1cf571cf2f9504984d339295a8212766af84p+005Q, +0x1.746cc52e50df07e0b868f3a440dbcd2b2a6c3124p+012Q
  };
  static real c3104[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.dc54b5dce69f9fd3b397560ad347f195fd5e9ffbp+005Q, +0x1.5a72a203010cfbe3cacb1583acef2eb2310e2b5ap+013Q,
    -0x1.530895e824b0383e92ce6a6c227640ce231ac7b8p+005Q, +0x1.aafe78ff8ee6324aabc639087a49c16db10fbf34p+010Q,
    +0x1.e3cefd52c88e85c95f9c50917313e01eeec6d0c8p+004Q, +0x1.47adf2e168abe8c57e29687ea9dde3be01fb5d07p+011Q,
    -0x1.3c435517c09cd4e7819a15e236b8e1437370a786p+005Q, +0x1.0820c7b2b1f2b8ddbc0648065eef9fa7864404aep+011Q,
    +0x1.af0ee8b5fb85e2eee119716c4bc03fe76b9e1e89p+005Q
  };
  static real c3105[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    -0x1.dc83fc1c087bd18046e2d0cbeb5e5f75b4315205p+004Q, +0x1.3701b3aebfd2734dc6faaeea201d0eb0160f4cd3p+013Q,
    -0x1.5bd5a432586fa0cf25898a127a8a3b27bc555279p+005Q, +0x1.a99f39f7fc99e0b3c0bd24143c6eb38848b5d7dfp+009Q,
    +0x1.7e842ea4a60a28de9b81e0f15e136153bdb367b9p+007Q,
    +0x1.ddf1ce24797e567f1aa806b7ad340466d7e9be82p+005Q, +0x1.c0ab22ab0c6372bef18155fb5e6cf5475ce04a07p+009Q,
    +0x1.c4715933633115cedc4fcbce45d84527896f8cb1p+002Q, +0x1.7a0ed8946bad0b373c81774bffe677701b4f0e3dp+012Q,
    -0x1.5fafc04a16ffb92b8a3151493222374f04a0e443p+005Q, +0x1.cabeafdb7fc76653af22c0c4b48f0eaea5d0743fp+009Q
  };
  static real c3106[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.90898f681382348ccdf2a09a785c278f80010ab0p+006Q, +0x1.22e5db66c3cda5b073b18b90b1dffbaaa601c7fdp+015Q,
    -0x1.526c64d02c2e6fd27e170b540094f3dd1a9dadc9p+005Q, +0x1.31c341e3a05cabd610ed37c3768db0daf09b0395p+009Q,
    -0x1.95fc5ea783c89f4b1828f2117190f7075cdc0bddp+005Q, +0x1.dca5f9a3f1aacf77c13f1f6ba8d756de41924629p+011Q,
    +0x1.a6039b5f61fa36ab5f4848f0842b1563768acc22p+005Q, +0x1.f46e6335dacee13473ed407e4f5a9de7ff8b0934p+011Q,
    -0x1.46987440114bd04766e5560420dea0ef3530e3c2p+005Q, +0x1.8161f965eaa94736bb2aba1dc668180aa400164ap+012Q,
    -0x1.546ec248c0c0820cd08a3aa06b10b650ba3fe4c0p+005Q, +0x1.3a04d99f1be963d99e8ec8ee21e7fe4a400e2513p+009Q,
    +0x1.318d7479c69d6d845bc46b017e36240ee0ec4ff9p+006Q
  };
  static real c3107[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    -0x1.4d085dec9f397155ec506860ad0a562ea39d9ce3p+005Q, +0x1.04c0b193792dbfec805c4c943219d0a509f4f0dcp+009Q,
    -0x1.59ca14ce848f078313200cec4c8e39039359a4d2p+005Q, +0x1.1efe402306e1f40099e72a0b249d2dacac0fc45dp+014Q,
    -0x1.8a67ecdf86678fd748f980c85c08836d8f9e2c0fp+005Q, +0x1.c8f8e834c7f33a2174f7640db46a188e9e1d2a0bp+010Q,
    +0x1.2c067e06552a2713bfa3aa4d9f905435adc33995p+008Q,
    +0x1.3f0e7938b5148424c4babb68da2bee3f9641b28ep+006Q, +0x1.1d03d8f2fda18c7b85b852af70e4e206c642070ep+010Q,
    +0x1.d0403ad92d5558f576c9cae1d2eabbabef15cd91p+004Q, +0x1.17c4d0855ab6bec6d1232a052db4127a17b25c6bp+013Q,
    -0x1.4e25e9f66d833ec928acefadefe133349938e88dp+005Q, +0x1.085c7cf39344bd7f3ca095d2ecf180aa1849c54dp+009Q,
    -0x1.95580f710959ea7ce810d9f58d6c4af1badff2eap+005Q, +0x1.12dfc6579028d320dadbff46890e89311752da1fp+011Q
  };
  static real c3108[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.21ad0d335904ea51681d60166ae1449cc9acab58p+007Q, +0x1.3d18bfa4f7643db9e35d840ac20e03f6b6454f7cp+016Q,
    -0x1.49e3d70174c605bdfda4876443567218c45be75dp+005Q, +0x1.dd5dfb66ee518162e6ad55c19ce905a10b57b5a5p+008Q,
    -0x1.709d1d6d61bbf756a34d5c12a97096de1207e415p+005Q, +0x1.29bd323233ad489cf84769dcf97c23edccca2fc4p+010Q,
    -0x1.bf3a124cb5a5d657ceef349d30f531863278951ep+005Q, +0x1.9236a88ea8bf46d70ca8d2120a154718f2dca893p+012Q,
    +0x1.1ffd9ee1ec0d68bc3739b7fc26bd0cde0b67de98p+006Q, +0x1.33e8746766e36cf3dd53bf9cf622951d5f0cedd1p+012Q,
    -0x1.d360788bbd2b9ffeeaf395eaa945fe3b8dfc1e32p+004Q, +0x1.844571dd53c375167a1eb22fa58f2f2136e35386p+013Q,
    -0x1.4a972fc2542b814e3244af6c8c393bd70d372429p+005Q, +0x1.e189527a4154eaf578afaf07dda4a21fd87f53d5p+008Q,
    -0x1.758abbe94da480cbe27e7d9fb6480c0e553e0ef8p+005Q, +0x1.401ec34432d7084a311e7144f7fd389dd130627bp+010Q,
    +0x1.7aaf96375fb4ce59ca55cfcccf5283350ff7c9b8p+006Q
  };
  static real c3109[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    -0x1.47ed174d1cc7eefa2323763f0aaedd85a12cfec5p+005Q, +0x1.c5062c47fcdbb878115a6512f17fea0e3beec792p+008Q,
    -0x1.60a5bdf01946c369b89825c24b59e81b24f3515ep+005Q, +0x1.ccbe4d3992e24844d34224789181df5687bd5835p+009Q,
    -0x1.a8adf9550c1970be27cd3ba5ee95128469933182p+005Q, +0x1.8d9e8fc6eeeb93f3eedff70bbca514755bb973b3p+011Q,
    -0x1.ba1f970ed0ae8e3395286f1c05fe1a4e00732789p+005Q, +0x1.b89e71f8275d77df45d457997555dbb1d3905c72p+014Q,
    +0x1.87c2cf121710b63787b2dfe386700bdafa583793p+008Q,
    +0x1.7d2cad1b75ab7755ae1ac048719fbfe925579496p+006Q, +0x1.3e6147a78e743b16342f8c7ff5292934f69c15e4p+010Q,
    +0x1.7feb9bb092bdffe9b66e517c37320ec5dd0659e5p+005Q, +0x1.48cab338d332d0881dd14b9d01660cbf599eec24p+013Q,
    -0x1.4868805bd2ad50a4b718919cc9202c3f5b8218cfp+005Q, +0x1.c7e176f9cf2b3f1a680149f10700ebd63e82ced9p+008Q,
    -0x1.63093bfac9c9dec35774e24f5181d05202d67eb1p+005Q, +0x1.deda98430285415ad55003a43f7954995b025a1dp+009Q,
    -0x1.b748e4f1b8b39fc5000445d838cbd71630a4be93p+005Q, +0x1.1000a9a48a89edca37687f112c4768b1a27f3317p+012Q
  };
  static real c3110[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.82039ea89ca57d48bd2e4e3712b1c2ac236d1261p+007Q, +0x1.eccfe8c332eaaac16b5cf0ccaa18d8790cd52e95p+016Q,
    -0x1.4668aadcccd742ad39627ac286be3b3065826493p+005Q, +0x1.b4a997affdb5b72534b26758d792d1d62985e36cp+008Q,
    -0x1.56129ca323cb52ef66ca092d64ed2e7b7f1a62c3p+005Q, +0x1.7e04bd45a8fdae828d80cf7b7f2cad75b0abd28bp+009Q,
    -0x1.86f9c16f03e3e02ea47338337acdeeec43624e99p+005Q, +0x1.eaf95fba0c9a0fbc8d4a48606cbf9425588e93b5p+010Q,
    -0x1.d522ef131a9416d998b462c1eb17f188ed67f501p+005Q, +0x1.24ce25d550ae543e71f64406c54fc9bce0bd8f74p+013Q,
    +0x1.5f147cd2ba3b26ab1f31edb8388f555181be1458p+006Q, +0x1.559c6e38a9e54e1813a77c41fb1b246b3fad6b74p+012Q,
    -0x1.9926d7ecfb05f268cfb53b58711399ad7efbac91p+002Q, +0x1.1a365205b87c33f8a334ac854550217a4ee619dfp+014Q,
    -0x1.46bef36d85a148dc0d06436d699176ed5c0a7592p+005Q, +0x1.b6c569cb1937c95c4cde4587e87a89a71f9adbcep+008Q,
    -0x1.5762ab38e145e1733a39d997f5065abc70112a51p+005Q, +0x1.86e6deb62c1284434d268a6b69679fce48bd243ep+009Q,
    -0x1.8e83d4797131f5131750fbc97a0746cf23b9cb37p+005Q, +0x1.164af471add269396d6dc83f722729419838e88fp+011Q,
    +0x1.b4f7551045fcf0b6cf80de3e66b81f92f403ee72p+006Q
  };
  static real c3111[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    -0x1.455c2b4276ca7b7a275785b0750b71e8e904516cp+005Q, +0x1.a948332533a6b776a24aebef713b70d29101144ap+008Q,
    -0x1.506f8b237d4c97f17d463a0794d61178c17c4321p+005Q, +0x1.4e2340edcb3f97360195368b7c27a89a5eac7136p+009Q,
    -0x1.7402118b4b8456e310263de6e38dda14b90241d1p+005Q, +0x1.6b732923b0c53b8504f339d88026a973fa63c77ap+010Q,
    -0x1.be8843fb0a3d8a33faef83df1b976dca826b39a3p+005Q, +0x1.319228eb09360aa4e961715d93089857b8e85d5bp+012Q,
    -0x1.10c7b9fd9437f837b4eaa8191aa83f5262288b5dp+006Q, +0x1.3f2a20630de6058bfd2cc80e0c33b3cfc7893108p+015Q,
    +0x1.dd1e5a1c1795e67cc9fd1f8aab3c1d7635ea20cbp+008Q,
    +0x1.b227f20b0bdd6faf807d5d6aee71d857205190bap+006Q, +0x1.55354fff322aee6b37e6c6f6a97d35862cbe2ad0p+010Q,
    +0x1.ffed8f3850b00232719432f03fcb6fe6e75277ddp+005Q, +0x1.683ea013a132d681ab10589dbc966fb3ed466171p+013Q,
    -0x1.459ae2db236ab9ffcdba89c664fbd08b38bf93b6p+005Q, +0x1.aaea048bf9b5a1ae14d84462ce99098d564b0568p+008Q,
    -0x1.5156d31088502a8e66f38f282e28cd9a9959fc4bp+005Q, +0x1.535059d11382ce45a6fdbcd2162eb0ba3d522df3p+009Q,
    -0x1.77e468c5d920ad207b320552624f0ec8ab3260fap+005Q, +0x1.85b1512d50c353db787667ab7eab1db6e6e26ac8p+010Q,
    -0x1.c6f3ee1c1802a302364b438cc0c2c9bb9dc25407p+005Q, +0x1.e47f2bd3939b3d7166be6dd0ecba22f0ca6180b8p+012Q
  };
  static real c3112[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.df0ded19686bde588037d246edf5e0703b8c51dbp+007Q, +0x1.33c18a6dab3e669e9bd1609117abcd0c053a5f10p+017Q,
    -0x1.449fada835807e4ce1f6d50354551edd4bd29ae5p+005Q, +0x1.a02b79b6b954ba750a0f1ee3f54c85d8d9485a9ap+008Q,
    -0x1.4d49d9bdb88871c37501b538c7daa970f3339ac8p+005Q, +0x1.2d3c2ac5221e595da55fd73e2ff2eee78028d0a2p+009Q,
    -0x1.66b72f91d06bf834a811d869494e3c76f439c10cp+005Q, +0x1.2325edf5bd7eb391734a65a9f9217fe1c3f5f2c9p+010Q,
    -0x1.99470152444fe294e16c1e00b0105732b961f932p+005Q, +0x1.75d2b0b2fefe13a0455e4f5cd91a9b52c9603a5ap+011Q,
    -0x1.e393c4dcd55cca5f525876e7d2c112771fcac37ap+005Q, +0x1.8f361d90af95b8bc5e356671729fa7597c2db48cp+013Q,
    +0x1.950a866796185694b528a2bcb7fd496dabe0a1eap+006Q, +0x1.66912063dd51a902891eda1e8bbadb0350e3dc80p+012Q,
    +0x1.305e25b1ccb7a448342aa8b69887228e8f557907p+004Q, +0x1.481bdd9ba1e36ac30a661cb16c5ecab2df562d75p+014Q,
    -0x1.44ce46d5b08aabed5fd2461d27225e8f46589235p+005Q, +0x1.a17029d7bd21d9e36cedceeacbdc01f82b79e6a6p+008Q,
    -0x1.4dfb0280ed58226569dcb7bc1aba22b666ac2fa0p+005Q, +0x1.30938db0d2794e9be4efd42a64da31baff5a48a8p+009Q,
    -0x1.68bdcd6ee7dd482650d9f448450a350b928e6c2ap+005Q, +0x1.300a3cb0254cc2391ee0ae0017ca81eae641eca4p+010Q,
    -0x1.a1df981bee19ca411fcb7c7474892dbb16ff534bp+005Q, +0x1.c1907eb565049138a359f0c8134cb3b305a2bf10p+011Q,
    +0x1.e5be44700a593d7501f605cd0699513378690cd8p+006Q
  };
  static real c3113[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    -0x1.442c4f945b7b4fe6ae31b8938beb5ddd843c4190p+005Q, +0x1.99f273bed4dacd02ed14900bea47a64b7c918322p+008Q,
    -0x1.4b7496ac0e13cd65083c1844c897ed32bd027c89p+005Q, +0x1.19af3a8706e54de3e152c69069acb45ffc29fbb1p+009Q,
    -0x1.5d6e49b7a4afbd2f0fc789ccceee4bd29423e04fp+005Q, +0x1.f6f45a7784bf432b9fb0406ed823036197cc5febp+009Q,
    -0x1.80144d042141f45d8f1b7bab2bed877f6efa31b3p+005Q, +0x1.12b7338bc314cfbbed89bcac93d925d8fa390593p+011Q,
    -0x1.c107d07c0c207a5889414915531ef8eec955ba85p+005Q, +0x1.b73882a6a7c38eafa07e43d97e90a685195fabdfp+012Q,
    -0x1.19031eda7f0d8747af3340c5c067445ffeb13eeap+006Q, +0x1.c49bdd16f3794f5f0dbdaa17c224a4102de74a0fp+015Q,
    +0x1.0ef11fcb8d52aa0f4272110abebdbe40852ec616p+009Q,
    +0x1.dde847a3d10a39f91eca9af5b1de7c0da2d5abcep+006Q, +0x1.60edb9086b912b3859896e01fddfa20ffda45794p+010Q,
    +0x1.35245e977441dd7cf58e63ee9af23596c41b6e14p+006Q, +0x1.77d9d2366fbf2656b3f6103073e9fedc9591d7f6p+013Q,
    -0x1.445146ad851768bdbfdf30535f1b693689011cf0p+005Q, +0x1.9afaef17ddf6d297903d330b1db0cfbd41510088p+008Q,
    -0x1.4c04c57a96c6f21444f0ec301a3d819d5db88c29p+005Q, +0x1.1c2dcfb4100e689419838c13871ee9481d498f5ep+009Q,
    -0x1.5e8f3992cedb33bd9a095a3a1cd40e88b89f7c32p+005Q, +0x1.033d9355a16124c9df08c6c851a5c5453afd9958p+010Q,
    -0x1.8410eef3b0c9fef3817c5b55d344c1ffe16eeee3p+005Q, +0x1.311f9c3cfe3647df81c31caf39a614215fecb3acp+011Q,
    -0x1.97ec26a0debdb0cfb3cc64d265aed8014f3aff7cp+005Q, +0x1.90fbdb676aca7afb56cb914a97d22f8a9a922d7dp+013Q
  };
  static real c3114[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.0eac2b212d72ca881d6558fe0fad33ec12405d64p+008Q, +0x1.2ce77ca839ed03d41909b07b112dabc2053e66c3p+017Q,
    -0x1.43c957caea1ceb386a9e7c9005c4c517b12ef7bbp+005Q, +0x1.953e66113f499268ebe2ddbf6092ca87cc8e17d1p+008Q,
    -0x1.49aa084d9f40c762d8087dfb03e434c2071d97cfp+005Q, +0x1.0bd42d43b63682431ddfa9e6f01920b479f29f3ep+009Q,
    -0x1.54a19a3168837bf691f775bc2b2a781dc39186d6p+005Q, +0x1.bc41e224ca57d384207c7bd194a092d64f19d570p+009Q,
    -0x1.6c8a248e820ee90ebb03eaff48a9330ee5616716p+005Q, +0x1.a78ab16ed290faa6975c732c640acb8baf1ee8fcp+010Q,
    -0x1.9bd7ced893892f4b397aca1ed5becff5d2cf478fp+005Q, +0x1.098ed251c76d2b1d24a2c599204439295767ffcep+012Q,
    -0x1.d7d8900b774f1c0f6b673cdfb9b006675eab1024p+005Q, +0x1.05bc1af3c5e44611b8c4b396ea8f4059c7c92e66p+014Q,
    +0x1.b963f3d0d8d398417ae609feb43c9b0242524355p+006Q, +0x1.6136962f603cd40c134b8e73dbe21e31e16ee776p+012Q,
    +0x1.2edacf9d3054f56ed8da45d9e6feea248b6bcdffp+005Q, +0x1.426394a6b35ae827deef60c636819fa4bfa78063p+014Q,
    -0x1.43e6ef95b4524fd45b2b92d85c6b35ec857fb9edp+005Q, +0x1.961ccae4cab5624b130755afee3e2c9d73efd58ep+008Q,
    -0x1.4a1c4c7d45cd202734d05f41264a777f576827a3p+005Q, +0x1.0dd22580aa1f184238523cfd6d9f267bd060e337p+009Q,
    -0x1.5531e6f7ee89b0b31d9981ca3954d73ba902e837p+005Q, +0x1.c5c8f0433f322239dc5e3175d506c3540f9ef967p+009Q,
    -0x1.6e65bfff28168d569a5015fb4ec6a78376ee2989p+005Q, +0x1.c378e5788908667e18f0417dcf818f12b64b7582p+010Q,
    -0x1.9e6d93082a8776343b98c6c780e16028d18e1732p+005Q, +0x1.5355182ca9c9e1b407080b00e9bc764311f93696p+012Q,
    +0x1.02ab8c0c12cb73b674bb1dfc524c070fce8ee1dap+007Q
  };
  static real c3115[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    -0x1.436a75f2dbbe84923ce2eb7948c26210bbeadf4fp+005Q, +0x1.919688b81b7408da538d7eab76cd9a19631df870p+008Q,
    -0x1.47d11e5b62d0cc804e7e2c98949cde670cb66291p+005Q, +0x1.01280bebfbcd16896b7abc170a4ab1ad00d93424p+009Q,
    -0x1.4db6a1a86315e0f33700f6f3cc9bff661665e907p+005Q, +0x1.8ac4a3f21728910dc9443abb232b3d620bf9de7cp+009Q,
    -0x1.6263538b329e24774fd05edc99afc8d40851d90fp+005Q, +0x1.57406b46abf67c6c3dc53cf05dc89959a1dc7933p+010Q,
    -0x1.864b4875b9e20a90da19fcbb782f42f415894c7ap+005Q, +0x1.78005083c7bd8d95dbc2a917632db82d1259f691p+011Q,
    -0x1.babb37934aa4b20e6c6039ccdedeef8341a3fa31p+005Q, +0x1.20f6f40e630d6fccf0a438fcf7825fb271c55686p+013Q,
    -0x1.ed37d576bf58c85ea828a9c62274611a71bf9022p+005Q, +0x1.2e2aa8e41a6efcdb7fbfc2a3e69713ef895d402cp+016Q,
    +0x1.26dbcc17e835b8e4e567d52f1635878c4ab97927p+009Q,
    +0x1.012864471367c62c49e77b68b1c4b57453a73f4bp+007Q, +0x1.675ad48ea8212f86fa18ab49051ad8ae78ee7c75p+010Q,
    +0x1.6150e012a29ba8eeaf964f73de178905bd3516b9p+006Q, +0x1.80c8f5410e1245cef21dc4e6a70871ed1cc60721p+013Q,
    -0x1.2ff88c74af13fbb829b680c81bad9c4613954b4ap+005Q, +0x1.1ea3182b9d53f390c9201abdb689653f1a5246f6p+014Q,
    -0x1.4381e4c89e1ac8c11f040e0f6a480b644f55f9bap+005Q, +0x1.9256ac48eb32102dda8895d5dc191850bfd8f8ffp+008Q,
    -0x1.4827d9828adef01258d07840f2abf75883b9c231p+005Q, +0x1.02cd51dd319448fa63d8900437148531846ed277p+009Q,
    -0x1.4e1630b47042ac52e2f25a3b596832701027cef3p+005Q, +0x1.908364f2a0ea00eca0cc047f4766e283c70168f1p+009Q,
    -0x1.63a71bff46700ffe25f3abb44d7f5fef15c40ba9p+005Q, +0x1.66b14190ab39d06512debd9c280574dd654a32e4p+010Q,
    -0x1.88b9ba187b0d162633f844bc775a986437726277p+005Q, +0x1.b04f05ef40f39e22ce582c0f3de3aaaa1e1e5e17p+011Q
  };
  static real c3116[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.2f841a8c76f54578844e89cbac9ef31861716563p+008Q, +0x1.442cdb257d428a0baf21a4666d8ec639e377023ep+017Q,
    -0x1.431dd13e21b8ae9ef15d0a8baa5399a18e2d0de7p+005Q, +0x1.8def85b0f65e4e38aff3484e343a7f18deafabdbp+008Q,
    -0x1.467350a4eb29a19981de78dd4dbef6d63b6ffd29p+005Q, +0x1.ecc51588c56451fd49206f0974868524f2c3ccb9p+008Q,
    -0x1.4b96dcdbcc4677d318d454f86965f16ae6b5b2a9p+005Q, +0x1.5e700dc1ca7f8745e422445c2b06150fab859d3fp+009Q,
    -0x1.5f0780bc077d395decad52e6fe34439fb5728a18p+005Q, +0x1.23b4cec30eced8aa7c948f03e0526976f3ce5387p+010Q,
    -0x1.798087bfea19aaae0fb4ae8c48697e0079e72f62p+005Q, +0x1.206a18b8fb12ecd4bf40e93873d5df754b417a9ep+011Q,
    -0x1.a572e027c232202b2146e59eff6bb657bd42155dp+005Q, +0x1.65860dd8697181f9b9e10cb75ba080c1ed5b7195p+012Q,
    -0x1.e5f2c6bcf7758e45db73ad86856448dfcf13d68fp+005Q, +0x1.4e03f632826558109d485aaf65615cff0efb352dp+014Q,
    +0x1.e06fe3c58e8eb6ccd2971789beea4a1fe73fb359p+006Q, +0x1.63a2e3c17c51cbac71ec87234333376f56725bafp+012Q,
    +0x1.af2a45a45ba91dc80fae04aa4765db32336918b4p+005Q, +0x1.46f5047e55dbedd660905718e5484738bada1ad7p+014Q,
    -0x1.4330169b79b9ed093b39bcece8a40c3cdde622eep+005Q, +0x1.8e91040539042e238a59fecb844062ac87632454p+008Q,
    -0x1.46b4c8935f5d703302c7acc8e82694de48f97955p+005Q, +0x1.ef59970c41f4d4bea66b704b5df8324971c5288fp+008Q,
    -0x1.4c0afbae3af6a7955df813b03937a38eeb37239bp+005Q, +0x1.621b136e3e142179efa17df36776ed78d6ec75d5p+009Q,
    -0x1.6001d2227e4a40382945b9c7a170e38ca262401cp+005Q, +0x1.2d7771c54340e87628c3e81fa0f6f7a330563be1p+010Q,
    -0x1.7b32348407b184c2c54e465831de412902adda34p+005Q, +0x1.3afb0e1c1b020580c6b87241f6aaa15dd04b2596p+011Q,
    -0x1.a0a844e5a489eebb684909576a1d154f39d3f99dp+005Q, +0x1.e8627ddc1f93f9e6e6895220565f8eb6990f14cfp+012Q,
    +0x1.14565ebaec46fb20ac9d0a005912719eb70c8a20p+007Q
  };
  static real c3117[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    -0x1.21af6230dd0d0a1730de9a6ff557ef668d1b51c7p+005Q, +0x1.82ce077e757630febf4c56ef7ad46ba17c7a7f86p+016Q,
    -0x1.42ff4a57a39d9e72988b14807f94cb0dca07ab13p+005Q, +0x1.8af293c667215d5e57ade420a83b669e9dde3110p+008Q,
    -0x1.4619af2c8914218e30a78ce93f08a15f9f92696ep+005Q, +0x1.dc603ef525c9226538237637ede7595ddc911f51p+008Q,
    -0x1.4bf6c7c442b87594774be3f8f69f0a94b8bd17e5p+005Q, +0x1.456e98543dd9020075d13e8d0ee97a6ec4f7573bp+009Q,
    -0x1.5be7bc8906de9862fbe9872f83fed052cdda81fdp+005Q, +0x1.08727603cc2e279bbdd294129235fcdacbb81787p+010Q,
    -0x1.6d1ae71a908b274803e8adc436996f0116314c2dp+005Q, +0x1.e3496c4a6f63564c5fcc8e624d26911e692a39abp+010Q,
    -0x1.8a2dbd1aa822195fb6e0c7d524b4890a9d4270b6p+005Q, +0x1.031ff53f6779055a46549c029ed6ee0b9fb2a4d0p+012Q,
    -0x1.ac524519422e82516c2ffc0b5595796e4cd399b7p+005Q, +0x1.78ed97ed7781401fc62870aa98f174bae4026758p+013Q,
    +0x1.36269f100e10796acad4fba32eb652e22712e848p+009Q,
    +0x1.12d07a960ad0f0011aae92835c4ee569aa6021e6p+007Q, +0x1.68b8f979c3872bf9cd6fb00cfef3d2806abd6a9ep+010Q,
    +0x1.8d52d427de4fd14481132340b33853bf6c8fe913p+006Q, +0x1.83a8367c74a6aa75211d0aed942d3d03df382864p+013Q,
    -0x1.fdf5c26a666c00189c35f7c546ed8ffc0156928ap+003Q, +0x1.708eb69de086545b6c955424d654cb18c68a7f3ep+014Q,
    -0x1.430ebd66c6d74b4045a28f240359734bf359b5b4p+005Q, +0x1.8b7a2e3d9ddcfca6c62e816ba46e491f40464bb8p+008Q,
    -0x1.465273a4fc5980fa5ddc43f29288dcf7d6b8e2a0p+005Q, +0x1.de70eb57bb2f5ab4ca38ced647bf4c1bbc54811dp+008Q,
    -0x1.4c73b0d1d14180bd1605ca3ff456488429ede0bdp+005Q, +0x1.48518d26022f88d46615ee50414298a4da229a0fp+009Q,
    -0x1.5c8722ab2a1c6fef77b20f919c7004dff125ee27p+005Q, +0x1.0f96c40a29f0d97959ea93165566c950672f5fe6p+010Q,
    -0x1.6da8a023f8319e4cad1e97b21b4effb1d64b5eb3p+005Q, +0x1.0115036ea821a3ffa3edc6ea38a9d05760253232p+011Q,
    -0x1.8792d03915b7df26271e2a12b5ddcef92c580bd6p+005Q, +0x1.3578b6235b0f9094a1414884ada7adf0b4aafb59p+012Q
  };
  static real c3118[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.38fecd9875089f1fb7dbe292715ac1e71545fc82p+008Q, +0x1.f367e5a03ebb93c084b9d16ce04ff4346a59e872p+016Q,
    -0x1.42eb8851adeee5d030d6ea6864a996d73d1a9174p+005Q, +0x1.8911d4b2f282ed973e577fc2e41c4c484c6945f3p+008Q,
    -0x1.45d297e53f5469b7e0d62f879473eee4cc334733p+005Q, +0x1.d2ba1224160a4e56741ad9f974b0ad90cf34ef96p+008Q,
    -0x1.4b658a1478588134974c9dedfd21fe166211da54p+005Q, +0x1.383a73a965c23f896a72de0905c9b1a80a07b8cap+009Q,
    -0x1.566deaad94e5e085bf27d6b9cf91088c4b92829dp+005Q, +0x1.f3685ec63ef3e008835c1ddb00798963595eae2ap+009Q,
    -0x1.5c97dfe65a5600b996960239b02e7e060c13874dp+005Q, +0x1.a6d54c6066283ebc0d7398d65d35ce2a2dee9b3cp+010Q,
    -0x1.6db2d0173fdd1930dd453942863e93ed0b71fc37p+005Q, +0x1.8e63887ac414cdc459a97e74cef3f58c0c1371f7p+011Q,
    -0x1.85d343052e9ddb4bebaf0c3e75c635a10b102c25p+005Q, +0x1.dbb73bd1f817ac8463b2f4621eb4c3d476d2f582p+012Q,
    -0x1.8b2640b8aa7ac94ef026046eaeea1e51229a88e0p+005Q, +0x1.b27f5d51320b20106c4132262a4d79c81ddb5d10p+014Q,
    +0x1.efafc286dabaf33565bf6974f8ce8c22414da16fp+006Q, +0x1.4b1b375763870cebdf64bffb73480128b01eef78p+012Q,
    +0x1.fa53bae6c0870da5a9e12395d262b92fb2e0be4dp+005Q, +0x1.273a1be317452daffef09e6e1b0df31383c04dc4p+014Q,
    -0x1.42f9413d3028aaf8497289bb372f1a28706349a9p+005Q, +0x1.8989f0d19ef619c4d25c3a960a3323d65c67f806p+008Q,
    -0x1.460595abd3dc2aecbf8d3cfe7e9c45cf5a1c0090p+005Q, +0x1.d486f60c10881f9a7fa140682df1cfd157bfcaf4p+008Q,
    -0x1.4bd9b71634faf9115555fce9fe062eeeb4a9e480p+005Q, +0x1.3ac43d253af44f73b00b067909495c325356121bp+009Q,
    -0x1.55bfd3713ea324ca5a2ce01416ec81569ba4d743p+005Q, +0x1.53c35e972808d7d9a0046799e6d3593eaab708b2p+013Q,
    -0x1.568f8da23c720f4c4eea84f791eeb7222b409766p+005Q, +0x1.fed879fcd5e568ba4b45a948bdc49c8b4e488917p+009Q,
    -0x1.5c0ab48b18fb3bf50b708ef3c18635d1588c00a1p+005Q, +0x1.b97c8c11bb8a2c8657309967f9090dca8a4c2b6ep+010Q,
    -0x1.6aa88f3f1df6c4d95bdf3c54ba39ff8d196c8673p+005Q, +0x1.bc6b76c6f0bd0b8c8e8c3c406204f440e56da33cp+011Q,
    +0x1.1a140a77c77fc8703f310b643b1a631b080b488dp+007Q
  };
  static real c3119[] = {
    +0x1.93531b6bdd82766b2a65ea830ae774447e0101edp+003Q,
    +0x1.1cc6529416a6b27703fac4f6a27d6339f159e14dp+003Q, +0x1.8879a54e9f946596f159bb792743848a12ea23c8p+016Q,
    -0x1.42c351528c541732e956afca13cbd2eebcb42fd7p+005Q, +0x1.87cf9dc7e914ce6531eb73708d3db7e7d0f6f1d2p+008Q,
    -0x1.4513567dadaaf3299ab54135e40ce1218283dc52p+005Q, +0x1.cc594294be21dc170f485bb164622c09cfc60a64p+008Q,
    -0x1.46a238505103bfa00700dfd3774c4715255ad852p+005Q, +0x1.4e1ee8f720ba6d6039b9190e7f3bf65be0db743dp+010Q,
    -0x1.49361f823b1db0f941343aa200f4b96b6aae73ebp+005Q, +0x1.2fe6f7b42ad0761f35f3039740a509a0e68e5b2fp+009Q,
    -0x1.49cabf584ab1052be0a909dfce642bfd4b9cde77p+005Q, +0x1.e5ef0ceeda6c2594adc11c3a633ccaf124a25dbap+009Q,
    -0x1.61d4f381c7f0427a4a83d375360df623c2671fe2p+005Q, +0x1.272d764d60bd537bd43e102ba9c7c882c0ee5c32p+011Q,
    -0x1.790e26632101b84ebd2d5793294bd6e122f994b0p+005Q, +0x1.3d24b1b4dc1b43676cc131ce5de8a35dafdcf63cp+012Q,
    -0x1.802574e9fafd13ec18937f232f3756f1d81b6d26p+005Q, +0x1.bfc1212adba4aa349b315bbc008aa857bf9787c9p+013Q,
    +0x1.206775d7125853b57a00ab67909e69c598f931b7p+009Q,
    +0x1.17f0e4221bc14ce449214a7246eae9a282ffb653p+007Q, +0x1.55b4858d9ae85e6f81052d4ae0f432d0cd970570p+010Q,
    +0x1.9f8babb792ef6629d893853529bfb7909b11508ep+006Q, +0x1.6c587012ccfd82d2d82e039d0392222255987a2ap+013Q,
    +0x1.03cc831c89b7d29bf596239194b6918e280f99f8p+002Q, +0x1.6bb7b8a5d5231ba555935f086c7387c0cdfe911ep+014Q,
    -0x1.42cf022c9de25c6bb4705e22992ebf39bc537c16p+005Q, +0x1.883f110d89ba265606925e7fc04831c19c504b8ep+008Q,
    -0x1.453e6c4840852928bbeddd012c58e27f846f93a2p+005Q, +0x1.ce03786ae67c81859c4111a83f5b635853d9170bp+008Q,
    -0x1.47465d50c3e4b428cb16ea139e0f103be63114c7p+005Q, +0x1.5665de4f1be39f6c4b852b16e1bb6ca047e16592p+010Q,
    -0x1.48b3b9c86992576fcc99da1885405e710a363d16p+005Q, +0x1.edf5df07076d15ff3873ba09ce22428c530439dfp+009Q,
    -0x1.4995047eef464dad218d04ce81a9d168a48d7e5ap+005Q, +0x1.324a13427ac751ada55be5fcd11c5f5a13d1b3e8p+009Q,
    -0x1.60c0a6d80bf0fd57797e72d2cc6c00a1b5aa7b18p+005Q, +0x1.3e1659cf6b8501a1faa4cd7a1771675818aec1b0p+011Q,
    -0x1.6b2cd3ea9bdb6ab46f77553d1271e4fe307d6d4ap+005Q, +0x1.83af0617054667e1c88beaec6a1bbde35b496159p+012Q
  };
  static real c3204[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.eb344633a3a91ade71c42040ea3001fddc165165p+005Q, +0x1.78db91d2d03ec390c61558557100eaca314e296bp+013Q,
    -0x1.60ab6a52640221f4869b61bbc6fa552ffab1db44p+005Q, +0x1.be965a6ee678c88956069d28378760ac24d75f48p+010Q,
    +0x1.f3b1fedc9b546787073388b77ea1c2bd10d5c11ap+004Q, +0x1.5f516744148aaca47c2234fd5f8f572821b3dcfcp+011Q,
    -0x1.4a4d8099289f8db0a702eb3cdf36a04cf70a4b33p+005Q, +0x1.162c59034fc591cbd4220c3cd10e985aa85a6e58p+011Q,
    +0x1.bdbbb627f634b56f19338bc895f7d3886103d14ep+005Q
  };
  static real c3205[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    -0x1.ff090833b55bd9b2f0639f95c753986249c569f4p+004Q, +0x1.4c09db58a505d47a0027316323f9e4f8f2527edap+013Q,
    -0x1.678e081d1ae25248bf9c094f13b41896ec1462c9p+005Q, +0x1.b6a04487c738adf7b9023c6112f73881cc933bbdp+009Q,
    +0x1.8f73e601e7929e05157bbf9c5afbb0fdaf1d0c9ap+007Q,
    +0x1.ee887b4580bc9289f3cfca33d8fe11d92a973505p+005Q, +0x1.e17ddcd06443afa492124f7a2f3c984c7c49463dp+009Q,
    +0x1.c77a1949122657944dd19b200fba2d0baa6f5285p+002Q, +0x1.9747a7ec79eeb8704a72052eed6480577c87855ap+012Q,
    -0x1.6bc20099e8ee58b40c5876fb147b5c3f72241604p+005Q, +0x1.d80c38216b7f1f1df9f93541302a7639e4cfb013p+009Q
  };
  static real c3206[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.9c07716acdd2dc88028a14c8741e924231cfe805p+006Q, +0x1.439be18e6715f6ad76980372b82780cf602d7856p+015Q,
    -0x1.5cf39e27e0adc98fb928fd169e952e7b9e90fec2p+005Q, +0x1.3a3b30d82993acbc18d8932522b52f3427ecfa59p+009Q,
    -0x1.a9445381105ec4b0c852f98f08e313fb54028da1p+005Q, +0x1.f12448ee6fdaf479a14b9353e7ee2331305b6788p+011Q,
    +0x1.b4ed0b94da56d9e0040657c1d2d78d17da62b309p+005Q, +0x1.0d9c8a34881e7bf2ccbfe15ddce0c7ed509e49e1p+012Q,
    -0x1.5cb0bcdb296e6a0d23312f57ee139488cc62a6e6p+005Q, +0x1.9b2126956cd12ff8f6b430193dab8809bc3d87cdp+012Q,
    -0x1.5f067eb32122cd54680baa8493850295974ad125p+005Q, +0x1.426d60b2764029b5da5616f9394c0c1d65254d4ep+009Q,
    +0x1.3c819f2dfb51903188d69583f7666a1bdad51089p+006Q
  };
  static real c3207[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    -0x1.571446dfd838c2c4d7fbdd0c69299f475b69ccb3p+005Q, +0x1.0bcc928f93f537133e326f5889c991ae2a3a2d8cp+009Q,
    -0x1.79a005b9935262e3eb6048a20df7d50751cd25aap+005Q, +0x1.3121bd7694c53d874a151d1d36621ec5480b71afp+014Q,
    -0x1.99704e998fd32b7d25320d323c58aaf463038171p+005Q, +0x1.d6284b12566dc21ddbc849d33d0b04ffe60dbcc5p+010Q,
    +0x1.3b3840088b27f36500f16a7de4fa4abff4ecb6b1p+008Q,
    +0x1.4a9522c28b7102708d08a5306eaceccbdc1b3ce5p+006Q, +0x1.32c398f928b9469ca49ad26763e0a72a21ffa0e8p+010Q,
    +0x1.df95d1e7c122874af942302ffd3182e71e81de58p+004Q, +0x1.2ecf76d4d4b477e995636cf091498eb8541e4cf7p+013Q,
    -0x1.5836837198daf387e360e11e5d5afa02cc10b280p+005Q, +0x1.0f5ef31a1332d36bfe60126471cab8035df248afp+009Q,
    -0x1.a621c8104cd8d0b01a1229c596481743d770479ep+005Q, +0x1.19c204a7957f7332d75ad1fd14ac11ef375667a3p+011Q
  };
  static real c3208[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.2a406d29824a6c83b2e969633d6e7303e75f5f41p+007Q, +0x1.6b8fbb8946ff415944e2a4fe81c77926488b3450p+016Q,
    -0x1.53b35aabf646f75abd6f4539e4b780083e662ca0p+005Q, +0x1.ea1067f01122d1a9abe3fe09cbdcd998d1912444p+008Q,
    -0x1.7d24f0536072190bfdb85321c87d5853b2e13d91p+005Q, +0x1.319c682f8b574258c6edc7a980ea5c2b5792b9b8p+010Q,
    -0x1.d78f8a30aa62aff2bbfb738a2aec4ff38d63c488p+005Q, +0x1.a29e494edf1f797cf78fde94feecb3c3ca42a42cp+012Q,
    +0x1.2ae45602d1942380d4a7e45f1446f4ce58a9b4edp+006Q, +0x1.4d96117c578b8aeabcf40a2fff369c7764a902d8p+012Q,
    -0x1.038abe98c0b1c73397b726251ad47c2337be3fc1p+005Q, +0x1.a855f4b950986ef83e2c02ebe7ffb7bc8f4f1816p+013Q,
    -0x1.546852543aff189f87f6d945ce2790a88c1af3aep+005Q, +0x1.ee2f9420237af1869b45098f473b5373e6fc3585p+008Q,
    -0x1.826f488fc7016cf41837b328b04e15e4358b0d1cp+005Q, +0x1.47d81607b15c93a94c7192094894a70d945af633p+010Q,
    +0x1.89140af50815ff5b612063fa96355adb47612cdep+006Q
  };
  static real c3209[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    -0x1.519f6ed63140d3e2d08c0ba869d50e343b84c2cbp+005Q, +0x1.d0fdf55ca8ac22b683d36352c43199b431ed1f6fp+008Q,
    -0x1.6c1f3c530e8641cee00091ed86c3d4236f8668ecp+005Q, +0x1.d919a16d5cf75c8bede45c208c73d6633ff16ebdp+009Q,
    -0x1.bb46932a45a69aa248c3a3d130a180c544140d73p+005Q, +0x1.99805890f0015294cbdafd797e607ecc6c135a15p+011Q,
    -0x1.ed03ab76912ac01d3615c471cd5d4499ef4bf833p+005Q, +0x1.d1e93d52d269f293c3f521835b6c08a93edb6c4ap+014Q,
    +0x1.9ddc0233ca36eb63fffa1877f25aedd63c62be1dp+008Q,
    +0x1.8b60166dce83ead35edfcaae44b51a175b08035ap+006Q, +0x1.576be0f89ccfa5c55280f29fd4b5e3cecdf17bc3p+010Q,
    +0x1.8e482dc41667f12845be7480e1ce1ff4b6ac8593p+005Q, +0x1.6490c54b136648674dc944c9d77f8542ebacd30ep+013Q,
    -0x1.521bb419ece14a2d387c232398c8e6be3975d8afp+005Q, +0x1.d3d0b47f669b77e462b4d8ab9ff717726ac78934p+008Q,
    -0x1.6ea4c3ba410cd85df3600aa578a34e588afaf043p+005Q, +0x1.eb1e0fddac10e2025ce33b03fd3c6a06eb1af01bp+009Q,
    -0x1.cf0045be92c05f4489179f8f77179162b4adf45cp+005Q, +0x1.17070dff93f4a6bf2ea4b640a14c05405fcbc463p+012Q
  };
  static real c3210[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.904b38ffa457cde91c693d36e9bc47ee3487dc2ap+007Q, +0x1.218ed1bf08f7a1e4274988b6c2990f4becc74087p+017Q,
    -0x1.5007182ee62761c0c278413d47e439be03d6c464p+005Q, +0x1.c0226403a722c3f88cffcf1037c6bd0a64a0e14dp+008Q,
    -0x1.60dd8f767218ff7c6c9e0c02b23332d0ba3355d7p+005Q, +0x1.886751a2187148dff23bc4145442bfec583a423dp+009Q,
    -0x1.95834f923286d3dc41aad6a58d93d2a2dca34160p+005Q, +0x1.f82e87680b652f196311579f269ec5dfa1066411p+010Q,
    -0x1.f15a65c4b2f67cc6d8089522f8505d68ac2d3c68p+005Q, +0x1.302523e2b36cdd09f7834cd7423238204d43c651p+013Q,
    +0x1.6d2fe8d633f161307b2514d0abb489e86c3feeffp+006Q, +0x1.73dc79becab7e4ebedc143ffcab59e7fb5751813p+012Q,
    -0x1.0b9d9389d30522b8bf2d3b2bc31bb95653829c78p+003Q, +0x1.3a91d385a653f89516d668c2ba405a70375e1000p+014Q,
    -0x1.505deaf8791e6ae28d5a3a0bd080e8f8485fc188p+005Q, +0x1.c237e9a3cce3d999d8573fe3186d44965383dc37p+008Q,
    -0x1.623b48f03fe19cd315be8d041556bb5ef6c0e967p+005Q, +0x1.91419db7aa82816c249ced49f657c4243fd3085ap+009Q,
    -0x1.9e078fdcd9006f7907dc832189a1ad0d1ef77c18p+005Q, +0x1.1ccb85f7eb0126eb933f2cfdf7fd851295b9760bp+011Q,
    +0x1.c6735c05d2fe8b208b598bac37ad2d0f863bd0aep+006Q
  };
  static real c3211[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    -0x1.4eef03275cbf4ad0b0ecb365c15835c43e669d73p+005Q, +0x1.b47e1242ab0916c29ff9db749936cd3fb727bf30p+008Q,
    -0x1.5ad9596917165d8645d3e6efacf08d1211aa5db2p+005Q, +0x1.57814b4098a9e56424ef8f61654c06d51de12025p+009Q,
    -0x1.80e57b0b955bd867338a048168f84420ea15e2c6p+005Q, +0x1.7589dbe7fd7e3e84d85e669134ada71f9e0d4d5ep+010Q,
    -0x1.d479088bdf3e77e69e9f6b650e67be112cb86ed1p+005Q, +0x1.3b6e8d8a68eff833510e0798ed54b42aa78d94f2p+012Q,
    -0x1.37498c860dda3d8d88d3ea0aa4555a58c115b769p+006Q, +0x1.4fa08b7526c694e5c91ead526e66a85d2422d82ep+015Q,
    +0x1.fa7eec6d981a622dce2998e2b02184007d7fbe0cp+008Q,
    +0x1.c28daecb15c616eb87c70a760ca035b5425c3d69p+006Q, +0x1.70901116b1a89e0bf11d8952bffd87ee6f52118ep+010Q,
    +0x1.09baef04738f4742819667d33500c1784eaa02b5p+006Q, +0x1.86ee80fe2a9ecb352f21f423474474f3eabadc69p+013Q,
    -0x1.4f2e4192334871206dac8c0094c8aaeb77a1dda5p+005Q, +0x1.b61be26090fba6dea5938346e54f9164da737b58p+008Q,
    -0x1.5bc71e44eb098938d9bec3e35f5464d0f57b7944p+005Q, +0x1.5cad4d9899a067f8a89b004119002692448363c8p+009Q,
    -0x1.8525f2560051242ded6d08da86e9b1effc077168p+005Q, +0x1.8fbf43ca5e040b47085127e8116eb77b0f5036c4p+010Q,
    -0x1.e853b2e7b74480fd01c6261c6e28185ecb757369p+005Q, +0x1.f414a43b6f5a83717ad6779b0c80dd5fe344f8d3p+012Q
  };
  static real c3212[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.f428ee490b1d5a04329124c400b59c650aca90bap+007Q, +0x1.6ddec0e06ca3894dc6081557bdac761f4c1a4e72p+017Q,
    -0x1.4e26baf477c6d51a4261ca516ef15de269bb0a67p+005Q, +0x1.ab1dc7daeca0058631d91e4d6593e15a7c90111ep+008Q,
    -0x1.5763731065efda53f0d1eac6f824d5269d8bc159p+005Q, +0x1.3588918fc21c46940a510c65563f11dffc85e50dp+009Q,
    -0x1.7277732e86eecd65b0c30eb93a21963d8aa23d00p+005Q, +0x1.2ae7430fdf538e943320b593b9c85c0503aec826p+010Q,
    -0x1.a9dc4d01ff017483511acdd900a6f08067e06a0bp+005Q, +0x1.7fa910f924207cf0e01047bada690ff82e0ffb2dp+011Q,
    -0x1.01aff1f44039661301ff8f3ff911ae90f92caec1p+006Q, +0x1.9d2231291c8d90610ffee8a1f64ed938a3de0d59p+013Q,
    +0x1.a5f2df4d8fe2c7ca60de147ffde92689cb2a01bfp+006Q, +0x1.876690f9f87a074f9f70dbe803c8fde7e55e5facp+012Q,
    +0x1.3260abf841c13b71fceb47118383bda6256b7e6ap+004Q, +0x1.6f410a13e2114fab2141568a41c4f561993bdd97p+014Q,
    -0x1.4e55a4fc43a73732ea5973cd5a6b18ac4750fab3p+005Q, +0x1.ac5fb2cf46309d654d94247a41733dd05a90e960p+008Q,
    -0x1.581715f5061d36b589eb0bd8cf159575175b55b8p+005Q, +0x1.38dc97d913b6f1b54798c5bc579daffb27e61ba3p+009Q,
    -0x1.74a5478d5d56ec7a4a15d87aa4345fa78b6e582dp+005Q, +0x1.37be5ed4391645458c151f0fe8ab771ee2f1ce3cp+010Q,
    -0x1.b487cc921209ab172ac33dfba49cb9c4999036bap+005Q, +0x1.cb4a20ae97466227a17eea5786c5645058a92b85p+011Q,
    +0x1.f9ca1f87a1588aa038278cf72b727459fa269718p+006Q
  };
  static real c3213[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    -0x1.4dac645946c96bd29c0042ca578523689e04ad72p+005Q, +0x1.a4b9beb6f3ddf619c83f6360a227703888ea1c36p+008Q,
    -0x1.5567cadfa66f2a269a8d5f423eb3a9c4f606be37p+005Q, +0x1.21602ff65247b1419891e454f6d124d835c028fep+009Q,
    -0x1.68b8650bbb77d33cb693aa35e739c1db9e4b7a19p+005Q, +0x1.023d390dee83032ec9494b97e29265c9e19f8629p+010Q,
    -0x1.8ec5280ad7676631f75cf9289e07d67524b02b37p+005Q, +0x1.1a590e723db47f66388e9e215beef5d1a2b08609p+011Q,
    -0x1.da8014a2c3f6be07fd1f4823fc798b959d404ca8p+005Q, +0x1.c6ac07c424ff8ea331c13f91a4e3c3a124ddf219p+012Q,
    -0x1.526ccfd7cf7ea37892dbfee27bf92c1655d36b85p+006Q, +0x1.deb3af8dc20d2f7ca0ff861d7f9d6cac0006e304p+015Q,
    +0x1.225649501f26e7315c3d4aedd4c61b9fbf96c266p+009Q,
    +0x1.f0a8a38d41d825e2b137fb0b0af380ada7682ac9p+006Q, +0x1.7ea80894956cbb2f5f13e426086a0bab3b7839d4p+010Q,
    +0x1.414d1c216275d2fba87c49b43ae0c64c48173763p+006Q, +0x1.996670764216935fab54b69eb8d49ec2a866e7e7p+013Q,
    -0x1.4dd194ad1475c85a9cad13623e5fb3480e9a9249p+005Q, +0x1.a5c03d373887e7f59e506900c5f3244b209d9368p+008Q,
    -0x1.55f958c548f29830e8506fe654ce08ad78318a03p+005Q, +0x1.23db23ec5b3b563488109f62af0168f301587c74p+009Q,
    -0x1.69f287dab0cb502ef5065ad4da4f3fe501d65fc3p+005Q, +0x1.09fe955fccec57302400fa6b8be0eafc4daa7e22p+010Q,
    -0x1.939e7c42ddab4eae44288f138e072d21e1c94f65p+005Q, +0x1.38e2cb68ede62b09eb3cc216ef4bc3f705b8bd14p+011Q,
    -0x1.c5e835e6661385499c9f6fb4f1f95332374d127fp+005Q, +0x1.a641d9ddf80eaf1db0aa41432f73f133b9527ffdp+013Q
  };
  static real c3214[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.1bb63927cd1f6de1a6b5951e2943291440f1dd68p+008Q, +0x1.6771cd6320762f36aebcc094a949fb5508fdae43p+017Q,
    -0x1.4d44674cecc8ef60aee650062c24e18568bb12e8p+005Q, +0x1.9fd65468d859caacfaab63b3266636515db8e28ep+008Q,
    -0x1.53855d0a3bea84e2014e6dc65192018dbf4ef3e7p+005Q, +0x1.12f29ead012bfad583bb95e9fb77446aefd60149p+009Q,
    -0x1.5f9664b4f1393cd55b01fdcff9c5883d9fa0fd6ap+005Q, +0x1.c7ffc1bdf10718c3d57b2ae8ab263073a427f4dap+009Q,
    -0x1.79bbcd97e03eb4fc2dfebdadf43e06b4175bdd37p+005Q, +0x1.b340c39941d64a1e66cf0234f7dedfce86cdb8f1p+010Q,
    -0x1.aef6a1dca7fc37ac8c61a3643ed83234415e991dp+005Q, +0x1.1117fb691ee18230311514f804ebfb9a48e99596p+012Q,
    -0x1.fcd381ba9c61b0b771aff64096cc5785740b5827p+005Q, +0x1.0e61129efee02067aae9b77a657e7be8dced1e15p+014Q,
    +0x1.cc5aa74a6b54aac03d9b22e4451493d9fa6be98fp+006Q, +0x1.820b5936fe73bbec3744c0980d293bbecfce2515p+012Q,
    +0x1.3adc99472f4d6ba84b9fd8f6d58389e845afc8b3p+005Q, +0x1.674e4df5ab7754f1e0a7187f0963eb5f0bdd4bfcp+014Q,
    -0x1.4d622501299792536b22235c50db85f5e1bc0452p+005Q, +0x1.a0b2aba78e2c6634ee0884401a62a2d81a759b1ep+008Q,
    -0x1.53f89d5710b343d1b77b9ab356a6c471c09e67c4p+005Q, +0x1.14ebc73e01c4a7afbc31c8aabb90237f42bad25fp+009Q,
    -0x1.60378f1c3aeba3c26c61ec694c9e5ab0606c2215p+005Q, +0x1.d188e551f1d9acd4cc6e37afaa91aa08e146407fp+009Q,
    -0x1.7bf456805496b607f90d672980a2d75873249a14p+005Q, +0x1.cf4552cc5993ea7d840f72742b62590f87bf3a3fp+010Q,
    -0x1.b59378547f49c2dbf2580863b7609000fbd9d108p+005Q, +0x1.5b8e00362e1d66e402854f18e01abe01b46dd435p+012Q,
    +0x1.0d9a32bc27082d0c17fe38e36e8912e0456cbef1p+007Q
  };
  static real c3215[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    -0x1.4ce35be91ed597492f8e57f68482368e3853f7bep+005Q, +0x1.9c18e2b333515d3f010d9c3f4cb01038e2e171c7p+008Q,
    -0x1.51a300052a5ba966ffbe88d71dc4b34622c67e4fp+005Q, +0x1.080dd1acd5510a6b3e3a0e2aff30bd1eecdbbf83p+009Q,
    -0x1.58725fa7dc18bc1c94cb4bd7bc1d18bd3feab388p+005Q, +0x1.96449ec5dd5c587634a65e912bd7bd5d2b36e94ap+009Q,
    -0x1.6e85b8ece881a772a2bad5adc384b5f46db13758p+005Q, +0x1.61cd1b7661da6202defae40a10e742df7caff64ep+010Q,
    -0x1.9647f17683bafa378f82c1491e0d4b259e9c1563p+005Q, +0x1.83a4e4588bba47e6a0e5ab0c4aff2ece3fbd5a26p+011Q,
    -0x1.d613382d832f5dbaff5a4eabe2c671ab6b28f5c6p+005Q, +0x1.2c2054f3499798e7dfa9307f1a15feec7f0fffb3p+013Q,
    -0x1.3e00dec4776df9dcc9229dbb47ebe69b30b33721p+006Q, +0x1.450cb4168cf3398707de6287aa98ca0674944bdap+016Q,
    +0x1.3e686fa4b8b455f5e65072ce11b4fbc6ebe76993p+009Q,
    +0x1.0b8c9276c2beaedaaa5fb210ec0713771b8c223ap+007Q, +0x1.86d13ae062af339c404440e5454f64ff94eca13ep+010Q,
    +0x1.6f86de7e216487093d428536986d09832c16c7c5p+006Q, +0x1.a465ce7187bd0e11ea94fe2deb1d214c587076f7p+013Q,
    -0x1.4cfb037f16a2b2ffc28aa09f09602dbc1b5f74a6p+005Q, +0x1.9cd764f1d93b7b45ba873b141e7d072bb9706d51p+008Q,
    -0x1.51fb23238a6406110347f76e78b938117609e618p+005Q, +0x1.09afb6358a9de53d19e310567860360c702cacddp+009Q,
    -0x1.58db04864a7b48cc67da671d3f369e9eea006887p+005Q, +0x1.9c17c03a908c6cf547e130b48b206e2ba3e4279fp+009Q,
    -0x1.620d7abf820279e313d527022c1b6be19e307a62p+005Q, +0x1.3658dab6257de22b9cfe3dd39d808bc14071bd31p+014Q,
    -0x1.6ff5296be54f5e1dd5f0af38ab6ac34bed685eabp+005Q, +0x1.715c51421ea8f32ef28f22f1e7f01b3f2552adcap+010Q,
    -0x1.9a239805586127fae3fad41b652c1396f38401fdp+005Q, +0x1.bcb64f6b11648197c56fe015a6ce6406491f5222p+011Q
  };
  static real c3216[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.3de386fdf0d72ea2beddb01ec7df5a025a2cacacp+008Q, +0x1.8131fbe1641ba5fffb1c2da65dbfaa66cbbb746cp+017Q,
    -0x1.4c9317978a62459cc6b4ec24c7f4db08cd204333p+005Q, +0x1.9860fc8c29fecb1d5833c00fcbc4eaead5582990p+008Q,
    -0x1.502fc2577f313f71e97b4f3a40e166112ac41b44p+005Q, +0x1.fa3b514f6da3fe65f58fda26abd196c96d195259p+008Q,
    -0x1.55d5981a73cdcfb01d5a93560f267584d99e2ef5p+005Q, +0x1.68f75e75323d390d70ba44e7fd781a8af2659f06p+009Q,
    -0x1.6a4bc2e061ce51e68b3edaa06d015eb69e1b54afp+005Q, +0x1.2c1e3f5a9e6762d84a99bbed6fbc63d1694f1e5dp+010Q,
    -0x1.876f4487179ce5b7860d4f14c2ac663eba87f9ccp+005Q, +0x1.2872588b283efb30b607c0e74e967eee4302fb91p+011Q,
    -0x1.ba4f3b2d4877b57e96431abed1684548eaedafd0p+005Q, +0x1.6fd6322aa348ef1a93469a3e26c6000facac405fp+012Q,
    -0x1.07afe7bf88cb10c728dbcf4ceae3d0d8bf1bd5a1p+006Q, +0x1.578592e6e377102c7bde899b1d3b75e45186f86bp+014Q,
    +0x1.f47c78dce85697e836a19dc1411b451ddfcb0a39p+006Q, +0x1.83d93040052dab27d97d1ea11b8b37577606b108p+012Q,
    +0x1.c12bea9b6574db63b0cde9284985838178a186d2p+005Q, +0x1.697e8ddc0b09904305b5c560e5c3d0ea2c78569ap+014Q,
    -0x1.4ca595debbf6cd89f036c264003ba28bbb385539p+005Q, +0x1.99018b223e1d1d6ea5e66cf64329d9a7b02feba7p+008Q,
    -0x1.50725ed1f4123460a896494345659ee255f2c8a2p+005Q, +0x1.fccddd18a50f7a548277c0e95ad66c0365ca4645p+008Q,
    -0x1.564b8ff6fc3ad696d82e05de49ef2218230bc08dp+005Q, +0x1.6caad3324d36c7a2e9213dcd0a1dcbd9ac95ac31p+009Q,
    -0x1.6b5d60f0374b53bb6f35ea7242dd577313756953p+005Q, +0x1.35e2d058952326563f0b81c6688674a74634ec7ap+010Q,
    -0x1.89beda81cdf0cbe3b5efc6c50e7d7e9b7a49da7fp+005Q, +0x1.431cb9dfe19b1da82c1b8267ebed1a753dde1b68p+011Q,
    -0x1.bc1c972989e4475b350abfbf7fc41216d009fd7ep+005Q, +0x1.f47bd0b60bf8438929264f4e6b5ccc604300cca1p+012Q,
    +0x1.1fb8d6640dcfa6ea2d9f06c1767a14bd3c305d60p+007Q
  };
  static real c3217[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    -0x1.4c6f9d324ff3d901cceafac7ff65074d76f300e4p+005Q, +0x1.9550d4a66471ed775380e76e84d091addf9602f1p+008Q,
    -0x1.4fbb93dd0577698753705427b1cda7cc7d38aecep+005Q, +0x1.e95875edaab56d1a328938905f2aef518b2344dbp+008Q,
    -0x1.55f0e12a247d0f0e931a95025a1a81c642ed1713p+005Q, +0x1.4eb69111e572e49970154c9c0956e954c402041bp+009Q,
    -0x1.66cff8b5501332830a82bf6973d6d0631bb1b206p+005Q, +0x1.0f8a5b3b92ff90942846ec15744c3e057d083b8fp+010Q,
    -0x1.7a2842f2c3a2f60a8b388bca4a5bc121aaef9bcdp+005Q, +0x1.f01fc042d4af75c3284c6493df1228ed4224911fp+010Q,
    -0x1.9c0fa1232d1bafd38f8c25954fdd1012b4d4017dp+005Q, +0x1.0a8a50b67d8229cf3f2b3ba1c35a0adcc09ee789p+012Q,
    -0x1.c6493e33fc2a0da593ee2089a3089bd0fc5b0eb1p+005Q, +0x1.ab16f38d17403e9adbe7510d3763365eca43e4a9p+016Q,
    -0x1.cabf9800ab31c8c9ef051a154cccd09fe5dd3378p+005Q, +0x1.86ed12d098907e03d80f1be8cb1731949768f214p+013Q,
    +0x1.528a1a73ef3aafcea2b920d673adb7629de280dbp+009Q,
    +0x1.1e69ff072c4287d82eee20366826346f39c41168p+007Q, +0x1.8a6e10c0fab2340f93a404ea8ecf95eac0a5b763p+010Q,
    +0x1.9dddf69ff4cfb833537524927cb6d6979193d4fdp+006Q, +0x1.aa0bbe47ec88817f84d79b1c01fa9d298436c392p+013Q,
    -0x1.57de17d5cb72d90fbceb1d2089247aa8e34b0251p+004Q, +0x1.9ad31cf7e80210638cb6b81e161611aa288ab7d8p+014Q,
    -0x1.4c7f2a90a1d0d345b4391e07d9a5547d5c0c0fc0p+005Q, +0x1.95d7f069f5ac35c3efccd976b01de6a6cb6664bdp+008Q,
    -0x1.4ff4b7e5df8c044ab7dbd8bcffa6b7a33d85b9d0p+005Q, +0x1.eb680ac1eb1b760a1cda26f3b2493ead4a084f4bp+008Q,
    -0x1.566e0f0b0f3f0bc9400e67c9590390eabf7cbc4ap+005Q, +0x1.5198c589541742136521eca51f62ff078843fa47p+009Q,
    -0x1.6780cc5a9a022f9861da9abe07b20bc263f4b4e9p+005Q, +0x1.16a8b4229342508a6481e7bed13fabd83e73acfbp+010Q,
    -0x1.7b166c091df9a8ce04daf23fee18c6a77f94c33fp+005Q, +0x1.0790553aa88769d2377f3c3410187ee45a38df79p+011Q,
    -0x1.9bf7271e741ae1923933f80a913dd7ee212eb9f9p+005Q, +0x1.3db1bf06e6813406bf2260d2b3d9abdb85681b08p+012Q
  };
  static real c3218[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    +0x1.4a25d679f56cfc9844531a1d1fd2fecbf11a345bp+008Q, +0x1.319a4220c112e4e48e47f945db85452b40a29be1p+017Q,
    -0x1.4c59dd6efeddef12dff4a8273690e0055cba3156p+005Q, +0x1.93535b1e65dafe995dd0d886c818af7048d6bd47p+008Q,
    -0x1.4f6c84f7318b63d06628f475b66c9d2406da507ep+005Q, +0x1.df1338ee2151d6e0d39ffe30deaf15244cc435ffp+008Q,
    -0x1.5554a95bcb72c580d888c3caa3d4da820d7c2eb4p+005Q, +0x1.4087c3c607486710de9445dfe751c2ca7c5fc993p+009Q,
    -0x1.613ae9ae4ec668c222fa958a1273d373eacf5877p+005Q, +0x1.ff3c7ff1f9396635401f3a727f18d9309fd0600bp+009Q,
    -0x1.69a283cd01eb6f350799844ad085dc41ba405be5p+005Q, +0x1.b0d8d2b3f9595a4990191b24a3888d1ab71736f1p+010Q,
    -0x1.7e9e4d8e52bfa908eabe2939692c436a258826f9p+005Q, +0x1.99a8c8352dcca8957f4c9aa6dc2253493f6502bfp+011Q,
    -0x1.9f9d0b8f82c3e00e97ed3399b191f81387f2c648p+005Q, +0x1.ebbc8a953293187f4d39e6e9cdbc1309fd911b50p+012Q,
    -0x1.c619755895346f20d7c3fa235d6c2dd11a4fb67bp+005Q, +0x1.c1f2224f0c9fc541462306cc67ba0b88ab9227c9p+014Q,
    +0x1.02fb82e3e57e98397971266d943b48b33c462b35p+007Q, +0x1.6b92c5f31c61d43d0eb566b9dc1252800d682740p+012Q,
    +0x1.0838ab15ad967e156453480fa45cc316cca26eecp+006Q, +0x1.48676ff7866097736684c0c93afaf0153a787d7ep+014Q,
    -0x1.4c679fdf4470222a77d9dddfa6d11e09404c7704p+005Q, +0x1.93ca9bc9872fbaf3a79ade6a45955fa5397c147dp+008Q,
    -0x1.4f9fa353c3819f85ea0a505beb56a4c2d07f4114p+005Q, +0x1.e0dcb4540f0e88e5d896798f790262451c30cd21p+008Q,
    -0x1.55c91df32bfad5eb458bd533787dfb7b3b9de8e8p+005Q, +0x1.430bb13fed9dec0582bc1bc3dc7bb6f15dfdcdf2p+009Q,
    -0x1.61703efff550f434adf5b6c794497403ce18c515p+005Q, +0x1.0544e09c85dee5f2c937386f1b8dccc3629a6c7fp+010Q,
    -0x1.6969a9fae2910db85cfa8117c0bd4b24ba9ff355p+005Q, +0x1.c3ab6026ed94fd045bac8b7d13e69cfd5d47fd64p+010Q,
    -0x1.7b3a8a57e2eda53e25b7d00eb739d8cc4253e997p+005Q, +0x1.61fcec53e2f13509079dca6440c91e8d54fb57ebp+013Q,
    -0x1.7cea43aabd3a367bf9c79c6792179ee20f0987a7p+005Q, +0x1.c89d9aab4dc825f25be432e78eee2413b09b6289p+011Q,
    +0x1.2698d04647b78e209035af1194eca7ed93c3710bp+007Q
  };
  static real c3219[] = {
    +0x1.9f40b68ebc797a7c620a446a1aad8e46305b1d39p+003Q,
    -0x1.7aabb6a96ed262840cc2b537df7c8dcc5acbd513p+002Q, +0x1.ba906f1b74b5614e2de3697765b44b3d49271375p+016Q,
    -0x1.4c31d5a4832119ef725ceb82945930bf1ab8ac29p+005Q, +0x1.91fdc3bca9489bec94b1533b61ef7f9fd2736218p+008Q,
    -0x1.4eaf628c12886a7c42c46faa4b4fa01f8fef1cd1p+005Q, +0x1.d84b4d35577d171c302689d538b5c4e4e4104bfdp+008Q,
    -0x1.532fcccbacaa8e2b5825fc4c8719703459da481fp+005Q, +0x1.378f15c01a3bf6200a676d523f40e25f16aba277p+009Q,
    -0x1.5432e5eafde4cf3213f11e42a917e9dbc125007dp+005Q, +0x1.5d76945e119eb4a463fde99e1ce59a59fa7a76c4p+010Q,
    -0x1.5553fc52761c98f01502f588bc4f5ea0ba20566cp+005Q, +0x1.ee08c1bd9ccfe4fa0663bd01099e23546651890bp+009Q,
    -0x1.6f8b61cd6867836f7701c02328bf188431c96fd0p+005Q, +0x1.32b5112f841989eeb8434bbc6cd9800472955140p+011Q,
    -0x1.8badd58f30c9b9a431bd5ecbe7cf5aa544bfef84p+005Q, +0x1.49288d49daf710e9bd3607730c040066e3c8864ap+012Q,
    -0x1.9f29fb00a2bb871ea7117058f7be143b41bc21f3p+005Q, +0x1.d365a062a237d9b240ecc0b0fef940c09fb43320p+013Q,
    +0x1.3a86051a3f0c8bf4b68ce3287f83c1ae8e8cc540p+009Q,
    +0x1.2430ad06647635df45a2ca85f41928e115843d41p+007Q, +0x1.763c00f4c9d7c6e9b923ea31239c2cbaab866fc9p+010Q,
    +0x1.b1c3a7c119d281fcc5e28a803709c496884da0b7p+006Q, +0x1.91100e005a5de5b6ea69ef58a009af5352f01d99p+013Q,
    +0x1.437b5378958d42ba01d38ae94e76a9a3f9917065p+000Q, +0x1.98007120d0f8f307899bbf57186d96ca65f8e8aap+014Q,
    -0x1.4c3d993b0c9d08b51ecb81aa7b7a1f2017bee823p+005Q, +0x1.926c06e3e90588d39bd2bae5c3cb01fac077c28bp+008Q,
    -0x1.4edac37183b5bc91427df471b8ff0aa1b1b91a52p+005Q, +0x1.d9f0500567612dbce744b1be1e9996f50076735ap+008Q,
    -0x1.538fb746c2fe12a9edaabe1afdfabc396eb09cf4p+005Q, +0x1.39e7e05cdcca0c0162412d067d5f1cfa706aec5ap+009Q,
    -0x1.54839b088af6589c84bfdab03a50a2a87c02fa27p+005Q, +0x1.f61b508ab8525a5f054af6c733f26bdb2f277692p+009Q,
    -0x1.54af6be84b6af7a3587aef41e1048e079d55b2ebp+005Q, +0x1.66490ba6b568bc20fdc5de3091e1543d5bec5ebap+010Q,
    -0x1.6ef0c48c393e68840b0cb889c4caa68bca153d31p+005Q, +0x1.4a2109efaefd8eda7a6903e0c57d7edf36497ee4p+011Q,
    -0x1.80d9e8596e73d88e10587c2e42bf3bf8d9646a4dp+005Q, +0x1.926d3d7c7d51483ef406d42a176e9ed2fb679ed5p+012Q
  };
  static real c3304[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.fa154b561695ee3588ba5ce273268a6b45d2983dp+005Q, +0x1.990940caddd3c53db4f9d15578e65c7563f79028p+013Q,
    -0x1.6e6b96b2bb6f804cb5c764ac51b00f675a65f70ap+005Q, +0x1.d25959a5e4efd1552d0dc3fb14a7d85549880219p+010Q,
    +0x1.01d83115831fe46bbb11e0426c6d7793426e1210p+005Q, +0x1.77ee6dea6084a3e9b7c79f2464472ac32cd0a833p+011Q,
    -0x1.588b67f6613be7c0fef6c88f27e2088e12c18fd4p+005Q, +0x1.2478bc63ef09ba22740119404dd04ead1bd49118p+011Q,
    +0x1.cc7cb4a51aa373add9a0786ce3ddbc49e27c6bc7p+005Q
  };
  static real c3305[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    -0x1.1135b9ae256bd1fed254767a04a3ed952a7bcae3p+005Q, +0x1.61c7a1708bee32b289e4dd987761fd3b5af5fc9fp+013Q,
    -0x1.7345b2d3635388cf037762163e402491f4254eb7p+005Q, +0x1.c3762ae027d89bacde7f2cb414873daeb87dd496p+009Q,
    +0x1.a0aa56e0018bf2f5d9fee888414ae8c7cd5c317ap+007Q,
    +0x1.ff3931bb4607f0f2fbe5192ecaf957076f5b34c1p+005Q, +0x1.01d4ec8f249f2259b776b50c0ef7391d3347eb2fp+010Q,
    +0x1.ca9a5647137f900a729b92963e135eeb456d3444p+002Q, +0x1.b5e67cda7553f334def7a745ba739e6944a99958p+012Q,
    -0x1.77d1cc775a100f3d960e374dbe06315626737b02p+005Q, +0x1.e51aadac0acc3a23367068ba250c91309a6d9325p+009Q
  };
  static real c3306[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.a75200c1dc8d9f0ff70c7a12d7500b009145714dp+006Q, +0x1.671fb3108a77e2c6ffbff149063f50aef6ed764fp+015Q,
    -0x1.67753c11cba33d0951a78e86697518049cc216cap+005Q, +0x1.429f473c835df98729225ca409c0d5bd22f21f2ap+009Q,
    -0x1.bcc472cbaf3931aae408eba4e056d6e43416ee4fp+005Q, +0x1.02ca20c33b02979fdd91c6a5a7af3a1a0caa3592p+012Q,
    +0x1.c3f85d5858147dc66be077ea4035fc6c5a3053d7p+005Q, +0x1.21e6a5312ad14dac583803ec58540e184e08ce20p+012Q,
    -0x1.6997bca2b00604bd625345acf346d79c0ed7c84ap+005Q, +0x1.4abfba275d337ee4e3a92b94a8d17ef0f347bbc3p+009Q,
    -0x1.739f085e27269a6544d74aee4c4ee9ceefd31fd1p+005Q, +0x1.b5affe007004d2915837e29b00fbe294190bb756p+012Q,
    +0x1.478a291d11663960c9aaee5ef937be3d2baa88b1p+006Q
  };
  static real c3307[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    -0x1.611a3c679380b6a91551a60e64c386e7238a0603p+005Q, +0x1.12cdc7573b3244378b7fe06389b463cae83f5d30p+009Q,
    -0x1.9a5737155c8f64ba64b12481d533399faa9abc24p+005Q, +0x1.4396bd4aa4e669eb1042f65ff6d911150c74c468p+014Q,
    -0x1.a879809736973e4b27cc72a4f1592ae8a49ed42bp+005Q, +0x1.e2fc27eb21be97156a9b4f8b2ecbe0b6db15b730p+010Q,
    +0x1.4ab9cd39a2aa6e53d3ccbabe15bccc7ea56f0ec9p+008Q,
    +0x1.562fda1b3b9f95692ce707a96f58ead547284e22p+006Q, +0x1.497030b8ee66727640083670e03385dfd0a44a1ep+010Q,
    +0x1.ef430b321d4ab7d67b1f44d8f0ed52fc704bb0aap+004Q, +0x1.4702e7b4f5b88841968a63b080818c7053c9f37cp+013Q,
    -0x1.6240d77462cda3ab1d36bd399fb5aada4f9fb674p+005Q, +0x1.16565b56dfd566c75acd315bfc1229b4f13399a7p+009Q,
    -0x1.b6e2b2ba6b053ad8f6caeb0ef6cbbb9d1e600268p+005Q, +0x1.2045477e9a501ff384d695e00424e6208e19ed83p+011Q
  };
  static real c3308[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.328537576fc678539d94098925c7fcfd9ffa1cf1p+007Q, +0x1.a008fca678bc1e9d1725d3c225f2c0e0f55914a7p+016Q,
    -0x1.5d7cbc405dd2508fbd9b6b17964dd356a3e71bdbp+005Q, +0x1.f6b4334f3546a5811bea4b1bfcc417ee561c836ap+008Q,
    -0x1.89a2d3942429df942e8e5860b448376405ecd066p+005Q, +0x1.395535219f9c928f32554acb1a7b366fa6742cbep+010Q,
    -0x1.f029dd16b2f7a41089728d28d0041420f5c580a1p+005Q, +0x1.b2d1ccf34aa7f8203b406ef8192d1380ed29a88cp+012Q,
    +0x1.35ebabfe20c22b2b6476e1f21f3382ad6a6cd77ep+006Q, +0x1.689f2ba65b59792a6e3ab84d1a5976204165a284p+012Q,
    -0x1.1f51145efcb528ee4b79f82c437f69842f4eae92p+005Q, +0x1.cf1365f28cbd555514a75f64a7aae8bb5dd6a343p+013Q,
    -0x1.5e332cb2a6d3b888bb7eb9e0f60842a73cb789ccp+005Q, +0x1.fac72dd6d41a97a1619e98cd5df9740453768650p+008Q,
    -0x1.8f44c509da7f9ebceffefb769c1d6bed8c5e8b4ep+005Q, +0x1.4f5fbb709f68665321999788e88a3b789c2b9fd0p+010Q,
    +0x1.979e8d601ab97f9004b61ad6a8c7b9ff3958327ep+006Q
  };
  static real c3309[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    -0x1.5b4bbb06e1f6d906cb16397998e8ff8a2b5917a8p+005Q, +0x1.dcea6439142581f0458b20596ceeea2699e92afdp+008Q,
    -0x1.778fea12ab3fff76cdf510959aa4c824452d4819p+005Q, +0x1.e54dd26053d2006c942f02ea634d4d845b07e566p+009Q,
    -0x1.cdeb3acef828495d799662fb9d4e2b649fdfa5fep+005Q, +0x1.a4f7ad3df8f8636833c0b5e69f017be363f8763ap+011Q,
    -0x1.10af7268b2528a9d0ce38fe275271988f4e36970p+006Q, +0x1.eaccf50e19377663403f4fba954f11f5f16a1a8ep+014Q,
    +0x1.b471c1fef0f85ffb64f4567c86e0f3b52ed05990p+008Q,
    +0x1.99a99af724c094d62cc2aeb7c81d7bc55bdfbbdap+006Q, +0x1.7184fa1c6ec281636326db196980199d766b516bp+010Q,
    +0x1.9ce95dcc3bdcf2cab2673c4ceba134bfed649a89p+005Q, +0x1.81ad75d7935f56e330307118ae6e8337cd514185p+013Q,
    -0x1.5bc8c5d2932d35a76f52789c00ad0ff1b9436e0ap+005Q, +0x1.dfb4b67fe8c279fc34415bbbc9f7daadbc31f121p+008Q,
    -0x1.7a358e4900699ef82e270507d7240f4c26215925p+005Q, +0x1.f7348e66327a741cf94266f5a75a0e971e164eefp+009Q,
    -0x1.e6bb8d8ec3dab66631123342aead9236cf2ca681p+005Q, +0x1.1d5cfa6d8e723526899ddd86844b768bc1c3f5d6p+012Q
  };
  static real c3310[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.9e760a951bedd3aa2a5e64e9436699537f614433p+007Q, +0x1.54065861b61a095c22f04af28761182e6938de12p+017Q,
    -0x1.599f5547baba41232d70ca6ca39acdb6a676b84ap+005Q, +0x1.cb9074940e9fa9c97c4f255d67eb1d35824f7f32p+008Q,
    -0x1.6b9f9990a1cf66f5ba1d6d376a2f5545cf0a899dp+005Q, +0x1.92aff2f33a37234b49adf16db91dbb2ac03e4cf2p+009Q,
    -0x1.a3ffd5f736c6736d00e031eb1373801545b1f3ebp+005Q, +0x1.028302097d59bb86c4b20ce095c3adf562a03cc4p+011Q,
    -0x1.06e495221332503091d13d629348cffb4d5f48ccp+006Q, +0x1.3b3d9309a09ced1f61d144e3b75ed00c10a6fcb2p+013Q,
    +0x1.7b875f0224998aae5ffe1c0bed087e9ddae7986bp+006Q, +0x1.93fa562719ca4ab40c3e0c18ea4dd448fe854ea0p+012Q,
    -0x1.50792a3fa24dc2003a764c1cdd9af5079882bb4cp+003Q, +0x1.5ea795ea9f9276b4ea885c27395f336a64dc6b1fp+014Q,
    -0x1.59f69f8298cf029216dd8eea3481672fe9a60dfcp+005Q, +0x1.cd9fccc995299d06963aa0752c1325650e0b2eccp+008Q,
    -0x1.6d0a209a589a67add97e1d83af8eee9bd0d0b150p+005Q, +0x1.9b8055199ec48c4740eb7698b7d2f1fc19fec9d6p+009Q,
    -0x1.ad7131f3fb4aacd34853ec626b1f9a40612fcd5fp+005Q, +0x1.23048ee810110da352da9eb7463d7ce755567563p+011Q,
    +0x1.d83328ab96264d90fab1fec40754a47e29096af6p+006Q
  };
  static real c3311[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    -0x1.587becbb280d76dd48b11574f56fd4b1a36cb7d5p+005Q, +0x1.bfaa6dd73ed51fb0e3f01f1763f8a99b518b67d9p+008Q,
    -0x1.653cec10128d962c0750fa9ce1732d9fba0f9813p+005Q, +0x1.60d02f9140e0a009f0ebbadaeb416e7100f6cc05p+009Q,
    -0x1.8dc2465f2b1db7276275f78c9a3faabe4a0cd1d0p+005Q, +0x1.7f77e371f3c7a3b96e6ca7600ac548064b34fa40p+010Q,
    -0x1.ea9378606f4f2f3b500092602f87dbff27cf8571p+005Q, +0x1.44fc2d1a109cc768d7987f582c26f5cd4adee612p+012Q,
    -0x1.5f2c4ce63912769ff44187e29dfdb87198b84c91p+006Q, +0x1.5ee34cfce734f5442feb818fd90e5af595bd9b3dp+015Q,
    +0x1.0c4d3b0a39e95ae3c1a84d0d413d6b37c0f3a7fdp+009Q,
    +0x1.d308f2a83b4fc7da3a4746f5d1a4ee84c9e2e246p+006Q, +0x1.8d0e4b1e4847e7686a15f7db35f25cfd95caacdfp+010Q,
    +0x1.13a2e81cfafc4cc68c4aa89581e174cf15efeeb7p+006Q, +0x1.a7076c0b25b281eeabfb3029a2051859eae214c9p+013Q,
    -0x1.58bba3f583926551dba0868671df83cfb1e7a8cep+005Q, +0x1.c1444b3062196a16283e48e5a2b40a5539ac1b3fp+008Q,
    -0x1.6630df97b72586364194876356b8a993240703bdp+005Q, +0x1.65fa47577cc4a437e95ace50e729b22c6ff7ca65p+009Q,
    -0x1.925cb257e54e2ea98e445be07cbc3a9b9c8557fap+005Q, +0x1.9998b9df7b48ffd929ca634f8a46f8c43bf10b5fp+010Q,
    -0x1.051534ee3832680274b5ad794fb7965b886fc375p+006Q, +0x1.00e5a9375ee29fa22e6b578d112c8ecf78dc659bp+013Q
  };
  static real c3312[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.04dbac48c3c4c19b4c36c7c7edd84010146b7b8ap+008Q, +0x1.b29f3fe97d027814c86ee80e17248911ffeb0185p+017Q,
    -0x1.57a7e0abb5d9e225db69b7017063af29959735a8p+005Q, +0x1.b6066d3f8b3e3382319d519635fcc3a75f10e79ep+008Q,
    -0x1.6176a891b2d520f691539fc079d8fec8d8f67600p+005Q, +0x1.3dc8cd9d28f0235a7f1758bb5628edc14066fb1bp+009Q,
    -0x1.7e2ccdfdeb664310a768f1f49b510e6815729476p+005Q, +0x1.328e8ffc1df84b90cb629ea05f74c87412d81c2dp+010Q,
    -0x1.ba5de0a67ff3f4570e672040cfde5798b4d52409p+005Q, +0x1.8927477eb3bbca0158900dd62c51fb95c8b373f1p+011Q,
    -0x1.1192e9e4535a9a3b3f421b29b093850798a5485ep+006Q, +0x1.aa9414413bd0a4e3579b35547370fa8d7a534f68p+013Q,
    +0x1.b73968ec456de24e79fe2a3a36584433c1051ce3p+006Q, +0x1.aa6f5cc7d6f48b676657bc8083e6f16399e3f51ap+012Q,
    +0x1.358d8e814854abeb20bb31c0b3c327e3809472e6p+004Q, +0x1.9b1550bf9b7eacf635edd2c57663fc8bf941594cp+014Q,
    -0x1.57d7117673d352a4a1b55e700a0e3192b1f6c446p+005Q, +0x1.b7459740705dd6750c52e53a43948b50b788bd15p+008Q,
    -0x1.622c9c3177680ad154ca844b007fbfd508ff7954p+005Q, +0x1.4119345a777e1e0e7e976c95e888a8e8677d07a2p+009Q,
    -0x1.807f51bb5d95f92a82f8ad558a7578b73e59dcf7p+005Q, +0x1.3f54dfd81b6a9807ae036531cc9ef9c75ba3267bp+010Q,
    -0x1.c6fe9333ab1b74c6adf74e6e29448d1241331f79p+005Q, +0x1.d4608918bc3d6ffa9eca914847c26534c839b6d1p+011Q,
    +0x1.071bdf73de2ecba69cd975e9227447be33746294p+007Q
  };
  static real c3313[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    -0x1.5726c5189dc022dda763e09fdf48a8cbd8dede9ap+005Q, +0x1.af794b3da558c04d2be3f12efdeb35b130170d86p+008Q,
    -0x1.5f55315043098b9cc3eef8040a66316c335d3e4bp+005Q, +0x1.290c01d9da26ccd52beabae672af57be60a6f8efp+009Q,
    -0x1.73fa0a0c5c8bbe5752f9825fcf312febb73d24a7p+005Q, +0x1.08f5ef5e3c626b5e530cd08399929464acdd3db2p+010Q,
    -0x1.9d6cded34e1bb446ab7336ed5509877961b08345p+005Q, +0x1.21d8c85c5dc21e01755a7e11e2d12f3e1aec2637p+011Q,
    -0x1.f4397f3c551f9b909996e8daf869ea480d6dfc09p+005Q, +0x1.d5cac93bfe400d1cd7fb160bd9c9f45dfdcebd64p+012Q,
    -0x1.8f5ef82ef4e413993d86b8bb659a6cbd14ab893ap+006Q, +0x1.f59aa7685dcd31bc3f6e69d47236872be258fe0bp+015Q,
    +0x1.366c598acfa4d2a0253b10bd7b7534a08b58e5dfp+009Q,
    +0x1.01bea5df11d518c4d35c6f3b745bfe1dbe11e76dp+007Q, +0x1.9da9e516bf157e38acc6ebdf366cdaf01c8ebc36p+010Q,
    +0x1.4d97203f12d5a9d2fcb3a8d1f838fad28b521d53p+006Q, +0x1.bc85e1efa8a187e8c7040621409bf69d6e495748p+013Q,
    -0x1.574c29979d84b22adf461be716500bc7cc6b043ap+005Q, +0x1.b07ddaccdbf58078df83ff7b97d521b4efad14d4p+008Q,
    -0x1.5fe809186c4f263a6465d05467adbbf33e40d491p+005Q, +0x1.2b836e6663d4db5f0c71835f0fb7f451618e8acdp+009Q,
    -0x1.754bf41eacf1ea7d0778b26e25e97df5fc611d5ap+005Q, +0x1.10b3f6073d664349d857e0e01a741fcc8f1b9e9cp+010Q,
    -0x1.a31a49f7d10336bbc5bf5e3fc34c71b125b1d451p+005Q, +0x1.40710c11907654e4b027adc80db0f90066d35b26p+011Q,
    -0x1.f6247af1de59c35cb4881c4bbb8914eeadd69b4cp+005Q, +0x1.b9e23e1b8bbad421e47a696bfde4ae465d3d6e89p+013Q
  };
  static real c3314[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.290eea61f13817ea288c8c89a5258c6eb675f043p+008Q, +0x1.ac4b705c05894249c8b7965700c16b3de3ddcdf3p+017Q,
    -0x1.56b996bed2de819272e48d5df172ddadb2f41edcp+005Q, +0x1.aa661df484170ad3d000ead4c8e07dac5b22f3d2p+008Q,
    -0x1.5d59b895671ce52f52d1e405fd83085ed90a5a27p+005Q, +0x1.1a0a561f03484e50f1053631d8d366a6753aaa6ep+009Q,
    -0x1.6a7e4212f3b66ba114013d654df6f67a7394299ep+005Q, +0x1.d3a310055a3d959ccd212c6fa303072f7610f582p+009Q,
    -0x1.86da822f127dc238c24cae44ca5f2722a17f25e8p+005Q, +0x1.beb3ed0a6809906cdc680d7397981a86c17b69d6p+010Q,
    -0x1.c1fd0867b06e59945d9685bc3dfbd5ab583a12e5p+005Q, +0x1.184869eb529b669bd7473308c79071df56da8206p+012Q,
    -0x1.10b6be2a45f2cbaf29ceb9a301017016b52e7adcp+006Q, +0x1.167f2b85a9be639ecee0663783a8eab89ac10d91p+014Q,
    +0x1.dfba6fc2cd462d5f7506039c70f13849da4d5387p+006Q, +0x1.a4fc9502bdad84b409400d00e10313761fe5042ep+012Q,
    +0x1.4847edc3d952cd194a3d367f523f27639100a0b8p+005Q, +0x1.8fe736fca64030c0bc2fe17ea6d8f957562d32ddp+014Q,
    -0x1.56d774acf90d3ca228a34de3f5d2176370a3f39ep+005Q, +0x1.ab4078c7b02b120636da297d33b96fe751dfbfeap+008Q,
    -0x1.5dcdd6c40be50e4e21175add75ab51b40f1331d3p+005Q, +0x1.1bfed4b413e639ec659c75954d66b2f347e89ea1p+009Q,
    -0x1.6b2f0f7034137fb2f5cc9de21b26386a64ec3c5bp+005Q, +0x1.dd2b7419ff7292951116c22ac12bb0265b3eaea5p+009Q,
    -0x1.896ad78bc49422ea807b86ee69c59834c6688987p+005Q, +0x1.dabe3428384fbe3db492aac38dd3915c3957be92p+010Q,
    -0x1.cc7247b00ec6d4450ee6659fb7589081cbdd2d99p+005Q, +0x1.62f8542a48e468e15ac5378ae055f6e60e659c9ap+012Q,
    +0x1.18bb6b2f7ce70e2b33e22fb4f542d72d5b694c81p+007Q
  };
  static real c3315[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    -0x1.56565db35fcf592c42e34fcb7b5c97a1e3f90529p+005Q, +0x1.a6938aa24c16e75a6781b04b3ef5e65f8d88a698p+008Q,
    -0x1.5b6db9f87eb1fd53a028e14e7b2383bee6086951p+005Q, +0x1.0eeda6196b32c3da885991d8363e70d01bcb9c7bp+009Q,
    -0x1.6324cad4769e1c117437db52498c99c455d32bb5p+005Q, +0x1.a1a864e140f982d1cad29a3c945fdae55b2542a4p+009Q,
    -0x1.7aa53deb662d2d9723db3d18ee5cb64d4b615100p+005Q, +0x1.6c3b01b8113fc450a7d8a4c60a35e8d296f2ac92p+010Q,
    -0x1.a64a309ff160676c4a376047a7eafb1f63eda174p+005Q, +0x1.8f13d8bd43e2c73a63f5afe723720445f361742fp+011Q,
    -0x1.f1cc9bf0edb251641e511296de8b06c3f890637cp+005Q, +0x1.3728214b46037c51d84421d4bb3e8cf3a96533e6p+013Q,
    -0x1.8d0103a5cfb5c102ed0ba268c962bd5ba9f2d638p+006Q, +0x1.5a1b46d4a4a764c99b87a856719b26bf7ff2c7abp+016Q,
    +0x1.575b32c1f860fa5563a74d27ddd28c8d97ff3814p+009Q,
    +0x1.1606a98afb243016b8782d10f8492480a9a539e9p+007Q, +0x1.a7da67c68d3e64f0f17a4fe694396b14288b69d3p+010Q,
    +0x1.7dea9fc62e0a263490c6b1f4709da4be084c4d05p+006Q, +0x1.c9f2d6925ddf94de148687fb448fb8ccb88cfad7p+013Q,
    -0x1.566e3760fdbd234b682a560f77b5e479521654cdp+005Q, +0x1.a7507b2fb78b99791c2b1903b19c05cdf73db6ddp+008Q,
    -0x1.5bc71e898d40e81767f0702d234e7cfec7e9c428p+005Q, +0x1.108c3ce47ab0fa68a197d7b2256bdaf327cbeff2p+009Q,
    -0x1.639649ba8ae697d501651c3dcc40f796713538dfp+005Q, +0x1.a78d6305f8cea962c1d0bf0c55e6a3615c668de0p+009Q,
    -0x1.7c3f1194d0ea78519dbe56e7717ddd7ccb6fdf03p+005Q, +0x1.7be3e684cccce4fccbb6ecd41ef9e79917a0e970p+010Q,
    -0x1.9945da75c2672f4152ecf5b38361815ca064a31dp+005Q, +0x1.4e68b5181669909266daea1d2ce79720a70030a1p+014Q,
    -0x1.ab8b4972c22281b40bcf255a2a47d510e64572bcp+005Q, +0x1.c8bfb7b10f58288dd1224177eb534f887dd2b691p+011Q
  };
  static real c3316[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.4c8aaa9d55f80ccdf4c1b3a818403cf515e01d4ap+008Q, +0x1.c81baf5dbf419e221be20aa5d39dcb17e063b740p+017Q,
    -0x1.560295b376d47a3349f980c5d189e57cdd06d713p+005Q, +0x1.a2c968001723a04034217d1d798660dcc2815e45p+008Q,
    -0x1.59e62272098dc1201a8c955659e7797ab455eb55p+005Q, +0x1.03cf026c0db19100b83cfb37abd4f0dd842e8ecap+009Q,
    -0x1.6011f8b7e77b1c7b30721fb0be91a29a6cc699a4p+005Q, +0x1.7369600ac275f09efc5347b81e0e375145dd2037p+009Q,
    -0x1.758d0344540cf4f46e4b28d27924a83544af0ffdp+005Q, +0x1.347556aac3080f8f8ccbf474bae95420761b5856p+010Q,
    -0x1.955629ec4f33fd9f20d61a6118ed7d619b5618dep+005Q, +0x1.30513390f060e79cd3a2b1b86802b853c40fce34p+011Q,
    -0x1.cf2561f3dce2b3bc4ea2a3f173ce14619340c9abp+005Q, +0x1.79ae40bb20539ee2a19236fad78af9d3ecca6c28p+012Q,
    -0x1.1c0bf78e32a25deb084c3b83d34790d818bb179ep+006Q, +0x1.602a771f21ad45251b0bef9a68c963b786b45c43p+014Q,
    +0x1.04790692f0500a99b987a42954ccc629ead70536p+007Q, +0x1.a5f5681a8a7bfdd40f0486f3bb87cc7194bbed49p+012Q,
    +0x1.d4a6f84d30c7c1b045f4a63e6398bf3c4b959652p+005Q, +0x1.8ed2dfec086018ce4c5dab6f989df2bf085e7283p+014Q,
    -0x1.56154699682499ae1ce604a0d7eaf054a29f84fcp+005Q, +0x1.a368ff5203935fd038674c1b43edefe985227f5dp+008Q,
    -0x1.5a29cb1bbb3f662455aa2ac771f1fa3dbf4f8488p+005Q, +0x1.05171940c1e7116e60fe043ad3e3237f89765b42p+009Q,
    -0x1.6089f0b28e8281456f7461f6e16b49ea04771b9bp+005Q, +0x1.7724b03d62df87802ddaeb082a98b01d422fb952p+009Q,
    -0x1.76b4d2abbe26d12ac460be943ceaa651364a7c61p+005Q, +0x1.3e39f220d1ba082c0b3223824dc482abf8cfae65p+010Q,
    -0x1.983c4ecde5934e0accff49f25f4973c17858d2c5p+005Q, +0x1.4b05be5cba964e0c0f9f02a2120a2b9e01cd16f8p+011Q,
    -0x1.d74d72ee2f2230b085b80e5231257c69d1c8dc5fp+005Q, +0x1.ff21487c35145a18f0bd50dc49884bcc64472d00p+012Q,
    +0x1.2b4c0c68a4a26cfd62dd6b278134a7d498c01474p+007Q
  };
  static real c3317[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    -0x1.55da6f9faa6aaeb0181c12f0ad0a012e5f78d25ep+005Q, +0x1.9fa7b71cbb6b0a3c51f611ca2499ff2c58e39486p+008Q,
    -0x1.59589bf5519765f84885a57cd0c7cd704ace421ap+005Q, +0x1.f6491369297da89a6a322231934d56bf81c9321dp+008Q,
    -0x1.5fe78d0951b5ae2ada15e57ef7f2e5359c404765p+005Q, +0x1.57fef69ced39f97ecb88a5b39b12f1abb4421bb6p+009Q,
    -0x1.71b2e6d32ec425672560ceb17602149bf6038102p+005Q, +0x1.16a0e053a194e3405218a96abad7cc7c3f75376bp+010Q,
    -0x1.872b18bf55754fd4a4969a76ffd1efd8a8a66444p+005Q, +0x1.fce566bf736e5371a7b14435e05c591da8fe5928p+010Q,
    -0x1.ade56e145bc6b8f85aa80f5d78518d1be7bc069cp+005Q, +0x1.11d60e71e28f9e8998556c283aa417d7bc4c7a81p+012Q,
    -0x1.e9585b50dc21c67f505b492dd842a3d520f7bcbdp+005Q, +0x1.94c74eae174f7280e4481675433e42d283742eb9p+013Q,
    -0x1.41a752a94b79126771432d36a7c99c6c57e87515p+006Q, +0x1.d314ad44d7b50f1bd967d612a2551a5646db8b6dp+016Q,
    +0x1.714c86796f2844affde3689557f2b609280814ffp+009Q,
    +0x1.2a2519c55ce71dd4cb53ab31c12b759ca561254cp+007Q, +0x1.ae13216bb571e442e1024692aa31b89a17ff5e34p+010Q,
    +0x1.aea4265ae2275e1d1973c01980f6f65f09975990p+006Q, +0x1.d2d954253ebd668a32993cc5dbada9ad47b4bf12p+013Q,
    -0x1.be3013a32cf4a4b16030a883d61c52cc62c22f88p+004Q, +0x1.c9386a5f832cff9290260fa25f57b0de770440e5p+014Q,
    -0x1.55ea164661454f869b2ca03c753a4549de1a5193p+005Q, +0x1.a02e53ead8282f6bb345e95a5f0e9bdf11c7f907p+008Q,
    -0x1.59921f4ccb80f5eb0fe69a167cc271c4820181f9p+005Q, +0x1.f8578e40fabd0501a92d25d2d6205a4486f2df3bp+008Q,
    -0x1.606508aa20bd8a3598a2b0f14269731bd3399dd6p+005Q, +0x1.5ae0ba5f9de8e9c15a7e03ddc41cd7a79fc3b92bp+009Q,
    -0x1.72742b4a9147b88e38e6d173dab8d5bc685e3a0dp+005Q, +0x1.1db97b1dc5670c2f2e7db18588de8941c249ec48p+010Q,
    -0x1.887482d0804dd1c8241e35b09f138472f05e6128p+005Q, +0x1.0dff39fd10c5156afe9b6bb6c430f47342a594fbp+011Q,
    -0x1.b03a21f015d1f573dc87fffea481b514133753bap+005Q, +0x1.45a1165a4e3f2e400738c5ebee6e6e21cac0f332p+012Q
  };
  static real c3318[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    +0x1.5b5556121057f8bc135474507d6b828db7f8231ap+008Q, +0x1.732b1d1d0420a1188654ea2e548213952c4d5567p+017Q,
    -0x1.55c28ea6e9bdf540fa45154a0091e1b9763633c7p+005Q, +0x1.9d8e2ca60a0f45d892cb58a37322591841c220c6p+008Q,
    -0x1.5900b98b66305f50f4008b00e05e4b26a369a312p+005Q, +0x1.eb67737c0cce118a8745a6374263a37f12342819p+008Q,
    -0x1.5f3dc32e146c002703740827986ef8f17b41971bp+005Q, +0x1.48d5a6250c2979053a711d517b6200039f1421e9p+009Q,
    -0x1.6c001839c50b53bbceeb74a736f9c63a03d6d3b3p+005Q, +0x1.058e5f42a4df69e754716a36902ceb49049a3122p+010Q,
    -0x1.768a9ab7c99a97e05dbc352c5166f898e50f39d3p+005Q, +0x1.bae7b9151c5fc761c306a065b536796c1c6b681cp+010Q,
    -0x1.8f4de4e119fa74af22c276fccd13d8c3e0977e72p+005Q, +0x1.a49d8c8f0f553eaedd292c0651517ef144b8a1b5p+011Q,
    -0x1.b93b73da07b622aeb4606481bbd839d810a8fa24p+005Q, +0x1.fae53258652bbc9233be70a66900a4e2cec7e67dp+012Q,
    -0x1.ffe4b313c964f16e2d5ce3aed9b2bd0c04301c69p+005Q, +0x1.ced4ae71c0f534ac9075a43a3525e44a4e47d234p+014Q,
    +0x1.0e3b2624e61287db6560f273b6eda7575e64bc9cp+007Q, +0x1.8dbcf0ba0b30d61410bf2950517fe7147cb0ab04p+012Q,
    +0x1.13ccf577e78e1ddf9819d79f89a179b3ac765647p+006Q, +0x1.6be3836533774b40b218560e30d012978f3a5eabp+014Q,
    -0x1.55d059e0252808016bc0004ef82f506dc068fbaep+005Q, +0x1.9e049f66f7b404ee8c76f67c3ad74af9fb2f04c9p+008Q,
    -0x1.5933f67f38cd5b3d396eee3442ec9f8a847c4c50p+005Q, +0x1.ed2dc1f858bba2c0da83f84295ce3a26e04ce268p+008Q,
    -0x1.5fb279e75cc619d39a74b0a23867c778de41a3c6p+005Q, +0x1.4b54343f7c61d8055de32c33b8ec4010db772d82p+009Q,
    -0x1.6c47850807a51fc8204a9ea6cf0173579dab70b7p+005Q, +0x1.0b256f831ec65c34fecfebc47a72b4176cbdca83p+010Q,
    -0x1.769e566cecc44c0543424fa2f889eddb1843a79ep+005Q, +0x1.cddac0b83921c6976420701200d2212e2d11db39p+010Q,
    -0x1.8ee113728d7ddcb4421824d32527cb7d78896027p+005Q, +0x1.d4441a1932a78262de821382bd4642c66be242fbp+011Q,
    -0x1.a0def40b70d3eaa75cc528c503e5b3b3d3d74c69p+005Q, +0x1.6e6306a6a79fb8b73ca1746e12d8e5a0922965a1p+013Q,
    +0x1.33343f7a1f64cd336508a75ec8921cabea7f1877p+007Q
  };
  static real c3319[] = {
    +0x1.ab2d3b9135f1af6e093fa49238b0247d80f2361ep+003Q,
    -0x1.795a9b4e3077bb6c06ca0904f38859d94548c9f2p+004Q, +0x1.f0c2c7af56161fae7f5f6a299d7ac70b937ceb3cp+016Q,
    -0x1.559a8290baac7320cbc87a4c1c0b4421b6c3c8a0p+005Q, +0x1.9c25741c716ed1f719481177a6f0532f83d05fa3p+008Q,
    -0x1.5844aed2c2727a1b3181e59ee42095a6e662fb15p+005Q, +0x1.e439fb638b92ef2791e597a7edee5201ec235a3ep+008Q,
    -0x1.5d20baecd669483c95bbdfffb6179774d60a9ae4p+005Q, +0x1.3f3ce62c0de77fc9ffbfbfb5866284951c526023p+009Q,
    -0x1.60ab51e5892590c70c3d9f21d864e40a258e73e3p+005Q, +0x1.f6ffda08488e8d6eb980a579ca08cdd6b7316486p+009Q,
    -0x1.61945638638eb7a9a3db78352587fa4b4021ce55p+005Q, +0x1.6b5fcc7f170f9ef01d135df49d03389c4c1e4810p+010Q,
    -0x1.7d79ec980a42014a8c0eef8ab091ccf981d26fc8p+005Q, +0x1.3df3e14005093bb660a2d4f3d1f52f4f19ff50a9p+011Q,
    -0x1.9e90634b49ba998eaa21374372ebaef1d4ae6ba9p+005Q, +0x1.54e02680461b41a13f5a0cacbf19a747f5e6fc25p+012Q,
    -0x1.bece3f92ee0f74c9ef1aacf460fa9d9a35c12330p+005Q, +0x1.e6a52321a45579633df625d984c825f96310db18p+013Q,
    +0x1.575193eca26aa25b8fd05b6b6e5dfe43d10419cep+009Q,
    +0x1.30b533a037b3e6228bdfcdb868954a3ec400d2b9p+007Q, +0x1.990ef0199334ac40c58540e152234e53dcdba194p+010Q,
    +0x1.c473437d6dce37df092ec2208ec4cc12f5defc78p+006Q, +0x1.b8a5ba7542f72fadee79037b2f654c9292b52231p+013Q,
    -0x1.03664417066f073ab99551fe6ea81d6efc2a7eccp+001Q, +0x1.ca3d9758acd68ca83c3afe157b39b82c9b495094p+014Q,
    -0x1.55a6562c4252382eaf965d968688c07f32daf076p+005Q, +0x1.9c929e52df78aa3e114a57f5fd3f1035cddeca1ap+008Q,
    -0x1.58705097f9c15eb268dabf84215feb81353b3f77p+005Q, +0x1.e5da3a4e8f3c87bbad0d89458bd0050d3849e910p+008Q,
    -0x1.5d81910544a40546188c85aaa1d06683ce756198p+005Q, +0x1.418c735fedf038bc22f307c68a714c82a26d388fp+009Q,
    -0x1.600f320381407227b4f0c03de2472ef8f456d550p+005Q, +0x1.ff177487ce13e66f81e52e7a9fc53317867d441fp+009Q,
    -0x1.6201d081404bec63f1d64f9d91fc9019b18aa026p+005Q, +0x1.74b21e4c6499cc7392fcb7c08729de794c37f3dcp+010Q,
    -0x1.7d583548ce869abaffc397982feb5388ae2b758fp+005Q, +0x1.55d734df0dd6df2dfb9c29295f35e60213f61582p+011Q,
    -0x1.96dae4fb6c5a9233d60f14419584ebeacb8f3e70p+005Q, +0x1.a094bea848e8426803aa2cd0b29fffe7e8299503p+012Q
  };
  static real c3404[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.047b8dfceba637921c4e86fe11e682acfcb0685dp+006Q, +0x1.bb0a15fd0ae8fcff699d9368a9f388fe11f3b898p+013Q,
    -0x1.7c4884876ceb2e06ac1deab8124a7521f33f31a0p+005Q, +0x1.e64334b8bcee4f6f4c48828597bef6d017f4d1f1p+010Q,
    +0x1.09e4fd8c74fba94e22e082aac3957eb571a89608p+005Q, +0x1.91882ea2cf33aa19e1f0b2a05cbb7efa309edd48p+011Q,
    -0x1.66fcddea4e33f4d50816ac6726113de5fd79ba17p+005Q, +0x1.3302f9379df9a4d8519a3f9b3dc6241a50a2a0a7p+011Q,
    +0x1.db5192df99c01593175bc2d0ac9fdde3b0e1d086p+005Q
  };
  static real c3405[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    -0x1.2353b831fc52b89ba03ea5bea7476a1d0e018715p+005Q, +0x1.783a60732b5c1792d65dc7f31095bb983f48440cp+013Q,
    -0x1.7efc41a1e7f927fa942bfcba6f5ee7564077db51p+005Q, +0x1.d01fb6e891feb351da9124c3fbb567d1c79af6b9p+009Q,
    +0x1.b226cd059e4169d7ac4ea44b5105575243786a2fp+007Q,
    +0x1.0801ba442695e2d2a1a2c3d74cf1209de9809b9cp+006Q, +0x1.1399542fa6b0c3d614cdc275cbbea6c515552e29p+010Q,
    +0x1.cdd8cc9823bacb63524129130f7540984a9fd503p+002Q, +0x1.d5f2d122f0d862738db91610a96b82cc7830f159p+012Q,
    -0x1.83de9c447025add36f62724b8e1aec945d5f9ac6p+005Q, +0x1.f1e93022b6b67ac125df877a118e6b4e2e7d5855p+009Q
  };
  static real c3406[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.b264d91cad5fb3abf1c07b5e1dfdb0d1e2f708cdp+006Q, +0x1.8da017c0873cadb10571128962ea7dc88fc8fbf5p+015Q,
    -0x1.71f14b49f106c095860d827c98059ef943ef0337p+005Q, +0x1.4aefabeb6ba30e882eff743225f983594693c56ep+009Q,
    -0x1.d07b4c89388359bead16068f4b70749f18e36d14p+005Q, +0x1.0cf720b4a9715ea09b345112395e2941580a5796p+012Q,
    +0x1.d32542ac221af8c043cef7bd32c91beac2298140p+005Q, +0x1.371962575e0ddf071047fa9a415480f7f82b55b0p+012Q,
    -0x1.7422914d0731cbf55108178d7defdabc24c21b28p+005Q, +0x1.52fc3819485d647f37328d571edc6c832e653918p+009Q,
    -0x1.8b6a0e610b9725bf462ff24f05d42a5c5784110ap+005Q, +0x1.d107f0f9703f8860f9964afa5495d984bd850e28p+012Q,
    +0x1.52a6c907ab29c41d1dbf14378bd1d6c269b6715bp+006Q
  };
  static real c3407[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    -0x1.6b1a6d6a9d8a8d8cdb7bea7fb0617598c47ca1fap+005Q, +0x1.19c485875e720c57c62e2998515acbb40ed2ae1fp+009Q,
    -0x1.b782490e9849fce679dabd4b7f576c8734d2fb3ap+005Q, +0x1.ef725c04eeb7b332c4163ef9cfe53ff6be543b73p+010Q,
    -0x1.bbe733b07053ff20930364b61f21ff1f240b82ccp+005Q, +0x1.5655a3a2f8a678dfee7c67736823e3cb31cf68bbp+014Q,
    +0x1.5a897e5227282a6e7bc94db67f431eb51001508bp+008Q,
    +0x1.61de13fb242e6ba838ee12190cf4ab716b6513e7p+006Q, +0x1.610b7b678a511e78129d32811ec9af4c99a039e6p+010Q,
    +0x1.ff4aa5f5bfc7e7f153b0c6d0fde75dbc44036c19p+004Q, +0x1.6063e8ebfe709274b9165149ad6c4f936e219dbbp+013Q,
    -0x1.6c451a00c41571cecf1fe6f7922d0de5113ef884p+005Q, +0x1.1d42f4d618ae09688b1a8216b3b34e4c5f26207dp+009Q,
    -0x1.c7980031e46cbb2f2bd0e1e2762cbebd7e649e0fp+005Q, +0x1.26699b31430f677dc6b88023786f5af9252812c9p+011Q
  };
  static real c3408[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.3a6f690c72e7cfe8a6e475f2b1e51b183ebcef6fp+007Q, +0x1.db492636e3c7e9fdf4511b177f3d049e3dd23828p+016Q,
    -0x1.67403728aacd8d9a08660c1f8a8d3a59195f81f3p+005Q, +0x1.01a4e2d0390df52edee64e46dd07daa5fd8c362cp+009Q,
    -0x1.96169b50dc3af941856687812c748afec8883284p+005Q, +0x1.40e80fe3b42cd4ffba6f750b3c7fe40bb9f11a2cp+010Q,
    -0x1.04832535e8c59d902b7add65b4e8010d71193c04p+006Q, +0x1.c2ca966d7423ed94e3cd88f29128d861d3e4eeb6p+012Q,
    +0x1.411398dd40dd177772ab812a4e79107453ca265ep+006Q, +0x1.850ded82cade4ddeb79c4a9eafb7ecf70f4fc48ap+012Q,
    -0x1.3d30763cf6f0878db44ee4cd22f54e40a4d0d63ep+005Q, +0x1.f8af98c6d440d692087773fdeb60113158052986p+013Q,
    -0x1.67f7fd44497af7dd75a5649384075d8cd2bec57bp+005Q, +0x1.03a84589101022d098bb8f0db22a2a2cb7abdb64p+009Q,
    -0x1.9c0b253d78d495d4db76bab4993be1b50631ca1dp+005Q, +0x1.56b71d7321cf03efc4f348a7acdd595c56dacdcfp+010Q,
    +0x1.a64f3ff033d7e21cf0dc1f872c5ab1115384cf6dp+006Q
  };
  static real c3409[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    -0x1.64f23e954e3057a42d9783c0f46a7c8504f6c1bdp+005Q, +0x1.e8cbdd9839e159a14787b85534ddab6a76239d7ep+008Q,
    -0x1.82f7f3362a7f26274c155c3dea732f46b3bb28d3p+005Q, +0x1.f15ba852b69ac6de672ba4610e180b2f9c4de3efp+009Q,
    -0x1.e099b6f19d4e46085b804a7891e02157d8b1e9adp+005Q, +0x1.b000db97f7774c7a0563914da52cd7bec2f9b2edp+011Q,
    -0x1.2b88c6b951f537e7f8060541236acc76622d3c3fp+006Q, +0x1.0195cae89fce8274db71e795ecfbdcff6631a50ap+015Q,
    +0x1.cb7dc401e7f068b0aba46a16283c68e4281c623ep+008Q,
    +0x1.a807f8ac87504055b3f4a11797a44380eef04992p+006Q, +0x1.8cac787db366ffa42806949cfe19e894fdeb3e5fp+010Q,
    +0x1.abcefd2dab5f92926f061a70aa3583eae1566d24p+005Q, +0x1.a0214b8cd7e5141ff0843d52ccf7c807a41cd4b3p+013Q,
    -0x1.656ffa64458daa9a8206665c87ad0ee099c9ba2ep+005Q, +0x1.eb8de0aebfce3e774ee6d6b804bac10ade068f28p+008Q,
    -0x1.85bbdf7c10d88fc460c34b261648e3640737cd0ap+005Q, +0x1.018fafa5665880454e9e6692eaa0d3a543dc1ebep+010Q,
    -0x1.fe6f292ef479eb9af0d4a3566fd83b9e8d0417b6p+005Q, +0x1.23005bf17c06dd7380baa586a8dd67003c57bb3fp+012Q
  };
  static real c3410[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.ac79af5cf6f30f68edad960e7ba4df9c662a3357p+007Q, +0x1.8f30e95cd6e48034b7170e95b38be37409497bc5p+017Q,
    -0x1.6331a5dfe1d83829d50b8039f1eea781382a3d60p+005Q, +0x1.d6f4313263705780897427311649565804a98c60p+008Q,
    -0x1.7658e8a2b39b4bac2d8d08c8d64d723a0939da98p+005Q, +0x1.9cdf660cf957556546b0795d3e332eacd61bfb49p+009Q,
    -0x1.b26e51cad951e586fc4305f237c07d81665f69aep+005Q, +0x1.08c0836259ac89251b9fddea50984f1fad9e9015p+011Q,
    -0x1.1534b56f4411682bc128f3d7e50d1a6f87ac7e8bp+006Q, +0x1.461463dad96acf6723570d64fc851a9a6023b051p+013Q,
    +0x1.8a1c64a0a192393f76908fdd971aa74808835506p+006Q, +0x1.b60fa009d8a8225d922dad508d6ef2866754df04p+012Q,
    -0x1.9bcb557eedb573914b02c2f61497ce8cf659bbcdp+003Q, +0x1.870b7a6ac7e6805af6acba8f62db9a43d079a6f9p+014Q,
    -0x1.638956a644fcb01bc8a6f8a3de9cbe2ca76295ecp+005Q, +0x1.d8fd7a46d83d37ee0cdd5cc100e03235a78c3917p+008Q,
    -0x1.77cf6b194997654a121e80265a911c3894b7d24fp+005Q, +0x1.a5a3ffbf50af8e078ba1c4e536450bf56ceb337bp+009Q,
    -0x1.bcbf975289aa93e80c83ff2194a79ef7c5c42777p+005Q, +0x1.28f8c4c5ef206c5fc764f4428f3e3f436dcfa69cp+011Q,
    +0x1.ea392917feb215c79c6a7eeb2b94704f5678c850p+006Q
  };
  static real c3411[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    -0x1.62032c59fa2d59a08dd403c57a2220a8ee63cd30p+005Q, +0x1.cacdb7e4708dc7c4c23858fb836792e7b4fb4b28p+008Q,
    -0x1.6f9a6fe9a97c58e957346bd9b0834a4b014ff8a9p+005Q, +0x1.6a107653acb3778c2b67eab60d82d4588dea2e88p+009Q,
    -0x1.9a984c3d721313119eabf4317f51aaf1bf2cd4a3p+005Q, +0x1.893dbd57c2b27eb1729202f145dac1894cdf55f7p+010Q,
    -0x1.006ada8f8346a45cdb53778f2042508744a83e56p+006Q, +0x1.4e36a52b0b7bad05ce61e1c026a3eba28bc3c7e5p+012Q,
    -0x1.8846e6b2c2c3103e5f5895ae51bbbd11b35b8772p+006Q, +0x1.6cc0860915976cfcac78dba1c4a2f065be5e6a0ap+015Q,
    +0x1.1bb0d08534935743ed67d8d4c04620c5d76506dep+009Q,
    +0x1.e3970b4e6115a3a3c7cabd785110cc3b4d5ae79cp+006Q, +0x1.aaacbd088380372ce549a9dac6e70334737fe1fap+010Q,
    +0x1.1dacf35bda7500d20da1e16c7b0cf939b81aaefcp+006Q, +0x1.c8848fa7a8f6f85bdbce42cfe420009d4564972ep+013Q,
    -0x1.62434fdce67363e4a4f7692a6d6caf3bff1d2c41p+005Q, +0x1.cc63b18f52896650c3ff97f4766fb368dbbced3ap+008Q,
    -0x1.709447897f4bd40dcd2761d9f1f782a081261782p+005Q, +0x1.6f37e1332a9db9c40a451de3bdc08249bef5bfc0p+009Q,
    -0x1.9f889e245696428e057f56aced9e1fc756c60ba3p+005Q, +0x1.a33f006a63b7cd4e0138f1e140c6b10356aa09b8p+010Q,
    -0x1.162c2e831757627c53881faafa54e252e891d3e7p+006Q, +0x1.06c161d91432c72e935251336568e64be87204cfp+013Q
  };
  static real c3412[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.0fe54a581ec8bcc439ddfe11d2e60b54a6986025p+008Q, +0x1.0217766e1db85b442403e9ea9e36f446544c6065p+018Q,
    -0x1.61235ccd1af93e20189052cea975247da0f663ecp+005Q, +0x1.c0e5c59af000358ae49497a4c75d3c4d54f1d871p+008Q,
    -0x1.6b8393ae505b7eb6bcaecbd23ccce27962f2dac1p+005Q, +0x1.45fd0098ab6f7d9d1c09bcdb54dc92eed3e69c40p+009Q,
    -0x1.89d71bc3655d553cd88af4cedb5cdd345417ff1fp+005Q, +0x1.3a1c23a8d8b3b6f63e2bd356fd11a582c90b7a1cp+010Q,
    -0x1.cac97037fe26528e3ff758220b79c606a52ab307p+005Q, +0x1.924e3b84f04da6ce876e4f652eaecc1b566662ffp+011Q,
    -0x1.216e0baa23111a1b3df718ffa6ed9c07bd521e8cp+006Q, +0x1.b78dfa9692ea7077786c804e1953061d45e5b2d2p+013Q,
    +0x1.c8e40fa8793d637a883bd3b6898988848f2331e4p+006Q, +0x1.cfd4f52531029b3fc7fd53ee7767b00351fffde9p+012Q,
    +0x1.3a5c8c468c7970c5848a24e70efc6edb0259668dp+004Q, +0x1.cc573f2a0c0406a9f6d49845cd6ced0ce5d0ec14p+014Q,
    -0x1.6152cb0e1c1aaebb0f04527d8673f4062f4ac3b0p+005Q, +0x1.c22233b026336d8bef7312c2e81dd474fd8d37f3p+008Q,
    -0x1.6c3bb001922c4da28383869b7d23ac0e73e33314p+005Q, +0x1.494988eb8678593b1632eae0b2c5c82f66f930dcp+009Q,
    -0x1.8c4be43d36ed6ec6d63c708d11afb9acb457d8d9p+005Q, +0x1.46ce64f4e2ac21fa8047872112be8a619b6c697fp+010Q,
    -0x1.d940ae6e9f2e81b7e086a8fe327ef8a0cc705b66p+005Q, +0x1.dcdbf61d48a113657b41ac62b02afe288293ccb2p+011Q,
    +0x1.1186dc6e5b1e9c797ae3901485e190ec43fa0629p+007Q
  };
  static real c3413[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    -0x1.609bb41af9afe87f069be2ee94734b061f2797d8p+005Q, +0x1.ba317507c934276cce0d6f49ee10adef5d76b43fp+008Q,
    -0x1.693d0cd9a855f11d8656e5180bc480785ea71a62p+005Q, +0x1.30b2eb1c3aec11c35dbe78ef24b63516ed68f960p+009Q,
    -0x1.7f33ae989489ff33698af113cc7f40ec90c4961cp+005Q, +0x1.0fa4b14c73c36b4c7f6a180ac5d769fcaf967708p+010Q,
    -0x1.ac0bf1bdbcac6c3a6bc2b99ee430b6984397f670p+005Q, +0x1.2937396da097972fc36a2f1335bcb744973f7409p+011Q,
    -0x1.071b091ba50319fa046ae14013379696de7d1132p+006Q, +0x1.e4925a07b680bfed67b71343cdce1cf3e6b8bb8ap+012Q,
    -0x1.cf9c9f9a9d28f5a595aac0c1533cc17296fe40fap+006Q, +0x1.044460ae55061dd82beed2e15f7b3b8e4a1f5059p+016Q,
    +0x1.4b271ba985e25042d4ec96b4f372d399083609c8p+009Q,
    +0x1.0b30dc3f1493bc5155ccbda52edd2f558cffa171p+007Q, +0x1.bdecb8adb0505bb9bd52ab94ff3d554697bed8a0p+010Q,
    +0x1.59ff04b2da508c489e316b857e4bf7a5b07d2aeap+006Q, +0x1.e12e96e05515cf98ea6baacdb49dfdd45a9c1447p+013Q,
    -0x1.60c14837cf9819d4f2b4c87058fabc4622323037p+005Q, +0x1.bb3422d68094cd7342b523a4823b2add5e92cc92p+008Q,
    -0x1.69d11b69014c6a35290c3f116d72f388d1a90015p+005Q, +0x1.3326e7e8f54008046201eb0dd67e9650e9951984p+009Q,
    -0x1.809c133e55de953e10b27fe6a16cf6bbde6fea7ap+005Q, +0x1.175e38a8dc0c0a7ffd90a93eb78aabd0f885b1a1p+010Q,
    -0x1.b2851748dfe4f695a887836bcbb24ce6204e116ep+005Q, +0x1.47cc9e731b0140563fe8649ba8aae35557b4e53bp+011Q,
    -0x1.143d3802dfc1af0349d497bc1233f7faaba98f93p+006Q, +0x1.cb70b57b7d4d1fa736ec790f755085f4154fad49p+013Q
  };
  static real c3414[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.36c131aab2cbc87691d61b3b91845831404346cbp+008Q, +0x1.fd405b5937d316bdac40ae46fec7f095d2ce64d6p+017Q,
    -0x1.602928a58b67cf297065302b2ef97ce5eca6a602p+005Q, +0x1.b4ee0655f14ea4d2ed05914a5ff174eb9b296703p+008Q,
    -0x1.672762a05a7c668feb2273070a728809519386c4p+005Q, +0x1.211b530093a6aa13be5598f7232048dc4393809ap+009Q,
    -0x1.7559bad565589a8b0cf99e602f603ec569fab0d2p+005Q, +0x1.df2c29ff8fe754b1281d5442228d4872e4c2db58p+009Q,
    -0x1.93e5f41b4005da2fa17b9dd0dd690dfebae262ecp+005Q, +0x1.c9e5ed0c722db5a8f756fff857a542b0c2b7d958p+010Q,
    -0x1.d4e5716fd5e810782c86295bf5c5af9f46bcff74p+005Q, +0x1.1f20aa2ac0b524d6054ed4629e410cf641e69deap+012Q,
    -0x1.22c7cd99b974105db5be74d8b68a1ddc9053fa40p+006Q, +0x1.1e1f09a799e96b59ae97538f374aad68a9de6c53p+014Q,
    +0x1.f38b1891a31213f3473c431cf45baf3ebbc96ae7p+006Q, +0x1.ca2b329695570f0381de4251f0db8c9095bec054p+012Q,
    +0x1.576d64074f7d366de4ff1be231ff5afab3c1034ep+005Q, +0x1.bc9150097b53a037d73fee7bd0fe29d34c875833p+014Q,
    -0x1.604721a1d5e71d33989613d554ae3dc20f18bb4ep+005Q, +0x1.b5c67427178bb46aa3984c1cf152e9666b127637p+008Q,
    -0x1.679c4355c7fc1fea8839fe11832dfb18b096c438p+005Q, +0x1.230b48c042855fec17cf467a7b37f30ca5753a56p+009Q,
    -0x1.76190793e418645a6493c9b53057a89f83f2d9a7p+005Q, +0x1.e8b14a3fc1f9a3a65cb5eb92488af8be76dbc4e6p+009Q,
    -0x1.96c8f03bd559f669d5f6965e296b3c68c646db49p+005Q, +0x1.e5e6c424d35b15a1d71b8630cab736de6ab3cfddp+010Q,
    -0x1.e2fd0d624a0d96ccceb21d91b13cb2538692c118p+005Q, +0x1.699e7425b8baada300bca95093050c174110c702p+012Q,
    +0x1.2412b68d2ba9db465e9f34a1c6c51d62f1a221b4p+007Q
  };
  static real c3415[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    -0x1.5fc3c409e44ecd8eb101787b724279cdba349f84p+005Q, +0x1.b106ec75f6f54fdba440e3a1bd86ca5098d968bcp+008Q,
    -0x1.6531b5816329d7b8fdc8d439ca1d65872a48cd8bp+005Q, +0x1.15c814f9db20d8584235655f4d9f1781ea19a5d8p+009Q,
    -0x1.6dce43768ab2ccd1c427d28792b40cac319c366fp+005Q, +0x1.acf31a41cb78a9407ebb62ea5ac7fba0f259b922p+009Q,
    -0x1.86c137908bfe2e2e5463946545e4331e2a3af214p+005Q, +0x1.768bd5cf612d38b26a9d06086361cb63bbe314a0p+010Q,
    -0x1.b650c9b2b3382ae181d5ae826223e7e8eacc9023p+005Q, +0x1.9a4e921504d3627934e76bb8f4ba0126984e61d4p+011Q,
    -0x1.06f414de42c5b2e27214a46e17810eb7925f8f04p+006Q, +0x1.420fdfde41ff1aade6b43469b5cda8633abb4bf4p+013Q,
    -0x1.e3e588dc25add6579429ca1fee6404aee35b745bp+006Q, +0x1.6c541bb3fc121c237d4952ff0c3e33c10c297789p+016Q,
    +0x1.71b76ea3d1735f17ca412bcef22fc5521fd137bcp+009Q,
    +0x1.20933d18894674c099e74fb5b4d23554e9fce2adp+007Q, +0x1.ca71fccbfc96d5b711b79c7461a0c289a584c596p+010Q,
    +0x1.8c76b9c298206959f9f869af2eef7d0fa04adaf3p+006Q, +0x1.f169a8a4dd5beda2a88a136b132119eec11262b6p+013Q,
    -0x1.5fdbca1095126e99f04dc93f1c774b959fb40bd5p+005Q, +0x1.b1c25a6f480aac870a31a6a17e4f54061c05e5ccp+008Q,
    -0x1.658c3a457791986edebf04cc3041c5d14f25aa57p+005Q, +0x1.1763739bc625a6b288f20110aa7de1dfb7764631p+009Q,
    -0x1.6e4858c4a2ad584b84bf1f5dd6cd5d26d92e9a1fp+005Q, +0x1.b2e7ba4d2787cdc31445ef24cc7e75d59971a992p+009Q,
    -0x1.88842913094b1e4f13ad34a94a7e275b45a47e83p+005Q, +0x1.864a0a504baac980b6c73fc0599af70b06b225f6p+010Q,
    -0x1.bcef19ad6e1e3bebe966512bcef4f07b1b96e76ep+005Q, +0x1.d46ec2ac676da7b5aadc048b0759817c61f87601p+011Q,
    -0x1.d601fb07fc0752e0f454eb580344acc990d4d3d3p+005Q, +0x1.666bd7c28d17f08063404469b789b90977dc88a2p+014Q
  };
  static real c3416[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.5b7f4b42741920753c8e903b537b93dc7ba6e584p+008Q, +0x1.0d259e81a0afb599b7ba8d52f250a50567b6c893p+018Q,
    -0x1.5f6c893d376029bd9675ecb85998b73ab8f97f87p+005Q, +0x1.ad2931a88a10496ccc3c44da83bdce824c3f1ab2p+008Q,
    -0x1.639689cad2d06d99a07bfc849fec5c416a31d3eap+005Q, +0x1.0a7705341e0a924d3fc34d449d3df05d9d140440p+009Q,
    -0x1.6a4b53861b1f1a76170e4060fa75d9e203290b29p+005Q, +0x1.7dc53a0dcd235c62f2edb4e061ed3dc76ea03719p+009Q,
    -0x1.80ca8a53f78f349c21a6168385fd40c72a0e7730p+005Q, +0x1.3cb89d5da80531f1d55363c41ac067d02871e51cp+010Q,
    -0x1.a3334e8b5beb01888aa4b974bd2d5074c98271c1p+005Q, +0x1.3804fe3f9f8f5a3b90c251917c913f6e7dba0f91p+011Q,
    -0x1.e3ec2c4c4e8e1fd237503ef45283c3b4295926e9p+005Q, +0x1.830944d7288dd78da34af60e75311cfbf1da9230p+012Q,
    -0x1.2ff8f5f30fe955a7ae492f047e3be64cd911f978p+006Q, +0x1.680396132fd16669095ac0fd4a73eef0789b2184p+014Q,
    +0x1.0eeae0643583c015cc490e9bbe842069c60b5e81p+007Q, +0x1.ca09609c9259f5bc2b098e788d9750dca6d09965p+012Q,
    +0x1.e9d2224fa23c5f72fae75f5349a1531bfe1bef6ap+005Q, +0x1.b7185245178e7c2994405be4aace3dc06684b414p+014Q,
    -0x1.5f7f66f23841e455e6f554c394fe26991aefc0b0p+005Q, +0x1.adc7cc30ecc9c4484e1ed463743a4817494cc944p+008Q,
    -0x1.63db26ef2247967d3b1644e550d6801593748472p+005Q, +0x1.0bbdc0be2c9f0bdccd7ca09ab61118720e7cb9acp+009Q,
    -0x1.6ac5691919744f3db1a50c020ba60d844501dd9fp+005Q, +0x1.8187be6181334a85b783d568f5f595beeb750124p+009Q,
    -0x1.82077528d04503f99ce29d4f25f8f1afdaf4c201p+005Q, +0x1.467b60fa142245c89c2817d5b75678169213ef7cp+010Q,
    -0x1.a6a87a218ea78ff136be35288d1bed03c91c9fcep+005Q, +0x1.52b5130f5c844f541ebc34549d0ac8b6d7a58e42p+011Q,
    -0x1.f21f38c524f43cbce8aeadd19c0c629e173fd71ep+005Q, +0x1.042dfde81aa29de24d1d25a90b52cbbcc3000b06p+013Q,
    +0x1.3711e79e613c04d4ea1a05f07a7ba82363607109p+007Q
  };
  static real c3417[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    -0x1.5f3ffd9b734a910d1fbe827a0602a6d41832631ap+005Q, +0x1.a9f7883ceda605e62ab4cdb32f6022cd4b82cd19p+008Q,
    -0x1.62f0eca2457e4754f5bf4b571157c210af664f93p+005Q, +0x1.0199169ac6ad9ec8cd4c2441d30a674a8c219b9bp+009Q,
    -0x1.69dae6a86bdead730fc741a7c7f3e6f41c03abe4p+005Q, +0x1.61476960c4a7f448e0e8860f78e3d5fac4f59e44p+009Q,
    -0x1.7c90b6b28dca40d83681aa3b7d0b494821552816p+005Q, +0x1.1db5f528182735bb9d06654422b9d36f661aabd8p+010Q,
    -0x1.94240df9b64d0f12a3046448ee2b3458e5f265dap+005Q, +0x1.04cd30aa64aa823bcdc424fb0421aab07b6f38efp+011Q,
    -0x1.bfb0aa515d69b30616ed65860a77d1d11e64d0a7p+005Q, +0x1.190430ffb55f5ca1bc1314caa56d230d23e8f6a5p+012Q,
    -0x1.0411dd6e6ee51b6e1dc9e8594db1c912c2882648p+006Q, +0x1.a283f1da539610fdb583b671b062f1242d14e0dbp+013Q,
    -0x1.adf6ad978f509b4e9c3dd822224dba5fa86ec548p+006Q, +0x1.f9437ad2560e1524e22217af8b1b6a634b5fb4aap+016Q,
    +0x1.92a9db6930118e5972d9fe8f42f919918ff84448p+009Q,
    +0x1.35ffae4ffb1f90cff4142aec5a5922767f5a6c73p+007Q, +0x1.d3b1d88a18af685cc8b717933baa4d7cbdcd0d65p+010Q,
    +0x1.bf9fffe3c959ef05404a77e2fefced1aeacee2a4p+006Q, +0x1.fe1c95116ea5cdeda29e4fe98ced1a4752f75f45p+013Q,
    -0x1.1a3985e4c95518027c6b6a0aaf5e71b3e517d132p+005Q, +0x1.fc09ac99035aaf626681ccfda2e51766dfee2132p+014Q,
    -0x1.5f4fbc6bbfae343e74465aec28a5f7ddb6de84bdp+005Q, +0x1.aa7da5f4fac1e778528068961273fa17eef133f2p+008Q,
    -0x1.632ace4fce66dd34b0f62ef6d9a2320b89c7d5fbp+005Q, +0x1.029fc4f6fea6cc1d66ca4d9c33736d3bf154919cp+009Q,
    -0x1.6a58b8a2f31e1d904ac32ae1636ca7ecb1a1a4a1p+005Q, +0x1.6429025d8ef91d5a78d7c64a06ea74666cfd7b59p+009Q,
    -0x1.7d6185c140c9f7766e53bba98d9eeb582474eb0dp+005Q, +0x1.24c8ff3ed7e20de4c4867af81bf57b6b4c4c2448p+010Q,
    -0x1.95c3fdcf6ecdc87e090ba2dc985f686da203643dp+005Q, +0x1.146216deb8ed7775961db5615358250e617706c9p+011Q,
    -0x1.c45d953a3dd31f9ec61a99ba672e06da4e25a42fp+005Q, +0x1.4d4b7afba03493f50155620c36fe4707f6adae4ep+012Q
  };
  static real c3418[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.6c8d2f863e8ed9ae41255c14fd7c2d966ec28ce4p+008Q, +0x1.bf8c97299cbbe4142a07e9a74cd6e3ea4edd521cp+017Q,
    -0x1.5f25de1287890baed47a552101ccc8477f094310p+005Q, +0x1.a7c2779d9fec48e345ece4b0ffc43bba7f064c40p+008Q,
    -0x1.628f7931ff94b086c3d7a5d3fc2583134115a901p+005Q, +0x1.f7b65ec206c10eb863f615fef60c4e65c38fa7b0p+008Q,
    -0x1.69211ec3b5a7a08042620499d4eed19dbdcb0ef7p+005Q, +0x1.51233e780801f0dbd8aa7886e77da305e9fc6dc5p+009Q,
    -0x1.76bd3698bbc5ab9905012bec84375aa971b503afp+005Q, +0x1.0b8264f8bb971b31e7ee82a0d41a86cfc40f24d5p+010Q,
    -0x1.8353d47271dc4897dc890f1b209f85cd40a47368p+005Q, +0x1.c4f72e4671385bc7cc5126763b86dc7714eeef0cp+010Q,
    -0x1.9fc954eda72c903791b1fa459629d7548de1b5c9p+005Q, +0x1.af4202d82bd38b61f5213155461cdffce3bcf6b9p+011Q,
    -0x1.d2aedabdfa4dac4bcbde6fbeb64a49cbd6372461p+005Q, +0x1.0496d5ae439c0b19dfc7fde19ccedc9c1b2d37bep+013Q,
    -0x1.1c07a11420cf27327e340d2fe7160a1b430b572fp+006Q, +0x1.d94b5f8d18ba297137b679c7db0dc3a8104ec50cp+014Q,
    +0x1.1998fd7d008dce37e79eea073b91e018fb0fb4dap+007Q, +0x1.b19e1f95d9a3bb9fddc881288c27f53c1f7b7399p+012Q,
    +0x1.1ff8ca726034aebbfe04bdfc56c9e76a07723d49p+006Q, +0x1.91b9ec70baacb0990aa09ee2494e2a874c3d76a4p+014Q,
    -0x1.5f33b1593aa498c17deb94e5346c11b07c8480c7p+005Q, +0x1.a83827c06e7561812324a39ca64c3cdc19056738p+008Q,
    -0x1.62c2d2b15262617d7556ad0fff5a8c5713c9a50dp+005Q, +0x1.f979b1e5b15e5181808d5d7198b8cff551fa71fdp+008Q,
    -0x1.6996122608ef3c56a27908c07067e89a9425a703p+005Q, +0x1.539cd82031ac07f8b159742a723a1f46eab90f8dp+009Q,
    -0x1.771546b81463cbbac0b0edd559a4dafbe060ce0fp+005Q, +0x1.110b4e5c888e9dcccd186117548af6ea667c9e60p+010Q,
    -0x1.83ada1c0ed195b51584dd2d72a12d1b000d7b0e0p+005Q, +0x1.d80105c07e00a7d9546ba05f13c9042ddcdbf562p+010Q,
    -0x1.a0945cf10f97e69f99f0bd472c79ed0d29cfab95p+005Q, +0x1.df64cd613a6662ac2e1b29c4953360f1e26b6f2cp+011Q,
    -0x1.c66505ba5470b2d699d8c550f30fbf4e6f13611dp+005Q, +0x1.78e5520f748392c1544b24f83a871446495df613p+013Q,
    +0x1.3fe818b3348c68442a758ffcf3b7b4f422c5ce08p+007Q
  };
  static real c3419[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    -0x1.5efda0e574f0e698048c9af8ebef5392d9bf1cc9p+005Q, +0x1.a646eb50f06805bcc1c94984a7dc02eb4c7a6fd4p+008Q,
    -0x1.61d39f067e3e4b47996a39aaf21425ccb14c4b9dp+005Q, +0x1.f02513296ac8d8788bcfbe74b12c89823c9ec89ep+008Q,
    -0x1.645e88b66a2643899c66fe9ebb8070656d5210fcp+005Q, +0x1.15510ed78ee6538c7c5bdebc13ade0296cf83a27p+017Q,
    -0x1.6709779c8bee20697e559c4f384a136ad8150fe3p+005Q, +0x1.46eef43ee2c296433ab93b1a1ea3d5951f4e188fp+009Q,
    -0x1.6bdb9164e0f07a1e243bc337f4709d5a7f86325bp+005Q, +0x1.0041cb394cd65c246691df51ad2cf0dd9bf544dep+010Q,
    -0x1.6ec2da78bf84fd959495ea2b568290f81781cd21p+005Q, +0x1.7841340fe505be180ba2fcaf172c44acd1133956p+010Q,
    -0x1.8b8e592620aa883f7e15c1facf21f7533d5d3fa4p+005Q, +0x1.48e1bc584612a767ad775312f76b3de0dedb21b8p+011Q,
    -0x1.b1a545b3329f07b0545eb744e2c82899f364cfaap+005Q, +0x1.604590cd90c559dbd78ccd235090582093a31221p+012Q,
    -0x1.def4f4798369fb4b9642440f3141b38d2f68dd3bp+005Q, +0x1.f97c6c51c1c98f2d48272836dd93a35a38546478p+013Q,
    +0x1.771e54a4d3e9e373fbf09cfc8585990aeadfc727p+009Q,
    +0x1.3d7befc82d2238a1b5109a8aa2bc1fc3e86c49e4p+007Q, +0x1.be457b2c6ba700b803c348d44301dd5dc128b8f9p+010Q,
    +0x1.d794ab53fd97283411f48c387794bcb8c68b289ep+006Q, +0x1.e33beabf3ae10620ec56a6751621866d97e69c4fp+013Q,
    -0x1.79e0b05d7e28125cc59d0dc282ac7e868f9ba09fp+002Q, +0x1.01bcbd59c670954a0ac4f0b4c0368deee5883764p+015Q,
    -0x1.5f09823646fdcfad2fa0031426d234d51954c290p+005Q, +0x1.a6b310dea3172fea50c02566473ece9e2374f173p+008Q,
    -0x1.61ff78dc91b7a101374af191c2fdf3aede8cf527p+005Q, +0x1.f1c0ee0ce0fa1fd08f19c919abafe7d820695d2bp+008Q,
    -0x1.676b20a47e9db2e618db330a91c183e6c78f4efep+005Q, +0x1.49362a2445747399d877d7a45be5168fdb05439cp+009Q,
    -0x1.6b687a17eb497096dae8c10b4127b1994d93d558p+005Q, +0x1.044e390f60ddbd9b48062253fe0d39fb76982dd9p+010Q,
    -0x1.6f304b7480fceb82bc075d6fbd9af7cf2f7286f7p+005Q, +0x1.820519773787d804bf1acb851baf3c7ee8778db8p+010Q,
    -0x1.8be4a42d2f1576c7b0032f65d95f1c43031b6074p+005Q, +0x1.6130485f136b7aede1399b884acfcf21bd145cd0p+011Q,
    -0x1.ad16c2f5451a392a797cc949c77f8db6476a583cp+005Q, +0x1.ae1b2ae983ef2eb83030b6913db62edec97adec1p+012Q
  };
  static real c3420[] = {
    +0x1.b718b976afe1bc0c3731d4767c27c9a00dd8dcfep+003Q,
    +0x1.8c980d60e77140f493eabf33e07c912ce0b95175p+008Q, +0x1.f42af8eb560324d53849441c22875f5db2238f5ap+017Q,
    -0x1.5ebfd1d9cc75a30d3b070d80c7f91e81140f6c85p+005Q, +0x1.a4a0b86f1d7017aad2320c14559a1f2ba1cf5119p+008Q,
    -0x1.5fc4900aec50e2976b5f1019ad41ac023de78909p+005Q, +0x1.a85d1e73be634187cac57bb5ac5493571d3d04bcp+009Q,
    -0x1.609b294caf13897d27551fbb3441217acefe05cap+005Q, +0x1.e767cf737ecdb02650cd2d120840939934e934ecp+008Q,
    -0x1.62f2885b9369bc890881af7cfb86b2c706b61636p+005Q, +0x1.396f6deb302c993217bdc7bac0d66d7285f9ceadp+009Q,
    -0x1.77a3df2c065fbb71e15af7cc5ee9b4bf426ff967p+005Q, +0x1.329528c591a27232a56448c174629b42cb29ccbcp+010Q,
    -0x1.8e0f8ccbd5579e1a43c513ba8157eedcc8264702p+005Q, +0x1.0da9c8daff4d06441a53999568c9d2f24a419495p+011Q,
    -0x1.acd6ad4824dba3e82cdf43df662ec60fd7c63b2cp+005Q, +0x1.07feb571678932ac8996fd25e8d1ba4718032465p+012Q,
    -0x1.de322a4b978f6ae541a846648b3bfd113feac38ep+005Q, +0x1.3eb8fd8be656ceb285b5e422d22a88d92a872cfbp+013Q,
    -0x1.318e9eb0307c7fbc0d249ea479e0291c37754599p+006Q, +0x1.1e2462c7840406cbbf056c2d7eff201b5c659923p+015Q,
    +0x1.2b79883a757c486ceaf35aef68280decb6995850p+007Q, +0x1.b7c504d7fc62fb766c7ba3414ba3a86865966f01p+012Q,
    +0x1.508a6f7533123fc5dbc30db5c8d22e804bb07b63p+006Q, +0x1.99ac1173b3c4e4dd061f88f84e1a3e8ab0386970p+014Q,
    -0x1.5ec9136f609de37ffaf090e25af4f11e317c9787p+005Q, +0x1.a5032563cce9cf921d17b101859f403cd6f60bbap+008Q,
    -0x1.5fe0c28bf34adcbeeb63c217be97df9b112c5342p+005Q, +0x1.aae1dc1c260545eea8b8b179815636425abafd27p+009Q,
    -0x1.60bbbdf068cc7e7529379607e29110ecdc931be3p+005Q, +0x1.e8da221d87b24f9b68f300be92830e53cd6377afp+008Q,
    -0x1.632a0918b785441490171fece01ce4dba30b69bep+005Q, +0x1.3b6b9a763263b7abdb8857acf9a9f0ce4ade2e63p+009Q,
    -0x1.787a2db335b804d53b027e8fa719358b730237bdp+005Q, +0x1.3a62d4efffe895e11b1eb4f1c8d497d8231218d6p+010Q,
    -0x1.8ec51963f2831e95a35296e78075605ac45c4c55p+005Q, +0x1.1c7b5ad093644a5c439419c83750d675c733c9b4p+011Q,
    -0x1.ad2df87ff70d6933257df3fe87bbcc6d8af46506p+005Q, +0x1.2c7263818d08ee81cd185078e8ef6f167b8cd571p+012Q,
    -0x1.c6815c9a776ad097ce0768c9ea0e1b723aac9686p+005Q, +0x1.f113151e4a732690fac28259fbc10c2517a30976p+013Q,
    +0x1.509d30c7cfa4c88621a56112df8ac064f0763671p+007Q
  };
  static real c3504[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.0bec890a92e9983c00e98c9f52286c2ba97c8c1fp+006Q, +0x1.deeca30227d654180dc40b3e996f1a6e83304bd4p+013Q,
    -0x1.8a41a4a853b110df1d08cdb2a634b69ab1341396p+005Q, +0x1.fa4fb3af8d3f71c9e37139f59bc9a0c705f0ee0bp+010Q,
    +0x1.11ff4ee3e21bfa6be3048c1df1ded427bc1869a7p+005Q, +0x1.ac21c728b9d778ebb2da09c333134c8ef85753dep+011Q,
    -0x1.75a1bb3b3b78e98bef9075cacd1b54c9fb909607p+005Q, +0x1.41c7fed9ff26599b532649648f89b5749527b419p+011Q,
    +0x1.ea3a02db44f6e75c406b83aefe6927e56bf15e76p+005Q
  };
  static real c3505[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    -0x1.35dca3b818a6938ec2d7ab8a8dd7150104d1d4c3p+005Q, +0x1.8f615fcd8922ac34d245b9e512866b25ed3dfe45p+013Q,
    -0x1.8ab1580ff9c3cf5545081cffd80e61a20a783367p+005Q, +0x1.dc9bd87f1147794e629c6fd5535fbcebdac88da8p+009Q,
    +0x1.c3e896e61343b823fb498b4628860b2250ef41d8p+007Q,
    +0x1.1073659b28370f6a35c41770f8676e3a53df5716p+006Q, +0x1.260de21cf6961e3199a0d3eb23d5c23d0104802cp+010Q,
    +0x1.d13c09b2de7794160a5c4c06e1ae9e2b4db7b330p+002Q, +0x1.f77411b0dedda99eb7c6b90dbd9efdc2ce8daad2p+012Q,
    -0x1.8fe7f2bf21239efe0f40ddc23c021f04aa25aad9p+005Q, +0x1.fe7715ef37b352fabfcf7206a6d6e10e0ebc435ap+009Q
  };
  static real c3506[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.bd3b6c08314cab543009995cc529490f0bc92a04p+006Q, +0x1.b74e784ce0ba1faa9935475e2bb275801f6b6fc0p+015Q,
    -0x1.7c67d929e3c434fa8322793f39342cad412f6453p+005Q, +0x1.532c8b698767d2b9df6df15e4148ee8e5774c88ep+009Q,
    -0x1.e46785344b9fb29057e2b005183e684e363fbfd4p+005Q, +0x1.171562bdec5dcd939ec8d0407c15dafc9005b4abp+012Q,
    +0x1.e2736f423d9ea84f5d0db34e821054b6350a9e8ap+005Q, +0x1.4d389b24278f8f6419bf653b449834b9768660c8p+012Q,
    -0x1.7ea7125fb7e48e0be6565918aacdde1d2f7899aep+005Q, +0x1.5b233040d73a7c2ccfd6e03e8bd31057c2ed3e75p+009Q,
    -0x1.a418f54128fc149e58904891e40f6d48664a90fcp+005Q, +0x1.ed2129fefdafe59123f25f949a3833787ba75bf8p+012Q,
    +0x1.5dd739ba4d73ce6d95c6846feb88e565d5973a33p+006Q
  };
  static real c3507[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    -0x1.7515064d00fa52bdc8f9153e22a36aee44a03bcap+005Q, +0x1.20b101fc43d20f666f14fd520681930485302e3fp+009Q,
    -0x1.c6897e2d90a7845d76dcd27844f2f2f65010d353p+005Q, +0x1.fb89188fecac5e806b7555e0289b8868f3a4721fp+010Q,
    -0x1.de4793c9586ab2b11f68d36d52a37fcb2fa23074p+005Q, +0x1.6956f172f9b6cb50c35b843ea644c09e6f21da51p+014Q,
    +0x1.6aa59ffffca80a27037ca8ccea67ae7c1779c46fp+008Q,
    +0x1.6d9f48d6340c60e63d7815497a64337aff725d1cp+006Q, +0x1.799732bdb28bed3c59804216c75af0cc12839bd3p+010Q,
    +0x1.07d794dc803789ccef022d7544bf456b879805cap+005Q, +0x1.7af6f2b9ebc46faeecb345367b86eb745fd311d9p+013Q,
    -0x1.76437c373ae569d9034f82a1d5d83b1fcfac0801p+005Q, +0x1.2424fd4d5fd249f4b45f4de0135c6ceac301f0a0p+009Q,
    -0x1.d83f1aec2ddaddfb890f60b7ce6ea36d488167a5p+005Q, +0x1.2c2f884017f04b24d250616e3647fd9914b1375fp+011Q
  };
  static real c3508[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.41f15c7da0833c69004647dcb11dbd4a33f6c6a5p+007Q, +0x1.0f1930c0a655186a07eb93f8b75114325165cba4p+017Q,
    -0x1.70fe02dd2d9597d8f61f582c9205e9fa4d88d0b6p+005Q, +0x1.07e8c140b9e48e501b46960d58868add76f708c2p+009Q,
    -0x1.a2802339d71749a0448129014997bd445c168b69p+005Q, +0x1.48557eafe65f0cc1e744c7af0ac4a220ab53bbeep+010Q,
    -0x1.111121ee69177292636941aebd53fb3c78a1fa4dp+006Q, +0x1.d2824c248b341aa6fa8034739f1b611eb091adfdp+012Q,
    +0x1.4c5c16a73f39b51d2185d20062afe2539181c99bp+006Q, +0x1.a2ece60d4de3bfb069358b03c56e69b40f572e59p+012Q,
    -0x1.5d5ceb854d8489e0cca04af1f42df13072a42514p+005Q, +0x1.12b070812d446fe779acb67dadda00fb4da7fea1p+014Q,
    -0x1.71b6fe34eebc77301bedf493ef490c2ac020d595p+005Q, +0x1.09e6094200bc1006cd4c39af8aaa9f6e283b0471p+009Q,
    -0x1.a8c267a9f1181b9653b81a93feae3c7fc6611886p+005Q, +0x1.5ddfab4ba8599d01ee4454cb57d6967d7fab0a4dp+010Q,
    +0x1.b52653c1d113426827c05d9f30d2be38dfd5c807p+006Q
  };
  static real c3509[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    -0x1.6e93378142b9a03c732113ab8262ba873f82f245p+005Q, +0x1.f4a2c035a711c13b3b1b80d46267ff2637bfd825p+008Q,
    -0x1.8e57837171f0ca684d4b8ad62168d132bce4669cp+005Q, +0x1.fd43ead2ff207d9ebb817a60a863a6d50519c19dp+009Q,
    -0x1.f34fe32f1d28cb6a7dc0ad0380a845615dd62c02p+005Q, +0x1.ba988bba9db561fb2ebd6cafedc63d8fd95d4563p+011Q,
    -0x1.46fdec782911b818b320d31b4a1c605dd56a18bep+006Q, +0x1.0d74b32c348269698e01e84b5d839b0eb3df118ap+015Q,
    +0x1.e2f98195baefaa8cb666221650766a4345378cd6p+008Q,
    +0x1.b679f2c664c0403a3f9b0315eb8b1497f5da19dcp+006Q, +0x1.a8e1f63cc961ca7c7e0bca885c040994cd76df45p+010Q,
    +0x1.baf88b07c25a249d18efbb1904f48be4ecb9906dp+005Q, +0x1.bfec10706f72f4c619ac8b266849c63ed85e8f51p+013Q,
    -0x1.6f1191b81d74d408b8e50dfc2adfd3016b6d66abp+005Q, +0x1.f75c90d6accf40239e750b07b057ba02e1f815b3p+008Q,
    -0x1.9137f9f7d66550fd7f94ae4264ff594598fdc155p+005Q, +0x1.076fe1b96f92a64ec615397d68b67c1c64c116cap+010Q,
    -0x1.0b0816fb2c9e0b91fdd170e50e914001f7bd507cp+006Q, +0x1.27f0f057d0817f6eeae5ccad84f0adef922a17f5p+012Q
  };
  static real c3510[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.ba49c80d46baced15a041fc63024d8fa720c02a0p+007Q, +0x1.d4c72afc753694db50002bfbb2cd27889a27ab21p+017Q,
    -0x1.6cbe48b07d2cd1b5e60b021e48a3dc373856fa23p+005Q, +0x1.e24dfab51568b70642b7652e6a3fc3e13af36200p+008Q,
    -0x1.8109a94b32ce0349d974ff672b8d1dfe858f6454p+005Q, +0x1.a6f669df7f25886160c09eba09afac43ad822140p+009Q,
    -0x1.c0cdde1f4c08dedd0d776fd850688b070bc43830p+005Q, +0x1.0ed08304b53a72a25a8eeec6b24e7568267dc41bp+011Q,
    -0x1.239af3ce9ca928b57dc7eb6db7fce378475c9fdep+006Q, +0x1.50a6fb082af79f04b426fe2b0161928f62077aa8p+013Q,
    +0x1.98f0a9697fede5f60d0325d3ffe1f77e9871030cp+006Q, +0x1.da38f1df4832badefe918e14c382e0c1976bca14p+012Q,
    -0x1.ee5db2427a3c472d1d3efe620f89835b53a2d9e6p+003Q, +0x1.b473c27c6f7f44a0622fff964553670f2a4e9cd9p+014Q,
    -0x1.6d1650c339606c2c0b2f7d1c5a91948724e93ec9p+005Q, +0x1.e451522edd38ad522059973fadca312984c79e94p+008Q,
    -0x1.828b5fd8eab2c578962c72767b57d04b7f692359p+005Q, +0x1.afad8e2ed918ed98a1ea0e9ff0017fafd5cdb6b9p+009Q,
    -0x1.cbf1d99cf3efaff07011dc8b78f0429e4bf4ba69p+005Q, +0x1.2eaafb0eb8a7f9d83722e69a5efb040bba807ee5p+011Q,
    +0x1.fc88341d1347c2670d20038d04d4229ad8d57f3cp+006Q
  };
  static real c3511[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    -0x1.6b8501aa1b168a4181449b7394a2547bcb59177bp+005Q, +0x1.d5e85a9a8191d416452e7e2a6be99951999d163fp+008Q,
    -0x1.79f2124b647f2eb08dba3a9881b14f3d807e4cc3p+005Q, +0x1.7342a447adbf37c77fd951bb60492291069cd18bp+009Q,
    -0x1.a767736a2be7347fa404fb14c58ab108ed95e658p+005Q, +0x1.92dbf740ced503afab097321f7f7f2c4ee9ce9a9p+010Q,
    -0x1.0b9f09cd4b603e5f6fe595c638bf1b931eb5ef68p+006Q, +0x1.5719bb6256d63c110f7a34cfcc5585df61081632p+012Q,
    -0x1.b26e1d309416c505484fac15fdf7d280f7e0acf3p+006Q, +0x1.790ba31e050d288dd123cd6ed6b8a5de8af56bbbp+015Q,
    +0x1.2b620d9fe7b761646ac4e5c51e30fb5d6c1057ecp+009Q,
    +0x1.f435516abeda686e138031cbad5c474d402a6511p+006Q, +0x1.c9679ff00942f479d8291e93e9b93b5a4b9aa28fp+010Q,
    +0x1.27d7169e057674dfc3d94c7ab57253ff84d50915p+006Q, +0x1.eb600b566d229af9b97968d13f43a6b9c5bbe388p+013Q,
    -0x1.6bc5863e4c39a025e39ebbb7463fdd9631dd76e5p+005Q, +0x1.d77a800cf073f3e68ee84635c1a295b55df18c40p+008Q,
    -0x1.7af1871e5921811898b97e70f8c02187c6d6aa9ep+005Q, +0x1.7866b04e225987512073944252b1f0dfcc34b544p+009Q,
    -0x1.aca9bb86eee72a9b6f0ef32b97e99f16d9a5553dp+005Q, +0x1.acb36ba23a8d4f8b4bf80a478fd4c4be4ee660bcp+010Q,
    -0x1.275ea3f05509797230d9b4a5504dfe67f480d5a4p+006Q, +0x1.0b91545c1dabca06f383eb1ed3be9349172cfb2bp+013Q
  };
  static real c3512[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.1b3ccaf455ff991e1a644f96cffa623f31011cc0p+008Q, +0x1.32a5e9a16d3c67f181a8bb18e9bdab6401f27c15p+018Q,
    -0x1.6a9968ec656cbe6dcab9e108fb543b2108e9b077p+005Q, +0x1.cbbc26b2d9060add85408a34b34878b661b03346p+008Q,
    -0x1.758a4c8de94c13a2f6231617105d1919cfb87fe8p+005Q, +0x1.4e254fef742ec821f839b66683f99e7891049755p+009Q,
    -0x1.95763b9db2562c2406a561280336f05ea376ba72p+005Q, +0x1.41905e698a60048359a41cc63faf96d4ac1007d4p+010Q,
    -0x1.db1cdd30063c00e86af46ed9e2d6c64823e8e132p+005Q, +0x1.9b1f54e5d6160ce7a78a7d956dc603959562caf7p+011Q,
    -0x1.313d4c7e06a31cc1e999c2baab8b52544c6d5484p+006Q, +0x1.c4132004c8d9bde8faa9202f1277f556fd8bdb91p+013Q,
    +0x1.daf9c8247a88c6d63025b40a2ecdc2a8d9f586b0p+006Q, +0x1.f7c84b72a98db7ac9278e1b2fc3761d6402bbaa3p+012Q,
    +0x1.41690d85419a848dcace8a8e8ac79a4ed284d09cp+004Q, +0x1.01f9437197052f2dcf3343ed1dacc3eadaffc5dep+015Q,
    -0x1.6ac90c0ea5366f1fc19e70963fe803d28afd9d25p+005Q, +0x1.ccf5de96a0bc4c49ae0f89bbf9dad8ad6e018394p+008Q,
    -0x1.76446ae453d67ff52a4f1129d8f2ffcf40703309p+005Q, +0x1.516dbf2bf0dcffd4d489bd9e5745b8ac525874fap+009Q,
    -0x1.980af9980998c7c41a0d40da294d02f638522026p+005Q, +0x1.4e2ba12340abeeb3ed258dabf4d2689992d643ccp+010Q,
    -0x1.eb4b82225504d14a791bac4ec13a804b5598b9adp+005Q, +0x1.e4c541dadcc7b19b6c4a6162cfe55c3a4257ff50p+011Q,
    +0x1.1c29f9d4ea19d6ba9addbf259e9e4436b00991bfp+007Q
  };
  static real c3513[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    -0x1.6a0b6f02688ed23425729a98aa4ba30e41b444e1p+005Q, +0x1.c4e293b9202dd10395869f4bc36a5105b5161a21p+008Q,
    -0x1.731f9c58586cd782558d46e83784ba2128665237p+005Q, +0x1.38552a6809b2624e1bd43115312b4a9515031fc1p+009Q,
    -0x1.8a65c2943b038a4e73fe78fad49c389c05d1505ep+005Q, +0x1.1649e8f7eee3f3f9eb0836fa2070ddb4ccd3ecf2p+010Q,
    -0x1.baa2e70ba48b4467d428d297398836022aa34177p+005Q, +0x1.30754bc17eec5b8add519ad9ea87680f8b445c08p+011Q,
    -0x1.143c2eaef4024a7c3767c65d2ad1df51584b6c24p+006Q, +0x1.f300ab2d4534a4db6e66a7d3353adf5ce7551119p+012Q,
    -0x1.096cf15b9a8af493fe75ed32a2065c719b300fbdp+007Q, +0x1.0b5d780cfdbb709cecd6ec68d34db6a8680f4e02p+016Q,
    +0x1.6077ffd1f5e5308042a80a21534450bbd4eb70a9p+009Q,
    +0x1.14a8a7f056785a79f48921848d01b9fbeb32d8b5p+007Q, +0x1.df68c277be9f0cadf02a986bd188ff0b674bfdd6p+010Q,
    +0x1.66810a8fadcb6bed7a9218cf6618d0c124089bc8p+006Q, +0x1.03aa8bbcef43b73a1f5fd2c5669df90607fb29e1p+014Q,
    -0x1.6a312ea5a96dc9f75453d28b28830403c7c90550p+005Q, +0x1.c5e36c62195d471682ac24700808d3ba04e73d33p+008Q,
    -0x1.73b4d07654cae8f4f06bfd8bb39b2297051fb3ebp+005Q, +0x1.3ac5cd7e2e2fe3aba6875f6b01a2bee4a99a75dcp+009Q,
    -0x1.8be371127c67101212c5da2a87e2d7aa378315f6p+005Q, +0x1.1dfde6b16838f4f724ac5c3ab46f27b1d9b875afp+010Q,
    -0x1.c1dfb2fb35adcfad218b9d09d56c7fc8f65fcdefp+005Q, +0x1.4ef7bfc7f7d247b3ed20b8a30ff45371459ba8dep+011Q,
    -0x1.2e5c21a268dfd2ea9af300aa2a3f48141af01cfap+006Q, +0x1.da8293f8fafc2efc6a2dd71f6f82d65448c5fc2ap+013Q
  };
  static real c3514[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.44db1d8bf9b5f2c5318a32d4c1733546f246b99ep+008Q, +0x1.2e3d30434b945e8ce1adfbbd7310c21c71a5a5b7p+018Q,
    -0x1.69935a20824cf08298a8e7c32a48ee54dd5daed5p+005Q, +0x1.bf6e4c1d227b787bf58a8ea815967182bda421fap+008Q,
    -0x1.70ee9ab4354b2dcebb1b2b15f6721f4b00f24267p+005Q, +0x1.2825943dd959e007468059e7fbc7c8c8c50e3996p+009Q,
    -0x1.80293f95e34adfd9764e10fefa204fb688d63098p+005Q, +0x1.ea9b662e5c5c9ed24fc5798fb1653b89b30a90ccp+009Q,
    -0x1.a0ddce3fa9324ab53772f3d13383edb3b45d1143p+005Q, +0x1.d4d8797c61c72ec3bb29e62a7558763d66655f83p+010Q,
    -0x1.e7aa8f965263ccf8b061e3d9f8170179ecbc3870p+005Q, +0x1.25a1f814be344b9a66354c9f7589a82d644f4ca7p+012Q,
    -0x1.3493e1cd06327be2ea7e814cb3d686b737d01dcap+006Q, +0x1.254aefa255d6f6da8e3daed9fcdfe93a4fa52d87p+014Q,
    +0x1.03eb09e8815389e9342cbe3ac571e56b878ddce2p+007Q, +0x1.f1bdc9b722894fe7a3f17b6fd60ba26fdeaa331bp+012Q,
    +0x1.68aea49cd981a091e659f2b73f5f2856ad0d371dp+005Q, +0x1.edbc9d93de8f4fdc45ca719dadd7ddc9ffe902abp+014Q,
    -0x1.69b1696f5e4e778f27629f619af907cb69fc018dp+005Q, +0x1.c044dad78f135f1d0e89ef34f24a8e9d2d84a31fp+008Q,
    -0x1.71642501fa308cd4bcdc39b050921aed3346f680p+005Q, +0x1.2a111e7947442178e93878bd50a1f3619a3514dcp+009Q,
    -0x1.80f5fc71cd0ae553830d38460c650080c1a1b4dap+005Q, +0x1.f41b045c5ee488d75c87cb25f99fcc1b9b307153p+009Q,
    -0x1.a40e505e157e217c56c74ba5349705cd1e353072p+005Q, +0x1.f0c22622c0be8003cac879e10c07891a6d22b2dap+010Q,
    -0x1.f928ee30161ad07e372dc1a7fba4790166a30965p+005Q, +0x1.6f8cc73a398ab4aba9050067281c4eb2bd472564p+012Q,
    +0x1.2fa45db08a10807db940ac156b2b92ee03c4f010p+007Q
  };
  static real c3515[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    -0x1.692bd2167d7d288976d942ffbf9a0fe443131aadp+005Q, +0x1.bb736cdf02755b484d65dc9a76c2be6b8cfcbfa8p+008Q,
    -0x1.6eef52e2a47cfc6500cf4315ce1d4d32471907e9p+005Q, +0x1.1c9d9f13bb48992ea364bc590b5f7a77403a96fbp+009Q,
    -0x1.786f326522c88f810d13a6645606ee131ced0974p+005Q, +0x1.b82790a916c7d1334c65ac36f6497b52f5ca67ffp+009Q,
    -0x1.92d93405a9b8ac52ddc34a9c6b54e369f5ffc727p+005Q, +0x1.80c177beb7cf75a3a9da4224f73cc54743add47ep+010Q,
    -0x1.c65ae613f109328aa14d66980e5ce3c1dfde7081p+005Q, +0x1.a556ea559e800626201815a73588cd92562fe43fp+011Q,
    -0x1.1534071c19051b08d49e9887c5aa7796864d47b0p+006Q, +0x1.4cda28d5bf02163e154bf45fce0de99b8e7e66efp+013Q,
    -0x1.2172b4f486c6d1a63859ff83d8341ca50f3642ebp+007Q, +0x1.7a8a35ac702783c41880cd8e9f7e716779b63823p+016Q,
    +0x1.8d7c82223a53b18051d3c8565d6a424c22a3c259p+009Q,
    +0x1.2b2eb310791f0d69b351b360512939d7173139afp+007Q, +0x1.ee913b87719b379089ea832e1d5b77fcd67e596dp+010Q,
    +0x1.9b254644bed9a5aeffd084f31f7f4aa88874b39cp+006Q, +0x1.0d60210ad85a90dbc507884bf90945a6d7ba93eap+014Q,
    -0x1.6943ff7f16abb247165fcd94a1547e51c235045cp+005Q, +0x1.bc2d66df6182f1a9531d40f5db8ca30b1f3dc6e2p+008Q,
    -0x1.6f4adb1254ebeac3b0787aea180e42ccb75d89abp+005Q, +0x1.1e35dc6de48c10200854c2b999ab86aec464cfcbp+009Q,
    -0x1.78f1963c5676ac8d697b42c13fb6adc5633e3f67p+005Q, +0x1.be29dadb39b42047108391f706d8e4340244e342p+009Q,
    -0x1.94c401a33468787627bfa6b54e1397d489b3425fp+005Q, +0x1.9090f1e426b73aaf07cf17fc70ff1ec8eaaab0cfp+010Q,
    -0x1.ce4def852bd54a1905ebe377a2f2f53660c6a6c0p+005Q, +0x1.dfc7901089693c61a7e1fdf0fc8038a22de7e9c9p+011Q,
    -0x1.0c4e88ce1179c9ee9fee7fbb28f57870417a8297p+006Q, +0x1.7dde797437b8beda938c00533f019d9f7d70d72dp+014Q
  };
  static real c3516[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.6ac9255e5883feb3f4f97f0e83f618c8a3b0ae86p+008Q, +0x1.3ca7d57394fdcf06096a8926da2f8dce429866bap+018Q,
    -0x1.68d12be96286ec2811aac1117f51e329353f36cfp+005Q, +0x1.b780b89d056afebd8b393f94b464e4ee73bc1016p+008Q,
    -0x1.6d4114aebf8912024480a2aad3f17a1c674f93fdp+005Q, +0x1.1116125156a409c34d8632fddb47734bd72b2e3cp+009Q,
    -0x1.748111cb77193c7c1c9e609439c936fd9fc766d6p+005Q, +0x1.880a5059eeb1b43405dbe2f4c7280fb606863cf4p+009Q,
    -0x1.8c039ffed1860f16e5b33cd9f577dfffb1bf46b6p+005Q, +0x1.44e6c21e442924d1e6b45dde4287e88f4916009fp+010Q,
    -0x1.b104c37841c8509ce39d38a7dc3611c85e020e64p+005Q, +0x1.3f8c51343c5ab75ab7bf97e05214e1cedd0d0837p+011Q,
    -0x1.f89a2ae88f48d36b2bc985e3e1ea2fb7b8780d2ep+005Q, +0x1.8be3b898497992c02af4bcec7129bb1e28a1cda3p+012Q,
    -0x1.43664b3f77a1a43ac7b58848e3b953eab4cb8469p+006Q, +0x1.6f26199a37efea7cc6f5d371b1fdb2ced170498bp+014Q,
    +0x1.1996ffc4aa143b6a05f8c2b8b86fc7278a8df8efp+007Q, +0x1.f028c85cf2a23cb176ac80cd1b4cca088391581ep+012Q,
    +0x1.00758326204ed9eff43dceb3606fedea4522273dp+006Q, +0x1.e2742a0c1d9e24bd230c415e276a3e57015da94ap+014Q,
    -0x1.68e431106c17450dbb904d1595fb4a07368da31ep+005Q, +0x1.b81e526a7eb2ce93cd7f81271bb35423d3181287p+008Q,
    -0x1.6d868f7d662127ad4c310514ea1595147aeb1696p+005Q, +0x1.125b4d2b583d8b934a03b379d3428dd365c57904p+009Q,
    -0x1.74fd598c6e5d2b5dd70f79dd7586655173c3bec3p+005Q, +0x1.8bd3530f322162ac93d8d4211672c51184d8e8c3p+009Q,
    -0x1.8d5494a007494f34d8b97644c63dca702d37868cp+005Q, +0x1.4ea5d00f8286d3a74249afce72f25c251bd710a0p+010Q,
    -0x1.b501436d8ae13e27f548da44c10885a68835aa57p+005Q, +0x1.5a2a09e4596b9b466dff8ecb16d56059a0387001p+011Q,
    -0x1.063c7c8138b319dcb65cd209a29cc738e2204eb2p+006Q, +0x1.081e0e23ea14cfc810eb3024e407b2e7b8c21c2dp+013Q,
    +0x1.430ce092b5a82e007c456692ee76c261b7443516p+007Q
  };
  static real c3517[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    -0x1.68a07f2a1baead9730bd3d9d8162db913cc54c01p+005Q, +0x1.b44094dc300f043b9131716a7d311a4ce536731ap+008Q,
    -0x1.6c84a9700307606f65c7e03074342e72175b7e04p+005Q, +0x1.0809fa2ce4b9a347ae71410bbe08bd13bbb0abf3p+009Q,
    -0x1.73cb056a13265578f36e06af84d603914ad6b9f0p+005Q, +0x1.6a8faf6d663e843f333f2304967fe799a5992cb9p+009Q,
    -0x1.87699b25d7fb7ba9038d6dca5ef0b0f1e6d74342p+005Q, +0x1.24c9ad17d67100332373de5e071fa217d8808f5ap+010Q,
    -0x1.a113cbb7b10c7a993a61501471585a91796d12b8p+005Q, +0x1.0b1f9fbfdfb49ddf4ca849fe23b40e73f22cb9e8p+011Q,
    -0x1.d172e369fa14199bced00292da75a417fb0f4c48p+005Q, +0x1.201629bc474a35326ef1c90d6837ab7a4910736bp+012Q,
    -0x1.1394c2c9928539da6f936b18fa31269912af1844p+006Q, +0x1.b02bfa57173182403697f20c84ab602bf98cb38ap+013Q,
    -0x1.14f6ef41c2724ec6c4e4be3d6d3093ffd270f0b3p+007Q, +0x1.0dc294bab992d1d36ae8749e5933559276da00b3p+017Q,
    +0x1.b6e4faa2685cc2396dfdf2a6733797669ee544efp+009Q,
    +0x1.41f718065b27e898841f93ee39e7047d9356fddcp+007Q, +0x1.fb51c000fd39002d6561e7c73c741cad1077becap+010Q,
    +0x1.d0cae8ee74eebe637d75ad2b95614a806de737d1p+006Q, +0x1.15eead8e20540d0996c0b88ec59091e7989f9214p+014Q,
    -0x1.5ee1c821450e648d42c34b2556ca0e8d6c4e020ap+005Q, +0x1.19bf96a1eb988642964d2993cb99a9eb0953ca3bp+015Q,
    -0x1.68b054f979fc2fcba3aeb21c5470532dc83fb360p+005Q, +0x1.b4c633a26916df480d683eeac3872fdf259f2bf4p+008Q,
    -0x1.6cbee7f07871820805946efa6ae77a2b8099f9a3p+005Q, +0x1.0910171d159843490fff2049e4c5c3dea7149cbbp+009Q,
    -0x1.744935f784cc502603ffdf08c2d4206267a180f8p+005Q, +0x1.6d715ba1176596934ed340eee85c2a1858a2b167p+009Q,
    -0x1.884922fd1e531e88fc925cf7021f06851ac07bf5p+005Q, +0x1.2bd74eccf949db215f496e297254d450d8a644efp+010Q,
    -0x1.a305ee411a04820d6109ee0a1e5dc3831b66cba4p+005Q, +0x1.1ab9973b80a3b8f7f736e14e3fba44fe75c8853cp+011Q,
    -0x1.d863a3de8bc6c378a863a60ea7a38e3e73c1635cp+005Q, +0x1.54b6008fc39586e8c41b98463c34878469998b24p+012Q
  };
  static real c3518[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.7dcec82e24e3b24a97f6fd53971f6c43058972ffp+008Q, +0x1.0bf830bc288308c213f4e753500e9a1c92c02acap+018Q,
    -0x1.688408a72fd4a1dd37c01adbac5ae34b39b8276ep+005Q, +0x1.b1f0670aaed4cae78228f6a97f4d563e132b7ba4p+008Q,
    -0x1.6c19017d9770b0bdbd97b50c396a12eb5cdb4aabp+005Q, +0x1.01ffcec4963c3c07a0ca451ee040621e66f668eep+009Q,
    -0x1.72fefdeb506ec8f27b798e98d11799420bce1fd7p+005Q, +0x1.596fbb8e99bcd26b47b4b78985a3cbd90f17d488p+009Q,
    -0x1.81722d4a832e49cf7c28cb8a24824c0fb4622a81p+005Q, +0x1.11786718b5a6c9a1bb9f8af52dea4bc4755428acp+010Q,
    -0x1.90012a499fa6214497ed8fccf50c79e725dacd6fp+005Q, +0x1.ceff1a75cc1945ec0fa373e2815401cae3139270p+010Q,
    -0x1.b015fb8b73e65f144330c4e576df6a0bedac821ep+005Q, +0x1.b995da9fa9b7b2cf36bb83666ebfbe521b57a003p+011Q,
    -0x1.ebf4a54578aca638ffe6e65a36cea4edf186d0c4p+005Q, +0x1.0b484fa7ab762503d64351cf6d31886d87ab8f9bp+013Q,
    -0x1.3718a19b72405bd269d14cce2a551a91f53aed0ap+006Q, +0x1.e18c4de034a28bc42c0795b6a6b93e34c4918d9fp+014Q,
    +0x1.251723c52a4200709111135d3cd59c974c38fad5p+007Q, +0x1.d739f90b45c088679a6a330003473f555ff2c94ap+012Q,
    +0x1.2ccddc0ec0fbea141a4859e7f5dbdd2c8f843d9cp+006Q, +0x1.b9f1b0d63c23be8654379670592df21d9a2fa8a0p+014Q,
    -0x1.6891e33ff8f9e84294fe0d22a5602dab8b63395ap+005Q, +0x1.b2655df645378293ed8d058078de0869f241a9fdp+008Q,
    -0x1.6c4c7571a2464a0311f37a2b4d5df242c0f042c2p+005Q, +0x1.02e00f278f3d0c8b6f0da651ca6bd18b9fb1b180p+009Q,
    -0x1.7374289e10795ce8219aa00cdca5c2483cb519a9p+005Q, +0x1.5be4bc39cfc062874eb85e869c6e401564f885f7p+009Q,
    -0x1.81d990660f4db850c029025096734e2d55703167p+005Q, +0x1.16f43ad271a439c8daee4aae45d64d6eb12632b2p+010Q,
    -0x1.909b6c21465c5fb7f1c47ee69b849fe88d666869p+005Q, +0x1.e2170e88e05e2b2f811d2d856b868902f92f68b2p+010Q,
    -0x1.b2093e0f6a6259f566252048de2a30649b4c7713p+005Q, +0x1.ea041918503592cffbae2e183e61728173be76d3p+011Q,
    -0x1.eb85634ac1a3345e445b766adad8ff9c7d95d48cp+005Q, +0x1.8180db5043e453fdaec84b8220fcd851da4fb960p+013Q,
    +0x1.4cb5feb6ca7389aaff8d5b4433b246daf7ca39fep+007Q
  };
  static real c3519[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    -0x1.685b735f9bd2a96e83ecf56c07a63acd0c277c92p+005Q, +0x1.b0626476d4431da4263bc3324d73f4b39a2a724ap+008Q,
    -0x1.6b5c8c5e2710c305ce0bad9a7f9cf8bfde9e581ap+005Q, +0x1.fc0c751cad6ec6305e3a4202c5fcfb28c3c4225dp+008Q,
    -0x1.70ea84bf9de9c66c1a81e7ab23428ed4a10a2de6p+005Q, +0x1.4ea42d522555ed5558fc5b37b5c6c80c7bc0a477p+009Q,
    -0x1.76ec2946e3f105d358acf8058eb5edf4bae5d3abp+005Q, +0x1.05333297716445570b9bc1123f335e83ac9bf24cp+010Q,
    -0x1.7bc02f7cf868a830f3d6da9281f692bdc67e059bp+005Q, +0x1.845fb3b32376fc6d52b3a5f5473cd5a63719e540p+010Q,
    -0x1.99b9fac6746d32734a9653fccc36ce9bf963dd36p+005Q, +0x1.537d77f701e748b8f7fa4f0ecc1d54654a44c36ep+011Q,
    -0x1.c4de779f85fd8cb8a93932159e2f53f0d49b1dbcp+005Q, +0x1.6b56bc45cf95bae5c052efc3104c645ef7a6d0a7p+012Q,
    -0x1.ff86a09b776bfe5605c33085aef014f8bd4e3447p+005Q, +0x1.05f77ecd5df6a3b3374fbc909e6e4c13ad11a24ep+014Q,
    -0x1.1560bc0d10cdd1057ae0107ce09ab2eb3a04f20ep+006Q, +0x1.33b2c367b2b518ba6c38893364dc75af9cc5bd60p+017Q,
    +0x1.9a541f8ce45c0ab8e42c4e01ddf43a0f8dd93a84p+009Q,
    +0x1.4a82e11f5ec24aaa5e50bbd062c6f1be477b4e4bp+007Q, +0x1.e5fa81bb52b2e7be98f7cd100aaffc5c6227686ap+010Q,
    +0x1.eb21f94075c6d4679513a523e96be5ae881f1b8bp+006Q, +0x1.087bf6bb52ceb0ec7a96967deb515ba1501eeacep+014Q,
    -0x1.4fb4eeabfb6ac467d66f46b87b9f2affb1e59a61p+003Q, +0x1.228423f95c97c6a161a221e72ca0c6f8bc5bf1c0p+015Q,
    -0x1.6867606b5cdce344277a5719a86cd11f71ede24fp+005Q, +0x1.b0cd9741ba081cd8fb733eb6ad80fe21d690ec73p+008Q,
    -0x1.6b8896aa9804a0e4ee46130a3d50084a66fdb6a2p+005Q, +0x1.fda43f8675131cd5b750f5df40666cb14cccaa57p+008Q,
    -0x1.714ce9e5ae5abc733a8ae8cd0eebb82260586586p+005Q, +0x1.50e3ce9fb221706c916625dbda70621ce616abaap+009Q,
    -0x1.769a95252f66f6c906376ba6dd71f751690d5726p+005Q, +0x1.093f112a8faf6c44e7dc2d9d19dcca505cb908b8p+010Q,
    -0x1.7c370445bb4ada60784f52e7214617baab318c24p+005Q, +0x1.8e86a9070f331967d4f089771364b5ade61df3e1p+010Q,
    -0x1.9a8720b48df2631314c382e2efa7dfe2353ff9cdp+005Q, +0x1.6c2ad6423f7bf80761b8fc4deb0e7013546de49fp+011Q,
    -0x1.c377e4848298333b22480ba75c43657b87f4cafap+005Q, +0x1.bafd2347eb403da070417e5febc46ceacbf32509p+012Q
  };
  static real c3520[] = {
    +0x1.c3033e106d4068cff5e2e2c3f65cdc5fec3cd6a6p+003Q,
    +0x1.9d8602c0a89089ce98c5256ca5140cac6ab0dce1p+008Q, +0x1.2600d890c8972d8964ce81dc1154ab43ff91bc52p+018Q,
    -0x1.681f1f4e94aeec0affccc6ddd04ff515c4b9f37ep+005Q, +0x1.aeb9d1b30ff367cb6b2125f86d3dedd4a43f7332p+008Q,
    -0x1.6a2deeb12dc850094db99ea678842ba441d14567p+005Q, +0x1.f34cb4a2b39f55687b81792d6d090a48c80e101dp+008Q,
    -0x1.6a4e362c1387a34721f0b5da9879c5dd2b669894p+005Q, +0x1.b88a8fc557172093758fbd88bba84c6b3e3d7499p+009Q,
    -0x1.6d0801919b423fe1ba569b6f82199ada9ffbfb86p+005Q, +0x1.415b1b4ed2e062001194b2de2cbdb5440244aab8p+009Q,
    -0x1.81f45b08a365722a1c3dcad0c676ecb27881747dp+005Q, +0x1.3bf3515a2a5be279ddc6dfe58d045fa208638324p+010Q,
    -0x1.9a45b0942dfa976e290b12fce2d3bafa1b968576p+005Q, +0x1.15352c08cbcb5eb0df4f03dd647c31ff0057d51dp+011Q,
    -0x1.bca98fe20b5c499913baeff10c3660296f2f2f98p+005Q, +0x1.0f40758b4ef32127635a907e0b11d2df01b8206dp+012Q,
    -0x1.f707ca94a243546a1308d53f4f042d7e449c8fb4p+005Q, +0x1.47fd475f1848ea6fde37627360a005baa8d7654dp+013Q,
    -0x1.4db221df2f72a9c6a10c602217c83d2a75756f4fp+006Q, +0x1.22d630c12553798863b1d1b64b21e21096dcea44p+015Q,
    +0x1.36b9e009771626601d409fd0dfab30e73a826f9ap+007Q, +0x1.db5c2b88096f083bdc12dbdaf539c718965c2166p+012Q,
    +0x1.5d7fac2b89ae1c2ebc0cba739784e9b27c10793ep+006Q, +0x1.be600b872fdb681bf9db591679ce3836acab7088p+014Q,
    -0x1.68288bc578f17984a438c2e42a190b17edf5c22ap+005Q, +0x1.af1b80ee055b0e3c5f8bf7f0676dbb2286747dc0p+008Q,
    -0x1.6a4f572776d4827bc25a34f5c530810f2eaf6106p+005Q, +0x1.f4bc12111e90bd358dde6d206dc942f6abab5528p+008Q,
    -0x1.6a60ced1bdbb9514d2c0f6a249f8eb5e9015dab0p+005Q, +0x1.bb3a90eb60301e037b533c3a63e395da856ad1efp+009Q,
    -0x1.6d44284b389e72386890fa03f77ef9fefeaeb9aap+005Q, +0x1.4354f271d6e035fa1a39a1aa67b142fbf7b7417fp+009Q,
    -0x1.82d79f875111cb724058afbf6abd655c67bb3a8bp+005Q, +0x1.43c3e3eae9687d14b854bae8446687adaa71c39ap+010Q,
    -0x1.9b38cbaccf67f507ffbc1ee072e4d2a8be63a128p+005Q, +0x1.2420ab69971acf774f96f65592bd336eb950e8d7p+011Q,
    -0x1.be54bc98b8173c7c74bfaf34acf73a77abeb8379p+005Q, +0x1.3412c7826672d9b309b0c35f68c802174ea4baa6p+012Q,
    -0x1.ee874ff8e8324d70b5d3aaa144d3c902a7d692d2p+005Q, +0x1.fe9f135247dc128fa1a2d774d9841e7bd6c7e3eep+013Q,
    +0x1.5d2163b911c48a6d9e435d5f44bb9def3452fc81p+007Q
  };
  static real c3605[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    -0x1.48ceaa679713b0ba1350c52a630b3dee71709bfdp+005Q, +0x1.a73bd53b8edb9873ab4b30d77e605bc2e58a0c78p+013Q,
    -0x1.96649f79d5f2dbfa1120dee6ec4c056425110106p+005Q, +0x1.e8e9a2fc68932ea09ce295490b0d22112e77e7a1p+009Q,
    +0x1.d5ef0565ec381195722a96eac593bfd4592501d8p+007Q,
    +0x1.18f160c830afa140bbd85feb079e1e923e73fd31p+006Q, +0x1.393448008731643c79bcaeb798d100c4f22ae81dp+010Q,
    +0x1.d4ca6d945aeda5772a529ec87377fc16e6dc2207p+002Q, +0x1.0d38cedf77e93616f5ac8b5fbae3c8a6c1cde3a7p+013Q,
    -0x1.9bed5c5f84d5219a0d4fa5f8e8de82121e6b5011p+005Q, +0x1.0561f3e534722fbc0b4abec2265a2795c12881aep+010Q
  };
  static real c3606[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.c7d0fca9008468c54d58c22835f5395b39b4753dp+006Q, +0x1.e45f0ad211cbcc29399296790750575a93da9610p+015Q,
    -0x1.86d8f393e080c98f6983b61452c29e3a4c9e4165p+005Q, +0x1.5b561716e49a0e98f6dff8ea5599417f955ada01p+009Q,
    -0x1.f887d453057ceb02feaa46b7b267c1d13c3558a0p+005Q, +0x1.21213418421bc72b5028922d4fb781b7c5d91e12p+012Q,
    +0x1.f1e2986f26eb1ab4899bd1abf5259528882459b8p+005Q, +0x1.6448238a4532d7b2b4da43c8ab96f5ad1165d8cbp+012Q,
    -0x1.892555e5b4ba40da791e5fe06029f75f3180891fp+005Q, +0x1.6334fb2b96f89f090352aad217776ff3fe2a04a6p+009Q,
    -0x1.bdb358f491e6ebe1862a78d184ce99f3d1744dccp+005Q, +0x1.04f933fa091178ca6bb789e80dd8bfd38341026ep+013Q,
    +0x1.691b39cf373f6e1f37f8727c4f8f8d1484f5958bp+006Q
  };
  static real c3607[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    -0x1.7f0a3126c64553b069e521880ab222d2269dca14p+005Q, +0x1.279370bb87563f8f543411e52ba93e78fa5a7953p+009Q,
    -0x1.d58e053a0772131553fc990f94cf0330bc9a1b7dp+005Q, +0x1.039f6f359c69c4396842a8b8f5585d354d5c2bc7p+011Q,
    -0x1.00b80117a5fd2aacbc30da7d84070b99dc6ade3ep+006Q, +0x1.7c934de989bc431945bc2e2055bc9d3321e38bb9p+014Q,
    +0x1.7b0c741ad9aeceb32872b56a415bcc1556273a7ap+008Q,
    +0x1.7972f4aaa3fbea84ad79821e05e9a2ae75a58c81p+006Q, +0x1.9314effa8280617d7b2b7c312f5692e292509777p+010Q,
    +0x1.1039728e747675d4bf7529ac89985844d310b8f8p+005Q, +0x1.96c02dfde9c8e71a1edc310adacef44b0baa523fp+013Q,
    -0x1.803c2c95efd5ec12db4233047e119ebf6c1c1472p+005Q, +0x1.2afcb0f23a49b4f1191052b741b9f91521b676c5p+009Q,
    -0x1.e8d5a5798310a0fe43d6b0dbc07d8d847620adcap+005Q, +0x1.3198074534187e1068aaa25d37f15505c0d3b26fp+011Q
  };
  static real c3608[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.48fb73abdad71d14ca5aa38afb701e4017a2d77ap+007Q, +0x1.34e508c16d3ffecef080090601ace70163e3607ep+017Q,
    -0x1.7ab653456b6ec5ae00600ae83e36b32a2b46b6b1p+005Q, +0x1.0e25e4ad91b4aee559d25043f026bf50da37cb4ep+009Q,
    -0x1.aedf4de960e808f031f78e174e1e5f1d796ea9c6p+005Q, +0x1.4f9e14e204f380a566f05b7fe7d6c5afec3ad727p+010Q,
    -0x1.1dbdb4f36dd8ee45bc421474d80024c994f9d2acp+006Q, +0x1.e1f2d39e07479fee8f02cb6de06b68dfc284bc42p+012Q,
    +0x1.57c52124d63ee16a9768391ec33191a4376e026fp+006Q, +0x1.c247145d7c86cf3b912fd85839b794de03460a77p+012Q,
    -0x1.7b7065df1f6830a8e8309f687ed2b86829f2fa83p+005Q, +0x1.101d1334c9d96dd70ecc385f86d8448cb5f1c5e6p+009Q,
    -0x1.80129bc40428a7dae453c0d7470180ce8f11c088p+005Q, +0x1.2ab1379f3049786cac3f2acb94aaffb151ad364fp+014Q,
    -0x1.b56a94158391ebedeb93fb3143fe432a5d5f3a01p+005Q, +0x1.64dad6b89a898893563f5a7cb8b88bb350909987p+010Q,
    +0x1.c4240901ba7709e5979e99682dd6f47d56fa102bp+006Q
  };
  static real c3609[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    -0x1.782edf8c87020f955e385e82e037cfa03db80bc1p+005Q, +0x1.0037b2a93a79dc9299482e14acc0406f91b1f801p+009Q,
    -0x1.99aec619f7901f8a7112ec761b3d7e903fe4a509p+005Q, +0x1.0483b007ef8c274a78c122e2fddbd1924dbbfa6bp+010Q,
    -0x1.0305d6fb699570a274b9eb897ebf6d6fb2266442p+006Q, +0x1.c4bbbdb3671a7a8122401bbdbde20b8fab47e674p+011Q,
    -0x1.62ff144146d0e6db18621fb57c14c3b464a95084p+006Q, +0x1.18f69d679cb05e9686ad7b5db37584f21529e662p+015Q,
    +0x1.fade4522126ed23eb77c41ea44d7371b882e4424p+008Q,
    +0x1.c4fe5218e380a784df26c9f3a0745b39171412bbp+006Q, +0x1.c624c731fae61569a5c7ccb805e6caf6363f142bp+010Q,
    +0x1.ca65360312240e9594d4f82c42fd830cf3f59de3p+005Q, +0x1.e10cda811f1c72869547f422954c2230318fe74cp+013Q,
    -0x1.78adc742e067c33c25474d4ff305d21648342a23p+005Q, +0x1.01908fad6f04b792a6b67cac548a9b85d1fe4056p+009Q,
    -0x1.9caa1f1cd27f4f2fec56539280dd288d166f9552p+005Q, +0x1.0d3b78a04d6bbd8e52d604acfa85d4d15427747ep+010Q,
    -0x1.16ca34b9dfb1d099dea7b0867a63ca539736a2e2p+006Q, +0x1.2c3026eb64894238720bc1df91f8e8bed065cd36p+012Q
  };
  static real c3610[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.c7d7496295bc7243e371f6865335c8776b2db4dep+007Q, +0x1.1379f51036953743d6d4044005b5a444abfdd9b6p+018Q,
    -0x1.764577f3a566dd42840ff74c6ff600d6b604ae1fp+005Q, +0x1.ed9e2bb2c9d6c8094332deb2635b4c36f9bddfb6p+008Q,
    -0x1.8bb2070267bf1d0b3a59da7c80c0e0ce94c6e6b3p+005Q, +0x1.b0f5b7e4cdbf6a53e9646b3987acdc8b3da20346p+009Q,
    -0x1.cf1db1796c91ee3deb1bfaafa8dd598275bf91a1p+005Q, +0x1.14b3daab3986d23bba9ce7c9e5e133e3504499a0p+011Q,
    -0x1.3214f36a3a2172895dbe8afd70fa28691e7dff2dp+006Q, +0x1.5af3251df22d3b3b485379ee2013f8eff1fbece8p+013Q,
    +0x1.a806082a7597d50bd5365df785c089b9a2d29e1ap+006Q, +0x1.004b3d72a8266165c622a4582ad11f55d5b1c0f1p+013Q,
    -0x1.2494c1f77ecc356c648fef99d369705790a5d717p+004Q, +0x1.e7c3f5cf63d683290f010edab698952fb0a6313ap+014Q,
    -0x1.769dc987b1ed2f24cc3342ad691a6664adde46ccp+005Q, +0x1.ef9bae5a95c7d891e82a50dfdb69bbda9c50cc14p+008Q,
    -0x1.8d3e34b284e1f04035ad530b994629ef70ff354fp+005Q, +0x1.b99de760e4bbcf846c705087bf9681805af1e8b0p+009Q,
    -0x1.db07489a696b1c60c9158d61790fd28d1ed41979p+005Q, +0x1.341e18acedcf1d672a31263686a0c6c6395867c7p+011Q,
    +0x1.0791cbdd6cf2f37a85af1d4811f78dde478f5dbdp+007Q
  };
  static real c3611[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    -0x1.7501a80c9ddecf7113d7a22f6d0f34e5c324b423p+005Q, +0x1.e0fab92cb43d4bd09ef9d2eafd093f795ada5bcbp+008Q,
    -0x1.844400adb64d912587c904a43ed55d80ec5ca679p+005Q, +0x1.7c673a69d406eb89e002f10f62dee8492ad335f2p+009Q,
    -0x1.b42faef072f312630dd579ca6f967d87da50d5b4p+005Q, +0x1.9c532bca34540fa9f0d9f6d0c67b053a28fd9039p+010Q,
    -0x1.16e58bb5b9d512a4388d033177e40b3983ecf3d5p+006Q, +0x1.5fa158237db4eb70bcd2400fa86805231290e02bp+012Q,
    -0x1.dd753b9a95f690642c2d36f5b1ad75d9e0114938p+006Q, +0x1.839e5f4376c836809151a8df739bcaef593cd187p+015Q,
    +0x1.3b5867ec3ea635b36ce049b4d54ce86ca9485504p+009Q,
    +0x1.027095d2552a5f76a81986e310dee7b395440266p+007Q, +0x1.e93ab91872119cf0afd42c5de88a465356ef4c11p+010Q,
    +0x1.321f222b353bef51e6d7f50ed53c06bd317767c6p+006Q, +0x1.07c98961ad3ba1dde46e2d4dc28055c0bba493fap+014Q,
    -0x1.754283a443b2069cd8535aedfb3e6d01b435e9d9p+005Q, +0x1.e2891a13c425604219397809d707ff4c2da33ea1p+008Q,
    -0x1.8548cf7181c3d7dd2162ea966c05b723d6f31a4ap+005Q, +0x1.818744c9a7c4c83e3a7f5f81ea9eed6b03c5d3d6p+009Q,
    -0x1.b9c01e568374fb8e9a9534c867498843c511e3d2p+005Q, +0x1.b5f753446cb1c879520b97472aff1964ee2ac8c8p+010Q,
    -0x1.389c6f91f59ea762aaf577587550282827e015ccp+006Q, +0x1.0f4da7a8c7756b139c50f4fc94b62c3ff56a933bp+013Q
  };
  static real c3612[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.26f158fb9fe1ee397e1ed910b4abe9aaac66001bp+008Q, +0x1.6cbcbf20cd642b3c474afd346aad23002e9592bfp+018Q,
    -0x1.740a3a975acc71c2adbf486e6379bf9be835efbcp+005Q, +0x1.d689e0ec12a47f1a520886f29fec4f0f4876df76p+008Q,
    -0x1.7f8aea14103e37328761cd58dcaea38fcbb9bdc6p+005Q, +0x1.5641e453fcceb18d9e9e3159c18b6f17a26c7822p+009Q,
    -0x1.a10a0fd005862e816d691813c42f2ef6cba6b74dp+005Q, +0x1.48ebb086ca8800179a182cea2cc0efdbefe5d35bp+010Q,
    -0x1.eb563768dc2bbfa922b1b2cbd946453e37ab56b1p+005Q, +0x1.a39c71c93368f884f40434812e781b1e59cc5f26p+011Q,
    -0x1.40fd4937e2f2b5e567fe1ed2f5070af30611d00dp+006Q, +0x1.d027955bfcc00b39ddd90a9f44eb7381c48586dep+013Q,
    +0x1.ed82c24c697883f9a238fb6c022455ea2b63dedep+006Q, +0x1.1141fe82c616749482f2f564d4817fec2ebab821p+013Q,
    +0x1.4b7f955bc2f2e63d9bb41c69830a1e4332d638c9p+004Q, +0x1.21875501c29b51dd92f275fe0de450463cbab30fp+015Q,
    -0x1.743a0aac3e3b5b384330811761d030a95a379968p+005Q, +0x1.d7c0e8f3820b0ee206d469f9b14743d0e4889b4cp+008Q,
    -0x1.8046e50c87c32bdfd567466308034712896ef16bp+005Q, +0x1.5986041799d8a9d4ae4da0007182f3a773a96ac3p+009Q,
    -0x1.a3bc8e74713f284c5b58bf783ea9084ce0f7733dp+005Q, +0x1.556d53a87f10bbc865e23c95a8b192c018b3b6dap+010Q,
    -0x1.fd1d077a5a803972cfcc444c2ae0174287b35488p+005Q, +0x1.ec25b2173906406720b24e17c71c1fbb82935263p+011Q,
    +0x1.2709f8f1631f8de30e7baa2e721f5d518dbc72cfp+007Q
  };
  static real c3613[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    -0x1.73762f4167ef7b526dd3eec800a789e722647149p+005Q, +0x1.cf8cfb4522b02b0023c4778a1e0dadb117b4f04cp+008Q,
    -0x1.7cfd1b1d6459ac219c81e4abcf0dc752542d1dd4p+005Q, +0x1.3ff301d7a3a4d21893b127a6ec12bc18b27d8532p+009Q,
    -0x1.9590b0d4b9c4dacf90c781a47660bf2e0e6a3cafp+005Q, +0x1.1ce60888c18a02f25415a3d9bba95771dcadb646p+010Q,
    -0x1.c9324be0158d10ff3b8854467180cd377c79cf7dp+005Q, +0x1.3793fa6609cd4b675d73534aa6f02d517a4a0e87p+011Q,
    -0x1.2181c33259c43d2e337ed87862831280eda21df8p+006Q, +0x1.008a0b206a78b98007e7a6cc833b55e978f0d32cp+013Q,
    -0x1.2c5e3b45e1fd678c843bb78fefd1ace0362366abp+007Q, +0x1.0fbd5b77d7eab84ed09ee482eceaaa6354c38eccp+016Q,
    +0x1.764e41645b4a5195e60eb563f2b8ba8da2c31e88p+009Q,
    +0x1.1e23b9ba12fbc7807cad20a8eb61ca51b69fc9dep+007Q, +0x1.010a9dfcb9c1eed3eb40cf439b70c77fbde191b6p+011Q,
    +0x1.7319270f7bf639bc5863ec52b2ad2a4b8fea286dp+006Q, +0x1.177623958c061d9037af640c03c3db55ed141016p+014Q,
    -0x1.739c16bed6b83ee3f1886ca2610f244adece83a7p+005Q, +0x1.d08c0ae84a75bd5f5eb44215fb0b7583cbe98b05p+008Q,
    -0x1.7d936545c2c6a861e21e143e39a1a051d68b5548p+005Q, +0x1.4260600bedb465649c526426f6997830af444c6bp+009Q,
    -0x1.972291c87351550fdf4bcffe19e71600531a93a2p+005Q, +0x1.24938ef8cf4279548a1cc5b6fe1b4b894bfcacf3p+010Q,
    -0x1.d12afa3765dfee7ee88859e7fa72ef2cdebe1b8ep+005Q, +0x1.55f4a989cb90136a96b13078464a84e6adbf484bp+011Q,
    -0x1.4950753b68b9e3544b2b2d00087c0bc4c95fd2fap+006Q, +0x1.e6b322922bcc4185f10c8893c2c03f862068c810p+013Q
  };
  static real c3614[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.536e8ecdf4e9793b2dcde13773829a4ff8b819afp+008Q, +0x1.664d3b337447d2ad17f9c882a1dbd9e65926c075p+018Q,
    -0x1.72f8637572f833b9df6bbca15834948b93fe853fp+005Q, +0x1.c9e7294f158ea962a8bb9f9a7688049b730c44bep+008Q,
    -0x1.7aaf9914a38ed473ff580f49f2dcdbbb530d0d5fp+005Q, +0x1.2f29187bbb5f01a7c760b789a43c1580c72a4ac1p+009Q,
    -0x1.8aed2caa479cd0a36e52247d24d5f227d399faeap+005Q, +0x1.f5f1187fc797de98ad7249c384f9feacef647bebp+009Q,
    -0x1.adc1b5101dc7e1243a13256322886faadf2b225ep+005Q, +0x1.df8d4b87712171a616aa269b9bbb028ee7d18518p+010Q,
    -0x1.fa475f7140c02df39971c3ffb4ead63b37ae22abp+005Q, +0x1.2bce41d28c3b80912f1dc47755d1224134287588p+012Q,
    -0x1.46142e1c6a30ff3e459f5f81c64e7e6cb889e57ep+006Q, +0x1.2c0e40a1a5c08e95635bde6aab32597901bec685p+014Q,
    +0x1.0e536fb1d7572f0d1bbf28208d930aaeae44bb3bp+007Q, +0x1.0df11d9110bb1b69c060b5e801ffc3240765bb6bp+013Q,
    +0x1.7c832b9996dffec0f23343cdb087cb8c69db0012p+005Q, +0x1.11f3f44261341549179f18763deae075d13c6215p+015Q,
    -0x1.731684bb2bc8c925dd488987dc4f5c5cd1624504p+005Q, +0x1.cabbe597be3d7e3b28a5dcb92f81e5ee9c01af9ep+008Q,
    -0x1.7b25b61956f1a4ea202fb7469351244f6ad57fb2p+005Q, +0x1.31105148421ca176a88d372044dab4fd0130e087p+009Q,
    -0x1.8bc65c523780bde66a1b46702af925fc103ad103p+005Q, +0x1.ff69341928c481d164359ad9c9cf95f2052ecb81p+009Q,
    -0x1.b13aa8fa9284439f7d0d48e2ef8d505d4891188dp+005Q, +0x1.fb5373a607e709e5485945dbe2d5fccefe9d751dp+010Q,
    -0x1.07768b420b43417254bbf6e82b16c16cf0146a92p+006Q, +0x1.74d13fe5a133691e66e1412f396d56ed83aae063p+012Q,
    +0x1.3b759d5f40e2ad0c3fa317405d4d17947a7e471dp+007Q
  };
  static real c3615[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    -0x1.728ec6106a1ebf33e48728bd339ebea3a51b4b63p+005Q, +0x1.c5d96a7b1bd6abaea1184adb7fdfc08714ba581dp+008Q,
    -0x1.78a6ea89b71e43d83860236ad2f5be5ebcb51b24p+005Q, +0x1.236ebd1b75862f087fb9e3daa3c16c898a48e6b4p+009Q,
    -0x1.830804b5c73fefd2c7177dd877ecef337da1e664p+005Q, +0x1.c34857a5a064ca6b2f3d24ec6d7eba102f0441f5p+009Q,
    -0x1.9eecf0843d812ada8af9e64c6a140fc68353a38bp+005Q, +0x1.8adde647b42f554f0b9abf4cb0f37aaa079f58a8p+010Q,
    -0x1.d6680a1bb1c162686b7345fa13e10b2a6fd88178p+005Q, +0x1.b02f2553b8dcf52467d8ee4175d8ef2fe312546fp+011Q,
    -0x1.23a7e5a3fc10f7cbfb3b4a7fc7419b8dbdda41d0p+006Q, +0x1.578ac287b9602a76f1153fff712c6c742c37f344p+013Q,
    -0x1.550fb89b80f598af1435bad480b30d45f3bd22dcp+007Q, +0x1.83673e4d25502c74bd9e7fb8f69e6857310d7abfp+016Q,
    +0x1.aaa4fd8fd6bbc0c43b4c9f982bd175e7d187e880p+009Q,
    +0x1.35d54812496ada2f9ef8d80e9feb60198cc95fa0p+007Q, +0x1.0a177bbc7d2390cc7d8ac8470f7511b98055d875p+011Q,
    +0x1.a9efef74458cdda6a66f31120f30769a078fc0c4p+006Q, +0x1.22f4814b5f360199513f3949ef271e454e00c208p+014Q,
    -0x1.72a7168ee7e606482982b603a29572163a1d8fd3p+005Q, +0x1.c691fea24ec1b95e916346a209af703ee676b277p+008Q,
    -0x1.79035d2f023644c44b11e917c33a69a718d7c565p+005Q, +0x1.2503f0f294201e2bd746a446e0d087e59427a02ep+009Q,
    -0x1.83926d950107a9fff84472f9a1ce63aaf3a63944p+005Q, +0x1.c9569163603cc12a24956cb30defd24ac97b0666p+009Q,
    -0x1.a0fe5f8df52a891ccea5a35ac381dec9d67fc6d6p+005Q, +0x1.9abaf33a62147000e30ade5b93646844e757a9c7p+010Q,
    -0x1.dfa73c4ed6fa0d327423428715ef4478e5aa48a7p+005Q, +0x1.eacec008f6a2656c0063b1f41aa5abdfb1991d48p+011Q,
    -0x1.30b400980d6c12f268563026799e6865d87beb97p+006Q, +0x1.941c84a3e59a3fefd2938c3b0e5f3dfbb664ddefp+014Q
  };
  static real c3616[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.7a721e9b1508d33c3388eb01aa8d96ad9d36dc56p+008Q, +0x1.737684e06bcd4a5c3ac43ea2d2b0785acdd6ec31p+018Q,
    -0x1.7230b39eb07ae862e3cf40b10f09886a3b0e50a2p+005Q, +0x1.c1d0527a6d46f1dffdbc3565c86136f6e713ff4fp+008Q,
    -0x1.76e5e0fe5d79c2f387e62ec8eced7752a7e47d46p+005Q, +0x1.17ac7f35a279767e19552df760eee982ffbd998ep+009Q,
    -0x1.7eb2ae6bf90c8901fa3f4029f36bc4fee8878a63p+005Q, +0x1.92383436e047574b3de508cab399b7435f285886p+009Q,
    -0x1.97378b71a2a8b6de306ddf9d3bc1f76aa11b94ccp+005Q, +0x1.4cfe978904a2ee38304ae60398f32e846f114fb6p+010Q,
    -0x1.bec892934200d16a68e552a61329217fd7482fe0p+005Q, +0x1.46e60c5515b54c82eee8eb26e1f2488baf097874p+011Q,
    -0x1.0692de8536e19edaf092636bc1d441a491870085p+006Q, +0x1.943bb1cc4ed61bab39ac23bee5e714a018b58a18p+012Q,
    -0x1.564784099f3a0d2ca1b1ac0c12704bb24f7432abp+006Q, +0x1.75aa3a337bf8825c4c095abaa55f8a941e4a75d5p+014Q,
    +0x1.248161b090d234a742fee79e08ab917d74b3c9f2p+007Q, +0x1.0c34cc4e2a8a96f7813ce13bcd54a1a00f02bfd9p+013Q,
    +0x1.0d1b90497f5311b4354c9c54fde1c597d025a2b4p+006Q, +0x1.0884b7d6a7ddab0c59786caa79f8b00a57c98366p+015Q,
    -0x1.7243db4352ca06eb067ed64239fec589e21cfd08p+005Q, +0x1.c26ce8d938fc7fcf31c86caeec9e30bc9059c336p+008Q,
    -0x1.772c23a9e2e59b28fe34fd34ef4ae05ddef440c1p+005Q, +0x1.18f019cc3c845e871862522df50e7ef841ada613p+009Q,
    -0x1.7f3134cd4f948d0ac4714ac0fdacaa1959af14fep+005Q, +0x1.9606f592bdd40b4596c7a35107bf5709de2a445ap+009Q,
    -0x1.989b7b852bb10160b55759bffd3612bf9e5b5c7ep+005Q, +0x1.56b8199741432f23426aa3e9c8cd8f86710889e6p+010Q,
    -0x1.c3448eead5377b62cab34dc93d8e4becd7d0c606p+005Q, +0x1.6164518aef4c4da6066bcb7941db9c1980737cadp+011Q,
    -0x1.13226f68c647c8f6e4edae105662f60af9e67263p+006Q, +0x1.0b6c020d69c66065eb3de45cca7862b2d0d67e18p+013Q,
    +0x1.4f401b266ed8060dd25ac2f42b50827b0a888a0ep+007Q
  };
  static real c3617[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    -0x1.71fc28c994227ff696a17ba3eda72ab3a0661961p+005Q, +0x1.be83294f0c680460c52707f3aadb18e9d734cf66p+008Q,
    -0x1.7613f4e0429482a1d9057badbbc91968a400c540p+005Q, +0x1.0e7758f3758cf7e1a72f6dc93eb879a105ad3663p+009Q,
    -0x1.7db7fe5a7d630551010b126fdbe7a0662716f507p+005Q, +0x1.73d7b3cbfebdc8cbd58392b04457ce1a45e18af7p+009Q,
    -0x1.923dca0bdd97f24477665dd9fb9e5ee227059092p+005Q, +0x1.2bdc3e05156176776baa234508250d26c9d5c742p+010Q,
    -0x1.adfb0035f1feb37472a94817a70f1ad89eea55ebp+005Q, +0x1.116a87e644666b4583588ac6f40699628e44f6b3p+011Q,
    -0x1.e32dbc1e5c735198d75ba5404dbc30390dcae14bp+005Q, +0x1.270dd11992522b01bf8bf454c0455fe934157cbcp+012Q,
    -0x1.233918a6a141b5f3ee3fa213e178c4769e186461p+006Q, +0x1.bdca00627846ae7f02eccb9ef5cf844fd3dc1b32p+013Q,
    -0x1.5bdd4a502ffa328add6d393e5eddadde35472966p+007Q, +0x1.1b7516e1db4f71f35540f0acc22c4252c900b412p+017Q,
    +0x1.de4891121e83df2479cf1dbc60c16e8e016da75dp+009Q,
    +0x1.4e0823b39bea65bc51650e3d0baba31105d4a97fp+007Q, +0x1.127bdb3ffa6b44cebc56861c21addd46f594b4b4p+011Q,
    +0x1.e21d1692ef9efb67a883089bcb863df9f4c8c29dp+006Q, +0x1.2e0f779c5d62f297201982b137798c910943a26fp+014Q,
    -0x1.720c146bab9cf4665584fe3cc4be9e1597834e4fp+005Q, +0x1.bf0849a446d1cba2e82cfeea606ca9db73fe6227p+008Q,
    -0x1.764e8e4d765941e385c2bda446f7b8eb3a9877f5p+005Q, +0x1.0f7ce2401bf71c1b530ba650d9534d91f7fdbe8dp+009Q,
    -0x1.7e36954c7647ef8998c26e84b3e07c1e85e91dc5p+005Q, +0x1.76b9aadf7732bb3017b1df3ba7ac6cade20b5b91p+009Q,
    -0x1.932b4b8793cab663bc462a119967d254db1ae3dep+005Q, +0x1.32e49e39f12a6781a3039ff05a8d275132612421p+010Q,
    -0x1.af01948cc51a669dec4d06afba8579a4fcd7deffp+005Q, +0x1.37d553757eecaca075b37e8420f50b2aa7099ec9p+015Q,
    -0x1.b03b6164ea3673724b49e62f05dc8fbe82cd8d9fp+005Q, +0x1.2106a47709a8ecde628735cb323e61675610f991p+011Q,
    -0x1.ec4ec4de0580d48454c3b515617c358d73a7fdafp+005Q, +0x1.5be6031376d5ff169e4210d68a12def789e95cd8p+012Q
  };
  static real c3618[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.8f1d2e3850c0d592b179db1914e42ec6357a62fap+008Q, +0x1.3ec88e8a33a2d2480065bbe8b96ece87f5d6d047p+018Q,
    -0x1.71dd46ac033aed6b7056d8b67ee8f8080e93f136p+005Q, +0x1.bc18229f581f98abfabe554e48de2dd7befe45ebp+008Q,
    -0x1.759d8a4150ee107c8cb41569e1e401bde3baedbcp+005Q, +0x1.08216b02c4ff37c85ceeec1b9a120a74ee1ec6d4p+009Q,
    -0x1.7cd79c0b28a39df905aa63e6cffb9efa23e5595bp+005Q, +0x1.61ba53511796ec9a323ddd3632393e41297979cdp+009Q,
    -0x1.8c1efb2b6993624fb050b9a6ac0e5d9f2dbaf598p+005Q, +0x1.176eb169809d3bff55a0608040df9c2e3fbc1844p+010Q,
    -0x1.9c94f828e57c38b857ded0ab92d1ae9571096836p+005Q, +0x1.d8f939462041a10c086c5dbef76d61b660bb8cd8p+010Q,
    -0x1.c03774cfe95abfcd7e171905d7141680b2678350p+005Q, +0x1.c39864ca1744c04ebbbdc3c596d4c70a6692f189p+011Q,
    -0x1.0283bf5badec0b980185d25f67ad65180a00ec8ep+006Q, +0x1.1183f822e8b4fe7fbfb1e422ac38cd33a6d68245p+013Q,
    -0x1.50fb379aa0888fb57f810b6c0463c2daa1ac2f86p+006Q, +0x1.e7dbf937501f1f6c6d50f041300a7e9db97dce67p+014Q,
    +0x1.30b7bc997864f3e72297d771a8e8dd879abd64d9p+007Q, +0x1.fe93829604b88019a55713c606827549d73e8348p+012Q,
    +0x1.3a5d709b2f8ee4fed19f25c1e52226d1aa39a8ebp+006Q, +0x1.e48caae42805f70ea83893ee1daa719534d2a571p+014Q,
    -0x1.71eb27dacf36942f8e5b7f8447e6c163c2d4b990p+005Q, +0x1.bc8c681d7273891a7c6530c6e211632940cb4611p+008Q,
    -0x1.75d116866129f7c63850adae5285c41f067b5cf5p+005Q, +0x1.09005301a2f06f3f5627b838e531bba482fe2eaep+009Q,
    -0x1.7d4cf8e2e9dec390d321356db661b6dbd46b2a80p+005Q, +0x1.642b08d93a6c44629a200654f3a066d198bcdc02p+009Q,
    -0x1.8c9480f3765b38b3ef5a697597a09dd2563fd1e8p+005Q, +0x1.1cde3c337d0b3c966e1dd105fceaf1d8f9db6812p+010Q,
    -0x1.9d6ac00118d6ec682ba5d96b77635ba7648cbfd4p+005Q, +0x1.ec176396edd634685a28b90f1e6e2c93ae28c5b5p+010Q,
    -0x1.c34321b8906b7410f27ff9f2dbe38d3e579de968p+005Q, +0x1.f4255867e3d2cccec8865f9c3d65024fbebc1c67p+011Q,
    -0x1.07fde2e5af0a2c13607d3553469a545a8c130441p+006Q, +0x1.884066d2868589f2ecdb6dff294d81175f8c7afap+013Q,
    +0x1.599f966943d232d1e59bb64a6e20c8900ac5b6cbp+007Q
  };
  static real c3619[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    -0x1.71b43775416d5a0ea36d189daea31a488a411b72p+005Q, +0x1.ba78193a2fd3a87a640bc96f0c015732420aca53p+008Q,
    -0x1.74dfc76bafd3bfd8cb0535fd49e74cc774abb62dp+005Q, +0x1.03f80b56054f5db72ad009628fa3f895c6f00db4p+009Q,
    -0x1.7ac45920403729a15c7e8f598fe1e6aab639ce3ep+005Q, +0x1.565bc8adfc4bb2ab3f30e23ca0a0d1abbb99d1e6p+009Q,
    -0x1.81e2717143c303790355def8be470da09ae5a85bp+005Q, +0x1.0a4632a5a4f476173a875325b6eac6b565a48f95p+010Q,
    -0x1.88903ec243d79eafce7890b5b4a4f1dad2996f00p+005Q, +0x1.8feb0ed17b08b388d33337e29d7cea12e6bf7531p+010Q,
    -0x1.a7f1b24da27fd3adb71187ffa1622395b68eaa48p+005Q, +0x1.5dca2e86f19dc99e9b965662118407011bbc9cafp+011Q,
    -0x1.d83095043b7548de96c76b0515df3513f6e24896p+005Q, +0x1.761490f7f454f9b655b0eac2c30da730e6af5484p+012Q,
    -0x1.1038db7f275908eb49dee368d9a903314f532c41p+006Q, +0x1.0f02f8edd4275f9553c5d32925371028a27e18e3p+014Q,
    -0x1.8aa72e53dbbfbcbb300a3f7ba9219faa01a9ecf3p+006Q, +0x1.52dd851ff5d4f86bdded752448ee6a1a49c5a548p+017Q,
    +0x1.c1751c737e19679767b4fa028054e27494223d31p+009Q,
    +0x1.57c873923042e932a01407aa7a9589cdf388ee64p+007Q, +0x1.08261b82a48ebf488c8707e54b92cfc8703ac2e3p+011Q,
    +0x1.ff14c894ed79b97beecd0a098a4a7b5c8aee316bp+006Q, +0x1.2101381d42f6f9a914b73c75115718d187cc946fp+014Q,
    -0x1.fe515d74ff8f09d1ae8c96565af5f57689dc2688p+003Q, +0x1.48519d4c2db438f4f22bf9277c9572ffe3cc786dp+015Q,
    -0x1.71c02e88ddb8c132acf37891e1a132658071699ap+005Q, +0x1.bae2692e73168ab17d1e09f2dee2942192ab314cp+008Q,
    -0x1.750bfb9b87bbf162b58399f03e394de466a966d2p+005Q, +0x1.04c20d11278eb42750086e77b8dc8bb38bd6cb5ep+009Q,
    -0x1.7b2765ae3258aafadf19427ded73270bfe45684ep+005Q, +0x1.58947c31f2a09937eeae1f603d7cde997c5f2a8dp+009Q,
    -0x1.81ad013aa98b1ef4d6e915550273f7ec4324b897p+005Q, +0x1.0e50b841a92c8c7f4214b6495ed317c04520c483p+010Q,
    -0x1.8916643f97af5fe2cb95b715badced5e38cba74cp+005Q, +0x1.9a677c36751f710b3fe54bc77050767c8e7dafabp+010Q,
    -0x1.a93429a06325e7a23fa913c06d372c5867c15767p+005Q, +0x1.76c9fdba0450a2abe4cc74daa4440c6c69aa192dp+011Q,
    -0x1.d9ec76bfcfdda2f3df89aa66ece3414d29e64dcfp+005Q, +0x1.c73cdf68565ee4e3ddec2165d387686769e124b6p+012Q
  };
  static real c3620[] = {
    +0x1.ceecd61d6ed8ce640657448a2ed5455ba61bd2e0p+003Q,
    +0x1.ae8c7687da6f20680bf3dd95d458cee6178f845bp+008Q, +0x1.582d0cee2de9b4d12657c7c9db58309b7b686d65p+018Q,
    -0x1.7179157f78bfa2fd6573dbf952d830695dcb6b26p+005Q, +0x1.b8cb78cda75ed86029e34a181bca9caa8d931697p+008Q,
    -0x1.73b93cd999e121921fa7c2052211368bf048a71fp+005Q, +0x1.ff231c9cc9589f055fdd98f78b53c200f8ae5f62p+008Q,
    -0x1.74fbb2be6403034eb1aba68f49d785b78b5485c6p+005Q, +0x1.c83202f460a855da481c2685a9bce45d104b55a1p+009Q,
    -0x1.770d0195e8464164a407a0f871d97b1f303dcd35p+005Q, +0x1.492a6fa083dc70934f8270ecec9d1ee3cc916b35p+009Q,
    -0x1.8c548eaa51f5168b5428c16dd2ba11ddaf4f9eb5p+005Q, +0x1.45754294b849e91ad41f4a0d7fad4c0d58399e65p+010Q,
    -0x1.a686014f7b1f29fb723ac2e171bd7b786dcb2a04p+005Q, +0x1.1cbbf3b2f92648bd3136e768bf6bbbdf58e5bde9p+011Q,
    -0x1.cc8c975ec42ecaaca08690221cd971d2ab15ddc4p+005Q, +0x1.1663a258d31f23a2002839634723c55bfe5430fep+012Q,
    -0x1.080f079534802eca3990d661d28edf34f13cf0bap+006Q, +0x1.50e2531da19f66543839de39677ab1cf9f21c150p+013Q,
    -0x1.69240bf312211e8d83bf0d3a4f41cdc01b95540ep+006Q, +0x1.26490dfbca8c2db18a817014b5f37ba4fcb17692p+015Q,
    +0x1.422500bbcb3b16f231a3ce222f0cbb1ddfefc703p+007Q, +0x1.004ebee076c5aa847625d010478d74eeb54ac285p+013Q,
    +0x1.6b0ab7165757e7bfc4b2053b5184398723566d23p+006Q, +0x1.e52370f6b9c244f916285e3679c9756a4063b53cp+014Q,
    -0x1.7182a67f0f7bfc74bd7d5ba5c896961ae0257843p+005Q, +0x1.b92c6d132f51bc5e976b6e8d13deca10027097f6p+008Q,
    -0x1.73db58243a852c0952524f550b38ef38133ec78dp+005Q, +0x1.0047c0bcd096a04ab105c39bd576c936ea4c1197p+009Q,
    -0x1.75070792b8e45a95b59f71742ea4f77a39385edep+005Q, +0x1.cb11f9656adac3d8f53113e286348ed197e5f1a0p+009Q,
    -0x1.774cfcc72255537d89147f2746bc592101ac9c2ep+005Q, +0x1.4b20e63c0badf328f4b6e9f661f3770acffc784cp+009Q,
    -0x1.8d4404125a5b24e80a62a5b354bf3fa76aafaff3p+005Q, +0x1.4d472719c24511f8cc3a2ec0af47204165010c4cp+010Q,
    -0x1.a7b55ad56f6b2ede528efa11f01678e7bdd89e77p+005Q, +0x1.2bbe1c47ed4e5547b0d6a5a027cac9c829966a67p+011Q,
    -0x1.cf85769bac82e009905d77d813f4cf0064f4bdaap+005Q, +0x1.3b7e7f53ffad74351ce7299457dea6cd509b5046p+012Q,
    -0x1.0b68af145b08aac866342b37d6b10fda3ff3cd34p+006Q, +0x1.04f59d8305e157bee807e63290632f38ea8c351ep+014Q,
    +0x1.69cc0b57644063f1f5aaeb0a5b2c291eb2e9203bp+007Q
  };
  static real *c00[] = { c0002, c0003, c0004, c0005, c0006,  NULL, c0008, c0009, c0010,  NULL, c0012, c0013 };
  static real *c01[] = {  NULL, c0103, c0104, c0105, c0106,  NULL, c0108, c0109, c0110, c0111,  NULL, c0113, c0114 };
  static real *c02[] = {  NULL, c0203, c0204, c0205, c0206, c0207,  NULL, c0209, c0210, c0211, c0212, c0213, c0214 };
  static real *c03[] = {  NULL, c0303, c0304, c0305, c0306, c0307, c0308, c0309, c0310, c0311, c0312, c0313, c0314, c0315 };
  static real *c04[] = {  NULL, c0403, c0404, c0405, c0406, c0407, c0408, c0409, c0410, c0411,  NULL, c0413, c0414, c0415 };
  static real *c05[] = {  NULL, c0503, c0504, c0505, c0506, c0507, c0508, c0509, c0510, c0511, c0512, c0513, c0514, c0515, c0516 };
  static real *c06[] = {  NULL, c0603, c0604, c0605, c0606, c0607, c0608, c0609, c0610, c0611,  NULL, c0613, c0614, c0615, c0616 };
  static real *c07[] = {  NULL,  NULL, c0704, c0705, c0706, c0707, c0708, c0709, c0710, c0711, c0712,  NULL, c0714, c0715, c0716 };
  static real *c08[] = {  NULL,  NULL, c0804, c0805, c0806, c0807, c0808, c0809, c0810, c0811, c0812, c0813, c0814, c0815, c0816, c0817 };
  static real *c09[] = {  NULL,  NULL, c0904, c0905, c0906, c0907, c0908, c0909, c0910, c0911, c0912, c0913, c0914, c0915,  NULL, c0917 };
  static real *c10[] = {  NULL,  NULL, c1004, c1005, c1006, c1007, c1008, c1009, c1010, c1011, c1012, c1013, c1014, c1015, c1016,  NULL, c1018 };
  static real *c11[] = {  NULL,  NULL, c1104, c1105, c1106, c1107, c1108, c1109, c1110, c1111, c1112, c1113, c1114, c1115, c1116, c1117, c1118 };
  static real *c12[] = {  NULL,  NULL, c1204, c1205, c1206, c1207, c1208, c1209, c1210, c1211, c1212, c1213, c1214, c1215, c1216, c1217, c1218 };
  static real *c13[] = {  NULL,  NULL, c1304, c1305, c1306, c1307, c1308, c1309, c1310, c1311, c1312, c1313, c1314, c1315, c1316,  NULL, c1318 };
  static real *c14[] = {  NULL,  NULL, c1404, c1405, c1406, c1407, c1408, c1409, c1410, c1411, c1412, c1413, c1414, c1415, c1416, c1417, c1418 };
  static real *c15[] = {  NULL,  NULL, c1504, c1505, c1506, c1507, c1508, c1509, c1510, c1511, c1512, c1513, c1514, c1515, c1516, c1517, c1518 };
  static real *c16[] = {  NULL,  NULL, c1604, c1605, c1606, c1607, c1608, c1609, c1610, c1611, c1612, c1613, c1614, c1615, c1616, c1617, c1618 };
  static real *c17[] = {  NULL,  NULL, c1704, c1705, c1706, c1707, c1708, c1709, c1710, c1711, c1712, c1713, c1714, c1715, c1716, c1717, c1718, c1719 };
  static real *c18[] = {  NULL,  NULL, c1804, c1805, c1806, c1807, c1808, c1809, c1810, c1811, c1812, c1813, c1814, c1815, c1816, c1817, c1818, c1819 };
  static real *c19[] = {  NULL,  NULL, c1904, c1905, c1906, c1907, c1908, c1909, c1910, c1911, c1912, c1913, c1914, c1915, c1916, c1917, c1918, c1919 };
  static real *c20[] = {  NULL,  NULL, c2004, c2005, c2006, c2007, c2008, c2009, c2010, c2011, c2012, c2013, c2014, c2015, c2016, c2017, c2018, c2019 };
  static real *c21[] = {  NULL,  NULL, c2104, c2105, c2106, c2107, c2108, c2109, c2110, c2111, c2112, c2113, c2114, c2115, c2116, c2117, c2118, c2119 };
  static real *c22[] = {  NULL,  NULL, c2204, c2205, c2206, c2207, c2208, c2209, c2210, c2211, c2212, c2213, c2214, c2215, c2216, c2217, c2218, c2219 };
  static real *c23[] = {  NULL,  NULL, c2304, c2305, c2306, c2307, c2308, c2309, c2310, c2311, c2312, c2313, c2314, c2315, c2316, c2317, c2318, c2319 };
  static real *c24[] = {  NULL,  NULL, c2404, c2405, c2406, c2407, c2408, c2409, c2410, c2411, c2412, c2413, c2414, c2415, c2416, c2417, c2418, c2419 };
  static real *c25[] = {  NULL,  NULL, c2504, c2505, c2506, c2507, c2508, c2509, c2510, c2511, c2512, c2513, c2514, c2515, c2516, c2517, c2518, c2519 };
  static real *c26[] = {  NULL,  NULL, c2604, c2605, c2606, c2607, c2608, c2609, c2610, c2611, c2612, c2613, c2614, c2615, c2616, c2617, c2618, c2619 };
  static real *c27[] = {  NULL,  NULL, c2704, c2705, c2706, c2707, c2708, c2709, c2710, c2711, c2712, c2713, c2714, c2715, c2716, c2717, c2718, c2719 };
  static real *c28[] = {  NULL,  NULL, c2804, c2805, c2806, c2807, c2808, c2809, c2810, c2811, c2812, c2813, c2814, c2815, c2816, c2817, c2818, c2819 };
  static real *c29[] = {  NULL,  NULL, c2904, c2905, c2906, c2907, c2908, c2909, c2910, c2911, c2912, c2913, c2914, c2915, c2916, c2917, c2918, c2919 };
  static real *c30[] = {  NULL,  NULL, c3004, c3005, c3006, c3007, c3008, c3009, c3010, c3011, c3012, c3013, c3014, c3015, c3016, c3017, c3018, c3019 };
  static real *c31[] = {  NULL,  NULL, c3104, c3105, c3106, c3107, c3108, c3109, c3110, c3111, c3112, c3113, c3114, c3115, c3116, c3117, c3118, c3119 };
  static real *c32[] = {  NULL,  NULL, c3204, c3205, c3206, c3207, c3208, c3209, c3210, c3211, c3212, c3213, c3214, c3215, c3216, c3217, c3218, c3219 };
  static real *c33[] = {  NULL,  NULL, c3304, c3305, c3306, c3307, c3308, c3309, c3310, c3311, c3312, c3313, c3314, c3315, c3316, c3317, c3318, c3319 };
  static real *c34[] = {  NULL,  NULL, c3404, c3405, c3406, c3407, c3408, c3409, c3410, c3411, c3412, c3413, c3414, c3415, c3416, c3417, c3418, c3419, c3420 };
  static real *c35[] = {  NULL,  NULL, c3504, c3505, c3506, c3507, c3508, c3509, c3510, c3511, c3512, c3513, c3514, c3515, c3516, c3517, c3518, c3519, c3520 };
  static real *c36[] = {  NULL,  NULL,  NULL, c3605, c3606, c3607, c3608, c3609, c3610, c3611, c3612, c3613, c3614, c3615, c3616, c3617, c3618, c3619, c3620 };
  static int   o00[] = {  1, 1,  1, 2,  2, 2,  2, 3,  3, 3,  0, 0,  4, 4,  4, 5,  5, 5,  0, 0,  6, 6,  6, 7 };
  static int   o01[] = {  0, 0,  1, 2,  2, 2,  2, 3,  3, 3,  0, 0,  4, 4,  4, 5,  5, 5,  5, 6,  0, 0,  6, 7,  7, 7 };
  static int   o02[] = {  0, 0,  1, 2,  2, 2,  2, 3,  3, 3,  3, 4,  0, 0,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7 };
  static int   o03[] = {  0, 0,  1, 2,  2, 2,  2, 3,  3, 3,  3, 4,  3, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8 };
  static int   o04[] = {  0, 0,  1, 2,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 5,  0, 0,  6, 7,  7, 7,  7, 8 };
  static int   o05[] = {  0, 0,  1, 2,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  5, 6,  6, 7,  7, 7,  7, 8,  8, 8 };
  static int   o06[] = {  0, 0,  1, 2,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  0, 0,  6, 7,  7, 7,  7, 8,  8, 8 };
  static int   o07[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  5, 6,  0, 0,  7, 7,  7, 8,  8, 8 };
  static int   o08[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  5, 6,  7, 7,  7, 8,  8, 8,  8, 9 };
  static int   o09[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 6,  7, 7,  7, 8,  0, 0,  8, 9 };
  static int   o10[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  7, 8,  0, 0,  9, 9 };
  static int   o11[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 8,  9, 9 };
  static int   o12[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 8,  9, 9 };
  static int   o13[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  0, 0,  9, 9 };
  static int   o14[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 8,  9, 9 };
  static int   o15[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 8,  9, 9 };
  static int   o16[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  8, 8 };
  static int   o17[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o18[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o19[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o20[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o21[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o22[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o23[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o24[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o25[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o26[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o27[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o28[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o29[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o30[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o31[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o32[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o33[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10 };
  static int   o34[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10, 10,10 };
  static int   o35[] = {  0, 0,  0, 0,  2, 2,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10, 10,10 };
  static int   o36[] = {  0, 0,  0, 0,  0, 0,  2, 3,  3, 3,  3, 4,  4, 4,  4, 5,  5, 5,  5, 6,  6, 6,  6, 7,  7, 7,  7, 8,  8, 8,  8, 9,  9, 9,  9,10, 10,10 };
  static int b00[] = { 14, 21, 27, 32, 39,  0, 45, 51, 58,  0, 63, 68 };
  static int b01[] = {  0, 17, 23, 29, 36,  0, 42, 47, 52, 59,  0, 62, 68 };
  static int b02[] = {  0, 15, 21, 27, 34, 37,  0, 44, 49, 53, 58, 60, 65 };
  static int b03[] = {  0, 14, 20, 25, 31, 36, 37, 42, 47, 51, 54, 58, 63, 70 };
  static int b04[] = {  0, 13, 19, 24, 29, 34, 37, 41, 46, 51,  0, 56, 61, 65 };
  static int b05[] = {  0, 13, 18, 23, 28, 32, 36, 40, 45, 50, 51, 54, 59, 63, 67 };
  static int b06[] = {  0, 12, 17, 22, 27, 31, 35, 39, 43, 51,  0, 51, 58, 62, 65 };
  static int b07[] = {  0,  0, 17, 21, 26, 31, 34, 38, 42, 48, 51,  0, 57, 61, 64 };
  static int b08[] = {  0,  0, 16, 21, 25, 30, 34, 37, 42, 47, 50, 51, 56, 61, 63, 66 };
  static int b09[] = {  0,  0, 16, 20, 25, 29, 33, 37, 41, 46, 50, 51, 55, 60,  0, 65 };
  static int b10[] = {  0,  0, 15, 20, 24, 29, 33, 36, 40, 45, 49, 51, 54, 59, 63,  0, 68 };
  static int b11[] = {  0,  0, 15, 20, 24, 28, 32, 36, 40, 44, 48, 51, 54, 59, 63, 63, 67 };
  static int b12[] = {  0,  0, 15, 19, 24, 28, 32, 36, 39, 43, 47, 50, 53, 58, 63, 63, 65 };
  static int b13[] = {  0,  0, 14, 19, 23, 27, 31, 35, 39, 43, 47, 50, 53, 57, 63,  0, 64 };
  static int b14[] = {  0,  0, 14, 19, 23, 27, 31, 35, 39, 42, 46, 49, 52, 56, 62, 63, 64 };
  static int b15[] = {  0,  0, 14, 18, 23, 27, 31, 34, 38, 42, 46, 49, 52, 56, 61, 63, 64 };
  static int b16[] = {  0,  0, 14, 18, 22, 27, 30, 34, 38, 42, 45, 49, 52, 55, 60, 63, 64 };
  static int b17[] = {  0,  0, 14, 18, 22, 26, 30, 34, 38, 41, 45, 48, 51, 55, 59, 63, 63, 68 };
  static int b18[] = {  0,  0, 13, 18, 22, 26, 30, 34, 37, 41, 45, 48, 51, 55, 59, 62, 63, 67 };
  static int b19[] = {  0,  0, 13, 18, 22, 26, 30, 33, 37, 41, 44, 48, 51, 54, 58, 62, 63, 67 };
  static int b20[] = {  0,  0, 13, 17, 22, 26, 29, 33, 37, 40, 44, 47, 51, 54, 58, 62, 63, 66 };
  static int b21[] = {  0,  0, 13, 17, 21, 25, 29, 33, 37, 40, 44, 47, 50, 54, 57, 61, 63, 66 };
  static int b22[] = {  0,  0, 13, 17, 21, 25, 29, 33, 36, 40, 43, 47, 50, 53, 57, 61, 63, 66 };
  static int b23[] = {  0,  0, 13, 17, 21, 25, 29, 33, 36, 40, 43, 47, 50, 53, 57, 60, 63, 65 };
  static int b24[] = {  0,  0, 13, 17, 21, 25, 29, 32, 36, 39, 43, 46, 50, 53, 56, 60, 63, 65 };
  static int b25[] = {  0,  0, 12, 17, 21, 25, 29, 32, 36, 39, 43, 46, 49, 53, 56, 60, 62, 65 };
  static int b26[] = {  0,  0, 12, 17, 21, 25, 28, 32, 36, 39, 43, 46, 49, 52, 56, 59, 62, 65 };
  static int b27[] = {  0,  0, 12, 17, 21, 24, 28, 32, 35, 39, 42, 46, 49, 52, 56, 59, 62, 65 };
  static int b28[] = {  0,  0, 12, 16, 20, 24, 28, 32, 35, 39, 42, 46, 49, 52, 55, 59, 62, 64 };
  static int b29[] = {  0,  0, 12, 16, 20, 24, 28, 32, 35, 38, 42, 45, 49, 52, 55, 59, 62, 64 };
  static int b30[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 42, 45, 48, 52, 55, 58, 61, 64 };
  static int b31[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 42, 45, 48, 51, 55, 58, 61, 64 };
  static int b32[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 42, 45, 48, 51, 55, 58, 61, 64 };
  static int b33[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 41, 45, 48, 51, 54, 58, 61, 64 };
  static int b34[] = {  0,  0, 12, 16, 20, 24, 27, 31, 34, 38, 41, 44, 48, 51, 54, 58, 61, 63, 66 };
  static int b35[] = {  0,  0, 12, 16, 20, 24, 27, 31, 34, 38, 41, 44, 48, 51, 54, 57, 60, 63, 66 };
  static int b36[] = {  0,  0,  0, 16, 20, 23, 27, 31, 34, 37, 41, 44, 48, 51, 54, 57, 60, 63, 66 };
  static real **cn[] = {
    c00, c01, c02, c03, c04, c05, c06, c07, c08, c09, c10, c11, c12, c13, c14, c15,
    c16, c17, c18, c19, c20, c21, c22, c23, c24, c25, c26, c27, c28, c29, c30, c31,
    c32, c33, c34, c35, c36
  };
  static int *on[] = {
    o00, o01, o02, o03, o04, o05, o06, o07, o08, o09, o10, o11, o12, o13, o14, o15,
    o16, o17, o18, o19, o20, o21, o22, o23, o24, o25, o26, o27, o28, o29, o30, o31,
    o32, o33, o34, o35, o36
  };
  static int *bn[] = {
    b00, b01, b02, b03, b04, b05, b06, b07, b08, b09, b10, b11, b12, b13, b14, b15,
    b16, b17, b18, b19, b20, b21, b22, b23, b24, b25, b26, b27, b28, b29, b30, b31,
    b32, b33, b34, b35, b36
  };
  static int nm[] = {
     13,  14,  14,  15,  15,  16,  16,  16,  17,  17,  18,  18,  18,  18,  18,  18,
     18,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,
     19,  19,  20,  20,  20
  };
  if (c != NULL) {
    *c = NULL;
  }
  if ((L < 0) || (L > 36)) {
    return -2;
  }
  if (n < 2) {
    return  0;
  }
  if (n > nm[L]) {
    return -1;
  }
  if (c != NULL) {
    *c = cn[L][n - 2];
    o[0] = on[L][    2*(n - 2)];
    o[1] = on[L][1 + 2*(n - 2)];
  }
  return bn[L][n - 2];
}



==> anc/z1nm4.c <==
#include <stdlib.h>
#include <quadmath.h>

typedef __float128 real;

int z1pqfn (real **c, int *o, int L, int n)
{
  static real c0002[] = {
    +0x1.44ed6a8e611f9e74ed40018b20f96f2a8ca5990ep+000Q,
    +0x1.197072b10b3f218f7f6e0ddbc671ac4f6b35ac6bp+001Q, +0x1.005bed583a848ee377d620006344280d6383132ap+003Q,
    +0x1.ff9d71ac29a50003563fcf927bad8989c36656f0p+000Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0003[] = {
    +0x1.44ed6a8e611f9e74ed40018b20f96f2a8ca5990ep+000Q,
    +0x1.ca26bcb191104b3b174fca07d7bc846d8ba83e40p-001Q, +0x1.2d2261c34e2487626319228da009a740615b690ep+004Q,
    +0x1.83d1621640bd1e702e78cf3d32e155df016baf9dp+002Q,
    +0x1.5cd1fafca42b4fb04a6ea7c8014a2d0d69f9a87ep+001Q, +0x1.7f793fd646c451aa0b96987b43d52576d96553dbp+003Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0004[] = {
    +0x1.44ed6a8e611f9e74ed40018b20f96f2a8ca5990ep+000Q,
    +0x1.9b8dd99fbcb6f95eb5bd4812cf3d24ae86594e40p+002Q, +0x1.c3c9ef3aced60a72636ad92635806a9420d4061cp+004Q,
    +0x1.d965ccf56f38cb5c33c4da2001523ae1eb87c043p-002Q, +0x1.89a12465c1de8041a35ef782d5c20af67f0bd12fp+004Q,
    +0x1.170d193a6373045ce9fa89a4d7750e69b353f9bdp+001Q, +0x1.1aa09d869365bca1cee045426f35e7ca91122c4fp+005Q,
    +0x1.c1b23d5dc30c263d5e1a87cd9fa938629c73841cp+002Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0005[] = {
    +0x1.44ed6a8e611f9e74ed40018b20f96f2a8ca5990ep+000Q,
    +0x1.1a6a693f591c486159162a19d33a3e64e70f3fc4p+001Q, +0x1.5e29a2c6022cb0bab4814bd9ae5c13896a8c25dep+006Q,
    +0x1.39a8e824e4635b7c348bc322270aba387e2409bep-001Q, +0x1.b1356fdfe5f3a2d38e6a8e37baf50d459b381593p+004Q,
    +0x1.3a5a486df79790e954571a430c420b821a1797a1p+003Q,
    +0x1.6064e85aea6c1d213d7e47c70fcad33de06b27e5p+002Q, +0x1.a4cb5d07987923f0fe83a749f19f2432cdf077d0p+004Q,
    +0x1.066c9a51576c4a83d4194bc65cca271cff2a15f7p+000Q, +0x1.1aec693b44bc03f48bef4b058ef2a9d596af4079p+006Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0006[] = {
    +0x1.44ed6a8e611f9e74ed40018b20f96f2a8ca5990ep+000Q,
    +0x1.caa248ef612f33f8174484d30ebb24c25ec36d25p+002Q, +0x1.b8b3fa2f74d82c8e727b56f4d1ac0e0bf4c51d20p+003Q,
    +0x1.86948273f9d90922f893728f04ceaa505fdbb73dp-001Q, +0x1.a453314178d63555fbf6621125b405a9938d3c49p+004Q,
    -0x1.9ee7956bcd2ae00fc54d4ff342da514be6a1ce61p-002Q, +0x1.e398073ab3ec12c4b50bfb9013a4bf743c56ce2bp+005Q,
    +0x1.c67b869e7cbe11233dca9f46e14edb2d17979480p+001Q, +0x1.b0185a156259e6de7e74e0d5aff25bace8727e06p+004Q,
    -0x1.9d3c63b0fcf22ba961385fa946800fdd4ffc4cdbp-001Q, +0x1.e2497d1ad2e2383e10b1fce624b0dce1d87c66ffp+005Q,
    +0x1.ca573bd608d7e66f64a99af7bf1988cc9ab4f656p+002Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0008[] = {
    +0x1.44ed6a8e611f9e74ed40018b20f96f2a8ca5990ep+000Q,
    +0x1.ed1605d5d2f4ef0fbc4d5b07aff46c3f31e2e61fp+002Q, +0x1.29d857a81d7a7cfe0207632afb0f89828c028651p+004Q,
    +0x1.62f78847e80df16277e9eec15b1dae09db8e4664p-001Q, +0x1.99de963f3fef05fadc350862f104276b128f4212p+004Q,
    -0x1.81c43b8f8bc33a66355739e6302ab69305f7d3abp-002Q, +0x1.61381f696f069ef53410253934e627bfd8a6cda5p+004Q,
    -0x1.7568869f5e958bd2d06cc2ddeff5860c229bdf09p-001Q, +0x1.18ff3b03f2a0ec65925776bf8ec6a96b873dfec1p+006Q,
    +0x1.c07d95e17a6f4a3dedd7808660a277dc29181393p+001Q, +0x1.ed920742494416e4f9bbe88732ccc04204cb851dp+004Q,
    -0x1.7a2c2670dac31b5e37943d798ac20e0b1b839d14p-002Q, +0x1.5f6a849d439bc925af7b76b4158e2c9a97ff41bfp+004Q,
    -0x1.05334d1ca4102cb3402cea39c8184b7a487aae2dp+000Q, +0x1.0f2936cac87f30c32e6fbb77790823711634f02ep+006Q,
    +0x1.fd2fc3d8c8eade2f6b227c1a01e93160d57d0c17p+002Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0009[] = {
    +0x1.44ed6a8e611f9e74ed40018b20f96f2a8ca5990ep+000Q,
    +0x1.435bc6167922ffd8a8894abc3a51406c5c4eb818p+002Q, +0x1.a31519c770e82d5a1f904d92ba305ecb91bcb8d8p+005Q,
    +0x1.0a8f8e2cabd75503f8d5a9336931350d9b9a6cc6p+000Q, +0x1.a0c4e700c955f2979b1533b8fe02124000f8b56dp+004Q,
    +0x1.e2e3f35c754ed5de8c45485268618141841bcb80p-001Q, +0x1.1beb741c925775d351d00fd2c17dcb7d2c3c033ep+005Q,
    -0x1.33052a144a5faabe8c6c9933895cbd27851a2618p+000Q, +0x1.b0808a2eefab6a586745809ca2a866005cc0c098p+006Q,
    +0x1.5213479a12babc9f491a32daf60654e937808cbdp+003Q,
    +0x1.f3d9216c914574fe88fdc683f7c9a31c5b227d58p+002Q, +0x1.13e72ddf2f7ede5ec649157336355dbbe42f7073p+004Q,
    +0x1.1bc5d5b476bf58511a36f9ded312de2bba95d913p+001Q, +0x1.8ec52044ac656c353d173c4151f4b28714fedaf9p+004Q,
    +0x1.c6e36c19229cf6c5a72d6adb7d7b4943d7c5be51p-001Q, +0x1.cd22376baf44b4a0adb6669faf60c2edd770f6a8p+005Q,
    -0x1.fd76fe55f3f178100d3c99477b65e6cf350ae88ap-001Q, +0x1.a5c02859519d32a91634d5e9a93912d91543eeabp+006Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0010[] = {
    +0x1.44ed6a8e611f9e74ed40018b20f96f2a8ca5990ep+000Q,
    +0x1.58a22a824e79d4ec0cb068cf4ff85193ed35f7a3p+003Q, +0x1.a15987c476e88ca524b39c39ee624300736aadb4p+004Q,
    +0x1.22250f6c78db86adf4d8133d0301078e68ed74ddp+001Q, +0x1.6425e072a2268faf78fb41a6186bab8dff97549ap+006Q,
    +0x1.3c3300e47b63ba8e9a1a3bf11c0b7be44fe8c0e8p+000Q, +0x1.a09a52153b62ad9130a9ddcce73c9214cf29b129p+004Q,
    +0x1.fd8a79f7160599842a9793706aff2c89d3e8605dp-001Q, +0x1.ef80b36859a2a3a3c52427f82f39df83c3c7d134p+004Q,
    -0x1.8b516004ab5264c4b8ba045d203f55e46e7cf208p+000Q, +0x1.2273b00949113760be7a6ab643eae040afa06805p+007Q,
    +0x1.8359d8bd36707deaebdc7683083123641f6ad0d6p+002Q, +0x1.b86fb7d1e690c05838152e544efd675336f68a23p+005Q,
    +0x1.f3f3a923a95be14152b3535b3477b9a4cc91309ap+000Q, +0x1.7a6d73997f1c738aa20172a1d680a5d92e722f07p+004Q,
    +0x1.f4e6e6e581bdb404ee05b2a06ab467cd10ae3e12p-002Q, +0x1.0dab6027e14da0df370e15e6969a8b8c41baf376p+006Q,
    -0x1.7cddac09a2a9bc49a565ce3511af3e7e4892006fp+000Q, +0x1.2977d7ccb54efd90e703d64a1a4149d5e69eb8fcp+007Q,
    +0x1.610e429c9f82a2a196789b9e0272685f33171d5fp+003Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0012[] = {
    +0x1.44ed6a8e611f9e74ed40018b20f96f2a8ca5990ep+000Q,
    +0x1.5bfd0ddf6604ba260a9a7eee1f5c991015e34d1bp+003Q, +0x1.9720f31710d689edc414f26225710f887bbbc8cbp+004Q,
    +0x1.3b3d8026965d0c1698162123558bb00b08c82f52p+001Q, +0x1.6b986a0e6a19827fb59e7c7fcb8c3b5befeb26ebp+006Q,
    +0x1.3941b98ec656a3ebc393f4bf93dab6717a5eb25cp+000Q, +0x1.a091bbde851e4e09816a33b327caea4d66bca0aep+004Q,
    +0x1.fdd716d77196b2faa794bc713503007061eb49a0p-001Q, +0x1.f202f441c2cfc757733fc80e332039c614358d23p+004Q,
    -0x1.3ea1d69203f6a1970f4c077dc90b91957928c4e7p+000Q, +0x1.1e47e468a7165ae4ed0e0674e7e4fc64147c0b35p+007Q,
    -0x1.4cf295c170b119509bde379efb646187aadd161ep+003Q, +0x1.60cc0ef705fb2e635c0a834feeb0774af062b800p+007Q,
    +0x1.8edc83e8f0e55629c55bc8131065647d0122eb9bp+002Q, +0x1.b9f8b2d454fd7faf3077ff117f05865f3c9b1b5cp+005Q,
    +0x1.f5908fac07fbd3fdd0284033c9d1cd1e83321390p+000Q, +0x1.7ba69123409801998509d31e64e8b828b58d7d55p+004Q,
    +0x1.0f09ff451eef63077301e45e33b5a49602adbb84p-001Q, +0x1.0e33902864f7ab9ad80eacef31f01af82a0e97ecp+006Q,
    -0x1.28c2a6b252ff72853769f0251cd7bcaa6a1cfbb3p+000Q, +0x1.270a28fed9edafff658accf4a4ca7dac623a1423p+007Q,
    -0x1.4cf23a3e9b08f14eb561bfbe933d36bd4a74b1f6p+003Q, +0x1.60cb68d4f59953d9508bbc16df4d88e20db24f03p+007Q,
    +0x1.6345373388453597e7710bed9ca71bb2b6f8d9c7p+003Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0013[] = {
    +0x1.44ed6a8e611f9e74ed40018b20f96f2a8ca5990ep+000Q,
    +0x1.b2748a6dfdbceb47daf48472fd3b2c93acc84909p+002Q, +0x1.605b238d10c519f82d4d61ec847460b41ef53fadp+004Q,
    +0x1.a85a8f5bf2d5fa9efaa316db8217f7265e401f16p+001Q, +0x1.fbe229ae31f9ab0accb850458aa355c99392b0c6p+005Q,
    +0x1.3cddb4379a178ac280dbde302b7f83dbe2082064p+000Q, +0x1.a58354384537c49cc5f830fabf301f2adeb91c00p+004Q,
    +0x1.094a573887a699738cce3b0b7ea33b2800444c11p+000Q, +0x1.f00666269d94ea880f0590bcc80035fdba3c7143p+004Q,
    -0x1.c50be239d87bdb33a654e4e9ba567a514693fcc8p-003Q, +0x1.e26d671c3b2f70f3a0ca8a1f724ea03f171d5feap+006Q,
    -0x1.b428d408401932c0ec623f2b4fb39d8bd8854b08p+001Q, +0x1.9b2d956e028df0b3c661d605cfeadf246d323af6p+007Q,
    +0x1.37b0334bb101d3aed56cfd8b0f093ed1bf3652c3p+003Q,
    +0x1.fb9653ea8bd02e56b4194598040e42c76ba643cdp+002Q, +0x1.f96700cf8aabd20ea85a10b66df2b5aef2a5f0cdp+002Q,
    +0x1.3fffb4b532b400bb2fb8d5ae05b88074126f6e48p+002Q, +0x1.f955aa6ef8d9b5ab6b459f50b03ad0b2c7c6cd79p+004Q,
    +0x1.f5e3d07d3dbe00de4a9287acc4a765083ce7be9dp+000Q, +0x1.75c59ea622908894405248d238897b86a7799d17p+004Q,
    +0x1.57c6fff5128f2312e57479eb0cb80d19eda48d97p-001Q, +0x1.07c09f195924b6ce10a16201577c0132d0765e06p+006Q,
    +0x1.2471a1e7078ae767cc295946d068cc25db43035dp-002Q, +0x1.e0471ecfa9beca71624d1f5c24580de67993c10dp+006Q,
    -0x1.b6e885a2bec0cba00e3a4401b64977711157dbe6p+001Q, +0x1.9adccfa6ae0fb52b30e443c270b81023afa191b9p+007Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0103[] = {
    +0x1.451c68a128ba0d81c0cb4ba6a14e2e083b0a3d84p+001Q,
    +0x1.3c94d20269e801f04598274cf3740931d8deb8e9p-001Q, +0x1.0bf16c618932a91e33234b6727c68c1b858fc4eap+005Q,
    +0x1.bf1bf99322483604dfc50adeefba354cd7a1600bp+002Q,
    +0x1.82979dae5071b91e02a628cd1960d7e459266a47p+001Q, +0x1.93231cb8080054b7234d72bc9f4256a4dbe621bap+004Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0104[] = {
    +0x1.451c68a128ba0d81c0cb4ba6a14e2e083b0a3d84p+001Q,
    +0x1.a87b5bf53cffcd4dd3bc09f408a2b79ad6635742p+002Q, +0x1.1b43a7819f5d492f85a80f4c6590f36665f65cecp+005Q,
    -0x1.13eeef36310d415a80dd1d76987942cc80d831a4p-001Q, +0x1.558f5d8eb06db5537bb9fb50c9e19e7e69a624c6p+005Q,
    +0x1.8c5b420b014098d94441828f6e94f9b31cee8192p-001Q, +0x1.ce743d94f460969ae6af9452c9d06f99a76c70b8p+005Q,
    +0x1.0e9d4d9a608dd355e3d5c000be25c03068512edbp+003Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0105[] = {
    +0x1.451c68a128ba0d81c0cb4ba6a14e2e083b0a3d84p+001Q,
    +0x1.ca4207673aade4b30a0cb3180f7ae4ddc88998e1p+001Q, +0x1.429cffd6fea54dca20502b50e099bc8c42b35a8dp+006Q,
    -0x1.e32fa265403bf091c04cb89de796e9a944537d7dp-001Q, +0x1.85484a4535f2838b1ca0d8d8dd0b2c93ddffbe83p+005Q,
    +0x1.81ecb7fcc2e4ed5a58a38c426ea88a27378f87cbp+003Q,
    +0x1.08b762434d835de8294067b486600567095d075bp+003Q, +0x1.751c864294fcc08fe28de175aa7d311212e64edfp+005Q,
    -0x1.64de2aacc7d4c7012117b506e740da3cce4be14bp-001Q, +0x1.171143a837da7cfd7bee29e93774007f171072e7p+006Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0106[] = {
    +0x1.451c68a128ba0d81c0cb4ba6a14e2e083b0a3d84p+001Q,
    +0x1.ace873dd38377148b7a77c38b455efe707e02559p+003Q, +0x1.06fc4ecf33efdd269729c9a105b4ec967253e826p+006Q,
    +0x1.dca3b95fd01ab5680b04d161f6fa7868a8439079p+000Q, +0x1.abb2deb90e4a146e364aa32154a1a7f9a6657887p+006Q,
    -0x1.d9a1074fedc615a6b2e0cd2be493b3a5a8a8a686p-001Q, +0x1.992abc85d7f91710b3435a1732f97bf1f34d889dp+005Q,
    +0x1.9498e1e2822ff6eaa3ce890731e69213670ba5f7p+002Q, +0x1.f480646dcd5c5b25c014c6579b60027e2f1ffe73p+006Q,
    -0x1.1c211c0f1347cad0e51e4851a50b1041bab7d876p+000Q, +0x1.2e61c8c2f70174d1f86b7a35dba389edf2d20d3ap+006Q,
    +0x1.0130290b799b45275cf5531f8bcc84cb09028c13p+004Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0108[] = {
    +0x1.451c68a128ba0d81c0cb4ba6a14e2e083b0a3d84p+001Q,
    +0x1.838db648e98a45e932c2a8e507799e20fe44f732p+003Q, +0x1.85d99642813bd968dd265005efe08635d1ce9c2cp+005Q,
    +0x1.039dbcfbbe0664f9dfee469961cb9edca560007ep+001Q, +0x1.88118a04e04f63f7d5bc8d72a72f69d88f94c0abp+006Q,
    -0x1.df0573ac816a061c759d08dc4bac465435f3a21ap-001Q, +0x1.96b1dfce64808d0f3bd87e9b342f8777686d748ep+005Q,
    -0x1.b67ab987b5913c2e2b53726932db71a431bf45d3p+002Q, +0x1.795df6f4dc1d02e8e14163f0bdeeed58cca19f63p+006Q,
    +0x1.877b2cef2aad4cb0f4223ff7f12471be61b93f8cp+002Q, +0x1.9efa814dfff45eadfd76434b8d616ceec2bdfc16p+006Q,
    -0x1.0b3ff6dcc069e545df5cd58a13a73bfc90c6aa44p+000Q, +0x1.289c609ae47e4ea47dac594de53e06e9f2b188c0p+006Q,
    -0x1.b62fa6ee33c5a0e5bb93c0a36f4d88eceb09524dp+002Q, +0x1.7950ad05ef95b36e2281aebbe99af43813654833p+006Q,
    +0x1.c23e9295ef63d032637ba1ad7cffc794c9e49fe0p+003Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0109[] = {
    +0x1.451c68a128ba0d81c0cb4ba6a14e2e083b0a3d84p+001Q,
    +0x1.ef2aa18b6c6c22d906c07b89cc9a0b9183eb3f29p+002Q, +0x1.6a4c20b23be78657be2435c6e36db57c09aad0a1p+006Q,
    +0x1.0f37aeab09b451b6158cd586fbadefe532e50ecfp+000Q, +0x1.2c08954bb10274b6ff60f257aadd6d0bb5c4089dp+006Q,
    -0x1.f251bb77ff28b1380de5e7d64a94eabd1ed227afp-001Q, +0x1.91e7a90a6e086a20888672346f2ee1bf58659429p+005Q,
    -0x1.7ccb286e8a329aa347fb80047dbfe7a26cceb8b9p+001Q, +0x1.cc59b0c368855bd59d6e2caeb4e18a8e8a62d173p+006Q,
    +0x1.ca7f8e8497b32ab6963c8381263531b09d60a9dep+003Q,
    +0x1.7725048f48a0dab53a055f22889829018d1ef6ccp+003Q, +0x1.3174bfe38f198ee14d84e743e0e99dd7535909cep+005Q,
    +0x1.8712f7a469f2ca8db1db71cf314613c3b9964f9ap+001Q, +0x1.7a9629a5e977fe396ac92b0d73b09741131ebafep+006Q,
    -0x1.c65a84dcd5077c793e0d04a62ee7a23e67361bb0p-001Q, +0x1.0fda344538e567d6dbb0cf9b541de54c5cbd1cb5p+006Q,
    -0x1.7c2958e6c068d69e3fa72a358812deca2170310ap+001Q, +0x1.bcbc53a2415a7fff9c77904410990a16e8753988p+006Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0110[] = {
    +0x1.451c68a128ba0d81c0cb4ba6a14e2e083b0a3d84p+001Q,
    +0x1.c906c05521b6cfd926cc86d2dfc72c5bbbc44e0ap+003Q, +0x1.88bee4a9f9c7b184f8d99567737cf8342cac903fp+005Q,
    +0x1.dc42ae67289af6b2cd098fd434c3bf68578f28d2p+001Q, +0x1.10d544b2048e3ca8f486bc5a681498cd4e3c9f68p+007Q,
    -0x1.b7a37ba1b3ad02c0960f1b3583daddbb5a4f22d8p-004Q, +0x1.d2d6e0a4140b5490089c86d1c91f65d5bf32d698p+005Q,
    -0x1.fffdf2662683981377c45fe2268054a8ff610987p-001Q, +0x1.89da51f826dd0b123ff193eb3aabf267cc970cf5p+005Q,
    -0x1.44f8e9135d9e610fe4395bfeb7dd854fb10ec228p+001Q, +0x1.3cb44cb952dd564a9cf73bf03e67a545d8c5aa00p+007Q,
    +0x1.12879ee5e04e16156675f9c4f86f0357a6fde74cp+003Q, +0x1.e5014bc9c4ebf14d15e8e2791d77657154ca478ep+006Q,
    -0x1.0ae6d5beb8a3005c1ccfbd99051cdbf1bc47c4f2p-001Q, +0x1.632fed859dd0b461f35d774555c38124c67bc896p+006Q,
    -0x1.442f859b78e890c7b910d440490ee969b5f508bfp-001Q, +0x1.c309381ab1b0802a0f1e2b1d2b5198e4545cacd5p+005Q,
    -0x1.1646e637f23708e21e1f50a91e2bbd51af56764fp+001Q, +0x1.47361a582d395ff9e288b2760377b27a63e40b91p+007Q,
    +0x1.007b27d0d2eaa797cb26d81d50c210411d8892f9p+004Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0111[] = {
    +0x1.451c68a128ba0d81c0cb4ba6a14e2e083b0a3d84p+001Q,
    +0x1.6c4d617847a44988970884f1f01f71d20622eaafp+003Q, +0x1.fcea934a780369750ce8f6d6a3b684e9a9a7cb11p+006Q,
    +0x1.99376b7c929938bd435870bd157eb14076061148p+000Q, +0x1.0e83ba3cee6cbab10ea14d009f6692afd9e1bfe0p+007Q,
    -0x1.ef4bd69284a1c9194ed9321d680a58897d618d07p-002Q, +0x1.e1df422edf7b82eb423f5dfbd412d1f2aa064dd9p+005Q,
    -0x1.0b4faf4265344d839cd3271e5567b63e658e1f54p+000Q, +0x1.89ed595505b4a9774f264ce20ddc83042a84d84fp+005Q,
    -0x1.bc01b3001c16081d8cd59f3b7f1ffa2d8a2cb17fp+001Q, +0x1.7ad3f467d6fdb1d0f0ee981f3ef96010019f1a79p+007Q,
    +0x1.21cf6c036aedc512554d43f4b6a26075b0297cf8p+004Q,
    +0x1.f634bacbac93777e49606483c399e18ea3e6a8b1p+003Q, +0x1.7d2d283063637c004636b189ec9bbb8c77bc9a73p+005Q,
    +0x1.69a0f79ccbad78ce5bdbfbbb0e96b3a646939a57p+002Q, +0x1.3a4c61c38aba6c7c2c940d00686f6c3fd12b56fbp+007Q,
    -0x1.d59951f684e6c425e673fa18d5e7b65b431efbd6p-001Q, +0x1.baf8e87795ac95517ba552a7fc65b4c3dcfb370fp+005Q,
    -0x1.fc8685c952e40a18cb59284e9e9bd07f50995130p-001Q, +0x1.5d6dfe68378a48c0c4fb9a94277a156d92e9660dp+006Q,
    -0x1.bdba8ea44bb62aa1516229e592b8ea2444f1b3b8p+001Q, +0x1.83f5890229c4c7bb6ad56156e0006c3a831c50dap+007Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0113[] = {
    +0x1.451c68a128ba0d81c0cb4ba6a14e2e083b0a3d84p+001Q,
    +0x1.66f5d66f5003d46d5bdb1e3849ac91b9447beb7dp+003Q, +0x1.ee304c885b65104f3eb69b65794122349465874cp+006Q,
    +0x1.9914d2dd7cbbda1bdfa8e883d45ccf53bf16d8b3p+000Q, +0x1.0a1a038c84cbb439093564b66b495990b024239fp+007Q,
    -0x1.ff3c5e144cb5a8b42f572262d9cf979e4dd15515p-002Q, +0x1.e09a03cb2ea7119baec5683db885868424852c14p+005Q,
    -0x1.0bd654f206c3dd9e35f293570290cb3cb7c20f2bp+000Q, +0x1.89c80c40fa0cec6acfafb27a567dfe90dab2f605p+005Q,
    -0x1.c6cb6f6d94fbae0331d75005d343ab5d7ae88bf6p+001Q, +0x1.774a8991b302c2f359868cdbf45f254122fd80fbp+007Q,
    -0x1.12d2cd397a1c87ad8cc97220daf01f0edc7637d2p+003Q, +0x1.075bfccc58971601ca0e2f46500ca4cda8d2b136p+005Q,
    +0x1.1ca213a44e9dd040d6a7ca23467c4386d418b97ep+004Q,
    +0x1.ed57c856616227543c2c7aba24bd02cedb668722p+003Q, +0x1.7059db1756117967b16db6cdc0032a00fa819c00p+005Q,
    +0x1.655ef5a669c9c377675ce8a898efaf4d12af62a8p+002Q, +0x1.33568cd24c280310c37072d9b5640b7d3accce75p+007Q,
    -0x1.d94e4b9dbf69d820973c0efb4e84adc40f9cc127p-001Q, +0x1.b9bbdec4b87270111f806c233d77c74ba851ad6fp+005Q,
    -0x1.ff4e5df0c3308d745a7ecab2721217c9fd55e22cp-001Q, +0x1.5c00312c0948f18d9e1081c8731c4080bd686079p+006Q,
    -0x1.c753868ba6006d521733351bedbcb8592bbd81b9p+001Q, +0x1.7fbe417a1641a6e22b597f058a0645963ea7ee22p+007Q,
    -0x1.12d2cd3b9411e2f0e993fb5a1ab708d3aa4bfe1dp+003Q, +0x1.075bfcd3faf0347271f31cd0dc807ddf62f89aeap+005Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0114[] = {
    +0x1.451c68a128ba0d81c0cb4ba6a14e2e083b0a3d84p+001Q,
    +0x1.10f74a81dc5973c4b5d7c62f666083f316b4de75p+004Q, +0x1.6c626c0537518cbfa63a330d85a3fef017a1434ep+005Q,
    +0x1.dbe5235f9a48e9842b8073764c25964fe49ce05cp+002Q, +0x1.5e0f6c5592eeffebe7d2c14547a7fff5d0b7b30dp+007Q,
    +0x1.2af4cbcf125b59dd717c554e7b822238d31a9073p-002Q, +0x1.65be1fa80cece3f38cd63209a3b1bc2afd3b2fc8p+006Q,
    -0x1.5bb7615bdb67024655d5ae0c9aa1108a5ac36a9dp-001Q, +0x1.cb2a1e7c36c424a17d15435baafd9563175c10c9p+005Q,
    -0x1.10449914af9a7b2288bb229f1afd49acbf85bc82p+000Q, +0x1.87a749818a3de062201f4ca0551e0855b5ee39a0p+005Q,
    -0x1.21130bee7141449abf24c144d018fe50a69318b5p+000Q, +0x1.1bdc0476d8ee3177f66fe0644c36f6cf31aa2dbcp+007Q,
    -0x1.1bcb29808abfffd91c32bde39c8e37f05ed2fe8bp+002Q, +0x1.f183e99b1ff19ef3cbcf7af5007f4d111f600122p+007Q,
    +0x1.86173d5107e9a545ebe22e7fd0edd168fbffe935p+003Q, +0x1.036a4b3a208b36c227e0f78abcce3fb08b50b8b0p+007Q,
    +0x1.2c9367c7f7b5dd1be83d22b7462fd0aaea4ef936p+001Q, +0x1.40d0ad9df3f75d474222b63a0d2f9d8daea06a89p+007Q,
    -0x1.b5a6efa882bbd9de3983e2c33cc9030ddc03e657p-001Q, +0x1.35559fa9b57d34dca4f449ce79c20dff3a6412ecp+006Q,
    -0x1.f3c7f98732892555aec1d05947932fe0e5b32bf2p-001Q, +0x1.a9cea72df9b85fc9cc5368a603b724d821f0b110p+005Q,
    -0x1.0f4d77b30af4ffea50dd0ee154423f67746207bdp+000Q, +0x1.ca25b1c4f1447ebfa28c41cb49ed065e137dfdc3p+006Q,
    -0x1.1fc2dfb994552dea7585d7f021f7e32bd0644530p+002Q, +0x1.efac2c5e3601b005985bd167dd86ba295c870bfcp+007Q,
    +0x1.27a85fa55d2a9a11f25929546dde8d503391b538p+004Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0203[] = {
    +0x1.b1b31d83e7afe6537ceaf663f74ce9d9fa895697p+001Q,
    +0x1.3609a47ead3cf72d30b41ecd76cb1e7674ec6284p-002Q, +0x1.af839cd0a8020ef6eeff8d8febe39aac07af386bp+005Q,
    +0x1.1b715f2163b981539e9fab16fe22931dc42f742bp+003Q,
    +0x1.a753d2ed205baad4f7f7e91f77835ee0fda721b0p+001Q, +0x1.44cb422600147a3b8d58e2c492fe74cd8384baa2p+005Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0204[] = {
    +0x1.b1b31d83e7afe6537ceaf663f74ce9d9fa895697p+001Q,
    +0x1.0097e95dfc028acf0da94c31d274d93d67df2164p+003Q, +0x1.d311382e60c3ef0d0d5321027cb139a50cd0d064p+005Q,
    -0x1.8870ecbccc8d2ccab7d6832c46fafabd7c790488p+000Q, +0x1.fcec56a7e634e74e8e0694075c1cfb707b7a30b1p+005Q,
    -0x1.3dda993aa1473c741d4e9fa2784d46b47f36b232p-004Q, +0x1.522b2dee456c2ab5a17f200234031073d657b9c5p+006Q,
    +0x1.48e2f1fef1076c01482339a3033e935195f232f3p+003Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0205[] = {
    +0x1.b1b31d83e7afe6537ceaf663f74ce9d9fa895697p+001Q,
    +0x1.da1bf85c030cf8ef7bd232f52ce9cbd01b31feb5p+001Q, +0x1.d5fabb4b9f01b58bb42dbb9deaf784ee389b3a4dp+006Q,
    -0x1.2f020cdd4545998a42be1dfb0ae34e3c9b31f16ep+001Q, +0x1.0eb7006eee548b841339ea9b0861633b515c8c00p+006Q,
    +0x1.d1bba0bec8354ecbbac7251f2b71c79041534a04p+003Q,
    +0x1.2a087eef61aa535858e8dc88def6ed475ae27973p+003Q, +0x1.242231a2828dda6dcbb5dd099a51313be28279adp+006Q,
    -0x1.0fe0eea6b536471ca05f03d3368cd392c2389774p+001Q, +0x1.66333e68cd765ebdd62afbf95f5c66cb055f12aep+006Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0206[] = {
    +0x1.b1b31d83e7afe6537ceaf663f74ce9d9fa895697p+001Q,
    +0x1.a85251cef78fbc6565c509a1430a3210dae7cf19p+003Q, +0x1.3483aac8fc6387bc8d6a51261ada19fff4f6c686p+006Q,
    +0x1.2055795050b2ff9af17715aca1a5c7841cc7f42ap+000Q, +0x1.fc2505b4b2dd0372d997411071b1c2a78eedae05p+006Q,
    -0x1.5268ad7af2533efa147512bcc4a8c5bcf679c209p+001Q, +0x1.18e6dfae96b460a7b205adfe184e49aaa1004af0p+006Q,
    +0x1.502cc2640d82d726ebbf7ec73946149b63ac1ebbp+002Q, +0x1.29ffd2fd1f62fafed3192a948a9cd068d28ae464p+007Q,
    -0x1.68098940060933310855c3bd2adcac26d9212470p+001Q, +0x1.633b8c4d30a813ccf664bdab20521cd10cd370a2p+006Q,
    +0x1.f8359d7dc144e04a2069b9f28e841f079dfe843bp+003Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0207[] = {
    +0x1.b1b31d83e7afe6537ceaf663f74ce9d9fa895697p+001Q,
    +0x1.4af98d976aa3a00e11097151ed3acfdb204d736dp+003Q, +0x1.888c0056c10bcd0569c9b3f54a2075185e3aeb27p+006Q,
    +0x1.6a8dd236e4104fcc4a0e5b3a928556bca85a5f48p-001Q, +0x1.ef704d6ddab501f5fc5ff2acec2f0d93b5c26ab8p+006Q,
    -0x1.5654256a25336e2276cd22afaa0c6a89ca229003p+001Q, +0x1.19eaa7e37d8392498d20203e34750b0cea6481f2p+006Q,
    +0x1.beb5410c1592c791e1341323ee7cd0eadd93e7d4p+003Q,
    +0x1.9871efbe6ee2bfecc59d6aee2d51368982a4b265p+003Q, +0x1.8b9f1fc4ac8d36faace5c6c45c51f140b06bc10cp+004Q,
    +0x1.0323b40fed475422ce8505863fc04cb52e67a607p+002Q, +0x1.26bf786731fa1faa264bf97ac68a1d7321939c60p+007Q,
    -0x1.70bf3f65a953e983fc9947fedbe6d2522465c36cp+001Q, +0x1.613480297fced5487c178e66cda749870856b3c7p+006Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0209[] = {
    +0x1.b1b31d83e7afe6537ceaf663f74ce9d9fa895697p+001Q,
    +0x1.291dfef45490ee59f46e13fa52204a33e1a9ef3ap+003Q, +0x1.645a96cb651f99df7b35b0d5b7cf232293b58daep+007Q,
    -0x1.a58b39ee3dcf392e31d5ff066d4e235a8785b1afp-003Q, +0x1.050bb6e0a91d345c9a604a45390484a135fe15d0p+007Q,
    -0x1.690fd0680de83d6bbace47765df55be1cff03b65p+001Q, +0x1.1e3a58b7faf8172fd26ce4c0db7c2137d00acb03p+006Q,
    -0x1.16d16223c65c49e33967b4dfadb0427e870c5383p+002Q, +0x1.271991dcb1c20f9e5e9e875812d942a534d55c36p+006Q,
    +0x1.362ab30a7a766b0322ddd6757eec7be8ecf5d464p+004Q,
    +0x1.e8aaa1bf894755898f07294c41297908f76f2c2dp+003Q, +0x1.4399a79472f14a3ff7c51b9b5fa6d35e348a6c4ap+006Q,
    +0x1.3d3923ce83415b68afd7a3d7966d4ad806272da3p+001Q, +0x1.64a10f8dcd6242a563d5d38c24de9bfdf5bcf4f1p+007Q,
    -0x1.a26ccc784d8d18ceaede1ba913c663339b72d2fdp+001Q, +0x1.63023773dab5ffeed9f2552cdaa7be3b2dd3593ap+006Q,
    -0x1.13d7bf468cf877646dffc2d74b6fd0c976e446afp+002Q, +0x1.25ab53fb741c06d46add290a7c9e07f858166bcdp+006Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0210[] = {
    +0x1.b1b31d83e7afe6537ceaf663f74ce9d9fa895697p+001Q,
    +0x1.3176659c0ca12cfd9ebd3a8567fd60b5e3aee45fp+004Q, +0x1.98adf755c8c9642a2642c7a29e2652112fb49cc4p+006Q,
    +0x1.1901a3d30c38947dbd03cfcf08d6904523028bcdp+002Q, +0x1.f3591d99eaef0e403b68d788b57821dea74769a9p+007Q,
    -0x1.1ebe74766e4f54b8e7191fd6499cfa212faef743p+001Q, +0x1.7d182802d8ad1833224bff26291d7646309967e9p+006Q,
    -0x1.21b394f32a2e8f7373afe3d93dae0576de45c7d1p+001Q, +0x1.460859a413d5ca5128ebe3b6f371369ac45b350ep+007Q,
    -0x1.6f9612031249ea0ebfb71961b24c8a7ea1567fb0p+001Q, +0x1.0e005f48c5c31b2cca73ca1f31751fef8a49b71ep+006Q,
    +0x1.56c08756acb4335fad1bc50de2fb345a92900e42p+003Q, +0x1.d6cf04b29a689706ccd5a9ae2acaef9b41194c91p+007Q,
    -0x1.8ef04ba7381cd947ac4087d17cf5eef55c925c1bp-001Q, +0x1.ac6f5d1f28bfdc530810bd20ba57fbc17c556ad6p+007Q,
    -0x1.7bbe94b3b28bf1220b036577e34d9a4098df31fdp+001Q, +0x1.296ee17943042fa65cf6bc89f1439315207dcb0cp+006Q,
    -0x1.97e9f2c751d0d05e797822578314b4687490f25bp+001Q, +0x1.d02f6d2ef79d0f400092397c4968f1b90bbb5b23p+006Q,
    +0x1.5cf02d8f9d61bd92494bfed707861a7d5d4c0accp+004Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0211[] = {
    +0x1.b1b31d83e7afe6537ceaf663f74ce9d9fa895697p+001Q,
    +0x1.8cb05188f5dfb07bd45e43f5c4c17aa452173586p+003Q, +0x1.d2f2cdc431a44c3098f7d3492e725bf6fcb02e06p+007Q,
    +0x1.a0c7293a43bac319d1466110e5a52c33d506b958p-003Q, +0x1.6b8776da26ee8d5a2503d2b4234bdf8928ade26ep+007Q,
    -0x1.1b4f28aad1100d572de58b8376026ab0973cfa4dp+001Q, +0x1.598ac61fede832ee0530242f63cc750a1d160465p+006Q,
    -0x1.6fd441ead7d34e2b2be7797852996c23f4ab50a0p+001Q, +0x1.0a3c487a96e4eed3f55667b29913dc225f32f9ccp+006Q,
    -0x1.35a6e9442876773195c3a51714dde01b77dc581ep+002Q, +0x1.16035d212402994603170ff3af8f261646a67e03p+008Q,
    +0x1.6e9eaee581f29b0d67963cf85573b4ce7763a3bfp+004Q,
    +0x1.2ec681c750dbd17173163a7216e74b255b688901p+004Q, +0x1.84af8e1ca719caa9c78c9fab8904b8e0f876cceap+006Q,
    +0x1.20a43daf4184711c7ad6967525c50b7b9b6a04a4p+002Q, +0x1.fbebd078b785173ebf673a474e9037866fd09179p+007Q,
    -0x1.61192f2b0f3f4243be17d2072124c84f875a831ep+001Q, +0x1.b17669f71eb034906d0c7d7d6db845b72bdfadf0p+006Q,
    -0x1.72326121d11c96732d0eda7a25442da0865f631dp+001Q, +0x1.206d364b566d4988b871b47741eb04486134f5cdp+006Q,
    -0x1.44d4f1010e4afdaa43821521358f95ec3b0c7445p+002Q, +0x1.1827e872e4daf401741ad9e2a1882d53f6bf5539p+008Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0212[] = {
    +0x1.b1b31d83e7afe6537ceaf663f74ce9d9fa895697p+001Q,
    +0x1.10a5a7046c766a9d2b889b421b4e2ceb2b333f28p+004Q, +0x1.4f3890d2359369d78d3c77dae95f004d0fd85573p+005Q,
    +0x1.056dcb2ab8d9ee11a752d77eb3c17af7f5ec8960p+003Q, +0x1.6e7aba5c14233c30396aaf02f72f9003335dd70ap+007Q,
    +0x1.c4b7c437b1db354f59ae29be0c64acd5b962ffd8p-003Q, +0x1.31308aa1f74778afb47200f59d408b58d3ebc562p+007Q,
    -0x1.25f6b02e10d6c16c7d041baf9896610d4f51cfcbp+001Q, +0x1.4e76da549e436b151182de18ea64ed693da5afe1p+006Q,
    -0x1.717d3f2c192aa6d422818256dad3b3deb4a8fa50p+001Q, +0x1.08a188a9b361c5c033c88ce150de3e58c51c7799p+006Q,
    -0x1.8afcf374f395e2a6cb752154690fca1ebf5b7e0bp+002Q, +0x1.b0024373d578ceba7e75ae392dc5632f37f653bfp+007Q,
    +0x1.8decb3c2b5347c1c80ab8d50c296990056760b86p+003Q, +0x1.f8bd5eff589856da74c39a4b323a6e8732e2003bp+006Q,
    +0x1.84a39b2048043661b600c1d78e0b2d6414165007p+001Q, +0x1.7e879ae15a0a9f1ee21ec7e40811565c2011f67dp+007Q,
    -0x1.5f39dace748e78e01061fe28e4749fe82e9b5794p+001Q, +0x1.9f4389a35c3ba567b7bb6db13704f860bf4e1084p+006Q,
    -0x1.728db312202654b61062b0b902efef487d2600dbp+001Q, +0x1.1ba8c95dcb5f1add16a2e40c077165e8eab2817dp+006Q,
    -0x1.8b288a047c6cbc8c1d46d1faf665adea5572384ep+002Q, +0x1.b42d681a263372f196a1ee23a92d9170aeaf9461p+007Q,
    +0x1.1fcd08a9a9412f065c0029335338c8d4e664a022p+004Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0213[] = {
    +0x1.b1b31d83e7afe6537ceaf663f74ce9d9fa895697p+001Q,
    +0x1.5374f4ea5c5dbaf115b43a6854fd0cb38dc953cfp+003Q, +0x1.0e67d53cce017d34afa310996ecf944dc979ae8ap+007Q,
    +0x1.40b48d21dbef52da7473a54a0fe2c4f1c4a17643p+002Q, +0x1.494d376723ab5ff92cf8ff7621d26d4c72d1656dp+005Q,
    +0x1.802f6693f6dbddb419d1c1d12ae25e9023e2c4ffp-001Q, +0x1.2cb0293d63ab29c4dd9583be025d3d7ba7649751p+007Q,
    -0x1.20d7481a409e23b5894c55e02e738a7604292ad3p+001Q, +0x1.49e57985cec825a68b82bf826fc3d812731e8e67p+006Q,
    -0x1.70c9cc7851959128c1a18e2bda301d1416e9ef58p+001Q, +0x1.07ef6af664218996f1def39bc78de74863186453p+006Q,
    -0x1.6fa4c5ff71becc267f680766765faa7fa4f2940ep+002Q, +0x1.ae0c355dfdbb5d165310631373fae03c22f8c170p+007Q,
    +0x1.1d34200f2460c43ba836b2151ae9e745b4de1ecap+004Q,
    +0x1.de8842a1ac070c4ca840f420e799c1d0ef66bc43p+003Q, +0x1.9102fc361f07e067f5a5eb2d529e75033ab48aa2p+005Q,
    +0x1.413ef2c3eb5468f3f712d6787da7448fe7a36686p+002Q, +0x1.47bdfe2e83b2d49c95a62af07bbf64bd79568547p+005Q,
    +0x1.11296dbc140ac56a464a04e4d0720426c87c5d2ep+002Q, +0x1.5e9823c6f19af3a15abf6a670742e6a6f553cdcbp+007Q,
    -0x1.545c5af652ad8f208a388c3b6f93b7214417dea5p+001Q, +0x1.9cf3a66b5dd9c7400517fd8e6638847867ac6148p+006Q,
    -0x1.6f82cad238b5aad38ff66126e986a874b81eceb7p+001Q, +0x1.1a70c2fe9e6b5f2e051fbf3d7bd5bd4c4540f843p+006Q,
    -0x1.6f1a0f332eabff04a7d1884f7031b7b0a18bfc14p+002Q, +0x1.b4250eb5302bde6a9f2c3ce01371a9f395765474p+007Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0214[] = {
    +0x1.b1b31d83e7afe6537ceaf663f74ce9d9fa895697p+001Q,
    +0x1.5746fa407fd57cf6838f671a8a41500abdbc90c8p+004Q, +0x1.3ba6bebffa53732dc39e8d91b0c40fe2ee51b7a8p+006Q,
    +0x1.1a3d07bc5a6b3b3fd3d78e68fb6c6488b1b46e74p+003Q, +0x1.14fe11e25e31e9e78549b9337339e165dbf84f50p+008Q,
    -0x1.0aac879f2f2a1621b4435176790039d6aea28f37p-002Q, +0x1.6a35862f710ba1dade521a594c7e74909d043f10p+007Q,
    -0x1.0eaf1e80d133c5bac480238e20cd5dec1908af61p+001Q, +0x1.7738bfdf7449b4e3f8f6dc68c8db26ec439ebe53p+006Q,
    -0x1.5f78f277cbb79731698400c87e98e1590798c977p+001Q, +0x1.1f59aa456a1b5f22428e51a857407e7232e21529p+006Q,
    -0x1.7bb0f55f7e5aa5df959d9b17ca78609a5898a18cp+001Q, +0x1.0060c8353d65311339195aa4ac96cfd3c4f173a0p+006Q,
    -0x1.63877bd736bf3a4c69df582357de2a44b76d6d83p+002Q, +0x1.f474ffe9ab6f00a84900e813a400836f298dfa09p+007Q,
    +0x1.da41d01c94f0f20ee39882611a46677c9a2b2033p+003Q, +0x1.ad8aafd85b81fdf22877a62bc19a8f2700e96b70p+007Q,
    +0x1.6ea237ed1e06efb0ad4f3cb484266588339497e3p+001Q, +0x1.fab8ad2d5148fa745e03b020bc7572fb9f8e8035p+007Q,
    -0x1.592491b8e7f0c2450124b01fe99fc5457dad6f1dp+001Q, +0x1.c742ebb0af7192abef3b1aa0ce2e144d92053914p+006Q,
    -0x1.690e2098221692a92045958c2caa3f676e3482fbp+001Q, +0x1.3de858dbf7e388802af049a3cbe1c996f64701f8p+006Q,
    -0x1.7bf292dcadfd02dfb1aaf8e10d4efec9bc04c2b8p+001Q, +0x1.05f87890f1c91ba655ef7c152c228585a42bb8c6p+006Q,
    -0x1.6b0429d16c0ad37fc10e92916ef2c9b01b701604p+002Q, +0x1.f972ac400438ae642f13bfc10203bd8a5de1e2d0p+007Q,
    +0x1.75c898a1a6cfdaacf304f148cde91fc1f7ff5b7ep+004Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0303[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    -0x1.719504154e652fd7bf5be7851bdd4b241c191769p-005Q, +0x1.3f921dd2919a0c79fd3066b888010755ac94a67cp+006Q,
    +0x1.5d4438ecf89543a71f8ab8b82aba33ecbf4db426p+003Q,
    +0x1.cfe2a7cba49c52f1a267ee05501e842142951900p+001Q, +0x1.df9e082537f1569fb4d931f8d7581df978342b85p+005Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0304[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    +0x1.320b08f1d19705ac9aa56261fc50a5af3d678395p+003Q, +0x1.71d1bb8bdd11a34549719a6c92e7814605367e1fp+006Q,
    -0x1.45a8948328abcd874ffcd1524f8cdd6049caa0fap+001Q, +0x1.603d6705d519c97c7fa35854325011c2047c782dp+006Q,
    -0x1.d4fc1fa2ed6614777b9fe6536a562ffe61abe8dap-001Q, +0x1.d50b659936c73966f0c5aa16309a3b154cba792bp+006Q,
    +0x1.8971909770da9755dde84efec5b26b684c543e51p+003Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0305[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    +0x1.dc668e3b4ab5572c4193649a095b7852899d1d86p+001Q, +0x1.5b000d45960e4df3eee133a78d0ec70b22dfc3f8p+007Q,
    -0x1.da27548a9a56114b2c841c2273126fae94f3d29ep+001Q, +0x1.609768e891b9db10f46a2baa10955e413e21eaaep+006Q,
    +0x1.1c501d869bdef65f23e01cef321a7258dbbd6766p+004Q,
    +0x1.5354718c941583fc8fc5d77c1d031820f5df1073p+003Q, +0x1.c40a4cd46c89af6db31f1903396ca4e8506e260cp+006Q,
    -0x1.beb18c6527cf9031d837b589063ffd081f73443bp+001Q, +0x1.c5ded28a9e80628fff41df2daf0b9df57ff5e81dp+006Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0306[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    +0x1.e5012afa26a75fb540c5b7928fbdd5ac522efeebp+003Q, +0x1.e1d4c93537e5ceaaca2a5cbe4c6bd402b1338a4ep+006Q,
    +0x1.1f5167e089ee8998a7606df438c625ba8be5cd9fp-002Q, +0x1.54bbe7ff8888c0d74d1c17ad9217d857e58e452bp+007Q,
    -0x1.0b2a554c7e7ef583081b54eca80abdad0b8e6502p+002Q, +0x1.611743ba61749ead82ea8c123bee0a587d3b3b8dp+006Q,
    +0x1.2d2a368b31ea3bb9969d64eaa9f6b185e82cd7cep+002Q, +0x1.a185984b5876b8e880e41b1b868b9ba1e6bd9840p+007Q,
    -0x1.164309ba2f305d03df7c9eeaeb3b32e3a179f7c8p+002Q, +0x1.a90879ac72b3a76219b9afea0aa550bd6e704e19p+006Q,
    +0x1.23bb17aaec8541fe56f6a898c1e74d0f92881018p+004Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0307[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    +0x1.27e432f812e4357aebd6a7f87194cd04cf449ed5p+003Q, +0x1.492a5a2dbe5bda534235044a79d6723ccf4c0b6fp+007Q,
    -0x1.7328a72738eb3494bc4027bd2693f07f6e3a5f7cp-001Q, +0x1.30963723f93260ae36f30a3fc1f20a33283819c4p+007Q,
    -0x1.130624ccc405abf640ee079f3eb19925b71527c0p+002Q, +0x1.5f04ac04ea929036b382b1e1df0db557d27fa60bp+006Q,
    +0x1.1b44067ce7aecb67f28f21c891e0dec2d6988d27p+004Q,
    +0x1.bafad5fcfc66c56c9897d737d11ea6fcc6ba04a5p+003Q, +0x1.03e7cf733893c0e9e6b374f60bc933a72129423cp+006Q,
    +0x1.f3e68eb82717e9d1dcaee385f2ba27836f651243p+000Q, +0x1.7420a7bea0fb3e9e96ac29693882710b0b3bcc34p+007Q,
    -0x1.2079d16eb43ae5df62ddea4c73f7cec6983a5f09p+002Q, +0x1.9b8d669ac535b7c326518e36fd2759792384f0bep+006Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0308[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    +0x1.261da5cb53bcca9373acd09fa42b62f7c09ec23fp+003Q, +0x1.1f94f802dec6b60ba8e5059298a5a83427b8e7b0p+007Q,
    -0x1.42ce1bef294c99510b4cfb67a1bf425e57c23378p-001Q, +0x1.2b6742ede44ff6c3451031a0010ec172f3e080f2p+007Q,
    -0x1.12e5c100bdf9146c6b9a0ea5a55b57722f41543ap+002Q, +0x1.5e360b6cd0e234e71d7fde9d99f076b52811d6c0p+006Q,
    +0x1.02bc04a58421459b8bdb0a7abd4e100ba8fcb4b0p+004Q,
    +0x1.6d656a734f83be67f2901002fb4aefe0c8b4f7ffp-001Q,
    +0x1.9e16ada5ec7620115133a3cd0a1bbee4ca79118ep+003Q, +0x1.9cc169b81a1a1e58f49436dadd99df0732c6d688p+005Q,
    +0x1.0ebd7dca1f5cc8dbc3b5e7b46ade263f806f5de3p+001Q, +0x1.63c681c011d1d7ade2414cfde24b23f1810e6d59p+007Q,
    -0x1.1f8803f8aefc969f04115dea0dfde91431299bcep+002Q, +0x1.9a8077561d5d757296b76b0b0a825013d52f823ap+006Q,
    +0x1.6d655d30c4956edd22c21b1a4f8762bebbd76fdap-001Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0309[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    +0x1.4487d5f84cc3395c2906a0b870f759ba1d67e9dcp+003Q, +0x1.0070b364d1a918d0dd36555a5550d73c6968b039p+008Q,
    -0x1.de6e8fe6c27e099cca316ec98a3a7369ec71580ep-001Q, +0x1.5c2d7260cf1a6acb488f5396fb14e8e23ceb6b81p+007Q,
    -0x1.0b7f6be3d8a2188df80de5776fc3bc5d6f96efe0p+002Q, +0x1.69a072e99d557a77e31087126695130021ea61dfp+006Q,
    -0x1.1fb7f7e96ac86f8c7876fcb04a77bbcc66ec17c7p+002Q, +0x1.f3e9a231e124f9b53bb08f2e489e49f1ad1c2d23p+005Q,
    +0x1.7095f68012acad8cc6a39cd27bf74b054a77d6f3p+004Q,
    +0x1.176612b51bdd5c4ba65a9931ca628ddae11bac22p+004Q, +0x1.e2b67afa1fc79da2415b3daff59df8158bc2c9c0p+006Q,
    +0x1.c3d1a6dc1b1ebc87fa138f9dd66d7625bdc8b2c2p+000Q, +0x1.d95278d59143447efcee4b537fb9634a1e81f3e0p+007Q,
    -0x1.1e9903e85f5ddbcf8a215346d0b2a5cf742c6b71p+002Q, +0x1.af1682a4949809cadabb5ee667eae64cac93ba59p+006Q,
    -0x1.1f2d087b6f640fcbd71c9439588ba38399d1184bp+002Q, +0x1.f4b5e32c1cf327e73c63cad48c248aac8a470dadp+005Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0310[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    +0x1.74770ad5a2b1e2d6cf1390c1c3bf48863206740bp+004Q, +0x1.46377d3d7fd0cf6a5715a5d9018741ed2be7a776p+007Q,
    +0x1.41a57cc9246f82caade3f89e5606f0e533f7be45p+002Q, +0x1.5e7a39e13dea2acf93290a71f5551abc6af25647p+008Q,
    -0x1.3f8369dd4220aec81ff5e4c47849c62b7ff0b23cp+001Q, +0x1.7c33108779cf1514459f0d60f7b76ff9595bb6bep+007Q,
    -0x1.147dd15f26f6a22021d0dd7917ceee7b4598a9b4p+002Q, +0x1.b6301f9244cc9010d88ed7c4365689e9c03261f6p+006Q,
    -0x1.272156bafe3bd877b7580f15ec4340d481f09b7ep+002Q, +0x1.4a9c3cff411832b34e7cc4306275f3a53379c8b5p+006Q,
    +0x1.8db5f8ff92315f808b1234925f21b86295db4ff6p+003Q, +0x1.5c78d785d17b665776682bd05d64ce2c4a6e730bp+008Q,
    -0x1.1afe71f9ab8cdabf33b4b3a0a4e6b41138f0e374p+000Q, +0x1.0a3328379de46610fd72e61f1c39d7da852f6a2bp+008Q,
    -0x1.2fad581546f19d7cce8be54ce552c4f6419784c7p+002Q, +0x1.5acf8b7d9ef72e5c6b507afb5dae87f0954047dbp+006Q,
    -0x1.34adbe3844ff93e290ca9f18c64c68bb2950aeecp+002Q, +0x1.f1f1a905e6163aed8a25689b55dcd8ce021d3c63p+006Q,
    +0x1.aaafe8725fddcab4bc2acd7b617799a1961963a7p+004Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0311[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    +0x1.1817e68429d8021e507b176714b255b95d0263fap+004Q, +0x1.9dc78124bd738b9750099a64eab271835368e07fp+009Q,
    +0x1.ffe6a2014b478fe2ea63c78388875d78e2589148p+000Q, +0x1.17533d24d6173d51fa61d43d7f6971e1c48bf001p+009Q,
    -0x1.31fe82bf795b0fdf9fdb39d26c144175fb9ddd74p+001Q, +0x1.af30bb765528684252e0e256c1771a9d387a54a9p+007Q,
    -0x1.00efb935583e129ff592414e0589e36462ad7217p+002Q, +0x1.b866ad3654f5cf2bf0dd77a765a36c0198f14a6cp+006Q,
    -0x1.235913e74fbafc07af459e98fa94e0499c0adf04p+002Q, +0x1.490a718637d8cb98ac7ade3ca4540a30b3edacf3p+006Q,
    +0x1.38fcd87b0c7b223b17c68cff99e2da1f736a8b77p+005Q,
    +0x1.ea305a90f0b780f82eec561a09b484b44f56ca4ap+004Q, +0x1.7bdc9c4aa5dc7cf23482ecfd4069098ba755dd3cp+008Q,
    +0x1.a4b75655c153949c6960345037b69fde7ad7918ep+002Q, +0x1.8e50e7ef8efac380577ccef388ebe9ae95da5a24p+009Q,
    -0x1.b0192435a3b7f32758c7fe6328d8cb72ebe6616ep+000Q, +0x1.4d17c8b8236f3c659a2c00283a544687fa6ad6b5p+008Q,
    -0x1.242df0d845ce9992b1eb911fce1fcb86fc8a2caep+002Q, +0x1.ff677a942493df47b16c558f31c3e72aabda3436p+006Q,
    -0x1.28afabb209a7732854f1ff3ad858393958b748dep+002Q, +0x1.5bcb399cbeeb2892faf3e448a437906877b13803p+006Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0312[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    +0x1.824029052c7160ac5f6418b7bd7b1d742b3bb55dp+004Q, +0x1.2539f3c84fa5f92ec49c614dd2c0672f31174b61p+007Q,
    +0x1.a78098b58327aa5cce20b4cb81a4a83a31df6ca2p+002Q, +0x1.6e854190f911cd607dbe69f0c2be44833d44efbbp+008Q,
    -0x1.ddb035c20fb57a82107c0e45702d4176ba4eaa1fp+000Q, +0x1.923655ee00ec6190071074ce8dcbaa56d66949c6p+007Q,
    -0x1.00bdd10308bb0fba1e5295a6ee35916a2acc34f5p+002Q, +0x1.ac3a2e7ad9e5a128985032d8c3f228edc000cdf9p+006Q,
    -0x1.2365527801c96086acc7434b553040bd9631b147p+002Q, +0x1.47183e18479ff977c829a02b29bfeb4bbde334a0p+006Q,
    -0x1.6fff8836cc6bd352f1616fb5e939cbeb684b5dc2p+003Q, +0x1.1ad7a3d2fdc2d1a07d38882fdf3575f0b3d16bf5p+008Q,
    +0x1.c330acef079ce6c53c858183b926ed9b056b4848p+003Q, +0x1.50dc7834fdc6807178d9b5b4803714c9dd1324b2p+008Q,
    +0x1.9ba2e3a13c3890f9637a03d240b27db858f6194fp-007Q, +0x1.1eb3b7e2a25ab9bc198269364938fe126b9da6cap+008Q,
    -0x1.1f6c7f92717855d1588b86496c869ac7e3a4b536p+002Q, +0x1.f15eb671f72848d9fcc7d9ff426dad86e6ee31e0p+006Q,
    -0x1.277fc43235a052e3d32551884281a0d4d745f1e7p+002Q, +0x1.5851826fca8e9fb0ceb128c36ff0c9fc2463ea5cp+006Q,
    -0x1.703bfe71af67584c16e7bc3180c4620b0f1b07a5p+003Q, +0x1.1aabe17e49650b9b89382b01fc42a9fb10369f17p+008Q,
    +0x1.b15c2ae51c046b996f5070fff12dfbd35d7c5591p+004Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0313[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    +0x1.f7a2368813ac2ee9a34fb783351b46295400e29dp+003Q, +0x1.042b4c9ef7274e168e6c21ffa76508bdfeb48e24p+008Q,
    +0x1.a0994f34e86418e1fb7de4522da9f95ce98924f2p+001Q, +0x1.0f5874602161dbadb27ec387d054003afa3e0cc2p+008Q,
    -0x1.f38a7e2af25232e6c9278c5603624a790ca930afp+000Q, +0x1.53733fbb6fdf45a156beca667fd940e6d020370fp+007Q,
    -0x1.043de6ee87c7b6ba053950129b6ad1a2cc37c902p+002Q, +0x1.9baad22806ebfa81ceff86daa0929ddab1d097b7p+006Q,
    -0x1.23ee5d52a74f8027feb62ccd2770b89bab97e1fap+002Q, +0x1.448e239c06265803e1e3abede3687d01ce459ebep+006Q,
    -0x1.ff75b704ad598a2dae293d880e197e8690754c4ep+002Q, +0x1.af5f75d14a3b33683bfa88778b07a2434d98da66p+007Q,
    +0x1.9cf9ed074dde3100bf970a1cfda0b8658dc892aap+004Q,
    +0x1.5bf0436a72c263d4a974c16a28bd4dc91d42d250p+004Q, +0x1.8db0834d5a3125039ba0746676c5540da1cc28ffp+006Q,
    +0x1.eb76274478b213e3b0dfcd31677b78ac0bfca9fap+002Q, +0x1.3157b4547a3822d875c950f426f64cfe2cebe891p+008Q,
    -0x1.c3044ea9ed06832df2d25e33663877cd1c260b27p-001Q, +0x1.a92b2ab1507937a39399b0eb7ac18b3d90bb1a32p+007Q,
    -0x1.1c53f265d2acdda4446eca5fe5d0d03601fe212dp+002Q, +0x1.d99334045bd85921a6ea0d0cc045ff734d788af8p+006Q,
    -0x1.26db659bec077453964bb714a2d94f1c0026ba3bp+002Q, +0x1.5351ce6b9713e4797ac06d92863bb39a8b682aecp+006Q,
    -0x1.fd16ba2da4cf522afd4c379962f35a61c4411255p+002Q, +0x1.b11cf9dc786964909fcaaef4d8a38e2c1aa28262p+007Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0314[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    +0x1.968c571f016d4396e176ac2cbf60576ed1d18ceep+004Q, +0x1.ecf509d089b16d490a7e95327773b308a62c089bp+006Q,
    +0x1.304f4892ed5771699a9e861accf601ab24135a20p+003Q, +0x1.88108e85fae406e8a353c376b79433d14740ea8ep+008Q,
    -0x1.82b1a79a2d6b11342b6627ab97f57b038a08a638p-001Q, +0x1.f56a36a3e4252a948fc0839cb0fb1c5da7214304p+007Q,
    -0x1.8734ea9a8a7cbab07e38e69b95498b1e2527e022p+001Q, +0x1.f926c02a30d9d166851224fc220d335ae2c12c63p+006Q,
    -0x1.0578ad05744125d4a05efeaa67820412bad254adp+002Q, +0x1.7ca7545246740dfadae10757d3d07cb4d642b7f8p+006Q,
    -0x1.23c43fd56ae518e309a4dba5b2df50a3ecefcef0p+002Q, +0x1.406e72d711f177b4799952e9e5454b0e99f88606p+006Q,
    -0x1.b01f777ce8376a1bf51975d56aad20601664de66p+002Q, +0x1.06351aa8843fbaa84b8e8c9114ba3542b91bc1b2p+008Q,
    +0x1.0bd8072951db6aba2c132ecc19ae71a1a9c5339fp+004Q, +0x1.3bdad0da2f464b8b360beb176fe5c68ea9b9b18fp+008Q,
    +0x1.37cd10526e27e1198e8578ef9e1a321a25c4773bp+001Q, +0x1.573be96216665ac9eb5e3041460d8c034afbca59p+008Q,
    -0x1.c44c4c6713e698c909f7bb68531fab071c918a26p+001Q, +0x1.2079fc2a63a33ea80a9a504d5602151801031f54p+007Q,
    -0x1.0b275315cdba43519c5e8ea3ce5e6c854ba86081p+002Q, +0x1.a94a4badf60aaa3205da4873cfd1f085058c3be9p+006Q,
    -0x1.242369ff4997d6ea6f324f9aad9a55984a665dc5p+002Q, +0x1.4bd8a007674e2725df347fff9ecb89c033890060p+006Q,
    -0x1.b5a2089ceeca4fc79e5dc070185243439da77222p+002Q, +0x1.0d2168d8eda0612f5897ad2b27b556f154585572p+008Q,
    +0x1.bb6fb590d1ff2a0037fa17a9f22e1d8b3fd6eb83p+004Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0315[] = {
    +0x1.07d87a21d12a273c421d6cde519f8f3f10cd22bdp+002Q,
    +0x1.46d0c91c668ef3c7c8795d67ade4658f9df45ca0p+004Q, +0x1.58461884ee0fdf09014aac62ba39cc1e3fbdea38p+008Q,
    +0x1.50a3810f00d73912bcd12c13572df66f2e7c7ed7p+002Q, +0x1.a5db632badbd347431546eba3ef12a84b6ac5e20p+008Q,
    -0x1.25413140a1f3621bdfa5c4493c36b89cc79aa89ep+001Q, +0x1.d3d8b349becc3efecfc6775fa7fd165f65deb40ep+007Q,
    -0x1.e1def9a0d3b054981391812de6d5df41075dbef7p+001Q, +0x1.f456364145239d6517fdfdbd65e21ff00036fe2fp+006Q,
    -0x1.15c37b05ac5d3c459cf6a37b04f172c0d583f73fp+002Q, +0x1.748672117226342ad983bf89a08ad15de3f9a530p+006Q,
    -0x1.266aad517e645c9ab4ed6130575b77af3db7a11bp+002Q, +0x1.3e9b20755e738fdf507d0933b41ad35ae7699024p+006Q,
    -0x1.d69efd53d1f06f242c8d165247dd4659f7e552c9p+002Q, +0x1.3a169480b1a7327d9d963a7bc57fa03285742483p+008Q,
    +0x1.efc7fdeed4c8aa7c46669185c26b54004e67bc00p+004Q,
    +0x1.afb92e2ee154730f3fd31b12e4745412152e9aecp+004Q, +0x1.eef9a1d442b2cfe22ba6c1b74431f433aac951a3p+006Q,
    +0x1.6bb2d2525227c6a97c427abfbee73406fb0db41dp+003Q, +0x1.b99eca6e8dbb80f1eaf431c4b78baa478df9098ap+008Q,
    -0x1.5f2e64f066a1243e07534aef893728cb6202d311p-002Q, +0x1.540cd0011e730e5358995db768312423a8593039p+008Q,
    -0x1.14efec3cab560e7f696f2845dc29ef4d5d75c349p+002Q, +0x1.1c2d1a49724d199aa866794c42f9305e0cfb0c2cp+007Q,
    -0x1.202f72549dbfbce9bc85df0cf1456bd85ff229c5p+002Q, +0x1.9361510a105a8e641bfca47e0b7f3a29523bf2f7p+006Q,
    -0x1.27f6ae4da7de6a818dd1b0824f92702e84b120f9p+002Q, +0x1.46fbd64fad6c8d79db1ec50f9ec69995ffba3299p+006Q,
    -0x1.e097beeea0cce7640ef678291497f9c5d7e743c3p+002Q, +0x1.38b69758edf9e34341266d8b358d0681ca906ee4p+008Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0403[] = {
    +0x1.33ff752b67c3010adf025040a940f2a71818ee74p+002Q,
    -0x1.b93df270a2f14684c2e152b7c1e7833cd80a2795p-002Q, +0x1.bdd96ef901a095d13d5d6c8577a46f3156a9c439p+006Q,
    +0x1.a22f8d22e5f430dd14da520d2aa9143bb04e7942p+003Q,
    +0x1.fa2587dfc637c534e18260fb19b606fbafe8862cp+001Q, +0x1.4ead3ef115600550fc32b75f7f5fd8a24cafd12ap+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0404[] = {
    +0x1.33ff752b67c3010adf025040a940f2a71818ee74p+002Q,
    +0x1.65860f7168376231387f98595193b51c20a2c42ap+003Q, +0x1.14e21bd65b79d1701d35f8a8cf20f9d02d1c26e1p+007Q,
    -0x1.cba3eb20694a224745fe93bc00891d7da16a25c9p+001Q, +0x1.cf7238d8d6f05494fd5eb78cbd64716fddaeaf00p+006Q,
    -0x1.cb013b1d0a7089a9bb7050e7a378e9f221880a9fp+000Q, +0x1.3790b70fee6bc310b21f6c1fabb7be3ee1ef7b24p+007Q,
    +0x1.ce718e0de5bc9bcee4f0eeaa6a117d6bee18e464p+003Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0405[] = {
    +0x1.33ff752b67c3010adf025040a940f2a71818ee74p+002Q,
    +0x1.d1c60c54fba2326de1b0c528c69a2dfad7c845b0p+001Q, +0x1.ed04e5e402a88ebd2eb11dc95b6a89e1d254fb01p+007Q,
    -0x1.41b1d72afcca91d869a8298c0befb6a19b153c76p+002Q, +0x1.b850664dcd491889d7495f3769a71bcb1e13b925p+006Q,
    +0x1.563053cc05a9f335d687b93434327643d6360f5bp+004Q,
    +0x1.8081a39640be17385aa66f60671a68eb330502f7p+003Q, +0x1.4eed7c44b16f4259d920a0f6995a5ed79f40268ap+007Q,
    -0x1.36fa5aa0edcafa80d8f83fb430221d7cf3a89489p+002Q, +0x1.17b3c95c248791ef35e851892a624990f175566cp+007Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0406[] = {
    +0x1.33ff752b67c3010adf025040a940f2a71818ee74p+002Q,
    +0x1.19af57bc12d5b0faea3c56e6313f3d88fe7d5ddap+004Q, +0x1.7aba3e31e5eb420be70fa12e900583141696d265p+007Q,
    -0x1.5cbefd76d0e80d8ddab0565977940472fcf4326bp-001Q, +0x1.c4cdb29c6ddeb44b1b626cf7ec824ecbd672f417p+007Q,
    -0x1.6850d16ccfeb15fb81733b879bbc72bc0a363a29p+002Q, +0x1.aac452af27d604ec87276441c8c9d1fe737ab75bp+006Q,
    +0x1.0c8eca69fa21228d7d2a838a6bf039eb12e693c6p+002Q, +0x1.23b33ae9e264102c8be3b65dd89bac138888ebe4p+008Q,
    -0x1.7552222569e1bd242740deb19f2f26d6ce5a1694p+002Q, +0x1.f53ef7da6ebacd4df98b0332a378f4c0ebe80fa2p+006Q,
    +0x1.59078dc20c33067d5f29b20485eeab9da05d5307p+004Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0407[] = {
    +0x1.33ff752b67c3010adf025040a940f2a71818ee74p+002Q,
    +0x1.2981c7b7d8491f9409724117fd2cd7fa9da5cd69p+003Q, +0x1.1e1b32bb1b2169d4c06552fa44ba5d1459646c40p+008Q,
    -0x1.1e6a589224d5ad5bed156d2bb92075b846593140p+001Q, +0x1.83853789039e4cb543c7dcae1192c00e6a91599bp+007Q,
    -0x1.7529be944bf08123d06e4968503febfbeb9ea16dp+002Q, +0x1.a2c27b6423186a45b0f1ed6bbc5cbd3b26a792fbp+006Q,
    +0x1.77255b95410488b64b299c58c8e0e4036902f807p+004Q,
    +0x1.0c15c15c6d2d975fe2ed90e670480c3a7daae0cdp+004Q, +0x1.126749b655317028c8e989ebdd544ffa86ac695ep+007Q,
    +0x1.d3c3384bf6b279714abcb71031f6dad6d5b5b18bp-004Q, +0x1.f61f76bf89e259ded3b289700b9422c5fc81418fp+007Q,
    -0x1.843fa0a208fa687cc68d87f6c44c53bb5e559cdcp+002Q, +0x1.db12744f3888fb15c4d638869958aa46ce361e50p+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0408[] = {
    +0x1.33ff752b67c3010adf025040a940f2a71818ee74p+002Q,
    +0x1.e31d04eb59228de3d77df062d1083ed44b68a5a2p+003Q, +0x1.9bb6f3a2c01d07fb3c224376b881140bee4c4c38p+005Q,
    +0x1.7c1e8376fb338b22472216ddc31f73dad6d758e8p+002Q, +0x1.6c9475375153ef6fee07bcf97bd9e15ef338168bp+007Q,
    -0x1.13dcbf2f2a874cdecf0b0fbc8d3e1d6844253df3p+001Q, +0x1.576a7985a9c8e24b83a05bb65a0721c11719260ep+007Q,
    -0x1.7607a65a1e628bcecdd990ee36314127076d4d32p+002Q, +0x1.9d8a17044f1c16197a6ea265f523972c53c6784bp+006Q,
    +0x1.263e218e67b5abdc8d01449137482a5be1ea95b3p+003Q, +0x1.fe91c2023b1509adef4d546fa724f7c36ad2ba7ep+006Q,
    -0x1.d974f24982e17ec61d73c5c9b546957411cbb116p-004Q, +0x1.88d08c2a62bfb04bfcbdf0d14e30f23a4fcfe1b1p+007Q,
    -0x1.82093d3a23032c54edb40ad357f332087d8831a9p+002Q, +0x1.d23cfbdf03ebd8db2c4ef3ba4d0a50f8d346df95p+006Q,
    +0x1.f5cc6b367acc956854fb233ad6e800c4c3495955p+003Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0409[] = {
    +0x1.33ff752b67c3010adf025040a940f2a71818ee74p+002Q,
    +0x1.60dbbd0131cad4b246a89f1412b63071501d3910p+003Q, +0x1.579f8e32f531b9520c0fb1249ef9ae24c9d68540p+008Q,
    -0x1.97ae975ce2e863a903ccc798d5e66d42534a39a1p+000Q, +0x1.b3279da152d7d6550b1609ebf0613e6422826d3ap+007Q,
    -0x1.0dd8d27642145ba033402dc3f9093954ee103ebfp+002Q, +0x1.716737bc1047abe228f232adf256e05391627177p+006Q,
    -0x1.6b5f80364feb82f4785262c3a24c94afff3813c7p+002Q, +0x1.9537dae194dcfb2f2408cbceccb04824d92cb97cp+006Q,
    +0x1.a9d559f387165e2392dd2ac4bb8c61e61ae40e5ep+004Q,
    +0x1.3908b4d34d7c79d96bde5c0a807e0c117ea58494p+004Q, +0x1.496f33ce689a7b9f12c17a35bd9a9ee68a85eb5cp+007Q,
    +0x1.3065aeea3052dc52ad02293dc78accf6543fbdb5p+000Q, +0x1.25b60c6d4253835a14d34a68ab7736e975f56a96p+008Q,
    -0x1.13b7c98870027da1ee2a0793210808348a92833cp+002Q, +0x1.722cced715af7e6cd1262bc758aa66ac304282f8p+006Q,
    -0x1.6fcf2a25a3a4ec85fdf52e06a8ccb87fbc056449p+002Q, +0x1.d95a1ffc3fe80a19cfee3b5cad4bb2454cc08bf3p+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0410[] = {
    +0x1.33ff752b67c3010adf025040a940f2a71818ee74p+002Q,
    +0x1.a5ab97583f8f91de01a6b00c09f57e0f97b30b58p+004Q, +0x1.c63c6bac49efc73f008f334f860dc1ec32416ffbp+007Q,
    +0x1.3af799452b2408b912060d96bed83f5d59450d67p+002Q, +0x1.bbca7be06c111deca8b388357cb42f2efb9924b3p+008Q,
    -0x1.ba40d13e7b8566b3619635d039c9729f37741280p+001Q, +0x1.caa182b4308a5078349fb57c7815c9e28649957cp+007Q,
    -0x1.6df3c13ab62526bde41cad832c336044ef8cf560p+002Q, +0x1.ede7cf577eb3a7fbf1ae82ed030549e5285b36cep+006Q,
    -0x1.89ff78d84abf6e6ecd86b88536e768c1d88b993dp+002Q, +0x1.7c85e6af1b5d0309818dd3622c8b289f86cffef3p+006Q,
    +0x1.a645cbc3ec62729f3e024c70e81b1b3fd4ddad89p+003Q, +0x1.c7be8a109cf9753b3698dbb5c0cf94e08ccab630p+008Q,
    -0x1.12b55d4b6fe5a163cfb8eb1bed351b198138a68cp+001Q, +0x1.3ab80602ff755389a781acdcf4c55ece625d81f5p+008Q,
    -0x1.888d27a057b8264545cf7b83646c1f01b2d6f4f5p+002Q, +0x1.14f924828d8921101aebe14a33330d24b7349fa2p+007Q,
    -0x1.8e972594c2adb2cf69c6368aff68f9d87042312cp+002Q, +0x1.889a1aa3e2bec49e3ab3958ba642fdf69dd3510bp+006Q,
    +0x1.e37e671d75d2c92c3cda6796679c465141af96c6p+004Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0411[] = {
    +0x1.33ff752b67c3010adf025040a940f2a71818ee74p+002Q,
    +0x1.cfed841abe03b9973993f686d0927a294b0df996p+004Q, +0x1.b2ebf10223b716c74775ae0bf7005ce0b2dbbfd9p+009Q,
    +0x1.445eaa949b44596a60636e938e4bd3f4c27bb336p+001Q, +0x1.0fe0e1738ae35c16c3c5130e8276d6b73e8b9f6dp+009Q,
    -0x1.f216c1cf8958de53f78b8259cbc64cb935f917aep+001Q, +0x1.eb51f54a8ccb25a0f5129e3c547ea15c63762bd5p+007Q,
    -0x1.690216a1b0892e828003fa862936b0684d976eb9p+002Q, +0x1.02d64940bf809e54c44c3f6e616cc946887369bep+007Q,
    -0x1.87793b0cedbee64c5b92c289244a74ed38275d27p+002Q, +0x1.824390dfbdafb80f2c6b3f1a8e8f8b5b6a759c2dp+006Q,
    +0x1.11e7884e701332a9f396c42385fefb4e70569f14p+006Q,
    +0x1.a79b232a55da8c68ee5999692997f05151fd3628p+005Q, +0x1.36350af679febea4c574af14662e0aa17f3729f6p+008Q,
    +0x1.518588755846ffd5c0dfcf3588f009ddbaa105cdp+003Q, +0x1.7eab1a867b12b69bda79bf5231a205d487dd0113p+009Q,
    -0x1.993983e244784eb0e75431fe4763147ff130345dp+001Q, +0x1.58d99bd0fa2d167e5670d0678feb2583a33c5a72p+008Q,
    -0x1.880518845a4987a4dcb26bb3ebdd34225d0693ffp+002Q, +0x1.221ff052b204c50afe5b4e099569abf514b2aeadp+007Q,
    -0x1.8d304441782fc967203fbd206abd0f0ccaf74188p+002Q, +0x1.9256799428a2548ded1a1e6c395e0d6c38ff0566p+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0413[] = {
    +0x1.33ff752b67c3010adf025040a940f2a71818ee74p+002Q,
    +0x1.27b4eb178c18cf83f539e46b5b7224f67116962ap+004Q, +0x1.d997b47bc1644d33a1f3b6f695a3f774e2e8b855p+008Q,
    +0x1.04e0c34fcad22527e57d32bb185bd2753c636d19p+001Q, +0x1.9c33ad5d96dd5d5607da97c16f0ffffff1bb528ep+008Q,
    -0x1.f84c180b2ab63d31d936ebe0feca6d73362144a9p+001Q, +0x1.be4ec8080434115e17e3dd07da7f0f3e22588447p+007Q,
    -0x1.6f81dc4ab6766f06250f85eda1462072bada4a6bp+002Q, +0x1.f484e76bb6c88d013dd9836f32a6aee6a5322993p+006Q,
    -0x1.88a920dfe60e053aa4e22c944b01001affcaaab9p+002Q, +0x1.7f2044d66db365ec407e5a32e6d04bf5a9ccf97fp+006Q,
    -0x1.64518fd6aa8c5d061286055532983a097568e82cp+003Q, +0x1.5e8ebd05e5ed25d72720e788a1452dcea26b3875p+007Q,
    +0x1.0cbdee74c20bc9218eb3d51ba97c74547e42db7ep+005Q,
    +0x1.b5f046374e3492cb4ea8a354b28a643db277129fp+004Q, +0x1.80f00cd28fe506051a193447a975f77d93279b5ap+007Q,
    +0x1.e2d92205d097d04fe69195eb04fa49ebf21599a6p+002Q, +0x1.f3b2e386004669169f4bc04bd9661bf3876f20d1p+008Q,
    -0x1.9652a692ec7f4fecbcdbed918abef26d04464a32p+001Q, +0x1.261f611e5398a51cab4e66649a644dfacf562ec0p+008Q,
    -0x1.8b84c562e530c0b7c3c7e095dccc2a6c47975f6ep+002Q, +0x1.160a7811526607761259776f2422dd08f5219042p+007Q,
    -0x1.8daae611e2d8b5e391a2f6b1142e1f3d06a3420dp+002Q, +0x1.8cad799f4df74605430d5a872d46f13c98032f19p+006Q,
    -0x1.6441439a96638740cf350a9ab5b716c06daecdf1p+003Q, +0x1.5e76e37b6c3cbc8fc0436ca2719e9f6124bec71ap+007Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0414[] = {
    +0x1.33ff752b67c3010adf025040a940f2a71818ee74p+002Q,
    +0x1.edc29ed1bf9c3f49b8ceaf5518b28fa66a5a36aep+004Q, +0x1.99e168953150860c37b367ea5c29aeb689c1f1b8p+007Q,
    +0x1.4a22ae4d649254f816f33c6e43a3dbca1402264dp+003Q, +0x1.21ebdaca5d4a03d11d192a71650dac0dfa311878p+009Q,
    -0x1.64599be8d1a629b468364147297af196019d73b1p+000Q, +0x1.6702f2994851f3400b5205ece11ab9e97a9ce95cp+008Q,
    -0x1.3ab70e9dac9878bfbc5dfa464f2cbe6785f2ea4bp+002Q, +0x1.600c4b2b1a94e1c933773a01bcada294a3fa37f5p+007Q,
    -0x1.7441959b572ed9c92461471fab0b1192646b28bcp+002Q, +0x1.d26e20b509536997fd8963a3ce9e9e803401d75cp+006Q,
    -0x1.8905eadbc9d1db1aab8fd7e9887f90fcb9f3443bp+002Q, +0x1.7a27021e4d4259280b84a83f85d11386f55d9353p+006Q,
    -0x1.eb0a4418741fb81cac40a70fa63c6319d8a0cddbp+002Q, +0x1.f74fef6316510d0b9d50574b61a7e886b3741c26p+007Q,
    +0x1.34fe246cf2dbff46cdac85b728be60b58853176cp+004Q, +0x1.e9aa98a508c0f10a4f5f01448cca7818922a4afbp+008Q,
    +0x1.01ac3dabc9dab13ce50abde078ce5157f2b55aa1p+001Q, +0x1.e0cc0b375986a2e2cb6f794ea1d2014224557972p+008Q,
    -0x1.6bce2d2ca54f0c2e97e27917ae7810e5f63cdbddp+002Q, +0x1.a30578e2ee364e0b12d88dd6ab35104ad559dbddp+007Q,
    -0x1.85a1350d37060dbf2baf15edc0cd9abd0121ef0ep+002Q, +0x1.fa5c936b9e117e99b5ad2c9f72e1ce824dfa721cp+006Q,
    -0x1.8c23f29840141b067b4e1a26da9e33d79cd25eedp+002Q, +0x1.849f77a2f4a9b19d59fad11958eca96b51ab38f3p+006Q,
    -0x1.ce6a267696f25deef3b2d246170104a790c5c980p+002Q, +0x1.0808973f913fb203294a2b5ed99ec32327a80b87p+008Q,
    +0x1.0f359f9b56f20e8e3bfcf7b055a5057374e27e7ap+005Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0415[] = {
    +0x1.33ff752b67c3010adf025040a940f2a71818ee74p+002Q,
    +0x1.6ac9deb8084a8646f8c20c97dffef52bc7f44868p+004Q, +0x1.09cafed700af7f8b664d928a6ded738d41ad4583p+009Q,
    +0x1.117da48830710b8893d11a7472da7ca292ff9775p+002Q, +0x1.182f299403aa9c3d49d090dce980bb827bb88432p+009Q,
    -0x1.f9400ebd62f927ba91065a277dbcac007824cecap+001Q, +0x1.26b6f4481fd77c53c8efd20ad2a7f20d6a470f44p+008Q,
    -0x1.535192aaab2df9dc4bd80c19efb50a7ebec7ba58p+002Q, +0x1.2eeacc8bbf1b3c3c5e6f2dcb1763e0c383cfd7e7p+007Q,
    -0x1.78396b7e370c1782ae52caf7fafb8f2f35170395p+002Q, +0x1.bbb1e528852233aa16cd9387e7fcea000b1510fbp+006Q,
    -0x1.89803c55a7dbbb8813b22b02ec18767e1a38a09cp+002Q, +0x1.768b431bf99de1abc50758baa149af9361395b8fp+006Q,
    -0x1.070112b2c1f1de076d8571d1fb02db9c4ae85a80p+003Q, +0x1.691e59953e3a961f86f6f99a13922bbb389cbcc0p+008Q,
    +0x1.287160f0c15db3a4c7d0f681e3939d9477733826p+005Q,
    +0x1.f59607b0118b63c2113127355b84cf68c8bbea69p+004Q, +0x1.8f738f5d55d0f86d05579193bcf5cd5f11a2fe0bp+007Q,
    +0x1.68092578e1229153cba564894cd61a3ce32951d8p+003Q, +0x1.37994ae5802cca5726ba5cfe8f4028bc95042ac7p+009Q,
    -0x1.14d3bab52f7f48cab73f8e2f61bede5fa205241fp+001Q, +0x1.aefdb3e67891b2c7ee3d6fb131fd01bd43b6441dp+008Q,
    -0x1.75a4d2fd02903e403bea450ee30b6ab65747d1ecp+002Q, +0x1.4f94894faaf511035ce155b4771f5a344561b697p+007Q,
    -0x1.836ab165849a7aa58d4678ba169afec50287fc39p+002Q, +0x1.d96db5d09a6cdadd287f7227d86b5a25e6ad6d30p+006Q,
    -0x1.8b89ffca1dd4474202e48d146e6774f8f2cd2583p+002Q, +0x1.7ec2033c3d164995dfde22109882ba64a90acad2p+006Q,
    -0x1.11195b271660b84c53c9a6240d85096212ec9e47p+003Q, +0x1.6431a178c1452ab7464a9d489a37a95db536bdc6p+008Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0503[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    -0x1.b569bd629d1fd66a4720f2290f6e38c41f3f6cf6p-001Q, +0x1.298802d52be5a55162fe9a36ad108072de0c36b8p+007Q,
    +0x1.e966d514ad4891cc1c4cf525766caf40b643f680p+003Q,
    +0x1.1285b40686176cbabc2cf684d54bacaef7d3f16cp+002Q, +0x1.c02ff880c98af33173df67ba62376d166a07dfd1p+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0504[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.9a2b05b07a3c8f25a27706e50a0219534b14dfbap+003Q, +0x1.8b32d4ee2212d26597317d678d10a7eba80f84bfp+007Q,
    -0x1.2b51d9996f7d4b986acaa3e06c86caa56ad9d96ep+002Q, +0x1.25b0b2e1fc0376db42d1bda5621949b265293b3dp+007Q,
    -0x1.5c67b57f774bba6b249fed84aa84b2d6486de7d7p+001Q, +0x1.90088f1ec6f73838e27b22457852ff95678466abp+007Q,
    +0x1.0b821192b68a42d22a9bc0283ec642f98a7f613dp+004Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0505[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.b9f62df4b46d4dbd308a50cf4250c0b79379e03cp+001Q, +0x1.509a03fafdb261165047a297b80c323826acefb5p+008Q,
    -0x1.9699cc53ef75d8227958eb919fb26a201cc95e3ep+002Q, +0x1.0a842790f653f5a92802c023aca3272bc767bd33p+007Q,
    +0x1.94bd77078e9f56d895b4cd1699a9c19699c20deep+004Q,
    +0x1.afb7c384642c01335303c837eb23fc4761330ddbp+003Q, +0x1.dc0df22c47552d12edb727a4f6c95b6064392227p+007Q,
    -0x1.8fc737b513e5b03d72ed99c820b1ba9f1c768570p+002Q, +0x1.500487433593754d988c2a643c13f261d15f83c7p+007Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0506[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.4455b01b3d25a93718cb5d8835e0e02f16233014p+004Q, +0x1.1e0a1e4e77683f80ef49ad11f129b0101da80273p+008Q,
    -0x1.bf85e6a513ceba78ad891f940b83fe7fa8f5571bp+000Q, +0x1.243b2fd404dd523e4d88c5df8fd322170e47ca2dp+008Q,
    -0x1.c3682fdc33126d96b292bcd429170685d9ad44d6p+002Q, +0x1.f5f2ccf001b59773f3412d8f28eff1acd390ac65p+006Q,
    +0x1.cd35a9f541f7564551f5cfebd31e5d7bd7c371ccp+001Q, +0x1.8b0e8fc9c620f65b5d34573ae1f8daab626e2c26p+008Q,
    -0x1.d2e667a8fa63bdc00b4b295cbb089994394bea07p+002Q, +0x1.2234fe40a9d73a35d11f7dfc6c535c60d8440e5bp+007Q,
    +0x1.9512601a0135b880682669397ee8d4f9d3c21fafp+004Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0507[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.2e0ab3778e1ce414d40667cf1968c1b42db643b8p+003Q, +0x1.b117b05deeb7a5dc314cf9a924aa54501de57ba4p+008Q,
    -0x1.db72c2c33eba011cd7c9659bfd642ee050ec45b0p+001Q, +0x1.e1643d4e3d22a17843fc5623d9e5d21ee0037589p+007Q,
    -0x1.d3c370e8f425d54fa25ab53893ad876e1500eea0p+002Q, +0x1.e5a711fa97d13a2648989bc6e60225e2221ae740p+006Q,
    +0x1.d00bf51c85a7f4b79e06f0335b2f41aa56fb5e58p+004Q,
    +0x1.38bf32edfa322f7b471210219b0e9185d4a8b980p+004Q, +0x1.cb4f4a8a330afe88edc6d762e85347f0d80945ccp+007Q,
    -0x1.908546809cb997d053d264a3be735f2310e1ceb0p+000Q, +0x1.42ebf03a9c977dd6cf20d02842ca68a13fc5c245p+008Q,
    -0x1.e45ee49c0120a68248b43fbaa50041e8fd065723p+002Q, +0x1.0e1b0c5945f027644b25b9f959f02a134e14e3c5p+007Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0508[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.52df8d673b429bba672a89df2d128bff6c6ec383p+004Q, +0x1.444eae6a3b57ce1c1780808377d6f658385a4fecp+007Q,
    +0x1.d4e6b650757e6639a098a049871ae9c0dfc12530p+001Q, +0x1.411f9adaeaf3c6c19da847e79294cb6ecb2c3238p+008Q,
    -0x1.054e1e0d396d9afb9443860eb812b679807784c3p+002Q, +0x1.92bcc1ec856117c1e6a7d136648c253835cff97dp+007Q,
    -0x1.d6ad4bb35fe97772eca445c320934f2b7147e1c3p+002Q, +0x1.db44b2b24b11362d2ffdefeb5d766a9f8766918ap+006Q,
    +0x1.2ed04418054d0c63c1ce200b1f8cd7bb9ad65614p+003Q, +0x1.369a92f602ff3b62ba61b5c9a517e698cdecd61dp+008Q,
    -0x1.665f2bc276da2f71120124237294c079b9ac4659p+001Q, +0x1.dea13c218bcee488dc5bf7801434f40ec4b034e0p+007Q,
    -0x1.e375843fb92c16cc8ef1eb9a91862fe2ceb52733p+002Q, +0x1.050bf64209b43361c5b6a99646e64f07e9d58f44p+007Q,
    +0x1.796367c9d2723d88b494848515daa2343599606fp+004Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0509[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.852dda3f4c2eee90eed73acdcaab3166974ee3c8p+003Q, +0x1.d0a6441b69f7b803b207d2feb4869838d1e6bab8p+008Q,
    -0x1.0c8dffbde20dec81207509b762be0e3190be9880p+001Q, +0x1.122e30622f2351c1cc4e6b2bfdd30d7dc9b72771p+008Q,
    -0x1.3cde60ce1cc43a2d2b48de8de2f962c46786093cp+002Q, +0x1.15738fe39fe36abeb282dfb5ed0be02132636104p+007Q,
    -0x1.d29507a01bbd3fcbf73364ede45a9d5f440a908ap+002Q, +0x1.ce280b1b3c93513d24c4bee4602dc16011df370bp+006Q,
    +0x1.f04e373bb29bbb8eb3720c85a41c96c77db3e961p+004Q,
    +0x1.6405cdb8bf9291bfbebc4e003709594765cb8df8p+004Q, +0x1.c66fc8299e548cf9e1286188b657b1b1fac6ac35p+007Q,
    +0x1.a6d00ee3009c339eba1608c6fd86af87f7d094efp-001Q, +0x1.71716f742dd5a2ddc46f7902358fa0aea3778451p+008Q,
    -0x1.3a6c3a8f45f3bd3e6eb0045f034e32049a59b00ep+002Q, +0x1.26a22d6949c33c6c077760e25c67cc5e0715453bp+007Q,
    -0x1.d57b2ce917ea5672e8e40ec6d2debb638040fd98p+002Q, +0x1.fb560157f7b68b57cc317807bf811a29b95bf33cp+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0510[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.db76e67ab761b08de40c8d7b57b68a46a5f7c5e9p+004Q, +0x1.3e25b43f2a84b321db8931c2cae8fda2ec2674cfp+008Q,
    +0x1.22d9acf2d715fc4e2c090a268ddc6cb6eb21d63bp+002Q, +0x1.18023869c7b6e515369317f8188151e5833a6d95p+009Q,
    -0x1.247838c689e8e685c7cef841867fa884c865d830p+002Q, +0x1.1268a10b2d20cd2631ee59d42363fbfa84102667p+008Q,
    -0x1.bcd920ab2a2fe1b2fa10c84c51b84c2635e24d2ap+002Q, +0x1.1a3545d658f9bff4ccaf82d95aa20cd1dde7579cp+007Q,
    -0x1.e1db8dcd515d702226fa09ee235e638f9f4e5c18p+002Q, +0x1.b1c9570f81262096d36801c5260317b2df860660p+006Q,
    +0x1.ba28ebe01c45a43b43bdfe21b72ec7058f26bf24p+003Q, +0x1.2a778d72acd0c1d86c0ceb8073648903ab32a77cp+009Q,
    -0x1.ac57abf34237839102879e46134ef46a0b8a960bp+001Q, +0x1.734b3d9d5fb284369818bf524e628fa0c9a29b42p+008Q,
    -0x1.d596723f8c337f88c08c746093619b348c8b85c2p+002Q, +0x1.37e46c48f885072b74aee23a891e0ab985ba7e12p+007Q,
    -0x1.e3aba925b2022e1f151a6d57826903134b069532p+002Q, +0x1.bf6c1a3dabcd8a9106bd0ef65bc404eb577231a5p+006Q,
    +0x1.121c23f6e097e0b822e5127508c06323da7b0f2ap+005Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0511[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.5bf9b69a97624b4f13d8849ea7b49b0a341bf7bcp+004Q, +0x1.b9016098c8e8b6929f1702f0d78c2be81005fea7p+009Q,
    +0x1.65ae8ffd352f86de09c435753a21be107804bef1p-001Q, +0x1.208f71336996f35a17c177164ce9a52524acc720p+009Q,
    -0x1.5d88be902f3962c0cdb956c5b003562f3182edf2p+002Q, +0x1.16a6abbf1b9b5e72674db1bd7e26778825ce5096p+008Q,
    -0x1.cb578c88ce3a241ced77933a19792b312b4525f0p+002Q, +0x1.287fc356690a574652e5fff058816491c11072e6p+007Q,
    -0x1.e6e6f53b504f8e46a9d4a6b03299ed9dac227d4dp+002Q, +0x1.b929aad465e91227ff8b5cf504828bc51b76428fp+006Q,
    +0x1.6f0fbae3334b8bde71bca015bd4b99b7607a439fp+005Q,
    +0x1.1eea84e0d0125fb3e8e699a01616b5cc78329636p+005Q, +0x1.911a09f06b0b60d37893612ac2ac76193343ed00p+008Q,
    +0x1.c4dce8d4ce8c9cc2af5b41c9e4450059ad455b4ep+002Q, +0x1.8675a263a0365d2f2e4e90a54dbbca11e266e6cdp+009Q,
    -0x1.3ede1b62b7e24de3aeb5ec2d0178c2e82b2955dep+002Q, +0x1.7188e62fd7124785f76bd5bf02d7851b4c64a785p+008Q,
    -0x1.e7cf302eebfd5b2da4936fcd548af41e5cacb27bp+002Q, +0x1.4550da895c45c6d56db03abefff716eda55ef3c3p+007Q,
    -0x1.eca35608fb32e32747fb0a5b7efb9765c91d27fbp+002Q, +0x1.c7c60ec4766572e22a20457a5e1fcdf1ead4e467p+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0512[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.71f124a1615745920f1128c6a6329a9e0f174953p+004Q, +0x1.defa687b1d0ad79b329f4a5d8381741f5c898003p+009Q,
    +0x1.c079ac79ae31d268df84ad6221c8315a9c405348p-001Q, +0x1.2834b33c0bc60b3a16da06a51cdafef61b3611ebp+009Q,
    -0x1.5a56a046a139757f5f8dd366a4d865a0be7e2d27p+002Q, +0x1.17ed4fc412cad4be6d253af7801d0d2f54c72a1ap+008Q,
    -0x1.ca4f9d45b297495e3cbc797a0516fff962017b91p+002Q, +0x1.2830b90129f9d3f22ef7cc1e5a0fd3fccecd6f31p+007Q,
    -0x1.e6b07fb4e126a5f05dd046e97eb91a2e056d2b58p+002Q, +0x1.b8fec3163cc5649d642f2c5de686e31d00f0a2d2p+006Q,
    +0x1.8bf998a742ea5f304507282901628ae36bc5c626p+005Q,
    +0x1.ef517bb25aa6df7d32ebc628ab7342c34746dda8p-001Q,
    +0x1.3588f05e2950a470009aa84f045174ebd2f2d1ccp+005Q, +0x1.bd27d86c320f5001b48b11970f5f3d2affe3f298p+008Q,
    +0x1.e560d13b3e754a2bfaf91adfe5ee1d64fd1c504ep+002Q, +0x1.990580b3cd97a4208d51c3b73259cf8a41037e15p+009Q,
    -0x1.3a8f273b8859720aef37009cc0859b66c381f17bp+002Q, +0x1.7573eb613878ba7732be0db2785fd4211d2c2125p+008Q,
    -0x1.e6a04a64834f4fb19afaf23f59964d7acabd9c32p+002Q, +0x1.453a620b95863b223518047e62b903f77207784fp+007Q,
    -0x1.ec495e7dd1bee8a39747abba7b61d0b76705d0b0p+002Q, +0x1.c7a9498e36e6fdc6162e847440594601cc695485p+006Q,
    +0x1.ef517bb385fe8f04fd562e6526d09f1738e4a50ep-001Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0513[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.42cc7be63a2515aae359e68ce105e50aeaa524abp+004Q, +0x1.67b8088dffc9cd853764411ad7190bfb58a7ad37p+009Q,
    +0x1.87be8015de4c47e7f107ad147b2e1c6f85b8ccd4p-001Q, +0x1.0a41a3b6b98db72f642066c3a4abc701cadd4351p+009Q,
    -0x1.5ed48f48c97bbe9ec92c7d36afbced2ab8c02f5dp+002Q, +0x1.0eb55119a46527727f069dcfea29acf847a60e95p+008Q,
    -0x1.cf361d38fb32866687ea5417dba3eb602b9516f3p+002Q, +0x1.25aa27331e46eb6b0628ea320330f7796edf9d57p+007Q,
    -0x1.e7d87f4a671a179e09610c8d4e35d457e521150ap+002Q, +0x1.b7fe1aefcbe2078420ee6de10db6ab479c1af8bbp+006Q,
    -0x1.dbb26f8ccfa6bb54895382f437903b5b3949098dp+003Q, +0x1.57aa4dec9fdd427bce0dff386f7b153a32725149p+006Q,
    +0x1.449af414ec46e690a1c52a158d9fb8e62966aa61p+005Q,
    +0x1.ff2642686d5f2a88a153fb8b3991e2cb7a24a0cep+004Q, +0x1.361202390f25942f7b80ec682ec88aba489dabfbp+008Q,
    +0x1.b04254b61f052a0e6550e9cf3300d88eecfe262ep+002Q, +0x1.5662ed0b9ad4e083880e8e829c3083c453ac92e8p+009Q,
    -0x1.3bb03e251fc72b80b58f706533048d1cdb781321p+002Q, +0x1.6193a53dec6a1212c3585a2e99446feba43dc63fp+008Q,
    -0x1.eb1448766d0d1baca218630f6845a522dc415deep+002Q, +0x1.4163f5aa2cdde9beed40d5c103f2eb2eacf6b557p+007Q,
    -0x1.ed985ccad051bfb503aca41c7a43f257975ded4cp+002Q, +0x1.c597125b38af8ed1001d4d02d8dff33d9ad2a11ap+006Q,
    -0x1.dbb26fa4e042a87a0084f62f40d43172de11bd94p+003Q, +0x1.57aa40ff2cf59c57a8406f3bb69c0ef941f3e515p+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0514[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.253e084588472439d7a98c68918fbeb31c5f3475p+005Q, +0x1.452cec3549687c6b44f8f0f94fdc881f996cda3ep+008Q,
    +0x1.5896047ca4d74459b5885b803390751ac86fd3ddp+003Q, +0x1.971a48f5751666e5d7c8e6f60f5eae5ca6b9b1edp+009Q,
    -0x1.1bf0ecf5191c281693436f0def88838a7c9f0654p+001Q, +0x1.d8c9533c4276c523e84ae1a7e53e047c2337c636p+008Q,
    -0x1.babdd2e02d355d7d230d96c1a72fd7d19148fa8bp+002Q, +0x1.f5c66ed5567b7ac01f55fef6cdaefa485b585972p+007Q,
    -0x1.e22a223c86cace4188dc108e8211d12b27ab1cadp+002Q, +0x1.108ddabcf505a969da51a356524565d209d22fa7p+007Q,
    -0x1.ea33f5c385ecad7aec75131df134c0b9d276481cp+002Q, +0x1.b104c61b2ea0bb2fee9f56d4940c08a1e2e5506cp+006Q,
    -0x1.14b8b9b3a3095db5a32c4bf31e9308b881f3d452p+003Q, +0x1.92aa038c1e45ab151383a21d8f0d755dc4713267p+007Q,
    +0x1.5b92f0216312032ce79181d69fc6820ebacc3dcfp+004Q, +0x1.69bb2bddf98a54d8d22d9d20cef97419b810f963p+009Q,
    +0x1.43ae83d275ea71780908bb54703d49fa32c0e023p+000Q, +0x1.3de6a8102b658dbc131f85cbfd5badbe93daf44bp+009Q,
    -0x1.aff6d8323966ec44da2a7850cf69930bc9fa86d3p+002Q, +0x1.40b0fdc7fdfb52246b2d598bfb3043b28d04c516p+008Q,
    -0x1.eebe0ac1dab829c4729b55384ed5ea2312c332afp+002Q, +0x1.ba2987ac1a9e741df9fc673d224ea85072258d76p+006Q,
    -0x1.f948fa3b006ff8b490e27db6ef7b475e24a5bd94p+002Q, +0x1.200924a7c0f0eddd95fb77bf4db5d8fd8a559ac4p+007Q,
    -0x1.1f9e89ecadb7e2248534c77a845023d91934a651p+003Q, +0x1.905ade7bebc72ba59279b68cb29f37779148222ap+007Q,
    +0x1.45198723fc824060cc147504e80f263b89e6cf4fp+005Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0515[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.9f56c1eb045e427ad27ce2ccfd791f7e5cfc98d8p+004Q, +0x1.b4aacc21e46519692d0ffe9c340e4fdb3d4c3b90p+009Q,
    +0x1.961d83e5be255fadd3502c93f510b51ba6d05359p+001Q, +0x1.888cc699c8b7f670c7448f45df7ea1f9f43a7602p+009Q,
    -0x1.a521cc87799afd197d72354cf23e58b50abc9460p+002Q, +0x1.bd0e2bbb14aa115e032889927b3ba726b173e454p+008Q,
    -0x1.bf8d4ffa3d49a6d01590fde69e028783e904fa90p+002Q, +0x1.6693d19c6bc91701695bb0ee60a55021f1a2a8bap+007Q,
    -0x1.d0482585f725c418d527ac495d06291f08c12adbp+002Q, +0x1.57d7e0278bea1ec7736641dc5af16c5e34c6ad6bp+008Q,
    -0x1.db8fe7edae4fe07b36a29cbdc784c1ce14268aeap+002Q, +0x1.01534563d65a3f19c5e52ae405ec2618a56584c3p+007Q,
    -0x1.e92bd21f14a0274f5491f120d606944ca051e1e6p+002Q, +0x1.ac8a5bb8adf06dbe99653c39bf1b03640c780f86p+006Q,
    +0x1.71b7686d1c9d9c2adab2b825bb4d0da87abe7749p+005Q,
    +0x1.300a4265430a06244413545c490ac2a359314a77p+005Q, +0x1.5ab9f1e0fe3d7588380475b0b5618e9910b9deeep+008Q,
    +0x1.6bd0ee60ed28f717870ce9882327bc0d02357058p+003Q, +0x1.d039a9eaff8d931ed0dda90038c311a3a51e0f46p+009Q,
    -0x1.fbb573b91aa47d0b46417f8fa87d9f7d2ea1ab24p+001Q, +0x1.26e636f16dd85923c5a9620fc4abffa75c856273p+009Q,
    -0x1.e2d79ad1e8b036ae870030d4eee63744411ef15ep+002Q, +0x1.84e18b69dc77fd13358000ca87c95e78b181c744p+007Q,
    -0x1.e8918e590ec10abc12aea9402d75ae79c1305716p+002Q, +0x1.0f2802638ac3f5cd779242a2a6c94377097704c2p+007Q,
    -0x1.ebf1cd1f9df8b7a3bae857d3332acda0f6238dcap+002Q, +0x1.b4564b4523f98148cbd71cf3e655e36f513b848ep+006Q,
    -0x1.16aedcf3d8b5abb05198a7f24ba24aecfbb02e3bp+003Q, +0x1.824d576282cce55a8db1810a40b5787f40566b1ep+008Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0516[] = {
    +0x1.5eb1aa464c66e348ac5b84df7dfb780ede873675p+002Q,
    +0x1.2b5f2ff7f1e644f02ca0827af3a105c85debbf90p+005Q, +0x1.f959488b8890476a72614bc040c286c2b421c74ep+007Q,
    +0x1.dde897ab1ba1e7380249b960cc785929ded04df6p+003Q, +0x1.99123dc84597c6583f3231b5df33f7bb2136691dp+009Q,
    +0x1.5e94196fe7fb148eff7a9c1921563dc1917f1a7bp-003Q, +0x1.215aa0498e0a0d37ab2ee4ca9efa4d3abd3ab330p+009Q,
    -0x1.7567077576195dee7d9bdd47c16fcdc2c347a81bp+002Q, +0x1.3644a0480b7839e39a46f3a2623a2fbf58818186p+008Q,
    -0x1.c0c5db3f58ccf878a24b181de7baa55866b73befp+002Q, +0x1.550892c8061a3f70a6bc6a0131550727ef112b65p+007Q,
    -0x1.dc8ee04a92289ad0633503592511ae496e650506p+002Q, +0x1.f79bc7b9a01ce176b1e101cc0628d2a6fe9312aep+006Q,
    -0x1.e95454dd38fe0f2c87631a2fe3ff3c802914448dp+002Q, +0x1.aa8f679bfc33f96efae1ae342decdfde59b9d55cp+006Q,
    -0x1.789cd99ec43a04068f17bb300ead0ba4518bffacp+003Q, +0x1.a3d8183681784a5a60c69de64edb4096ae8a4818p+008Q,
    +0x1.902c9c88762b1a803819e81887e3c9dd4cbb6986p+004Q, +0x1.3cfb10952d6077bdff750c87100b3aee1b752775p+009Q,
    +0x1.42389e49cf9f7025714eb818d398e4d2fe39502ep+002Q, +0x1.6855d87f45b77cfeb94b868af79b43fe4873e469p+009Q,
    -0x1.5208988cb1e246bf986b279ad09db6ee175a7f51p+002Q, +0x1.a0b6bde5842438e6935f5877441f92241f6a6b73p+008Q,
    -0x1.df815b606d05c44fa1f74151f193d9367a28a129p+002Q, +0x1.71885f12f4e2b24c83d46817298e8408b987c613p+007Q,
    -0x1.e7784ffb8d97f95c2012f6716efb188af7e6ccffp+002Q, +0x1.0820ed361025b804934a8d11400f832a1911d649p+007Q,
    -0x1.eba4b3bec130b8820380c8f985a05fd0c3a990dep+002Q, +0x1.b179e0e9ec8b3b39a6bb66ab956a562456bef064p+006Q,
    -0x1.792c35358946968f99d53061ea819cf1927ef982p+003Q, +0x1.a0257cb8e1d30ed1e3cfbaad656512ca8affef9fp+008Q,
    +0x1.42157b4309e66af1b864c89c1238c5fe56d731fap+005Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0603[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    -0x1.503276417deb8912d962650268493784f6e2ee52p+000Q, +0x1.7fd4aea7a9981bdf5cd5236864d006e0cb4839f0p+007Q,
    +0x1.194827530cdd2a49c40ba94606640407061142c4p+004Q,
    +0x1.280d60f6647986ad5c72afb18e256fd16450254bp+002Q, +0x1.22b2137636a35cf1f5d551b159ec3f870d05d5aap+007Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0604[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    +0x1.cfa15d62b3403f67835b28003b17760ee32a1d84p+003Q, +0x1.0f470fa6ee659119781173f2e58797593984bf18p+008Q,
    -0x1.734bfba952d8987bcdd449449d2ae57f08eb9fe2p+002Q, +0x1.69b5aad48d4bb8cde43dd6639bbaf7952e4ea973p+007Q,
    -0x1.da7021bbf32bff40da4b67c7730406e099eee41ep+001Q, +0x1.f3d1b1a806a3fe2d6a4374d9e5fd00a2a9be390ep+007Q,
    +0x1.315c3fed5bbbfd29185dd882d6fadfd9d0233445p+004Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0605[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    +0x1.95313433cb0192211ca73e1622645cc9914852acp+001Q, +0x1.bc43ea19d920d8ab9ea58bf60179d7b0fb93fdf6p+008Q,
    -0x1.ec2ceef6cd037441404dd6dc274bda750d6a7393p+002Q, +0x1.3aff18992918fc8f227f3396055506d7cdb73386p+007Q,
    +0x1.d73c80f271e4148ba270a088c7ca35cc778e2c11p+004Q,
    +0x1.e031aed173cc7489771f15a9b10abb84e0c7afabp+003Q, +0x1.46995e82bf2741eca2a0cccd8f63fb76c3a5c3d8p+008Q,
    -0x1.e9f500ba411956cdd0a32baccd2b01dc8152f61bp+002Q, +0x1.8b0d827202affbfe233299f39445b8da55891158p+007Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0606[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    +0x1.70edae32cf278886c25d4a26af818311c35f45cdp+004Q, +0x1.9ed6df40b781cf58bbe4bee077670f53044ead41p+008Q,
    -0x1.7498fb5e42dc99c720fb0bf94daab1b6ba4dea32p+001Q, +0x1.6eb340cfea12fddf24957ca834ff9cc42d371f6ap+008Q,
    -0x1.0eb594cabd323a5f13cf7c82012bbdddcba1f2dap+003Q, +0x1.212293ff389470a2cad9147402bbec51582989b4p+007Q,
    +0x1.722dfd0e7690a9364d13c54bc0574f03073c13f7p+001Q, +0x1.034e84e7043cb941c89d9ffb55c1ff46445d7b4ep+009Q,
    -0x1.17cd54c8a79da4de7ae325d2336c36309e419642p+003Q, +0x1.4a8e2b6a2866d72617845cc642bc9f7d3bb2457ap+007Q,
    +0x1.d6063638af7c34fcd5a4847f5b7ad91a33eedd22p+004Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0607[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    +0x1.2f504abefb50215b710c841404cadc982a998d49p+003Q, +0x1.3259d7ca26ff36b658a3934ca4efa92ee67b0719p+009Q,
    -0x1.4d2a8dbbf7e5a79f4746dafcc5424697609933ddp+002Q, +0x1.239b7856b0c74884ee5726acf53a03ae13f6daa6p+008Q,
    -0x1.180ae99e7cec5539c8c07776f88d5c5a2f1d946cp+003Q, +0x1.140d950d55db9bcfc426a9c04bae3729631e6646p+007Q,
    +0x1.168e011904fe157b0b654a5776ddf0b2fdf7143ap+005Q,
    +0x1.65cb3af9fac510515410dc9291bd2f3ba85df834p+004Q, +0x1.5f29ebb5fb7878070d5781c36b0fb50d65021e9ep+008Q,
    -0x1.9fd98a5fa15c115aec6e101f748a9893b8c5c599p+001Q, +0x1.909e26cd6e9c229070c15d7256135251076bba97p+008Q,
    -0x1.210f1ef72ba8eed48c39061ca1479f27d079c9f3p+003Q, +0x1.2efa9336e1cd213ee150892d5fc0f0bfebfb1dd1p+007Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0608[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    +0x1.9fa98eeb1d3afdafdfaac263f05e562948f03b33p+004Q, +0x1.2b50d0293cb7981dfa3d0a086a29030ba652b584p+008Q,
    +0x1.252f20246a1e70ba7773ec59fc96dc0d57f0b391p+001Q, +0x1.cecd4f0250da6da2948e56a3f0f0f33d1f198fdep+008Q,
    -0x1.775a45742520c1a6fc67bad71c9d8a41ef19193bp+002Q, +0x1.dd95a5dda1c0eadaf0b5c2cb583c92a0eeb58210p+007Q,
    -0x1.1a51891dae9f56f09e21b24494879497b5ac7f82p+003Q, +0x1.0c328a0b764c3f25ef1c2bef58ed463e664199f1p+007Q,
    +0x1.37cf8c534eb0e5daeeddc04dbb0732aaa1bd1338p+003Q, +0x1.f9afaa7559cfe978efb6bd04aebf50c9f2ab77c8p+008Q,
    -0x1.3ce2301d6ccb44f701c32c0dd52acf47c44ed2b9p+002Q, +0x1.232c655693762e06a73b494b736a9bc0cf38026cp+008Q,
    -0x1.2148748eeb3c6cba31cd193695e73494957495d1p+003Q, +0x1.21c9f756c3e98760ba01744fe1cc2428661c5c2ap+007Q,
    +0x1.df4f12423bdc13544a07da5110394dfd5b75b0ccp+004Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0609[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    +0x1.ab2668ded548bedb5d01595167c1416bcbd2e479p+003Q, +0x1.409d0189685e75b4f3a778ca7f7c152010b37580p+009Q,
    -0x1.6922a3592a0fd509ee0d470fb712c2b73a6d83b0p+001Q, +0x1.612213848372157b7c8575a4f2fa46b6cdd0b5cfp+008Q,
    -0x1.9ba61cd93b43c2d0a022e064c0706af40c2a59f9p+002Q, +0x1.6c0dc6ae8242c68dad967659fcec230de58fe0b1p+007Q,
    -0x1.196ec3a24c8a2b46f85cf12bb0592511ef6f442ep+003Q, +0x1.04887e74d379c17d55bb2ed90b328859f024ab4fp+007Q,
    +0x1.2409e7b66d7c1b4c6ccd10a6454d84f3878a5e7ap+005Q,
    +0x1.99242b82b72787fe55ba846c3f3908180c36bf43p+004Q, +0x1.431783ceb390d86ecdd244b6cc6e55d0f53689c2p+008Q,
    +0x1.3ed5068a78901caf62b82ffc4b8643f09f747c75p-002Q, +0x1.ddae3f7d816f75a8f8758394d32d12b338948f77p+008Q,
    -0x1.91f4d01ef1d8ad30b126e3ed83899cf63e83079fp+002Q, +0x1.8f21a50d1ab2aa9d74602617228be04048bdfa25p+007Q,
    -0x1.1cd001d378793c9815f395b29d4b58e91c6ca198p+003Q, +0x1.1770f971b6aa587bd9a59fc1eeb697100e9a8682p+007Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0610[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    +0x1.0c4edfc4a12d686ce1f0919c8a4fdef03baea163p+005Q, +0x1.bfb4f00045fbb3c1ce39f639d7747c19d570a142p+008Q,
    +0x1.fe06bda4493a6f196153ba10a0ef6191d2842b7dp+001Q, +0x1.5fa1ffc64b31a819e56cdbe5698d88cfaee3047ep+009Q,
    -0x1.71282fc19bf7dc04bab02770e3937c4d1c1ba081p+002Q, +0x1.4510f881e92a685bbcbfe027713de874a7d874d3p+008Q,
    -0x1.047cdc758332565a5524f24eef10c058864527d8p+003Q, +0x1.445a41517efc6421d663f340d23caf06f46c1440p+007Q,
    -0x1.1c99adbc715a6fefc330851dd70d8249673d29dfp+003Q, +0x1.ed83564f5b858ee994860214af4a2ea673e5106ap+006Q,
    +0x1.ccf66470a48ca3bbb9d2479bbcf48d93cf25d69bp+003Q, +0x1.876a34f14992963148cadf17c5039f6d568b9fe6p+009Q,
    -0x1.293940752881948cd3974d895a61ae20f021a31fp+002Q, +0x1.b44bd29c15a80cbd4e8725d214f1208766395c98p+008Q,
    -0x1.0fcf408d5ae5e3272a0b939f5f157f369d63ce46p+003Q, +0x1.61e7624f722c93f172ca5417a7861be3c6535857p+007Q,
    -0x1.1d567b034968bbdb801eeb5b0ddaf16ade2b917bp+003Q, +0x1.fef8a79764e5b935942cada86711c459042e8041p+006Q,
    +0x1.3851add9decdac7504f3c193c23bf426ab9c7b6bp+005Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0611[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    +0x1.51b933bee6a249944cfe4c6147e144723bd9c6c2p+004Q, +0x1.dd2b12e2fcd58c1d740d776674c36e78a18732bap+009Q,
    -0x1.c327ee135008de37e7e5711d7debb2723d134443p-002Q, +0x1.3d36d362e739b2664c2baa05fd0a3f6fe1a54f8fp+009Q,
    -0x1.b95fa5a9d0044fb47d0413d2c2b2a5545c500031p+002Q, +0x1.37168d75ddfdc670f7fbe13ffc0da3b0ae7ea0e9p+008Q,
    -0x1.14a01d23d2a04109192b8c0b83253f608023b9f0p+003Q, +0x1.4ba9e30f31d50e6c363027bac50cf0fdf05c4ae1p+007Q,
    -0x1.217cc5cf71ee1c8ed9dc9bd4c630f69992b04b0fp+003Q, +0x1.edbc49946bfd4cdf5bda8de5eaf62fdbfcc08fe8p+006Q,
    +0x1.70ffd4c98253d6da83f2e5577ca4cb36c171643ep+005Q,
    +0x1.19ea94bfa5ee16746b6f35a2b3fcf61a63e056c6p+005Q, +0x1.ac6dd12c29d1fba14e46f4a5fea788556bb20dd8p+008Q,
    +0x1.6dc03aed3c0998ec9019508bcfcf423214fc9179p+002Q, +0x1.a4e5a680aa4137b5e50e93ee5fd042c7081ffac4p+009Q,
    -0x1.9eb38171e1883dc8cf81f6ca81ec22fac1443db4p+002Q, +0x1.8ef998e9adcdb0e560cc17f19d1460f4c2e1d4a1p+008Q,
    -0x1.21a9d42673f8f851aac37d7faf41f369915102d6p+003Q, +0x1.66dd957275859d1aae14b9e6e25028f9dae09688p+007Q,
    -0x1.2435e7cd71079068ecd20499c77e60af35679db4p+003Q, +0x1.fb4186810498b6e3a8e0c7bd5ca5bb87c910454ep+006Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0613[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    +0x1.51ea24be1d49a8b8e1123c0f18991754b96da982p+004Q, +0x1.dfa8bdc64b2e3f35c333cae4e5f8c93d09b5cb21p+009Q,
    -0x1.d317ede3c8e195340714b6df677e0f60f2f5b917p-002Q, +0x1.3db7b7fe6f4be8245288cf85dfdf2ae5241993a5p+009Q,
    -0x1.b9a2407e1092d2c4e18c77a3966cd32d1518a8b6p+002Q, +0x1.3749835c7a6fc42ea2fae1b583a049d138b4feccp+008Q,
    -0x1.149d115fb469f5fca9b6812a9e2f414e47bba7f6p+003Q, +0x1.4bcc764b1b85fa7ffb1a07a427ad17cb14256432p+007Q,
    -0x1.217b95dfceb7c259f126ba483c9c78969a60d15ep+003Q, +0x1.edcc2f9ee087d887192c8a7e3eb0de3440fc722ep+006Q,
    -0x1.3ebfe5dabb46988cdf697515934a608d6d3ba2d5p+003Q, +0x1.735825ab387d62e023264de2b2af3ad0cd25f024p-002Q,
    +0x1.720311ccdb22c3e06418168252d84f4b41d559d4p+005Q,
    +0x1.1a8e3ed7d4d83d1f18c1fe867e180f5b6c892413p+005Q, +0x1.af788add063a14feeba4b10dc7086f23c96e71f6p+008Q,
    +0x1.6cc502cffafa75b95716bdcc784331931b35750ap+002Q, +0x1.a62d7123d3177d52a393b7632118184dccb983d8p+009Q,
    -0x1.9f3b4a1efc0b8ece46a888a64be19a6169b196e3p+002Q, +0x1.8f4c054eab50dc9f28a8e88d0c8c7d050529541cp+008Q,
    -0x1.21aad6b41337530821a1dcd7594bcc15b59f2cf6p+003Q, +0x1.67043f8e2854165c8fd12f1c08835dd52c6d30bap+007Q,
    -0x1.243642eb235d32b6546a8201cb74115735c661afp+003Q, +0x1.fb5806f83f8b3b5848d22185a7916572fbe04b7dp+006Q,
    -0x1.3ebfe5dabb46c5c130c9a78f39bef80b3f83dab0p+003Q, +0x1.735825ab38778929b5927ba174237c9ed3708aa1p-002Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0614[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    +0x1.5121e400bf119a87afd7985df3609f56ffcf7a15p+005Q, +0x1.de0ae78fa6ad3e32204c7150be823743005ce59bp+008Q,
    +0x1.59b380e1d3d92c9d1424dd74b17f897783e8869dp+003Q, +0x1.0ab31724b9b414ded40bf57606e34788fec15408p+010Q,
    -0x1.a085533ee5cb1af9c84d64b22089aae0801b032fp+001Q, +0x1.211150ce7d727e17c6715f63ba0ad3cd0600aad9p+009Q,
    -0x1.f9ea6a5430b1c74788929dbb1bb2abf9fc2d4141p+002Q, +0x1.2eef011cdfbf3742899cdd3d6caca45fa4baa48fp+008Q,
    -0x1.24c7be63f7db5d0baa2f3e9fcea41dfdf9a28228p+003Q, +0x1.e6da7d8647a5cce6d070eb068cfe1bd9e557fbd9p+006Q,
    -0x1.336dbb858208bae5b1bc1d08dce5369aedbb4964p+003Q, +0x1.46cc9258bb9f7b5cf990e106575f686cd0469ec2p+007Q,
    -0x1.3b06c8ee5bece1b259cb408658ddfbeee5b23f5dp+003Q, +0x1.485ba2d34ce09636ef704eaee655cd4814d3aa24p+007Q,
    +0x1.7a664bb9882269fb16869109912c45d1f56a5a69p+004Q, +0x1.f1671b236348276052ab03d6c9081e05405a7306p+009Q,
    +0x1.ac43729197eeb097fcb2cfdde4615fc56d1a433ap-003Q, +0x1.890d4522c061fa18cda50dfd26f797f33a5ee446p+009Q,
    -0x1.f76daae9154014169b757d48c1838a330560e4e3p+002Q, +0x1.776ee73c4a1339ceb14eb330b0baf7cb8874f35dp+008Q,
    -0x1.27d26c653d760478544fff4e0ac9db75e4ce5ad6p+003Q, +0x1.ee67e0809c91e1f0d1cd58ec1a0bf3242e0535e7p+006Q,
    -0x1.3d94f9dc204ec752847ae12f6416c11ca9698af7p+003Q, +0x1.74c12a725cf3f2cf8bfccce9a070d9128a9541cdp+007Q,
    -0x1.41ec4b819da8c3fb40338308d5c4ef554250a176p+003Q, +0x1.35429f6049927568d37b7d334cb0f0cf5474f5bep+007Q,
    +0x1.791cfefed68483ff0341955f3eea08239ace060fp+005Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0615[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    +0x1.d9281124c9fe694cb8e15b649c9fc0424fd58d1ap+004Q, +0x1.5012b346aca975e463a5bb891a4bc981981eaebfp+010Q,
    +0x1.3f23c0c2ec7bfaf59288d43fc128a7ffd4504ebep+001Q, +0x1.08e1f3730b6b23963d47121609e2a4f7868333cbp+010Q,
    -0x1.9bd2b60f53e83c6c97a3203a0eef7541c7df7861p+002Q, +0x1.1e68e80b39152041b225aedac8fb3958a53fb1ffp+009Q,
    -0x1.17fae06ac6b6bc1b00e4be0076b67be0f27510ccp+003Q, +0x1.93209592529599ef3090e96c64a566190ec57177p+007Q,
    -0x1.199d194cbfbd3edabafd877676634b15b21b71f0p+003Q, +0x1.5587a70cbf0b8440cf859bf231ba1375f79650cdp+008Q,
    -0x1.1efeff706caa220179d3d1381ce1a927ac173038p+003Q, +0x1.21946d058807bbed8d5f90b11c70328b279a2240p+007Q,
    -0x1.230a5c25c00998a55936bbb1e329b7207cc2c92ap+003Q, +0x1.e0227deb82e9f19580fd2ba92cbec588d23d6dd3p+006Q,
    +0x1.c4fd3d88b38fe4eabeaaa92a1f66803111e02501p+005Q,
    +0x1.6bdb6ef710bbe1ec254440127c8dbacd9d3c38a2p+005Q, +0x1.17e082bb3e89f1841439d9ba27a75a540e34757cp+009Q,
    +0x1.78b26398bc5360581cfbe4225211b66640cf6c76p+003Q, +0x1.488649556007091f196a358556640c0c13493c36p+010Q,
    -0x1.3268b2e796e39d53fcd2591049099ac85d5710f9p+002Q, +0x1.7c659c081177d87e3545aa82ce8ff736563526ebp+009Q,
    -0x1.24a015d6ad935fefebb9cc8cfa28dfc2cf45a32dp+003Q, +0x1.e72c15ffa896e823f9ec3cf793d9a4bd752f6fc1p+006Q,
    -0x1.25cd51f998efc3cfe54282e1e87c4456d05ba836p+003Q, +0x1.2da4a74a5fc50630228dd18c832ee665c7adb23ep+007Q,
    -0x1.28bfa5c4ada6e37ddf570c4e36d0dbb0bf052d9ap+003Q, +0x1.ac8c0950039133c436ab2a40d7c2c61de7ae9140p+007Q,
    -0x1.2c710345916a409844fa854484dc3094d655e044p+003Q, +0x1.938daee36e20013f8e2ab74240d47378d4ecd2d6p+008Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0616[] = {
    +0x1.888179ba0cc6a554a4ab6f11f156fddb71d8dc3dp+002Q,
    +0x1.7796d3e403e20e5fa5b343bffce8693e88862534p+005Q, +0x1.03c9462993b7bd6b5f8b4c5b93e617952a5b398dp+009Q,
    +0x1.c3259f2d7108bd202a87ac2be7216abf4749a677p+003Q, +0x1.46cd021988b07f6fafeac35722ac65a6a971e540p+010Q,
    -0x1.5e46f069c0bf1094d43aeded2f4d25e66550adaap+001Q, +0x1.7032be35182ef7be1af8bfb6610943a7a669e970p+009Q,
    -0x1.f8932cb6f0a52568285740c7e8c5b925deef411ap+002Q, +0x1.5e24ae1445fa4c577b7d1402599c70a6d0d6944dp+008Q,
    -0x1.12e6400200315c5adbe432373f666c6788bb02b2p+003Q, +0x1.83dcc5a73bea9ac791240a33a6f94d0241be3ff3p+007Q,
    -0x1.1dba2770f89d5e62efa66e7a12bd4b865455ec3fp+003Q, +0x1.1c2e060312b06b0120f9161faa3bf5b85afe305dp+007Q,
    -0x1.22cdefbd866cc28b280f81639e2a619f2ce5b783p+003Q, +0x1.de2a2dd7e79d46920d1ed034cf0f9718216fd873p+006Q,
    -0x1.ba691f719d1b87af478a05660826aa67a3e2c0f9p+003Q, +0x1.2be5d74ed098e6824a4a50f21a5db490ba53abe5p+009Q,
    +0x1.c33ad73ed84c77ece0bad1db6d9b34ad62a113aep+004Q, +0x1.1ecfe0cfb3ce7429fafdb6b3d75672c2689b9457p+010Q,
    +0x1.1b31628c21a9fb65b1d3c3f9dc5dc40f3053d88fp+001Q, +0x1.f99072b3b5a204fb737112a9c522b53865d703dap+009Q,
    -0x1.0835ddee08089b89cae64471c191480382a76c4cp+003Q, +0x1.c8a3f039188cd85853f34e8fd037012d5b5c49bbp+008Q,
    -0x1.21e6fc0fc8f34786a38d8c321182e19f9d282fa3p+003Q, +0x1.9e86bc9e3718e835a743c9c74a0f86ca7c0afb2dp+007Q,
    -0x1.23686f9661b719d40f89ba5697faa278e74aa3bep+003Q, +0x1.27c130f30c13a63153e84477c2fc93dda100569bp+007Q,
    -0x1.241995a0f01d72af056a5b616b83db076ffdef27p+003Q, +0x1.e4bd8e02899e8d0f038df6b2305a184b94db6f98p+006Q,
    -0x1.b66d8a31e1403d9ca6fc40f1c963185e07d06009p+003Q, +0x1.2e4941f1e636c3092e946e6c35855087c11aafd5p+009Q,
    +0x1.9faeafee0df0f1bcbf64e2ce7ebbf2d6b5a0d375p+005Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0704[] = {
    +0x1.b1b7cb71e2581e9c6f0d0f77c1e381d33b80df47p+002Q,
    +0x1.02de848efdd58ebcc0892a8726869e582b434ed3p+004Q, +0x1.68db8f6ef797b4fb40e4e45523040fc5d8cf56ffp+008Q,
    -0x1.bda43a2c749cef621d5a8c003056ff5e312f2d84p+002Q, +0x1.b38037d088d6000d5f021201ea1e233dfd33ea68p+007Q,
    -0x1.2fd74354f83a8b3e69600c06b65704c61d93d3d3p+002Q, +0x1.316ab1ef06f36641646566c31041f526ceff58d5p+008Q,
    +0x1.58a6c5aa7a0eec360949132a22abf3bbdb13d9fbp+004Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0705[] = {
    +0x1.b1b7cb71e2581e9c6f0d0f77c1e381d33b80df47p+002Q,
    +0x1.63dc382dd9b30c97e2cb6620ce9c59a615cdec26p+001Q, +0x1.1d08babf5fe3ba34d792fe78b7d29a97722f5744p+009Q,
    -0x1.21431f140e088a2fcb3826563c33c61c2f04e6a5p+003Q, +0x1.6d48081252be9cb7fdb0877a07b99625d8d3942fp+007Q,
    +0x1.0ea6b5a662817b41a827c59c43a3047f93062b90p+005Q,
    +0x1.08c8a6188c4d41dc9a1ed572eea613cbf0b86506p+004Q, +0x1.b33527d4d2c8e03a95b754b255e845df45c22301p+008Q,
    -0x1.22bfb9f4ae9e5371543f6e62cbf419f3d69af55bp+003Q, +0x1.c834c511eb4563dfd53f6d21426452a6bcf65ca5p+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0706[] = {
    +0x1.b1b7cb71e2581e9c6f0d0f77c1e381d33b80df47p+002Q,
    +0x1.9edb628ff9cac2eaed0a27e97baeca92e2b43d10p+004Q, +0x1.2274ba92e1179eaafbe606d3a749ad94339d0d74p+009Q,
    -0x1.0a5c4050bd85a6eefc6149f897f7577653247f29p+002Q, +0x1.c11f8125f80d75eb0039a8170c7ecbf8636f4122p+008Q,
    -0x1.3b639d43772f8947589fcae299329a4238e13fe8p+003Q, +0x1.47b4d487bbde47d04f522a067be6be1a08affeb1p+007Q,
    +0x1.0655a28f45dc544e5eb7ec9616437e65ec326447p+001Q, +0x1.4b5c5f5763c360987f1cd14951e5203323a69ee2p+009Q,
    -0x1.45db01f0160c85752bf49158103ef4c2aad15749p+003Q, +0x1.734b078298af11f356c30edff91912d8d6f730f3p+007Q,
    +0x1.0d9d6c7c4f66cd237cdf3a1f97be0c54908a5104p+005Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0707[] = {
    +0x1.b1b7cb71e2581e9c6f0d0f77c1e381d33b80df47p+002Q,
    +0x1.2bcb6ea037dbc7f2ba2b48133b35978c4965a5a7p+003Q, +0x1.9e0fce26631e88d14d73a35531e12e395a5d680dp+009Q,
    -0x1.ae69fc225ff691f3af9482285d9fc1f0cc15eaa0p+002Q, +0x1.59abbb3f8713d440503675f37937dda762b610dep+008Q,
    -0x1.4565c94148adc16eb15190092942f9001fa30654p+003Q, +0x1.351a04d5841891390c88e0c53e9764f2eb6e83bdp+007Q,
    +0x1.47c3d40d9a00d81d900f894964240490719951ccp+005Q,
    +0x1.937fc7596c6a7b2764654ed4edb50dd796db4f4fp+004Q, +0x1.fbfc88bc5562b6fe4392d9a727914ae9cc251453p+008Q,
    -0x1.3ec8a3461fd6eca4975ce00a76966e3b89e5d1fbp+002Q, +0x1.e31946364a6059e4501785bbe35c10f00a9a57b1p+008Q,
    -0x1.4f12b5ae99201168c9b9a60362156985337e7ed8p+003Q, +0x1.4fe7ad41dd550815ce4e7d28919e7d028b6e04c9p+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0708[] = {
    +0x1.b1b7cb71e2581e9c6f0d0f77c1e381d33b80df47p+002Q,
    +0x1.e83f78ab35eb083a6d1b8003107ce6dca0baa635p+004Q, +0x1.e2842c90b1cd0b0a19adac69d91ddecd8dfd6299p+008Q,
    +0x1.dff04547721faf18fc39da7f665beebeae4a09bap-001Q, +0x1.3268d615a8b15dd49250ad2a655fbdab8c307213p+009Q,
    -0x1.e314964b3f510ef6451e2a7e1383fded59cfa2bbp+002Q, +0x1.1651279fe101728046e95b868cc4fd1855587b8ap+008Q,
    -0x1.483150a38ddf691dd6234b3831eff5c207b85b6fp+003Q, +0x1.2a6a875d8defd34ec62753180a8d05e0e83b5761p+007Q,
    +0x1.37d29e08bfb346bd42063a920409c816acf8a7c7p+003Q, +0x1.6e379ee7dfca8da32a373e15da3c882417bcd30ap+009Q,
    -0x1.b9c8ce5c85ace42ec175a6b20683647591cf00ddp+002Q, +0x1.572be95f929919097df7e6d9704dd6df1c38cae3p+008Q,
    -0x1.4fa7bcbc074262af9b7d951307a9000e77b1d755p+003Q, +0x1.3ed5ba64f0ee644ec52b0f2db75ebd1abbf414c0p+007Q,
    +0x1.21a60bddbe3554d2c6d73494ba969b3b4cdaacb2p+005Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0709[] = {
    +0x1.b1b7cb71e2581e9c6f0d0f77c1e381d33b80df47p+002Q,
    +0x1.cb06fdfb3145706c9eebe7e82463f8ff2e08dc9dp+003Q, +0x1.b93a96fd7d82d175933080a1307450d7ed66c3bcp+009Q,
    -0x1.f6f4ebce05aa2d384d2b73d37f20f0107a6b1cd1p+001Q, +0x1.be78be5f57fa47ae518c23b0acf29c25821fde7ap+008Q,
    -0x1.0124e004468b914d9fea2eb7a6b8fee379df992ap+003Q, +0x1.b7f738668ae51402ea5bf1be2b82cec825b0be1ap+007Q,
    -0x1.47d75f5def77726201da68b971f76df88dde66c7p+003Q, +0x1.217fe04f06f22c8c25d4c158b429c5068686ac75p+007Q,
    +0x1.57618c90b29a2ccb38722943e7722e64ca0cc15cp+005Q,
    +0x1.d4cbab753115a6b97e2ec92d27c3a66fe3ec3847p+004Q, +0x1.cf00e2bfd645580eeeece0ce69b2ee5d9b8503fdp+008Q,
    -0x1.3431b5a594500673df2beb9d62054b1acaeb2b53p-001Q, +0x1.32f4c6092745daa4430731ee87f5562bcf14a2cap+009Q,
    -0x1.fa4727a2b0a23e32c62b1fb47d03f3308991fc8ap+002Q, +0x1.eb63d075615fee5d601b12950a253d3e29957fcep+007Q,
    -0x1.4c4fd2ff94f3f21e9e607fa3ad769d55ac3c3e37p+003Q, +0x1.32a09af0f3c84ece4e8b74093517e4f76db9fe33p+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0710[] = {
    +0x1.b1b7cb71e2581e9c6f0d0f77c1e381d33b80df47p+002Q,
    +0x1.2e31d25bd09eb0ad4f8e13c54264437fdbcdf1c1p+005Q, +0x1.3959dca20b3c19d2f02bf613739ac53c7ca5be18p+009Q,
    +0x1.9f772ff2f9a7a33a57de44b5ffa9ac15ce02f910p+001Q, +0x1.b52a13096ac9be7a81e02f9639973372ae87edccp+009Q,
    -0x1.c2bcbd5f5432af05eac875c0469103945bfcf9b6p+002Q, +0x1.7d107cf0761d19ba77872b4198a2886f3aff564bp+008Q,
    -0x1.2ba06424453103257bc1a753162653e5b123124dp+003Q, +0x1.74f72609d40b99103d225acd57d56e29469212b8p+007Q,
    -0x1.491160a487f90c2dd0b83a654ff22d27594ab25fp+003Q, +0x1.14bb27d2d5f376b44b4028ebdf795cbd803f41b5p+007Q,
    +0x1.dda146fb4950a3e9df4e15cb0223bf83782cc57dp+003Q, +0x1.fe2d2719702b41b7fa037c7c0b79888ca52da563p+009Q,
    -0x1.8266df29ed167d9810599289fc1bfab9759819dep+002Q, +0x1.fd20ea4cd0e7998630ca14577483d1fe38c15f52p+008Q,
    -0x1.35b32ebc2ac4f4c7236c395387f674f850436315p+003Q, +0x1.93cde23ac73e2632ef6df7e83c7d2a0d8c3b3319p+007Q,
    -0x1.4a8fd14bec76e75ad43f3d88c4dd444b41863a31p+003Q, +0x1.1ef707f8a1e6b39f030fd3281291502ddced2abep+007Q,
    +0x1.641d2946c5565e400a87f60c6dbb90d1068808d4p+005Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0711[] = {
    +0x1.b1b7cb71e2581e9c6f0d0f77c1e381d33b80df47p+002Q,
    +0x1.5cb77a42921bf77b77d75c35268d91bed58535b0p+004Q, +0x1.3187db0bb17cbae0ae902f1a06c8fdf7334b04c7p+010Q,
    -0x1.b6b0b77b41d4c887b711f4fce8a9ae5d61829d17p+000Q, +0x1.7100c7e3f46f7bbfab6e088da674a8aaaf576e31p+009Q,
    -0x1.09d2cc3d2239387ff4b599bc542e914d5d49e54fp+003Q, +0x1.5e4e3f28a055038473276b78e55405c092b333dep+008Q,
    -0x1.40be68b52eb978b4399206edcb05a4b8c4495023p+003Q, +0x1.70404d192df352c10983e6a1bdb059fc5665897bp+007Q,
    -0x1.4de81fa5c8fd98470f291253a9bf4668e1c62c99p+003Q, +0x1.10f0801dea64acaa7187c4ea325ee4dcebf91565p+007Q,
    +0x1.9dfa00221904756edf65d8b6d2d268fbdea013fbp+005Q,
    +0x1.334271a6141b53a2d9ec1d64d017fd81a6cc1dd5p+005Q, +0x1.1d74144b2d71de06748f22a9649ccadf1bbd2117p+009Q,
    +0x1.209f0ccbc0778190accb2560b81a5a532abc3236p+002Q, +0x1.f60340f4fcc87d213bef5c64e919885b695bc56cp+009Q,
    -0x1.ffeb332ceabadcc43147a7904113cfb22fc4ce57p+002Q, +0x1.ba14fe45659404c5f8d7477f39488401a5f8506cp+008Q,
    -0x1.4d06e5885fbaf6b8881dd8607f2b2b1f1289293bp+003Q, +0x1.8b0103f856e5dab74b36eca825726a861176afcap+007Q,
    -0x1.50790ca54ae5b22240f8e5c7dd6218a5bf073933p+003Q, +0x1.17a33c4a8288c789bf72f1a34e49e954aa45f937p+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0712[] = {
    +0x1.b1b7cb71e2581e9c6f0d0f77c1e381d33b80df47p+002Q,
    +0x1.41bea29383365e645f2e41e071b813086587ebf0p+004Q, +0x1.f74882f3e1ecd8096b0466442df880acfe7bbb51p+009Q,
    -0x1.a66c940c887abc4f353c6bb6781e6ec4089b2197p+000Q, +0x1.5835aed0251be8f02e9adab0e075ce4f43a8f563p+009Q,
    -0x1.0a58306b196dc1e0c1e9daa0a52e039bebee1ba4p+003Q, +0x1.5641f5235ebbbc98c709e2acb1eda9eaa79263fbp+008Q,
    -0x1.427b32884631e7bd582776852ec6d3660e39a9b3p+003Q, +0x1.6dd1a5ce731412aab0d90638790f56429db5d979p+007Q,
    -0x1.4e5cd6b3c29ac136e64de3b773d62ea2d438e40dp+003Q, +0x1.107391685d443e4985cbc511ceb02021a669b6eep+007Q,
    +0x1.6aac9d5f3c1948e648e86ac96d1ad512ebd2d4eep+005Q,
    +0x1.7ab969cc3d6db0ac4f163a825a487f69e077bc32p+003Q,
    +0x1.0e6b9f02eea93ab7fa3c7e163052ffcebeadb010p+005Q, +0x1.be15618be308992505cf5ba7f9cf174ec9f9fe40p+008Q,
    +0x1.0e1bbe78b1543c606afa5586ad58e1ef562bb3ddp+002Q, +0x1.bdf796780d0e9bce2a1068c7a1c7e0643e0d42b2p+009Q,
    -0x1.fcff57ea0261d01f9104e8de74df978ec1b487b1p+002Q, +0x1.ab36ab43f9a02e53b4414fd0fabc71fc7b2ae786p+008Q,
    -0x1.4e95f80c0c8011e1547af43efd95e0c1e12315efp+003Q, +0x1.87be1b0611fd682acbc2294e90ff36f212994bb0p+007Q,
    -0x1.50f672dfd3bcc26c7c500ee7caa7dbc65b08329fp+003Q, +0x1.16cc40a18acf6fac78ccec3b646c6bf23f66e013p+007Q,
    +0x1.7aaab867e9803150db880da6a29e11c592225b47p+003Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0714[] = {
    +0x1.b1b7cb71e2581e9c6f0d0f77c1e381d33b80df47p+002Q,
    +0x1.7ae48771bee19a28b91ff5a4683c7baa2b868206p+005Q, +0x1.4cbb500bcd7e747d83e8cd281cfb4f76ff15bf97p+009Q,
    +0x1.50cc564abe7c85cb1e30a02a41ad3e0be5374d06p+003Q, +0x1.4d905f8fb8be1769693ac814b6061305b835cacap+010Q,
    -0x1.1b9a0892bc666dd5103b8f5c70ac231b0113baa7p+002Q, +0x1.53d1a1c45cce669cd49922232835d092d8661197p+009Q,
    -0x1.245c2cca4b1ffedb2d2bed75d05eda8fc162e6e4p+003Q, +0x1.59d27a36044356897fc9bf7de19da1e40f196965p+008Q,
    -0x1.4c8ca7ac49f997e62ce9dd1d5017744d8bfb6d41p+003Q, +0x1.8051e5e7892f0491ed31cfe77c4dd0299169274dp+007Q,
    -0x1.54bcea4869d4042d9e272be5cbe49ff4a1a171a3p+003Q, +0x1.13231c994cec2c33bb70c17962af7f84f8f7d840p+007Q,
    -0x1.6afd071765cd2ba83465242e9e4a97ece3437a61p+003Q, +0x1.0ae31abf29d03286173c8a6f9be656206fd49561p+007Q,
    +0x1.92daeb7e8f532752305cab9f526a355490dabad3p+004Q, +0x1.45617fda80c18de1963828df89b5080c87f06ff8p+010Q,
    -0x1.0c391c624d50fb57ecca5df318e106f458323b9fp+000Q, +0x1.d223e899a504a6d5c5ae7f28ca5291813bf0789dp+009Q,
    -0x1.2559ffc0679eda24c81d5e1329037260a67d104cp+003Q, +0x1.a6f4ed643d2a4043f5d2b27811462ecfef043442p+008Q,
    -0x1.599400b2b85a7f6bf0c0d68b9055310b79b7723bp+003Q, +0x1.9a07a9adc4780a94636ea0e6a83df914881e212ap+007Q,
    -0x1.5a928c7b7f0c9f039d6af73dc14b9db6878534e7p+003Q, +0x1.192840bbde1a374a4ae997554b75957aad4f9c90p+007Q,
    -0x1.6a0b528443536d03adfa3e2553925b280026a1afp+003Q, +0x1.0b14bf6fe9c1e703a9111ec69e75585522c02addp+007Q,
    +0x1.ab8e06f62083940ca8a3f8801f604d9ff00825ddp+005Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0715[] = {
    +0x1.b1b7cb71e2581e9c6f0d0f77c1e381d33b80df47p+002Q,
    +0x1.050236b480ce827c97e3b99d17de0f799a348302p+005Q, +0x1.c88b67532c957e038d42024b15ae3f4e49525b84p+010Q,
    +0x1.05b6c2027ced15e031f3f7ea5c73552677bf3511p+001Q, +0x1.44ce7b4555cc66bc01bc51c643e523ebe44e89a8p+010Q,
    -0x1.c8cfb49ebf3e909591326e6de88084c7c5fbedc7p+002Q, +0x1.49259f9c1d9cc732de76ae4f7fd8fcf309a36f75p+009Q,
    -0x1.42c23bc615febaa1068f81fa10c4e9bd663d4422p+003Q, +0x1.6beeb5fd5306bd0ca870a5f51c06d1550b853044p+008Q,
    -0x1.4bcec71f290d7a301814c2a08b01d936e0df73b7p+003Q, +0x1.b4d07afdbc0a6730ca14dcab267e6ac2a05721a3p+007Q,
    -0x1.4ec15a4d8371e354d593be066587c05163b81bfap+003Q, +0x1.3e82aee72307b01fd97880f856ee649181d49b27p+007Q,
    -0x1.504cd9203bf1ebd35131f21648dc501c373357f4p+003Q, +0x1.08d100eaacd099f43770eff896fcc0951c2b13bbp+007Q,
    +0x1.075f95ecdb3537787fbd8103491efbd7b845c801p+006Q,
    +0x1.9f73de8e9788347a7b03c8069df43c154d02bb12p+005Q, +0x1.88c51b690c4c390e62b72d9f4d860ed031d7d5b3p+009Q,
    +0x1.83a727ea66623dce9fe53787988e38d8ebb9d3a6p+003Q, +0x1.a208ab59ed69298b1a5c9b3b23a0c42774213d94p+010Q,
    -0x1.69d1b3dffcdc47168b5241178df89feddfc49badp+002Q, +0x1.b980712ea9f62c62aba444d612aeec3cb03c4f15p+009Q,
    -0x1.500db3bed6704f28dd40e768d0f5326fda7ffc15p+003Q, +0x1.ae7ad70039c93d617926391b8a8b5bcea951f639p+008Q,
    -0x1.51ede3b444aa15d3f673122611740eb57cb853edp+003Q, +0x1.0bed2a33c6eb6771c0d57504ffe885cd231aa1b3p+007Q,
    -0x1.5543e25576a3a906b52de1b905f17cf87803357cp+003Q, +0x1.48e4d8173e2b15c47ff7c86fe35e2495bafb442ap+007Q,
    -0x1.5a9044104686fc52fe36a127f1c379f8af792cc4p+003Q, +0x1.cb8b0042c0302cfebbf415b962fa579235a41737p+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0716[] = {
    +0x1.b1b7cb71e2581e9c6f0d0f77c1e381d33b80df47p+002Q,
    +0x1.e0acf7c566b297e999c0b1f56b5330dd229eac19p+005Q, +0x1.1cc4d20c005c0a89e88724d127d7bc4b2ccc62e7p+010Q,
    +0x1.6791ed897fa53eea2595a2e16c74de0df38b7f9dp+003Q, +0x1.0c10f513b20acef58b2c164912902579b6c0c78fp+011Q,
    -0x1.e007f4d7508629e090d73c82df3278b40166900cp+002Q, +0x1.9a48654c8c4e5e2c1d57a5c468e9d8ee24d1c10bp+009Q,
    -0x1.38476e6112b777850d43d52769c87e71d0c4311ap+003Q, +0x1.7c270e4022354fcf70bd72dc4e79d79360f22aa3p+008Q,
    -0x1.4483efc025675cea4d0b71efc406a375fd24ae43p+003Q, +0x1.af48aeb1c80c3de68b5e6c2261fb51bf693adf45p+007Q,
    -0x1.4c290476510de1a75a7ccb6b7ab568e1f0191876p+003Q, +0x1.3b246e077c0fdd3a075804bb10e1efdbffc36799p+007Q,
    -0x1.4fcc830bb2d73ab0e164e0bea8d4f189b6fd65dap+003Q, +0x1.081f763602c48b16209486312da54ce96610f59fp+007Q,
    -0x1.8966bdffd7a4f612aeda54d4ebca5204b3e26672p+003Q, +0x1.34cc8a3660224eb9ce10c9a36629a027f4f6c167p+010Q,
    +0x1.f4142f2fab49175b5b9df3fd8fad1aa266d8d86ap+004Q, +0x1.0fa4b8d34dc4590c85c7406578d57a864fd0a2f4p+011Q,
    -0x1.b905480520c644fdd7b85d95ca6791b11e4e3b17p+001Q, +0x1.6f9ad412674c48aa84b0bfe221b98402a7781819p+010Q,
    -0x1.4c7267aec6d86900d2aadbbef6d76aa2d327495cp+003Q, +0x1.ceeca4b7322582df1debf939bbc001d821dad249p+008Q,
    -0x1.512b040b71f17f93a616ef2c91f030cfb0b00b61p+003Q, +0x1.0b3aab6f332a0d642b7efeadebf5437a6620324ep+007Q,
    -0x1.51e2feccc6c4de9ebf5a3300632d118116195452p+003Q, +0x1.45f85fe34ee05d353006d7e6368e963126130305p+007Q,
    -0x1.52f876202ffda1ae4ed354db7a7ee759ae845f3fp+003Q, +0x1.c82df085af00b7d74206554a621f0af5bf4e9c96p+007Q,
    -0x1.98732cc4a560d438d3822d6971e9dba6913c0f4ap+003Q, +0x1.19d02654c8f3b4dbac2508184a575f0e1908a45bp+010Q,
    +0x1.14bbd9e5986950cdde9e4c84cad01a90cd97c0a5p+006Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0804[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.1e32142ee38fb27afec07255bab2b74036955dcbp+004Q, +0x1.d3bc58528b4e19245a2cfd93f6b0ec34bab18acep+008Q,
    -0x1.051cdc54703ceb42e7a4ab4514608b084164ea88p+003Q, +0x1.0167492922cd12b71c035ff815d1848e477c1e05p+008Q,
    -0x1.7608b7f8d445070a59688061c3dc8daaa0f77259p+002Q, +0x1.6e7e2f245947d5fed7c31ccfe2a76925aadcaa9cp+008Q,
    +0x1.814c8aadad5ed352aaa2fd4223aa4bb038004082p+004Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0805[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.266413fdebbebbfbeb606a1bdab298feeb753996p+001Q, +0x1.654906ec95d073b421a9b82283b01400414d93cap+009Q,
    -0x1.4cd3582739dacbce4f0a18edee55ec4afd269a46p+003Q, +0x1.a119de4d7d66ce3a890ce13a836174c9b02bae5ap+007Q,
    +0x1.335b27a9a9825d54ff9a31000ab467c2dbc300fdp+005Q,
    +0x1.21d201051941bc7b7eb0ed7040f4404691079fbap+004Q, +0x1.1afbd11b55c4649cbee1933bc27d9802ed5e9dafp+009Q,
    -0x1.51272336b2100501ea4cf39c8371d5aff113d314p+003Q, +0x1.037fa74489b7245a0f938b4becb4bad460fbe921p+008Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0806[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.cdce298b272adbc9f8ad30ae3fe277e6afd14678p+004Q, +0x1.8af3c3170874ad6314ad34bc6671aaae78aff2adp+009Q,
    -0x1.5fa5d1c5d98bc195b116e5549e3bb7282fbdd8ffp+002Q, +0x1.0d7cfad2360a24cff3a26ccaca1e78e593312c18p+009Q,
    -0x1.67d94c523915def2121f1fda6baa100545214218p+003Q, +0x1.6e8f20ad3185b11eff58918fd67ee69120914b24p+007Q,
    +0x1.11cfdef7786404c7865878402233cc9e46384afap+000Q, +0x1.9debcc6851e79b85bf098b79d3236a4f9b5ed694p+009Q,
    -0x1.73ae33b5922f84f0098280d1d5b71fe46005e621p+003Q, +0x1.9c3076dc9a6d7ff61cdc52431ac0d873a0f11650p+007Q,
    +0x1.32329c2fdbfb692443bce2263b9265f3aacff8b0p+005Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0807[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.22ee0a26ae582fc659b52726e1539d162940e368p+003Q, +0x1.0e6d7ad616cf9d0458d70ca3124aefc0ad918827p+010Q,
    -0x1.08dbde7c259b50e97ec7a6474acf6f2256011723p+003Q, +0x1.9254618759a43df53d5c622fd9a2d272b268ec8ap+008Q,
    -0x1.7224d104fa74e26fedbaac30d4b620d2248342e4p+003Q, +0x1.55fa031d6009689d4bfac5522e8c8bf845b329dap+007Q,
    +0x1.7bdadf31f9f69c7851fd89542938532bac4cede1p+005Q,
    +0x1.c1e95f4b5e7c61ecf63aeadb9ddf494d06af28aap+004Q, +0x1.612d2493f2541f17694a6f987aa57a6117e1d2c9p+009Q,
    -0x1.b1834db8ccba4673761e73895df3ce766284e82bp+002Q, +0x1.1cb5e0150c79e03165449162fe61616bbc913b3cp+009Q,
    -0x1.7c6d1c08e80c9528382630f097ced6831906c1d7p+003Q, +0x1.70c0c82beb932c12418162be0548e8738b8c4016p+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0808[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.1801ef67c466502c671b17646369317a089b4667p+005Q, +0x1.6a3653c7db31366506debc8ae30f483f55ee3570p+009Q,
    -0x1.fedd788ff1e8cb191340f440950c802a809580eap-002Q, +0x1.830ee5249ce3bee0fddb63ad98deaf63154ea8e4p+009Q,
    -0x1.26133179a5cab7bd7f289ebb20a9d1b4766040b9p+003Q, +0x1.3eb9f8e4d9cf14dba5152d12dd4863248ea8280fp+008Q,
    -0x1.75342325c721c8b978be743fe1a3ac4ff8001a23p+003Q, +0x1.484a4f5490a85b0d91e7a0b44566366507791759p+007Q,
    +0x1.2fb557de64e6c27109e8365398067c4a8a675e03p+003Q, +0x1.f32bcb9a9cff4107cf826a639bd6cf73470eaf46p+009Q,
    -0x1.18d38e3e279f5184560e8e5e1e1d84d04b7a3658p+003Q, +0x1.8a9e2d63d2ed202640b8b1325a9890b774ca4ac8p+008Q,
    -0x1.7d1226e0bb1953f135f6194b804997a78d1aa568p+003Q, +0x1.5be1fbce53362dd0e72e9540e31406d5527760d2p+007Q,
    +0x1.54fd5e91c7a49980630d1bfab6e352b934fa235dp+005Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0809[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.e1b4d30784fb18cffcfc90fc6d8269594f492af7p+003Q, +0x1.29f933ebd3406b0434fe9ef182ac3cea2c85ae59p+010Q,
    -0x1.534e381bc59467ef8b3455023fee808cd2b5e875p+002Q, +0x1.11b915ef48c73637005de6b274487aa608b610e0p+009Q,
    -0x1.344f74474c9566166748f2a479ce48ce628fa86ap+003Q, +0x1.fe860ba296d82d487baee588c4fbbf00e4a98179p+007Q,
    -0x1.751becc6dc27c5b17364eb03ab462eb953a98880p+003Q, +0x1.3df5ff0f15fbb1952a1e153b44664b5ad8852c49p+007Q,
    +0x1.90e12807c0ef4b54d11f2cb44eb1220ce99a5079p+005Q,
    +0x1.0a30378e5d2cfe021cf809fd88c281e04a3e695dp+005Q, +0x1.4804b6f17726dbb1e4cbbbfe2c3c0b766dc323acp+009Q,
    -0x1.e203e765efea8d5c0300dd3ae6efe8e14317af16p+000Q, +0x1.8125192e7261cee97f1905c6a43f837b3fe884d6p+009Q,
    -0x1.32d980f132941abdc049bb3e1a80612cf242e687p+003Q, +0x1.1f9a7db4bb1ee403147d69b69ccce9099be01c36p+008Q,
    -0x1.7a4157b89c7665cacc30eb2a051b92304fab6c00p+003Q, +0x1.4df1e5f0b04bdf3d72b0d21f447e2365907bb225p+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0810[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.52ff789c8a79f5d7d36fe6f40977e377348729d8p+005Q, +0x1.b260adf5bbf6871617585c5b3e8c7037d391b491p+009Q,
    +0x1.282c38737966dd7fbb6438ff541d770fa03d30fap+001Q, +0x1.0c59fb2d943a775deb3a4ca8d40b6bc070f35f07p+010Q,
    -0x1.0cc5f702fc6a676b4a6b4f992058db7753c8fb2ep+003Q, +0x1.b9dbc766c5cef8599cb6c81060d3fd0cb58409f8p+008Q,
    -0x1.54f4b30bac67c5b1293addae57a3ec6ba96a1fc5p+003Q, +0x1.a9923398bd23ebd52a4f08d14b2cecc7020bfaf8p+007Q,
    -0x1.757e39dcb9576d8a23d43d392f69e22968b097e0p+003Q, +0x1.31a88148876b9db9ff90c88608309e81c73abf67p+007Q,
    +0x1.ea7f98afbc2b8946396b3d3911f87f25c549769bp+003Q, +0x1.4942661f158cd89d40d221645142c7288c582e39p+010Q,
    -0x1.e25898d567f43c8fcce484014de7cc80ec26f835p+002Q, +0x1.2664d3815728516e500af99f790d2bc1471417bcp+009Q,
    -0x1.5e391748f6993343d8167afe40f00479b8ccf298p+003Q, +0x1.cb31b6596ecb7f7450de49a4c30b61773dddaf93p+007Q,
    -0x1.77ddfd86bb74479ca90a923f9bb6347ef2018351p+003Q, +0x1.3c8111fda7891738377981dba11caf728c58d831p+007Q,
    +0x1.954a5beb1e26ed0a9dac6a9fd2ec818535cfb93cp+005Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0811[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.68389285d6bdf72157047618f2054d992235f2c7p+004Q, +0x1.8bc7ddf01bff19d4978e19e7c71a33a037ece5ffp+010Q,
    -0x1.905c5219e17ddd18995719c02b953d470e90ef31p+001Q, +0x1.ad7c053498ed8fbcd3a0b96f7da19cbc2aa63fd0p+009Q,
    -0x1.37d523a2e8e7660cc208369579399cb19ad02c86p+003Q, +0x1.88728056a5e86734f74bdf85d3aedccbfcde2917p+008Q,
    -0x1.6be2edc0d2b8714aceb6f5b5c2fa17fea5da13a0p+003Q, +0x1.966bdfb5a3e1b8cddc0ccb7190374ca933b722d7p+007Q,
    -0x1.796c8df1ebb285004ebafcf9c86548108b7966fcp+003Q, +0x1.2b0771485b4d1f720dd08be975eb7bd901cd5779p+007Q,
    +0x1.d5a2620f03856511556d92b6e1bc8df1dd6af233p+005Q,
    +0x1.5297083f05f61df914e1d877a895539e22b9e7eap+005Q, +0x1.83bd4ffd989ca30bc6b4045fe12603ebf6bd8d31p+009Q,
    +0x1.9289258df29103571ecd6a1074467d46381de820p+001Q, +0x1.2d041ef54eb1f328f2ad7fa0f4867229f3d833d2p+010Q,
    -0x1.31e3e4fbe7981751797f12aeec432db18aa21d5fp+003Q, +0x1.e9958a5bc9f223fac73c45312f98df9f6ac291c6p+008Q,
    -0x1.77ad8e7e2bb8c4a0dd296ab47a59b15f09e2ea87p+003Q, +0x1.b127cbdeb7971cbdacfd9f42971774f075598579p+007Q,
    -0x1.7bf1deeffffd21e6096b9969e00d82535931747ep+003Q, +0x1.31d956377391dc6f4d273f6be0a8f95f2f23182dp+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0812[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.2b28720fdd1140b1fd402df5cf282a53665f69a6p+005Q, +0x1.42e593461db9a3b96eef629961ed88ac5b642c3ap+007Q,
    +0x1.f8b950b238e71c54ae5320c378633f2411e3290ep+003Q, +0x1.0e44b39353a0bc75375c672bab4081a37c76141bp+010Q,
    -0x1.aeedb68911aeef2da6690122ff3756195f4bdeedp+001Q, +0x1.6ebe18fd087554bf69738f10c56ec94bae963efep+009Q,
    -0x1.39fa3f77b0f259d51d1fc24cbe8386e4715c509ap+003Q, +0x1.7450f18f90d755480b35c47f27b0bf0672cf11b5p+008Q,
    -0x1.6fc740fd582628a0c6bab348146fea2917ca0363p+003Q, +0x1.8ff03b4b1ae7d30057beb44de37d9206b277af90p+007Q,
    -0x1.7a610471ebf3f38e7f746b3d5451b01032289d74p+003Q, +0x1.29a373e22a97a970e917e23417b54aac0e9b33b1p+007Q,
    +0x1.ad0d575646017c7d295df1f695aba6c91e2c22a7p+004Q, +0x1.4cccc1b01e88edf22824251840245384b8050bd8p+009Q,
    +0x1.9389a56a64f643352f5464d296a996990534aa12p+000Q, +0x1.d12927e38a2919c586672619774bf1c6c481ee35p+009Q,
    -0x1.30ddb5092a6a3b695afeaccd8c7f894faa05dfc5p+003Q, +0x1.c52b81bb300b01966bab8fe0c2097373e634d40fp+008Q,
    -0x1.7b3f4f9bc0776d96e438f60b528c9b221d20b8cdp+003Q, +0x1.a8c036adcdb10d3c66fafd2bcd93589663756984p+007Q,
    -0x1.7ceb0ad1cdcad3b109eabc0299ebe70a98fa8579p+003Q, +0x1.2fad9387167b5e22ef819f0f61c565a5a0f6c2b4p+007Q,
    +0x1.207d1a96a00c3f5bc77c94bf54b9cf23ab8ff01ep+005Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0813[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.1964b07871a460df4b73bd8ee9e941487103702dp+004Q, +0x1.097c48ef7a2f7e9ec48870e00a4180fca84b352fp+010Q,
    -0x1.8b788b0a6d8dcaec250322fef6e579885beeb065p+001Q, +0x1.7239d3192fa242ac7766de4ff199563e05a1947ap+009Q,
    -0x1.385d349bb9084fabb217e226a31054e009735b58p+003Q, +0x1.74e6e36611e6133df211df15710ac6b8e6ab62e5p+008Q,
    -0x1.6f6de52f32858488d99ed51369c1f4e32ca1b33bp+003Q, +0x1.8f81afb7beed317a4528c3be04eac5282b556a07p+007Q,
    -0x1.7a4ebd5a132292a2c4630ae3a554c539118abb85p+003Q, +0x1.298932cc7c8a69850426af30d76e7029d0b37f50p+007Q,
    +0x1.1cceef57b05f938930865c08546122a1bf5e376bp+005Q,
    +0x1.068d0ac2c1a559c60852a404b320ab684b4f353cp+005Q,
    +0x1.d1b6c0cd2a5ea4f0ca789186a26783bdf4f9fe07p-002Q,
    +0x1.d2d3a02f93bcf8fa1ba472248e90447353f65d66p+004Q, +0x1.078f6bb1dc5ba86595d2363bc1090c24692893acp+009Q,
    +0x1.1d3711645ad878eeb7a0410900b3a111360f914bp+001Q, +0x1.d5ab7f5635dfddb4055f7b51e3bfad1fce3193f8p+009Q,
    -0x1.2e6473a5d85c42b13b89411559725b1a2c425a35p+003Q, +0x1.c706c2081655c2f081462a005895c881399afd28p+008Q,
    -0x1.7ad3ba3e1eefbed1e01e725e056294f292241450p+003Q, +0x1.a86aa7c6ff3ed1061653a2080a6ca4d42a55ad3cp+007Q,
    -0x1.7ccf5d43082445fc4860f800f3e51727cab8df7dp+003Q, +0x1.2f93f917ee7099b4e59248858f8951eb276494b8p+007Q,
    +0x1.bc9cc454da91f476c0f6c34e1c4880010d8daee1p+004Q,
    +0x1.d1b6c0cd3c15946617127991d6a1b0349e786e5ep-002Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0814[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.a3c104ef87758a2cbbf6fb16ad6610e9135860b3p+005Q, +0x1.be08cc0c50a08d1352b5a5c83dd201715ef1f0d1p+009Q,
    +0x1.41c1baffa108fd83ae0f1da12072eebded7d8570p+003Q, +0x1.94d5bef2b7e1929214d7c362496b8107510eaa68p+010Q,
    -0x1.6b1e10b7b9bc5569cebd9179df0f2c0cd6943f95p+002Q, +0x1.867ba0ed7892d625425b77fb71f56364ada1c429p+009Q,
    -0x1.4d44f1b43dce16710d97ffc594a7c4ec370830eap+003Q, +0x1.8275f9211c5424c07e4f6cc1a3f554dbf8324d32p+008Q,
    -0x1.717130257cb3d239e9c4398e0534e43928295dc3p+003Q, +0x1.a475d174b59a882a7b652bf885017057eb9fb930p+007Q,
    -0x1.7a78f9f3ba8d4e706587876c99f4c7a3c27c400dp+003Q, +0x1.31e40b28f5cc90e5731d480e6c93a8dff53c0b33p+007Q,
    -0x1.7efa846b13239e811721cd403aee58922dae3233p+003Q, +0x1.f02bec2247420c1728fbbe285d529a0e408efacep+006Q,
    +0x1.a74c922068412c61a6ae68d1691767cb8d2a1cd5p+004Q, +0x1.9bc8f5d58295ee56bec4ca52edb66fe221f20160p+010Q,
    -0x1.3371f065050e70b4ef578f5e1fcbe911fb9a3e24p+001Q, +0x1.0d73463882bdd338cfba9146fcecc8e3d3289351p+010Q,
    -0x1.4fff234b0507b857d6ab096aaa41d1cecc9b7d71p+003Q, +0x1.d3b688f46f0d28acced575eb41a9a9983c12565fp+008Q,
    -0x1.7e11cbe80501b08309d7c6b8574fc9979dd6d14bp+003Q, +0x1.3982ab93c6afe042645a4bbd23ad8c834fdf0ecep+007Q,
    -0x1.7e2188a621e28dc68b1a54fd8e719973920c2426p+003Q, +0x1.bd6eba264ee9e5940aea25a11af52ce8af6a917cp+007Q,
    -0x1.7f05333313739026f181145ebe513d2afb0d9b1cp+003Q, +0x1.f04da9d305d49f80b1737ff8cb0e3c86358712fap+006Q,
    +0x1.ddc485dafb246318fb18414eae49c88acc0b00d4p+005Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0815[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.15e8130579ade2168879d2350f464b8a8f53fac8p+005Q, +0x1.1c6ca920443faacb722c7ae5ef3833cc333aa0bdp+011Q,
    +0x1.55b543ebb74cec34850e01ca8506d47c97d96541p+000Q, +0x1.77b85d2f0f04f661b6e01efe469a61f06164de23p+010Q,
    -0x1.074bc9c6da995f86bd84b479ec3ffa1d6109563ap+003Q, +0x1.6f785d22bd97d6688e1da552732251a34a28d62cp+009Q,
    -0x1.6c6675ce0d0b0a152fc504fde87914ea79b4de18p+003Q, +0x1.89361045b01af03a059bae559cec218118f6c109p+008Q,
    -0x1.7a993089037b2ef0972342754ee7ecd396650609p+003Q, +0x1.d314bf9e650f378b2722e7e02d46289e023db5dep+007Q,
    -0x1.7c89f9403e8fc1325e2cbc000f1ff620f30c7177p+003Q, +0x1.20a20b78999d26be287eb68e839f3a61c1b64497p+007Q,
    -0x1.7cb08761d9f15ecddf8817262fba52d8c969eef5p+003Q, +0x1.58b183eff7a62e80607656b2c1d5ced9988725dap+007Q,
    +0x1.251b2f48430096142d92dc565ed62df320f9ad67p+006Q,
    +0x1.c6dc3980ee4cc0bcde38fbdb67b1726f3dac93e5p+005Q, +0x1.f449d729c816609faee3a36d7c34b17c03e82126p+009Q,
    +0x1.7eab7ffcfeff3cff2cf2a169a06c271750683767p+003Q, +0x1.efd239b52fe979c4d873e70d6e6610fe619699acp+010Q,
    -0x1.b5b68c3e576b7359bee41a55e7d72895bbee3d6cp+002Q, +0x1.eb1ab4ffafdd3c330699372392192c2af60b94fdp+009Q,
    -0x1.786f4998f5b62e5c78ec8b462207db0a8c95a317p+003Q, +0x1.cdbe2edd99627318a954dbadcf6b0f29efe2148cp+008Q,
    -0x1.7e1b1b082d89a8d962861900c4b9572a492f207fp+003Q, +0x1.235b12b20e214947f68bd956127b0c55a0ad6f8fp+007Q,
    -0x1.8299709530802bf0a4b114270a0de22c6397edcbp+003Q, +0x1.61deade54ce7ba17d3df5b424061a2475826fe52p+007Q,
    -0x1.87dea70ee65fe760377b9c3fd328ab144d6fcdffp+003Q, +0x1.e92505a72a2d2b92dffc0db7f5ce629c18de6afbp+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0816[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.c185439407b362ad20a60a02f1f5fe2098b97825p+006Q, +0x1.4a592c16a0f79b9443678e8007e6e1276dfc38f0p+012Q,
    +0x1.4896fe3cdc87e3ea626ab48ae279ca7cbf66e0b5p+004Q, +0x1.6e71231404d0885af88b14e935bc95bb51bce689p+012Q,
    -0x1.9f80b5e19202f9b9d9b17792c193384e835a9d62p+001Q, +0x1.c95005bc896ce03065de7a23cd424c28b1bc3326p+010Q,
    -0x1.21d96d6b06646fb0d302c1d2e76cc4848937e57ep+003Q, +0x1.8d4d136d97d25c9da5a4fa4178069af4b5286ac7p+009Q,
    -0x1.6ba11976fac929cb32a03b5bb16adfa369fcb522p+003Q, +0x1.9761821aeb7513c66530da58f5eed8f4d2b35b1cp+008Q,
    -0x1.74612aad6f644dc98327245eadd76abcde4be9d5p+003Q, +0x1.d687551ecb5ae4a783b48043fc8c5fdd4db23122p+007Q,
    -0x1.7979e0b5e785e042da21023a4faa252a02aa39a0p+003Q, +0x1.5868620b90eb9d01cdf16d1e6cc528db84008020p+007Q,
    -0x1.7bd561ad94eea50ebd3da0818647e0fbf7b095e9p+003Q, +0x1.2072096a52d82db2d213c74ad15f3a08caa1daf7p+007Q,
    +0x1.b674de99b1214e78e99bf5f0874ebe8c8472671dp+005Q, +0x1.ed2e40cb2c9b7ef7b9c63abecc9ffb49667ec7e4p+012Q,
    +0x1.f38ec7959c80dccdaf0153446e73c6305b410d81p+001Q, +0x1.7f20354124b35eb71ce9d5a353c92f9372974fcdp+011Q,
    -0x1.19864afbc18736788ffcd4a12ff208471d6612a6p+003Q, +0x1.1169be146740396460dd15243a2ecfb4721ea179p+010Q,
    -0x1.7d36086d265bd378ce0ee44641ba41d0533f124dp+003Q, +0x1.235db170b612d7d8e5b6b898292e9f3936c40310p+007Q,
    -0x1.7d7c38b4b8a66e89bcdfec89b4a9ac523383bc26p+003Q, +0x1.e13bcfb260b6a817507c9b8ad3d9e823db9493f8p+008Q,
    -0x1.7f0e6d1d9bda9c55807ecec990a2894928632393p+003Q, +0x1.6288b1879ecc6f704335c2efbe6cecfda26cd95cp+007Q,
    -0x1.821293ffbd3e29a5be7659f8a6f90a8080397927p+003Q, +0x1.edffca1f250ff8ad9429889a583b5ba794d99af9p+007Q,
    +0x1.117e0768abef4ab63c66778951adcc56f6fa3b6fp+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0817[] = {
    +0x1.da7e0d45212d48747aaf8db66a3e4d14daf8d51fp+002Q,
    +0x1.24f5597c3af85d5bad634c8fda395bf2b7fdc848p+005Q, +0x1.0df29b34761eea6bb48a19f184a4c935495abc26p+011Q,
    +0x1.74ad4ffe29c2d3514f0aceae44deb1dc00bcbc4ap+001Q, +0x1.86ea2a68e89cb98628a1c139188f32eff5904ef4p+010Q,
    -0x1.e5ba336c49b33bded06684682a088605bb18705bp+002Q, +0x1.81016ae9c64242033c8f2fc4165d9de988fbcd51p+009Q,
    -0x1.624e94d4d83b307b5825f94840406e0497e900d4p+003Q, +0x1.911aa32db4f4b18af3b51c48d9720940aedf0062p+008Q,
    -0x1.735f8566d42f5ed99494dad470ffd07fabd7f6d2p+003Q, +0x1.ce4babdcbefc0cb125aca8550f19c67f8dc1fa76p+007Q,
    -0x1.7939019989be5c8bd1643d462a0e91bc5703eceap+003Q, +0x1.5534b41c0ab51d9ca02d2d93352b5b4ae3f6fe2dp+007Q,
    -0x1.7bc6785fcd394874bac7a5b68dab0f49150109a5p+003Q, +0x1.1fd080637a97aa318785adb1410687f9753d2e39p+007Q,
    -0x1.81792b741b7963abdeaa0a1b42f00c62c9d051abp+004Q, +0x1.b7bcf2b855c4ef9d2c88ca42e07b7e197ad29ec1p+008Q,
    +0x1.21360c5fd373406da2a8245ddb685ef113ff11f2p+006Q,
    +0x1.c970cdd58b3dcf91db0df5f583c4974beda7e9a5p+005Q, +0x1.c57972d6f8a68cc4cde8fe319ae2a4baf3e2f2b6p+009Q,
    +0x1.c43445a25fb0f93cda822e62fabf957a5d00218dp+003Q, +0x1.f098116752e30fdd02487781bc20b461e2c11bcdp+010Q,
    -0x1.729c743882fe83a0842d02afbb1a02f26b07db77p+002Q, +0x1.037e8b0f6c3bd75e3e174aaf7f5ce91f5cb1c510p+010Q,
    -0x1.6d5c2b672d37d46b676dad34f652f9d8a77aafbcp+003Q, +0x1.dd443afe0e83d7022ba8b94351c9877083b2eae1p+008Q,
    -0x1.7d0c1b88e3efba310c76884baf9e99c684d96303p+003Q, +0x1.229929b2ec5f9eb8787186aab850cc105409071dp+007Q,
    -0x1.7e6e384f033bb1c61150713605827f11364f5fb7p+003Q, +0x1.5ef1a8f6dc49c61a5640008b5bfcb68e77907c5fp+007Q,
    -0x1.80856b3304ddb73efb4e3a05ab51a2e3f265af1ep+003Q, +0x1.e592aad4949ba424d1d13d43d3cf6c4c13ce89dfp+007Q,
    -0x1.81784792f04ecacd9345db4dc873dec2df121a25p+004Q, +0x1.b7c02d12163c73d054e82d6a84f4d2f0b27fa6d3p+008Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0904[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.39c2b8528bea420d2ed5747ebaac91252235e644p+004Q, +0x1.28a8c4b570119bd6e6ce723a03d43a0970790e4fp+009Q,
    -0x1.2c76117c02f6c5f960f0a213b2dab4a7e106c7bep+003Q, +0x1.2bb1c9d1061868dbf073310ade0367fd0e285793p+008Q,
    -0x1.bfbcb43d897529526d5dad54b9465d9df5f356d9p+002Q, +0x1.b1164728efc6b4b891b810515b8ffcf47df18c57p+008Q,
    +0x1.ab3e9196e721bc0f7ef591f2d4147ce53e3984fcp+004Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0905[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.ba630eff8b78b3719a9a634c643025a1b90ae512p+000Q, +0x1.b72643998a0a343aa08485dceb6071c4f3a872c7p+009Q,
    -0x1.78c27b643d6cb5872a88f766b1a21f3fea40b942p+003Q, +0x1.d6389d20842e604a3d3b8116f3fb8a09b22b991cp+007Q,
    +0x1.59a7ece98b6f2afe56f3aa85cd510cddfde50c5dp+005Q,
    +0x1.3b25f12dad2130310ad47675cfe24d128370a5cep+004Q, +0x1.688804473a492ae15bd81993cc072386c235c0aep+009Q,
    -0x1.802149bd81d84039136ace7e754bba80de5bbabcp+003Q, +0x1.238300792bad36fc0fdc9de366d175b44bebd55ep+008Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0906[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.fd93afe41ee17b6f5a3ba2b55b349ce98231e371p+004Q, +0x1.05f8c1adf0fbc0a8c2ac8f24b4d55c72783f87a8p+010Q,
    -0x1.b9cbb2daac26d19fd3c58e42f49867f74fb5a889p+002Q, +0x1.3de740eb8d8409b07ce4dd7faa5219e47062cf1cp+009Q,
    -0x1.9425182c4c677bb45b82d7757a2d142438e37a3fp+003Q, +0x1.9596b2820265e1c32748e66dd921dbe7dad035eap+007Q,
    -0x1.a0a9e2daf3fb3a4f0683f290fc85f18be020f206p-005Q, +0x1.fb34be014316c10fc27148f56d656bc90107ab39p+009Q,
    -0x1.a150719408054eb56e37cd8e2c0aa131514e9e2ep+003Q, +0x1.c5167db05f8d5dab05ea54db97d7bbbc6a34843ap+007Q,
    +0x1.58af30fa45e562c7bbee365999f4fca4f0578621p+005Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0907[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.147c7ab76c357d334f33ca45ecb50782d8d92e2dp+003Q, +0x1.57d67e2e572f9440fefec1196346f36ad35da610p+010Q,
    -0x1.3b8ac980603908800e76f2942729916252ced36dp+003Q, +0x1.cd26136a8acb857621b7fa0c678bdaf23e9daf41p+008Q,
    -0x1.9e67fea7ec6996184c30e40c9bb25f271358e8d0p+003Q, +0x1.76ac216b376d40d304a4153e54df0c49e0897d2ep+007Q,
    +0x1.b2e97001c4bbc5e010e49c7b8cdb44dd51b7e68fp+005Q,
    +0x1.f105666546ab62e88653af010fcaac9051016b6ap+004Q, +0x1.dc63093a85ecd1f2c0f9e3e0480d74896433166ep+009Q,
    -0x1.141e268cd51283084c33d83a56c6a82f2a7d3bfbp+003Q, +0x1.495968d08bd6efa4942843d64c31572295298fe5p+009Q,
    -0x1.a93f3b5c01b06f285e91e4ccd04c2fc981898705p+003Q, +0x1.917323d7dfe68f66d9d54cd43dbb8fb8dc8f92f5p+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0908[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.3c0c9ad1e09ab263efd860fa7d6f24db9c16c6fdp+005Q, +0x1.03840e9d56a464f463798b221f7f4bdd8017436dp+010Q,
    -0x1.050e88eff188e3ac7e932945fcde39ce6a301a39p+001Q, +0x1.d9ae238bfbb46509785d0afe5214086a7daf6b62p+009Q,
    -0x1.5a0be632761b22c030a117aaaacc6bacd822c64ep+003Q, +0x1.67a15125f4bd1a0c08df55673df3d1f44278a908p+008Q,
    -0x1.a186d932ab6d34c516478d287ea4e15f4f8895d8p+003Q, +0x1.65d797654b4becbeefdd8bc1b8fa507abc5f9b51p+007Q,
    +0x1.1fdf27aca725db0cbfbb33b186565cd998b3a804p+003Q, +0x1.4703a8836157f719ffe946fc781ab1cb27b3c0b2p+010Q,
    -0x1.539a9fa480e43ae8bbe7d831e4ed958cc959ac2dp+003Q, +0x1.bd6751d6dc27ffa935cfdb8b2acd4784bb67adabp+008Q,
    -0x1.a9b979c4be7f03f720ab417f04075effec1d2154p+003Q, +0x1.78cdb75a056a481051420bf90127c426b83a15eep+007Q,
    +0x1.8a90e9d90523831be09c3791b252980ad560d9c1p+005Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0909[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.ee6e40dad5430a6732bde4de0b76e5b7ad1cb9afp+003Q, +0x1.892a48901b857981b9188daebd8eabd8d21a85ccp+010Q,
    -0x1.b5e49495c130e15b4ffb8b62be618c61aa14dd8bp+002Q, +0x1.46bf95de8fa7c480ed4212c260fbe9fd61b34a20p+009Q,
    -0x1.66f00be8ff690eacf58cba76bfc9503c5c8248c1p+003Q, +0x1.212911555fc1a85a501aee5d00350f9fcc2310b3p+008Q,
    -0x1.a1865837997e163465bec064a38c54a053ea7f80p+003Q, +0x1.59fac1a808a8f614c147e4bbdc5029be5bc8805fp+007Q,
    +0x1.cfd0dbe4f9243f930f240bfcfd6c08e33b98db21p+005Q,
    +0x1.2b4c4b4a658bc7c2be890b25aa1a18d30ce904fep+005Q, +0x1.c80c2ac5dc02274c4d5ed4815849320661e1b389p+009Q,
    -0x1.ba6193040985018baa6398eda0d4ba9a7723613cp+001Q, +0x1.d6f2f0b5ca86ec3227d106d96950ecb9ed6212b4p+009Q,
    -0x1.688097e56a7e0ef1635d70a1e2f2e1ebef8efea1p+003Q, +0x1.46d8b43f445e95566b51b8674330cd3ee4fca20fp+008Q,
    -0x1.a7200dfacdba727312e4a50f6484e5d5279a2f58p+003Q, +0x1.69206731a3f3e239a74e58dfd2285db29a3147b7p+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0910[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.7a5c57e437b3d7b7e4444aa2a63284165cabbe43p+005Q, +0x1.2989e30fecfda42df7db306b3d80c140a9c068aap+010Q,
    +0x1.2d8e05cb3cc2dbdd7b88f26eab14f139f961af95p+000Q, +0x1.44f5e2d4ea858ee7de36de477f3e91a3a58d9bb5p+010Q,
    -0x1.3acbe6e5536c05a860264bb7e85f4bc94d6fd2dfp+003Q, +0x1.fa91bcb09515f438ce7d20f1d2638954c36a12ebp+008Q,
    -0x1.802dac2e96468fe9c74b3bd6282170b797e7b11cp+003Q, +0x1.dfbebe7f35e77861d6c832a972f27059320f45a4p+007Q,
    -0x1.a175cc1840c1bd30b16d878e552e5ff80bcf5459p+003Q, +0x1.4da24c211e9c5af457ed130a186a3f1eb8e712c1p+007Q,
    +0x1.f1fc676a920b5cc346568b8062cc6a43bf8ba5acp+003Q, +0x1.a417ace586cdfac2daafb50fb114e30d7e84cbc3p+010Q,
    -0x1.249e6dabc7c8eb111635d4e41c40e7473fa7310ap+003Q, +0x1.50e91a5d3117a3e8b2847e7b854f4f61a12664f7p+009Q,
    -0x1.8941b751db4ef601cb439fca3f311cb19e46e889p+003Q, +0x1.026908e68d4674a7fe64344b7d26054a429ed191p+008Q,
    -0x1.a485a15b47a8d1d67337a360420c821369d9e42cp+003Q, +0x1.58931e2d47170fd06d9aca2d687d67f47e4b9decp+007Q,
    +0x1.cbb6fc2dc1191381e0c51d547c1147221465c1c1p+005Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0911[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.71d1ccb436fbccb43f08f207f1bceb5e1816b2a3p+004Q, +0x1.ff1beb67f0fda61fe18da8dcaacdaae21b554926p+010Q,
    -0x1.2b77af106cd238d6ee8ec1b63cede4a44bc40cbep+002Q, +0x1.f120e0e22dbae610818bb39126a3094aecd174edp+009Q,
    -0x1.66f79d1641f912bab34e025d3a75aa5b62c02af4p+003Q, +0x1.b4eddbc817dfd4d52b40f7fc60f3c57cb71495d2p+008Q,
    -0x1.96b66f06dd87bc5b71adfa88b9e32bc9d79625d5p+003Q, +0x1.be3a5ccae1dba01c7ba1b92105dd46b343bfe7f3p+007Q,
    -0x1.a4632d0b1f396e82a1fad26235681d6c98329588p+003Q, +0x1.45239e336664beaab27f07a554a1638c40ab1c11p+007Q,
    +0x1.0b10169ace86d1146a0c9f0b6b16a693f348d381p+006Q,
    +0x1.7619a728bc79f80d4beddd17ffa66af0c0f0ddfcp+005Q, +0x1.07a4c19be00fa53f8675f6ab0963b0b1022fede3p+010Q,
    +0x1.93912e980865f46848c712ee3a25438a75c5bdd6p+000Q, +0x1.676fec1323de432f6ffd9edfae6f69ca565a6075p+010Q,
    -0x1.654601ef2ef63fb37dc42b97662ac1416bbd8869p+003Q, +0x1.0e132e64adb97d8d3ce6491c516ce25ccb11812ep+009Q,
    -0x1.a233893cc1d2b0ab77a0edf51bf2713e384b1777p+003Q, +0x1.d93e3e1bf403187bcd1d5ab3d208557b4999ef93p+007Q,
    -0x1.a6f77bd7c1b2c1680fd898b84731b618c9b2f46bp+003Q, +0x1.4c2218a4c988d4dbcc7f96c2655791fd824fa97ap+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0912[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.7bcc67b45221f8f06f02b165fe85c8f4e0bbb670p+005Q, +0x1.3c7050d358b4a14836597a6c359ff696d5cbcea2p+009Q,
    +0x1.6b215ef7b902e2a12e94ec42bef239de32f75b7ap+003Q, +0x1.6a3953390c0ee477b12b4d6fffcf6e75193e7a00p+010Q,
    -0x1.68da7618f6200888576c5254b6829a13a6888bcbp+002Q, +0x1.8fdc36980a423f181cbbf7330e66db4a1b42cd6cp+009Q,
    -0x1.6c2e1617f2c294890094f76d5e902ecb59ef5b0cp+003Q, +0x1.939e9f4b90dc5819ecc8647dbca3059b0d02501fp+008Q,
    -0x1.9c96edb6bc56145355eb1d6b46a089337a1ce93cp+003Q, +0x1.b2cb6e92e0e544d09c2dc5b621db99cf603981a4p+007Q,
    -0x1.a5b0e57da58b099acd98d5487b174884e80273b1p+003Q, +0x1.42a423c16c75d09992326a49034b53a0b7b7de69p+007Q,
    +0x1.985dd961631b9d6eeab933201d6410946affe28bp+004Q, +0x1.444104bee3b908fc5b5da5b67fe12a056757fd4dp+010Q,
    -0x1.da4c80755bc1e214cc2bb5ed752adf92382f7ecap+000Q, +0x1.03ac47b51dc7ce81f468692a28a970ce67412abbp+010Q,
    -0x1.67bf643b0a57cdc1a4d1dd6a58ad2b6dd1c53ee6p+003Q, +0x1.e161777802e3e62412bd4e0b3d85fbdd72c2d85cp+008Q,
    -0x1.a7b346bb235853c47e750d110226cbc1f49ac034p+003Q, +0x1.cabb1df1ce0dc003da744ab33c742571febe4dc5p+007Q,
    -0x1.a8398ebce597129b090900c6f266128b14d72a82p+003Q, +0x1.487b5666a412e3bff37c340cc89ef4d2feb84114p+007Q,
    +0x1.9efd645f1bf457396b600756d9c51a8e2955b040p+005Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0913[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.2435cccfabdb75f5a80681bd7c4b10415c242b03p+005Q, +0x1.f992f1f8238dd07a90479762c528e18f1a587ef4p+006Q,
    +0x1.f58f97cc904819854ab035ab4257d0e3a436fc59p+003Q, +0x1.1fce19566af0060744fc0faeeaba09fe07c044b5p+010Q,
    -0x1.1d554bac67aa9b7ed4219d9c163183dd184f295ep+002Q, +0x1.8d5aea2076063a1b41d856b7402122bb51526eb8p+009Q,
    -0x1.65654f218cce531e0d96482c0b5c08be5c81027cp+003Q, +0x1.92d7d442cdff26b55a5556f44e911b3616984d07p+008Q,
    -0x1.9b8ec7b78dd259807d4b0d2040fe71a0299bba3ap+003Q, +0x1.b05b855b1b5d6fe4af6a583ffa426531d44d7439p+007Q,
    -0x1.a57e4e4e0967111adbbcbea4ee845569f67fb8fbp+003Q, +0x1.421f4ce10e18b6d8eac3ff24de48e3a75452f4cbp+007Q,
    +0x1.dc5b908b17e4f2ab628df716e906150ce7257434p+002Q,
    +0x1.ab005955d1f793c64df9d80e20e1e8a6d8e1cafdp+004Q, +0x1.4e25597839b7b15f3dd29ae3439a767b563252edp+009Q,
    +0x1.e3255aed5d43fbe26976d76e598a7920382b48e2p-002Q, +0x1.f0abf5a9003fe548234137bd459aef321cf65097p+009Q,
    -0x1.5caf642aa18e325c5df185645f9d559082c397e6p+003Q, +0x1.e2d34d56ff8dfe77496c5683027edbfc3a6bab6bp+008Q,
    -0x1.a6585a431fe1eb312838c379f4290d07a239dbbbp+003Q, +0x1.c8717e73f4d14b0b62c98f011b4d306fedc17598p+007Q,
    -0x1.a7e6ab0294b0945e14db22e26bdc0750800196e8p+003Q, +0x1.47e9c706bc7c7083b47170f6f1e751286c68a6a1p+007Q,
    +0x1.0db787ae63c9c1913bd87fd24f272727dce8d210p+005Q,
    +0x1.dc5be440ec3dccc2c981452b261371ad75411800p+002Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0914[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.cc94f879b45a9b54924a78be2422767baf9a776ep+005Q, +0x1.22856a02f9104c63cded591fcc1fbc1a9344bf54p+010Q,
    +0x1.2f91cfb29a1faa475f98580c62f0aca0668a88ecp+003Q, +0x1.e137f8d364334aff257347d8b986cc6f578cca17p+010Q,
    -0x1.bb8760ecf6133f71714400c7a31bd14d6c717373p+002Q, +0x1.ba2bde1e9f50b81cf68d7108c57a314ab80224a5p+009Q,
    -0x1.75dc68ff7fb60f0d1f8422bcaa2558f14f6cec6bp+003Q, +0x1.aa3c7887b831df82a1d3e38810b628c134c613ecp+008Q,
    -0x1.81f94dc22259e382774fb91f0ea5daa5ca93bd44p+003Q, +0x1.14d4e76118b7a24684efe05d07949ffbc097e51fp+007Q,
    -0x1.971373e58b5ef646d623251b5fcf6d9f3a0d5cedp+003Q, +0x1.c4255bb545e36d4fca7e828861684c3dcd1fddf9p+007Q,
    -0x1.a204a297912cace14561a94c0cc8c9ad6bca1037p+003Q, +0x1.45f8b8476c69d0072a2fe9823fc21e85ecf05fedp+007Q,
    +0x1.b9913ffb30ebcc699af01e0cf3853f83b1234269p+004Q, +0x1.fcb328c96ad72ac96a20a208ceba02b6472bee6bp+010Q,
    -0x1.e3bfa9ab84560c05bb79d992b39de0e00fbef827p+001Q, +0x1.325e8d1f0706d046c961b4052079ada48d8a81e5p+010Q,
    -0x1.79f60dc262c147c1033bdc6ba13f507ca15b51d1p+003Q, +0x1.ff719c9f896446546f23f164413207721a82a955p+008Q,
    -0x1.81fe32b0a2029312babcfc2c2a0a81f721254dd2p+003Q, +0x1.14bec311cb63ba8355ea198db657393a1e455f96p+007Q,
    -0x1.a37c97962b634a103685f3eec573bf590374ca32p+003Q, +0x1.dd52f4f47c25874ae8e297c680db9cf559593a3dp+007Q,
    -0x1.a483c59bd17b0648fb63faeef5bde9c3a75a6e54p+003Q, +0x1.4df0dfdc3b5fd85989299e52e63dea88916d688cp+007Q,
    +0x1.0851c513301398326c8d419f3f75220e676ddf10p+006Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0915[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.232e2131dea732fc74ed544d69fc5ba6237b88a3p+005Q, +0x1.5a09979bcd2bc66c71f55f2da238544a2a7453bbp+011Q,
    +0x1.7473dc6cc880adc2bc55c18d8097a1a36502f727p-002Q, +0x1.ab1006925da0d4cc4a7321f620ae77aaee14d57ap+010Q,
    -0x1.2f55e0991fd736eedf876c5bad70adbd8a4598c8p+003Q, +0x1.967dfe7bf9068675aa8c6cf49b3c66d1a0e85a12p+009Q,
    -0x1.96577dcf3c960c0a99b23a7609a704db8066899fp+003Q, +0x1.a98c078cec64eaf35ae6b30a900d921eb7df91b4p+008Q,
    -0x1.a5aafbcfc83f61e25ead2c39c3a2a3e0d973c563p+003Q, +0x1.f167be7e356fef668b444e90cdab4e5ab8f42c04p+007Q,
    -0x1.a7c7882910baf54726a02a70ce5271d7879b4d04p+003Q, +0x1.377866adfdd1d94f05fa7c113d082d3465efbe23p+007Q,
    -0x1.a85c3f431af05fbbac0a45e2397a469e53a58b68p+003Q, +0x1.70a721c404d73ab61855eaf17a143ff1d0b34ddfp+007Q,
    +0x1.41da90a3abf40bbca99ae05748265f33c3f3c149p+006Q,
    +0x1.eb34f892d9a83e0b851b3a8cd65cd5dc5ebbe024p+005Q, +0x1.3724609f7a8738db58bfad8d19f013f783cc97cdp+010Q,
    +0x1.6d8fcebdadf98c0eed8229b7b0ef40311ceb83cdp+003Q, +0x1.2024fee0369ee0bd9650f1029f6d6ee36a5117cbp+011Q,
    -0x1.06aa18a978906d1556b1552ab43e660d0343d747p+003Q, +0x1.0df8fce3461cdd3e67b7ccaf1e52e001ee49fe88p+010Q,
    -0x1.a24a3463afccae595546aa17821af9b9b11c1839p+003Q, +0x1.efa2f0d0cf4c45d883606edf4c41ac5fa1a74340p+008Q,
    -0x1.a92db4b111b6431d495411353b50240ebd5825c3p+003Q, +0x1.39db922d1246ab17dfebd56cad4f7d2fa8a917dcp+007Q,
    -0x1.ad9420898ff758ee6b4fa79b8b36bdbcb754de78p+003Q, +0x1.793426d418ec0e67d7ac6ff0a5c28ab187f8ec18p+007Q,
    -0x1.b21271dcfcad5d097054aa38a686dc17956ebcabp+003Q, +0x1.03b8bac18aba9683657508faf0ff5f037d3b51e4p+008Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0917[] = {
    +0x1.0177113ad62847b51f5e127faed3aee5ef38938dp+003Q,
    +0x1.31a4ebcc2be3e39e4d781c5d13bee4d0eed142ffp+005Q, +0x1.a3b65fa2dea249bebcc16063ba7e3781e5ad9218p+011Q,
    -0x1.d915fa6f6f5052caec4b59ee3b63f93d2c322259p-002Q, +0x1.d4904469c7bba38effdc2e62aa1321d69b814399p+010Q,
    -0x1.3af9194ea3e53c23570a5d0f9570e7f67ce40410p+003Q, +0x1.a98a6f84adaf924d6f438ffac061930c551f4d94p+009Q,
    -0x1.96f7bad8f3af2fa5a185e3d0d15b9df8886f0debp+003Q, +0x1.b468f123d62985ed3573b03ee3c21c1d4d1f9a35p+008Q,
    -0x1.a11195537e9004e86a59db1edd30ded5b31ac3e8p+003Q, +0x1.f8648f3aded68d06d828e0f54417c39e0cb82150p+007Q,
    -0x1.a52a43664fbe698b39a0b14666a12850e67e2a85p+003Q, +0x1.7312bdccf5858ba805d9bf7510f998d31e5bffe4p+007Q,
    -0x1.a6ef6929b02333e24df7b06a9e8aa9930e06a7f6p+003Q, +0x1.37e8dfd6a5d9c9a89c45bf5b8c03f6be55691807p+007Q,
    -0x1.327eaa0164272c6e4f59d1e4943c12ee3673e0d3p+005Q, +0x1.03e2cf2129b0727a5d3f07436c9a2afba9747532p+009Q,
    +0x1.638bd183f3d8f2907236f9368bcf0f59b5c356d0p+006Q,
    +0x1.0cbb8a1022e439ac31cd293a0ddc87d9c2eb7443p+006Q, +0x1.8983183280cfb208ebb4ff645dd41dc272812cf2p+010Q,
    +0x1.670c1501d8c953189ea388f63da59f920d7c612bp+003Q, +0x1.4b5f3951c5e07ce603e8bd741d2d646d9ed64855p+011Q,
    -0x1.1b3cae4adb2c4048af0cf332d6e6dd6ee89008a5p+003Q, +0x1.1ff6a02b32ada1b3efb06e6a57e6c85612bc7af0p+010Q,
    -0x1.a6185ca7d60d1ba99ee02e40ba29d47f8fa6fa97p+003Q, +0x1.fde88a64ffa80f6afcca4b7470f90ba28ce8884ep+008Q,
    -0x1.a838bab38818aaf058ec78768da8840a8b4801f7p+003Q, +0x1.3aa3f238740cd2bd27e2dd24e628d03ca890714cp+007Q,
    -0x1.aa5400595bd124e72cadf6e0a2b7510c69819de5p+003Q, +0x1.7c9af64c60c9d0f1896bebde147ff6f683a62e92p+007Q,
    -0x1.add77828dceef0565350e123e463921114461a7ep+003Q, +0x1.0788b2160b65459b763d4d019fe7522694d060cbp+008Q,
    -0x1.327eb1ebc4de61320ecded8f37dfed95a861f19ap+005Q, +0x1.03e3344b123c69739ee3425431ad6131834f4061p+009Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c1004[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.558a121a3ad153a319d89e80b2574397e612261bp+004Q, +0x1.7182d8e659b6ce0635190f3b18b973a8ceb0582bp+009Q,
    -0x1.54ceb63c3565d51e948eade1f00af0ef9adfbcacp+003Q, +0x1.5882df621888f328f491f51a993080172ec3e0afp+008Q,
    -0x1.0670b2f71de1c0c9f2fca64f40fd0333fae1d127p+003Q, +0x1.f92409ae144fe2b5ea0e7e557dfdc727f25dd34fp+008Q,
    +0x1.d6716ee56544856161cdcdeee7b4299a8735c07bp+004Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1005[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.114b9361f9df74a8abe6fb34534ebceaec01898ep+000Q, +0x1.096f49e3f055f650f8528c76cc889a6b5338b98fp+010Q,
    -0x1.a509e9ea14af7ca617177284195cfe4bd6575a83p+003Q, +0x1.0637bb932b42ff6b3c9f28fc157097e271b04b39p+008Q,
    +0x1.817e750736cbfd00fad30ad7b87c1e885465e771p+005Q,
    +0x1.54baec37cf03482fa6b034843cc2f9ef998a5432p+004Q, +0x1.c35ed4125e32e8f8f22362873c551bf29b825ceep+009Q,
    -0x1.af9e17e8febc31fe89a64df6656d4d56a810a30bp+003Q, +0x1.43f81d6ceec8566116948c22f2241c11aed6b0bep+008Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1006[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.1704007d2987e020110806f5cfd0f0f966a1170ap+005Q, +0x1.545566102bdc9940050513a14d93daece4a9d05cp+010Q,
    -0x1.0c3dcbe87b3e6281aaebc3a2f87682a701611aaap+003Q, +0x1.719922015b91cfd7cd6f73d792104f177ec7b996p+009Q,
    -0x1.c04f12d818b00054bd6adf24d5d7ace35eca98e0p+003Q, +0x1.bcb59baa185ff073ee0d9c9e18c6ee41904478bcp+007Q,
    -0x1.50549ddd25c08ad043572bed54965e353816448ep+000Q, +0x1.31b31610c461e337efa5f84b513ddf04e413ad1ap+010Q,
    -0x1.cec6ed855929b1a2a0052dedfa3bf1187ba05279p+003Q, +0x1.ede0846bb8298fa325f91304cb9e87891be1ac18p+007Q,
    +0x1.8107f9358b9c698b29f4127da3ebf0b05c0591bap+005Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1007[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.005d8665cbaaf3f66d1d195efca2bd55c200ef38p+003Q, +0x1.aba4a21ad9c5651d71902954f98a7f25da60cd3cp+010Q,
    -0x1.6f3609857bd6f93c8b82259196d733b741bc72c1p+003Q, +0x1.04e17a31ad78d437cc0132cda68c733aaa8e1bd9p+009Q,
    -0x1.ca44c72b84b26354c7c0b1c50ace84d0cacbad1fp+003Q, +0x1.972e60e79bf1406b120aeedb41b110dc0bc2ace6p+007Q,
    +0x1.ecfa7d31ff5678efabcf7ae0b411bb5c34f83052p+005Q,
    +0x1.106608d07f7c915297ab6ad65f28cf0c23773860p+005Q, +0x1.3987c64bb242393c75d6dfb9787a18865b7aac22p+010Q,
    -0x1.5165a22f8e511c3f8b489fc0b688a2521be8a1efp+003Q, +0x1.770becea9e9b8a3ffe5ee71a94e232b738e7ccf4p+009Q,
    -0x1.d59f83039eacad56923d3b4ed0e68e31f77bafccp+003Q, +0x1.b1f3c5ffc5b1c9736d827a0c35ebd2f06b470e24p+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1008[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.60777c1156c47a60c74d2915d51910ce27950395p+005Q, +0x1.6768f33c4ea975c2ed08e870ef1a9e564fec330bp+010Q,
    -0x1.d80739801c58cb3b4e8d02100efd7f03c7532581p+001Q, +0x1.1b18125c9d9d45e1d36c57cadf0d26da1d26c4e4p+010Q,
    -0x1.8dc9620228ab108f197f77df663e0f8b8e7209d9p+003Q, +0x1.90d116187b51540ef376e09acb9494461a482330p+008Q,
    -0x1.cd490e9ff1b8a0b478fe1262682d50175bb5c1a7p+003Q, +0x1.8318a0ec28dbfc6de486dfbd010d9590c5ea851cp+007Q,
    +0x1.0869d510de7bccd8f79c2369c17472c4ddbf4e1bp+003Q, +0x1.a04b0e4a4b570243041041c7c3ff5e169d28a7f3p+010Q,
    -0x1.8dc668cd8f0a1b552df6ce0e740565ac98ce4669p+003Q, +0x1.ef71c72bb2f9acca005dfed4dd5ce39adc38d1cbp+008Q,
    -0x1.d5c1ed3684a943e64aacdca14ea0348ea819410fp+003Q, +0x1.958b01df86a523a2eba655b8d9d89b86a799d244p+007Q,
    +0x1.c2d1c0163afac52183e4fcabdabf1db8c047894cp+005Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1009[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.f10f833372042389573de47cca9f42556dfdb8bap+003Q, +0x1.fb09f156f34eb6b7cdc69085498c890f898d0d9ap+010Q,
    -0x1.0ffac61ea577da2773456dd9f7b2f6053c9906d3p+003Q, +0x1.7dbeee7b0a288a832db8a2eeaf144efc8ef29cf5p+009Q,
    -0x1.991764665e23f02c4c2bbbda475090a24c26240ep+003Q, +0x1.42369f36ba136876c9cb68a9807a4298ee0e79cfp+008Q,
    -0x1.cd4356a829e1173bbb96eb0637de8d8134076752p+003Q, +0x1.759cf837182497f663e87e49f886175048544a47p+007Q,
    +0x1.09ef3e5b372fb6a9ac3a681e49f4b4b3ffbb0e62p+006Q,
    +0x1.4d6a411f83bc6ccd1c2303599f9b49a6559ca6e5p+005Q, +0x1.36a1992f13e772f52cd3aad6ccc0e6acb4070b58p+010Q,
    -0x1.5112a4a2726537a53519648c4194d95a41e59afbp+002Q, +0x1.19601f5f31722c59058e1c906a410f25df176a40p+010Q,
    -0x1.9dbd9fe614d64bea6a1224408227cec605679ddap+003Q, +0x1.6c42ea705db528c01308e2950cc1f05a46d08cf6p+008Q,
    -0x1.d32fc8dd987cbc670f1f2e242dd75a0324e57066p+003Q, +0x1.84199d8d61eea014bcd0220273ef38ed86b30029p+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1010[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.a3f8e920d7f71f3b25100172905ed724520b8e23p+005Q, +0x1.927a7b5ed1235790366e4e20e227c424ff12449cp+010Q,
    -0x1.4fac87de9ad66aa926cd34f1e5e64d760c9a4b53p-003Q, +0x1.84116a0d6abc9ba6585381505baf38e57b2a6498p+010Q,
    -0x1.6b384a4bb5eae946c680d9a09d66fc51b6d43834p+003Q, +0x1.1f1ec96d5ebd2a2bb9bd5b2bfb433acd69aed8d9p+009Q,
    -0x1.aca61b08d7488cb6ef97516cea99d23cf464054ap+003Q, +0x1.0b0dbe7b69085ba48bc34712edf6701f3c88a32dp+008Q,
    -0x1.cce4b82a552834bfa87f7b08f48eebaa15a7c7bap+003Q, +0x1.68e48c47b87429603f27385b6abc048e1a1ef66fp+007Q,
    +0x1.f2c9a3c18537a4ef7c0e73073f3dedec2adbef10p+003Q, +0x1.08b09038d108c7137e752738a6aa3d77a176a2f8p+011Q,
    -0x1.5b52ef16c9cbcfe89ca27d48048267e1204626dfp+003Q, +0x1.7d50c744c561e4a0b26ac75000e3e205435a559ep+009Q,
    -0x1.b6034252fc35d470db3d2b4cac3f89925dbce5f2p+003Q, +0x1.1f58b151a3caa42a616ac06196f1c04e9b0bef26p+008Q,
    -0x1.d0740d0e384d9c152ee55433b22445ab25f32ca8p+003Q, +0x1.73b4d29b5445cc8d3b0bb56d54a7512eef277a8ep+007Q,
    +0x1.03a76f6460d4c19ce2dc934854c3f89ee0d15d16p+006Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1011[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.780e31e946b4bf41660710f756aeba36524b63c3p+004Q, +0x1.46429090d4b62733cd2daeebff3fa4aa7076bb61p+011Q,
    -0x1.9619665e9667d0982bcfa90cd4137826a55cc724p+002Q, +0x1.1d37267dd2d8e48b3714725f24741d533cb1f322p+010Q,
    -0x1.971034ad06b37172b7c80751a47707e2dc5e7900p+003Q, +0x1.e313c904b35805e82c89e2f1cdba368bc87586ccp+008Q,
    -0x1.c1883898078f154225408c520846412544e85e6fp+003Q, +0x1.e73b9e201f9573e3c2c5e9a84226a78818a46e5bp+007Q,
    -0x1.cef2f29d043b5db0b0ffee442882f4a9f4f95915p+003Q, +0x1.5f1f4ee3c8f79afd097c95f61999cee0f95a3cb4p+007Q,
    +0x1.2efa676c7d18a58c72cc821b59000c0e0b13026bp+006Q,
    +0x1.9c71edf3f8471a6d1130f0ed113f0e4e075be0cbp+005Q, +0x1.631c4ca68bbb3bd68b042d6a81028faa99b3ed0cp+010Q,
    -0x1.9799d1c5ea208bcde98391784fd12d13b70acda6p-003Q, +0x1.a8f400c69148f1aa99e1f3150cf73b4a41cb9916p+010Q,
    -0x1.99bfb262bb179afd7e1fa193ba2a8ce86f2631d2p+003Q, +0x1.284b429d6e3550b6d54a35dbddc4af359e69a788p+009Q,
    -0x1.ccdb491d1311a544e9c19091ada825c63cd355bdp+003Q, +0x1.015dd86406723532a783b08a25d9d73095dfb38fp+008Q,
    -0x1.d1a5189fd00a6ccfe23e16daf7c306cf5f963381p+003Q, +0x1.6642fab7a0fec261d3d07299876a2d7a69042b19p+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1012[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.bb072c09e0bcdec8eac1d2c1793ff4dc0552aa4cp+005Q, +0x1.129c1268cd2afde75c8dd00126f0a9684a848041p+010Q,
    +0x1.19a4063170cafafe575ef0b548a5a227b3ea4796p+003Q, +0x1.d0afbea902df1fc683aa992a836c1eba49b071abp+010Q,
    -0x1.f2b55af3bef96005e71050cf5baac62f13c10ac5p+002Q, +0x1.bc73cc795651520f142212cfb9430fa69007d99ap+009Q,
    -0x1.9e62c19057eb9821bc5901f3d9d4f8cb16163a3fp+003Q, +0x1.b51fe540ad3797e6649540ac3ea780c9c7809186p+008Q,
    -0x1.c8ab8dfbe1dd671095e6b03f2a24647536df9939p+003Q, +0x1.d6091cbb369cb2db5f7a40dcb115e3471d177da9p+007Q,
    -0x1.d05c258eacc946af3808beb63c62388768bb6c22p+003Q, +0x1.5b6d0ea32c965816702901feb7682845edf86e5fp+007Q,
    +0x1.9e1616e0ca4279e1e33d25f6a53301e75216745bp+004Q, +0x1.dffef307f7eabb3f475362d34ee39cfcd0727b93p+010Q,
    -0x1.2dafc1dbc2505874a739b467dcaa36bdab1ba509p+002Q, +0x1.282fe25f15c2703af21dd8a062cb7e2436e09cd1p+010Q,
    -0x1.9e7fdd60e3101185d22a50743f82c957dc6fd849p+003Q, +0x1.0117764b06c5bacaf371811a31d8eab051d5e1bfp+009Q,
    -0x1.d2e5f47776e60c0ad7ce336585f13674acc3fd7dp+003Q, +0x1.612568ebf5f9f7d489b04691fc25299f7b7267c9p+007Q,
    -0x1.d38c5036a74c6fd9095d27515f01a02ace1d1be7p+003Q, +0x1.ed64157492f657b6008aad6ef0409c0cd31855c2p+007Q,
    +0x1.f72a5b7ac15d9c46ca5e3a2e1cf6623336b23387p+005Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1013[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.8068011b5e966bd0f9996d76d4733b4bc36f62c4p+004Q, +0x1.c6f41dd6bbb22d9c7e70e86cef76a7dad886b142p+009Q,
    +0x1.5e52da6ecf11fcd96fcb16069317e4055187b23dp+003Q, +0x1.a89db0ceb2133df4109bd06afcfee2ca3656f8b4p+009Q,
    -0x1.67edcdf4263744e89d0e4de6f8aba162f8efca9dp+002Q, +0x1.9a8d2fda5f01c19ea7bbc5fff31b94b630c3f998p+009Q,
    -0x1.91ada4ef8b0ee2ef83cd9ec9a01ed8d07844a288p+003Q, +0x1.adbfa7ec1ef7110d5c3d2824326dc1092bc01283p+008Q,
    -0x1.c75479b2a3a2e3a867d1682733b95a088fb2c85cp+003Q, +0x1.d0382882f7f228b9081bf8e2d938695c5cd7ab41p+007Q,
    -0x1.d01f575600947b21a267700960082cc98c3b9514p+003Q, +0x1.5a43a94c862b30e3cc3140fd7745386c29293d61p+007Q,
    +0x1.91ca81002d7d984dada5eeabe3dc994a6f76529ap+005Q,
    +0x1.2b205101975d64a0c18479fc6be2ef41b636aed0p+005Q, +0x1.9e60db5f6b314d37eedf8c709b77aa6fc42e69d4p+008Q,
    +0x1.bd2656dca817593aeed15929fdcccad72c29f954p+003Q, +0x1.6704125aa55b453f7960e43056710b6a6dda711bp+009Q,
    -0x1.d2d1c6e878dd06d6b3c3dc7e920bcd0bab319b8ap-001Q, +0x1.e3ac111c53522b960976560340a1f4f10aa09c14p+009Q,
    -0x1.891a18a47f039f0193104ec440d92e2fdba4e1d2p+003Q, +0x1.fa2d55702f81ba7de226e4500df468c044da5b37p+008Q,
    -0x1.d1918c0bd45229a32a6b6120402f6b0ab61345dfp+003Q, +0x1.e7769efe2ef1100d73c1294c53e8659a025665c2p+007Q,
    -0x1.d2740a1a7eab3f531ac08a90bd9a44ceb6e1dbb1p+003Q, +0x1.5fcf2c51fa49df360af4c6d4da8cc2dba2eb8323p+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1014[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.f66d0dda11c1ebb54b99bb0a81480fdfa4d692e6p+005Q, +0x1.730e308b5f5d7964a5b6d1af07f8396190c42ee3p+010Q,
    +0x1.1bb706d71948385f3a146e469dc0f95a5e73c310p+003Q, +0x1.1a207334a32b7a682d9ee4688fde8a63c405a517p+011Q,
    -0x1.05abfafe024d7bce68693b009a63d7bd6ef11140p+003Q, +0x1.f008d9314b2d55bd2161d2206aa40c9987686992p+009Q,
    -0x1.83f7c7079dacd1560680129e85b749770986d969p+003Q, +0x1.6077d71758fc76fbb720bdde196bb472603d532fp+007Q,
    -0x1.9d42c5b3ab49b88bfacff21e7fc0abd2fb13351dp+003Q, +0x1.d1eee3a7e8af85ffe8af7a6576bd4076b39832f2p+008Q,
    -0x1.bcdf48213f1a006bdab50df073affe9dc2944b28p+003Q, +0x1.dd5f3714281e57aeeaa8e6809cd6a9b9c9ef41bap+007Q,
    -0x1.cd39b5c1c842312bf36983c12ba2805bb61ad635p+003Q, +0x1.59dc6facba34e6c963f4dbe679e54c7c78eed95bp+007Q,
    +0x1.cb0af2aded5d95f014d2c8eeed30d83cee6cbc06p+004Q, +0x1.352c7078a33b8d14254dd3c568c763692e4c0c8ep+011Q,
    -0x1.496b9560dfeeb595aadf30a07ee38bcdb8a0e4c8p+002Q, +0x1.58c4f935cc354d88e0cce200acc34d6441ef510cp+010Q,
    -0x1.83d3e712616005b023de4927ca6d534ed6857cafp+003Q, +0x1.60917b61c7a9c6ee700378cf6c8c5869e080b158p+007Q,
    -0x1.a27d551755e7c7374a538c94041335aa33b5e7f4p+003Q, +0x1.15aefc58b25631aef6ff0cd68880908b7dd1e7dfp+009Q,
    -0x1.c8e0f92adac90b434079844fd4cf487407ea29bep+003Q, +0x1.f80a0507b2885d13c0db972f91814ba6c1e22c81p+007Q,
    -0x1.cee6d4f014aa43cbe86a5af150e96c79ade3e01fp+003Q, +0x1.6089e714d086e358beed1c64db2474f9d6b01992p+007Q,
    +0x1.22b7fd8c94333b4f50cc773c3bc3f4148808e589p+006Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1015[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.2f2c514320165ccb7eeee88e4b281c5def5de0c5p+005Q, +0x1.a666524005e2e8f6e7497df41bbfbce0e2927680p+011Q,
    -0x1.b564a34af4a9f125476b6a2ea2528c3e6d3629a3p-001Q, +0x1.e392f34b5d533ae55a1989ec2174ab9c16ef4a5ap+010Q,
    -0x1.5ae6fb97e76c66536e27a1a4e07d98756ba91345p+003Q, +0x1.bfd336978098aec6c6069ebd27027fbcb8381622p+009Q,
    -0x1.c098796184cf984e85a346813f45c6c2bbf19adep+003Q, +0x1.cc498740d424d53a3b36549b3b0d0aaaeda11a2ap+008Q,
    -0x1.ce1924c8ad5348e90696df490f06b74697177130p+003Q, +0x1.090067be454c8da40bf5604efe945a53059b6d54p+008Q,
    -0x1.d14243f69d651e243392b56da028b25b4d477b79p+003Q, +0x1.885534d1f45e9fa1865d79eb49cde096bda31c7fp+007Q,
    -0x1.d1bc7a5a010fc900a3699b598851067e809590a8p+003Q, +0x1.4da081130814d6b795111c37eb823dd49e4224fbp+007Q,
    +0x1.622c4897319ebc2d549a98277966724726cfd705p+006Q,
    +0x1.096d8e493d8a5c4dfddb8ac55a53c9961a9b1bb5p+006Q, +0x1.8693a8cf095ceacd9476e7d58edab665eb232279p+010Q,
    +0x1.52be921f2c802f15dd2c150a2dbbaa6771bf06bfp+003Q, +0x1.4ea8cd6fed75f5181051eb9c161de2b4a82fdfaap+011Q,
    -0x1.372618f4f61e330315c0bfa91ba0057278a6993cp+003Q, +0x1.27e12c2947f361da9fae373fb702aedcdf120823p+010Q,
    -0x1.cd0e955679f051012dfdb25704afe358fe80ee02p+003Q, +0x1.0a0465c2977d6b2ff145d838609d693585900f58p+009Q,
    -0x1.d2def1dde39e9b2607fc0dced43c54f85f583177p+003Q, +0x1.4fdedd865e765e6f546c8d2ed0fc73b387aa610fp+007Q,
    -0x1.d5e3fc13ef8c83cc787bf6ad01f3a4c61956c25bp+003Q, +0x1.90cd62003f39efddd0664e3609d6a78aee578f68p+007Q,
    -0x1.da035513eeede5fe0fd2283b06f541f0165db873p+003Q, +0x1.1403c8218eef9bf238ab8319e98fde2a1bc76b72p+008Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1016[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.a43b41c045aaeec3e3e2f61965aaf313ab7fe0a5p+004Q, +0x1.627b05c37b21f79945c2db870f9662dbe87289f9p+012Q,
    -0x1.49350bb5546a72cec830573b8ead02d53c9666e3p+002Q, +0x1.f1f394a816606b898237773582bfaccf182b8dd1p+010Q,
    -0x1.7f1aba7e8ff0cd2f165b03be6d26223b98f9f420p+003Q, +0x1.c2aa4fd3f5e4b03e9a2b3e91f1202675cf93e7afp+009Q,
    -0x1.c9b65d9985be1161dbd6c7c99c996f31932443cdp+003Q, +0x1.d3f688dbd74d46b8b74ad484b96a17bed9193392p+008Q,
    -0x1.ce375130dea0f71ec1a9d47d1eb78c5fa28ca276p+003Q, +0x1.1052f9ca54a058c6d75b6eaf6b917c26e0ef619cp+008Q,
    -0x1.d085cff71b6f2353c492ed512712369e7c5b1521p+003Q, +0x1.902a088647a99a9a52bcdd1bdcafcb7a9115e363p+007Q,
    -0x1.d179db84c42469f76fd177487c07422963ba3d95p+003Q, +0x1.4f950fb4c445ee677102c7f2f9f4dbaa35bcb9c2p+007Q,
    +0x1.2e8d1cfcf16419661d329f9a301c4860a6a1fae8p+008Q,
    +0x1.397e528401d5ef092a044c509172f66fa98eda00p+007Q,
    +0x1.319cf004c8a375c345d3619bd1384d68a399fa99p+006Q, +0x1.63696cdd65faa73d090e77982768bb20189fa3a4p+012Q,
    +0x1.51378541a098349871409c7992c70c07525651afp+001Q, +0x1.892f168f29b61e37963df44a983a93c40be98798p+011Q,
    -0x1.774fbcd44e8504d1909008b9cc908a24258211a2p+003Q, +0x1.275f068ce7b4100cbcb3e735981625d8b0a750e6p+010Q,
    -0x1.d2c36fff1fcb75f8d46824ba11bb755e3cb880c6p+003Q, +0x1.5240f957ec468eb3746a0e5d496cda0c05b49bd2p+007Q,
    -0x1.d59b1b2f3b5508a13a5364fd2c5eb2067e58a900p+003Q, +0x1.997688df937456c907b13d9d4441ed908e24c73ep+007Q,
    -0x1.da7700f4df7f084fbded6a68c7c8a58041401f5fp+003Q, +0x1.0cb42a6807221222c607ccd28d34f9c350c076f4p+009Q,
    -0x1.da946187b166e6ff513aa8b460e07cd49d10bf47p+003Q, +0x1.1b5612ea0131b3b6e0e83b767a46ec576942c73dp+008Q,
    +0x1.50cd7e3cec69df9bad1f1222f3cbe3d6ce918efep+008Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1018[] = {
    +0x1.158cb339ae8292f463efe6667c99414cf1388fdcp+003Q,
    +0x1.2f1d06f750981c8b1dc09b6f965217723c564896p+006Q, +0x1.90612a365f53e4f44d2425583c17a906b88fdb82p+010Q,
    +0x1.29bc2dbbf8d31d12d7301927c6142cd6365badb5p+004Q, +0x1.933d5eca6f8bd9cf2225ef02adf3191b9d9601a3p+011Q,
    -0x1.293f14a1e8c85d3e58de038e4000252abc7481e4p+002Q, +0x1.95874c101ad0321f0261d69134f05613d480ffdap+010Q,
    -0x1.799b358822644330cd494f0a8b7bfcfba671ed31p+003Q, +0x1.9cd7918644cf59ab0f4039be8c4d793dd8c932e5p+009Q,
    -0x1.cc7bd92aec5138f0be81c817ecbaafd31d803e3dp+003Q, +0x1.c168d639f080a4e7e8c1c9c9f060da22ec78ab33p+008Q,
    -0x1.d1f9f883ec74056c9bdba11c321a75a7f99a6e83p+003Q, +0x1.4e607be59e1e35324748203a4304329931f2dec0p+007Q,
    -0x1.d31d42e816fb070fcc69d66fdd99cecf62615875p+003Q, +0x1.8a932ce49bbdf186e0b4150b35ea3572606a69d9p+007Q,
    -0x1.d427f633c42b35f9696b7fc653d98d8d8828ed10p+003Q, +0x1.0a0a88686cabf890eb1d757dddb7fef852514596p+008Q,
    -0x1.47892c88900807c57500133a86edcb2587ce7d83p+004Q, +0x1.dbb2dd6cddb97bc2145bbc77e9b8f1276479b863p+007Q,
    +0x1.4eb76454fee35f7ff04f99c465738b657eeaf1ddp+005Q, +0x1.7fdf3fe92de0a47486a54c41274535988fd6a207p+011Q,
    +0x1.a8e815d2f84310b9bdaf965fd86c5946638ef9d4p+000Q, +0x1.177b9e48c5c886f009ef9036ef127492b6e44deep+011Q,
    -0x1.6770f178aa7970b0827a0fe08c126a7428ddd4a1p+003Q, +0x1.047a86f1caf087e336ee42ec6ec58bb9a93d2978p+010Q,
    -0x1.d33be347dd0ffc796cf5ba885e1904064b723968p+003Q, +0x1.50aa574ffbc0b97038ed8ead3b07dfcae2076d18p+007Q,
    -0x1.d81be1e098a8cac05b9228c562dd5ece3f84cc41p+003Q, +0x1.928b68b392ab8de15b9c3f6729c1a4250d964a62p+007Q,
    -0x1.da13376540510a8b53644d74d8a4e71d79636f72p+003Q, +0x1.ff9323f8d5f68a53550ccc9da94802669106c4ddp+008Q,
    -0x1.e07673000b20047dd3f5fd22dbc2dbd26e9b24c2p+003Q, +0x1.143ef773f70383cb5ee13ced02cfc5d228fe815fp+008Q,
    -0x1.4789aaab94deafc57172c45739ae98e8b594a5f7p+004Q, +0x1.dbb2d99aae9dffcbbd7d3ccd62e0d141ec2e7d0cp+007Q,
    +0x1.53dfb7f0b364f6a5151d770c92c7a1bef4da7e0dp+006Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1104[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.7183161926025fc35e2b3025910aa3f1687d2905p+004Q, +0x1.c522efc866f45f042eef03f5cf8a8fdb0ed9ecfdp+009Q,
    -0x1.7e1920c18411d31007a97908de86ce4101b553e0p+003Q, +0x1.87bf48030bf6131576098c0c01674e508e9a7c3fp+008Q,
    -0x1.2eb27d57fac0ec09bfc88da6bd8f7ff8ba50d97ap+003Q, +0x1.234b3117bfe618ed007ad7947af72f801502c902p+009Q,
    +0x1.016dfcfb83ad3e6ce0a23d932a7bd9d7fc210dc7p+005Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1105[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.48d0b5d72261dee8befc973d4100ae2c1719007bp-002Q, +0x1.3c5553fa3e7ec53caa253a5e6c5ea9f67cab456fp+010Q,
    -0x1.d1a26cb664c7cb4eda621edc7b6e749157c7ade4p+003Q, +0x1.21c7bdbb6fbddaa4eb46f82d54f83e9ef6bd0cd1p+008Q,
    +0x1.aad3433657f9e38f897faa05dcdcedf508a6b4e0p+005Q,
    +0x1.6e8a805c6435ef5c42cd1fa81b2be3d9dfaa3014p+004Q, +0x1.1653b84462479438c7ba40f022e0646b055344a2p+010Q,
    -0x1.df8df0257f862f97ba361f29ba2aa0d43669985fp+003Q, +0x1.64b864f4bfba9bce24201f104cdc3bf166778414p+008Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1106[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.2f876f744560c570fc0c164e6f48970433e0f76cp+005Q, +0x1.b2482e5cc16fedbff68d1f2cefe7b2950d87e651p+010Q,
    -0x1.3db65ba2c68ce9f5b9d33efdfeef7f61ecbda1c2p+003Q, +0x1.a85ffb62fb68ac319f22b2ed86d227a952f1eb74p+009Q,
    -0x1.ec5bda399fa63e6cf646439a04f9569e0b8479ebp+003Q, +0x1.e3d9bb0494c3ee932a3505a016bb07b06fba7116p+007Q,
    -0x1.5c3eb5c082744c92667c4f1933e8e1f23597c41ap+001Q, +0x1.6b51c77c7779c078f9b71d80bffc71e48b2560d6p+010Q,
    -0x1.fc14896b0a43683079b1528f18a65750cf54effcp+003Q, +0x1.0b3cb570416beb9b6540088f139dfec927a9ee77p+008Q,
    +0x1.ab3617ff0f6b8687d01b219a3959e7f9d1547378p+005Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1107[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.cd11ef6bcf0dbfd5fca6d4b55c375d82be401d51p+002Q, +0x1.05129c6554dc69b7807fe0933d5e7b16a975803bp+011Q,
    -0x1.a3cd0db128fe726065ec67c91a5300101ec408adp+003Q, +0x1.23ec639351cff47f281b6bd462fab0bd3b5ec95dp+009Q,
    -0x1.f5ca42c9ae1c007abcdf8dc9d469767a789dbeedp+003Q, +0x1.b77ee02b7f8244881aab729a443512540bc1c211p+007Q,
    +0x1.1509dac146ece3d99d7e4eb29bd9fe8b54cb0668p+006Q,
    +0x1.2899f35a395cd3f422fbd1c5a6dcc6c0aeb341d7p+005Q, +0x1.9469daca7b6766b2c202638d3b1f336026227766p+010Q,
    -0x1.9074522227a68d89cf5701a9ab485c9a34d786cbp+003Q, +0x1.a5685a81a09ed1c04ae300b593135a5e462f24e5p+009Q,
    -0x1.00cefbec268310bb8f2447ceb6c4e8f77e2f6dfbp+004Q, +0x1.d23c1cb50a96c2621d08203e4d5d7ff8620e2fe3p+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1108[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.8556cd4625cf6f17eec3f088bfe132c72effe3d9p+005Q, +0x1.e4b65f820adf02b4c02707fcb9251a93623d1e7ep+010Q,
    -0x1.5c3c7041e57321bcc2da67971e16184b5f616cf2p+002Q, +0x1.4c282cb850bca91281b915dd782b56bd263b0783p+010Q,
    -0x1.c17209d7913934aae9ad05e6bacaecf232fc8f9ep+003Q, +0x1.ba222dcfac0213212614348bc22bacdaf99f0ebdp+008Q,
    -0x1.f8919d6fb655dd2d792b42dd088fdcb9fab754a9p+003Q, +0x1.a012f52d6f6e987b1fcf7aa358fd0f2790ed6acep+007Q,
    +0x1.d2930fa9e6e912188cad1ab97041769688cb37e0p+002Q, +0x1.031719669664f49a8cbf81f1aac7f09ee080a069p+011Q,
    -0x1.c79410763e1b80a78a139f00ae0cec6c57adb754p+003Q, +0x1.10532a253ec135707301c117409ea17043f03b99p+009Q,
    -0x1.00a2d77ead85e84ab9ab12dcd93b45df1d8bbc17p+004Q, +0x1.b2142c0a2e6d19f4893e7cbf292c08fdc603040cp+007Q,
    +0x1.fe02ff3ea3a743197d56419754adb61fcdd36610p+005Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1109[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.e98d888a1690dc026e48b964f9da4e7dff3cf76bp+003Q, +0x1.4036ed1d4869325b6d4dea55b49437469e720944p+011Q,
    -0x1.47da383a1508fdb17ece5a8db67c979839fd3022p+003Q, +0x1.b65c224ad05d2946b744e5d2f29124b45eb12c84p+009Q,
    -0x1.cadc824fb1bb1aeed71ebf9d57a901542c10d96bp+003Q, +0x1.62a87b55d79bc4743fd3d642a43c35d481accb69p+008Q,
    -0x1.f87119c095097c7f5a7741cd9848a80226f40ebcp+003Q, +0x1.90e89f9dc50b304598c63f0ac7a35526e3899feap+007Q,
    +0x1.2e75f7d0b8b59855bc68851ef18f273d289246c5p+006Q,
    +0x1.705ecdc4ece3b12d05d4305aca25324eec3a9486p+005Q, +0x1.9f0b12f735d1ae67f54597a081e01e9a4269ceaap+010Q,
    -0x1.d1ca64ed55906e6a83834ded79bb01a6b7455281p+002Q, +0x1.49a18f0d2a66e53a0bbbaf87eccc3894ceaec0c9p+010Q,
    -0x1.d281301c41b5513938e84a59b7aa294b14578e6fp+003Q, +0x1.904c325f9560f5f31d84afc8b4cb38a2a56f9cc5p+008Q,
    -0x1.fe9acfcfe4d0efb2a05157f5468aba83bdbfdc4ap+003Q, +0x1.9ed92a6547cf31ae73d2f10f95ac0a9b4d16f8a0p+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1110[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.cf9202f727806c6e74269e9e5a80346560fd6386p+005Q, +0x1.0cc05db7a0dc93c2dbc136d5cc94621b643f1d4cp+011Q,
    -0x1.b4e8a7a6311ebbca216bb0f2f30f4c8ca93e16b4p+000Q, +0x1.c937c10eb41b325399db8f2386f246065bb45967p+010Q,
    -0x1.9db6f6096cf711def2c3156fc9d35bd7f5878c66p+003Q, +0x1.4202405b8da9d5efc320b2c2d968887708977d81p+009Q,
    -0x1.d9d8217f01699fa368a8fae6bad3240022998835p+003Q, +0x1.26038887b81181d43fecf70696b4d710f35cb60dp+008Q,
    -0x1.f7d22c0633a5bfa83a70186d11582aae7cbb8fb6p+003Q, +0x1.839a6c283fd8a2457c4e4e942dcc6fe9f1d17cc1p+007Q,
    +0x1.ebde4afa18672964512e6c7b97966715c58334c3p+003Q, +0x1.4969f348034713524444e56e768d80ded227e9f4p+011Q,
    -0x1.94e429ce0a7a13aede126868e66acb361f301cd5p+003Q, +0x1.aadcb59ff51b748c401ec5fc90e368a1d774039bp+009Q,
    -0x1.e3cc20a4fef210f133ddcc4766b1521a71886a60p+003Q, +0x1.3bf0acda028d8819612db2791828556bd4cbf92cp+008Q,
    -0x1.fbbdecc94d354b2e07e2f03db0e7e1c45868b8a5p+003Q, +0x1.8e33b5e56d48344db34792115cde0014c865857ap+007Q,
    +0x1.240584326e2e14f643012691cbf9e3e47b0edd7cp+006Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1111[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.79ff95c80f51a8a70cc796bf19ff31d28dbaa304p+004Q, +0x1.9ae12d3a6da89c5141009c90a83c1f599352feb2p+011Q,
    -0x1.039b8a41931650688c6e6520443765f449c4b6a7p+003Q, +0x1.4432680635b8fb666e9d9bb8f3ec0bc8a994609ep+010Q,
    -0x1.c7f854e871c0e2fc25c53bcc447c7a92db61c10dp+003Q, +0x1.09353dce226116099a5e039bfa9d195bca850b23p+009Q,
    -0x1.ec74ffaf3d6b68f2a2ebbc55857a9fa8b5447badp+003Q, +0x1.0882abed0d34fbeb5f68cb9e078c62778c8e6e9cp+008Q,
    -0x1.f929bceef1a22fc63e2045a12e0d7cdc9361cf12p+003Q, +0x1.78e151b6ac45e1c4de11f535b93b71f296c36be5p+007Q,
    +0x1.564ec45cdfcd6ba6440a36127a1cdfe2b6a9a0cdp+006Q,
    +0x1.c4fbf2f53ec84608e93e6cd04bd2ee6ac7b9739ap+005Q, +0x1.d85db45ad0e1d5e396a37518ed51ad25b07e54dep+010Q,
    -0x1.177ed3a148cf49721ed185c055632a6a7e086189p+001Q, +0x1.f0a93380e7837f04cf7a14f08ec2541e2477dad0p+010Q,
    -0x1.cf126acaa5865471b8f8ea0beec5940de4d3f972p+003Q, +0x1.430fe0bad03e3a98e76e5d953df9e6aaf7eceaf1p+009Q,
    -0x1.f7ba70f2af7097263f82e33c5d3dd7c7c53f2d10p+003Q, +0x1.1690de53bef7e247b6b71151f79b6c151747e9f1p+008Q,
    -0x1.fbff28c5a55b820c41821b6699dfe301de5544d0p+003Q, +0x1.801c1e7194c4cb1e0dcd4b6a23d95d19b546a673p+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1112[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.f61cb033965e654121930aa6a05f5358b2acd1a0p+005Q, +0x1.9f052d2f6881d6643cc7071c7cb019156e05f16ap+010Q,
    +0x1.a6086ed9e3aad3cb2a5e93c7f411c9741856d0a8p+002Q, +0x1.1da73449866a2f4e273b8e1bf97c248efbc5ac4ep+011Q,
    -0x1.3afac18d1a391197c90e4f25198b42e35e6f149fp+003Q, +0x1.eda1a9d93a65b27855d59426ec89b9a3218dd9dfp+009Q,
    -0x1.d050b3190729c553e0988af8bb0e36c270b128bfp+003Q, +0x1.d7eda63ac4b2c9a8aeee5657b887f28ad22d5978p+008Q,
    -0x1.f43ab5716483f3514ca5f6efac7ef4d8f79eb7e7p+003Q, +0x1.f985e55aa5c29b066d6ad778fd6f45d1fb73056dp+007Q,
    -0x1.fa830110c52bde68b0715deeb920a49b7cfc7941p+003Q, +0x1.740196fa2f37bac6352baea55ea3fe05b2e57d2fp+007Q,
    +0x1.a347f7e9263e5eb2856111e6d10966b4a093a6dbp+004Q, +0x1.45a24a00f04fb07e08ccc7f07c7f954711308b57p+011Q,
    -0x1.d473915890b02d322d879e85ce6522ff424fa8dep+002Q, +0x1.4ecbd710676dceb7447e376659000d107faa6d03p+010Q,
    -0x1.d47225808556deb21eff425026c5bb698f8123b0p+003Q, +0x1.12b33e9b8029e05e25ba307d3faeeaed297c33adp+009Q,
    -0x1.fd101de977a403c7a8978c48e630886198bbfd98p+003Q, +0x1.79a58facf690f3dc4372e2fef94e649e5877e52ep+007Q,
    -0x1.fef33191a904700be4bceec3ec3dcbf703223ee8p+003Q, +0x1.083e5d90531cb20344befa3c8cd1dd61f1645cd1p+008Q,
    +0x1.25326305b9af6995de786d2474deab3c234bdac8p+006Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1113[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.e31f7029f5dceb04d6dfcc31debf97759a17ee96p+004Q, +0x1.c694c3d1f9d200765d5b0746ac162961c49cb295p+010Q,
    +0x1.3521ddb5fce2032e8b16940614a839aaed5c5b85p+001Q, +0x1.35d3e7318c73e947136c63d1dd2799ad086d09e6p+010Q,
    -0x1.f0fe33dc26b45f43451d6351a80f30797883b384p+002Q, +0x1.92599a7934028a50e67aa0f029d8a5b86f8eca85p+009Q,
    -0x1.bf7e008cc53c70c6570ba086be69f3c883e9fbd0p+003Q, +0x1.c4f08ebadd0b0f86dbb0a5980b2edb10bb775ca9p+008Q,
    -0x1.f301d44e846ec2ee55343ea38c4d4292b95a3d8bp+003Q, +0x1.efa130b240e2500926b60b54679d6e73b379c60ap+007Q,
    -0x1.fa4e9e14122d82e52fac949500fcc2f9464ba8d6p+003Q, +0x1.721b760cc9fd551ade3ce4b3f792d1852a1d3ebfp+007Q,
    +0x1.061aef3b5fb058a76381ffb1034df33ebb762205p+006Q,
    +0x1.859dcf8e116fcf7c4ab7583e248868d4b8f85c60p+005Q, +0x1.8c30ad19f1cde213b34946ab70dce0621cc511e1p+009Q,
    +0x1.348db977d2cc2e644898937022411351d6a4270fp+003Q, +0x1.7228e5af40fca6aba125c4dce3f1c81b900e0c0ap+010Q,
    -0x1.48108d903373382f6892a6769eb1f8c93569bf87p+002Q, +0x1.c943eabf80664f448dd941d9fa55ff12d1e86924p+009Q,
    -0x1.b7b323747338e7e46a53bea19f84d3f5444b7a19p+003Q, +0x1.055f3d5104248c9a6c2b4f845bb7ed375c12cb72p+009Q,
    -0x1.fc977234f607c4342d2e3c6a34c70b3f8e6ae1c1p+003Q, +0x1.776b748aabfe166e98c7104ca6f7fd13a95947fbp+007Q,
    -0x1.fcd0223ed669ac947ac989230cbea83640e058d8p+003Q, +0x1.02fb1c987462e5c0f2474f4b26c287e30d02e7a5p+008Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1114[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.1165486d6c93e257a21cb06899348242c1e610b6p+006Q, +0x1.d587caafc40f1efd1df34a6c66501392c83878b1p+010Q,
    +0x1.05e102bae1c3e486003c3ec379e0f32d90d7e9fdp+003Q, +0x1.4871189a4bb5333cc483053319897eaa73bfc538p+011Q,
    -0x1.2d69b435b62356e977b9d6cd5b7514954ee3e538p+003Q, +0x1.14d87c02ab5d15ee2d37bc5b159e51d54ea1d3e8p+010Q,
    -0x1.91e894d04ea8912244ff43dc1fc45a09bb552e5ep+003Q, +0x1.d849292beab0df28a6f66b07438646e630ad38a2p+007Q,
    -0x1.c2ce6e5721b5ca96030f08015f99ca9eb5a1087bp+003Q, +0x1.fa9e422e2e6061ea9f7c8a7c141a57c66961b6bap+008Q,
    -0x1.e6403467c02e38158b8bade4d9c16471e0aa57cep+003Q, +0x1.eee51f8df5f3617d3a391ec38547f16b2445a925p+007Q,
    -0x1.f83fcddf76fa6a4273cab57cd7563cede8dabcccp+003Q, +0x1.705a0bdde44fe8b783ddd37e97f7bd02db592bc9p+007Q,
    +0x1.dc9bb3c677ccb2d33ba2930fbabba33a70b71d39p+004Q, +0x1.74f20571cf7521d240c2bb8295872ee278bc63f3p+011Q,
    -0x1.a10ce68fe6f740feb7b115c7b1ec8803939ed0a7p+002Q, +0x1.821133f9186e76c8f1db3aca31920e8ae1329432p+010Q,
    -0x1.9266d77a868e61eb62ecb85ceae4d65445da367ep+003Q, +0x1.d7aa79d05b40b93651d287512413cfe38cbabb0ap+007Q,
    -0x1.c92fd8eb49c5d9579b20939d722c54d744087604p+003Q, +0x1.2c8490d1b7afc403e907064b8de9255cf4ac78a4p+009Q,
    -0x1.f01f328f191764c41b29b96f7212b7fa39145f5ep+003Q, +0x1.05c651b249d6c153a269513869377333753f1d9ap+008Q,
    -0x1.f9e567e430a656c4f901b0a160fabd4feeaf94c0p+003Q, +0x1.760ffa9e81b34371d7272e0387821e6f004133b3p+007Q,
    +0x1.3f24551112d4de11e567974227c460af87d7545bp+006Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1115[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.39eada683cd233f7a337ac801f0607816adcc867p+005Q, +0x1.02cb49664827eed515304d506a3de0336afa2cfcp+012Q,
    -0x1.25f721d9d7648ace94f86da3bf6ecfc79b9a44a3p+001Q, +0x1.10d24b7f1237a4b75a79a43222357c87f462b312p+011Q,
    -0x1.8959d5230ef79c7c10a0041fc5ccf8c2949c827dp+003Q, +0x1.eb417b47276ad3d40f3f1184e16a349dc871f9d2p+009Q,
    -0x1.eb54b6052260b4f3037760307672260618e8cf8cp+003Q, +0x1.f0c9b960f8437de00bdc836bcd1463cb5e25c7bfp+008Q,
    -0x1.f51b306e9afe8412c1a632d09055e2b2884e03bdp+003Q, +0x1.1ad3607b231e6ab0f97bd4b6b5098b80338ff6a3p+008Q,
    -0x1.f82403c4efec239ff43eae59632d25838de91ecfp+003Q, +0x1.a24c20afdff1e08407843d09bad08c54b8a34b76p+007Q,
    -0x1.fa7b122e367f1f7a4092f0fddc05f5665fb425a3p+003Q, +0x1.64596647286d8dcf933c7b8979b99b3542ce0553p+007Q,
    +0x1.8708a3cb4f659a39606a1110c13df94becc639b6p+006Q,
    +0x1.1f6a1e0187af170dcd19a8588355f0522a452832p+006Q, +0x1.ef0ac9d24ce24ccbff3e3693c5d70ce5e5bdae6fp+010Q,
    +0x1.2e70915115c0d9aee7f9dc36dc8379bf270874dfp+003Q, +0x1.8480c6dc3037e0c8695e32f77feece47df6ef5adp+011Q,
    -0x1.6b93b17c2f827dfe15894db97995739c72989721p+003Q, +0x1.432cc8a85656ef3e6649bc84cc341195bac3d873p+010Q,
    -0x1.f8a73d58bc5b788b58fc83582fc962803e1397e2p+003Q, +0x1.1d21f7ee6cca2586e71b627f16daa1b0ecc6ec6fp+009Q,
    -0x1.fb5eecd1e23e66ea85a858966e9898c1da29bd66p+003Q, +0x1.66bfc975c7570cf83d6748255f7c28ef629fb827p+007Q,
    -0x1.fc574eb6c09439a18d4edc5c3bd920e1b6751b3fp+003Q, +0x1.aaf6f7a163f97a8beb22f12250f9784484e18418p+007Q,
    -0x1.00564381dbcf2c9d11e0b72b650e3fce3a82c6e7p+004Q, +0x1.25c2e0d618f589a7169f9247de46e9e3492c1025p+008Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1116[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.8a72e4161fbc23803fa68dc0229a9555c77ff64cp+006Q, +0x1.a1aa0ebd1d733a1c6372402c0628b357647def76p+011Q,
    +0x1.1078fe18cabb3301b705eacc0db6936fa15e2758p+004Q, +0x1.3007ed67381dd060053d96d536ba6130d16e6031p+012Q,
    -0x1.cc6fe993d7ec277a1f36275a869d9eb3859dad3ap+002Q, +0x1.f1992a1672b50f4319f4e32e0b084c091552245ep+010Q,
    -0x1.b3366df4d1b17adc273972990ca00ded91ae871dp+003Q, +0x1.d7df8dca10d70c3349d449594d4e13165de8223ap+009Q,
    -0x1.f9393ad6e00e77d28c9fb177c335fa6cc86200dcp+003Q, +0x1.f10241e5d35a9064e6b670e0a5a1ed5572f23c98p+008Q,
    -0x1.fa8d7a995936bb0ebf3ab75a1a02fb77a1563eafp+003Q, +0x1.22f8aecaf3295f9b833ecf43be090a5b8b1c01eep+008Q,
    -0x1.fb4b4411570b6a341825f6b8f161c4f7f2254851p+003Q, +0x1.abeeb47de71b3626d892e1b508ee49d604f84fffp+007Q,
    -0x1.fb7960bb27faca45a6692243be04aaed048db0acp+003Q, +0x1.66c01233ae7c953c0ed0bbb79dcae8d4e0a27586p+007Q,
    +0x1.8385c5584c3cdaeb1f950c0bb9d26d6c7f1cee08p+005Q, +0x1.5362395b14e3bbfe192773dc4a959c7aac73d614p+012Q,
    -0x1.410f5698c220656d1c09367e98f35d57df4d0d97p+000Q, +0x1.71e3f7011def65385b9cf6979a32ed183b8d9944p+011Q,
    -0x1.af039b95f9a927b0123a5bf7361ab2005a341b8dp+003Q, +0x1.2c5aeed747ce5f2e64b7f5d9b8a984c18a869aa7p+010Q,
    -0x1.fcbce9babe772f3956d7cc8ebff5aa2f8a28feefp+003Q, +0x1.6956cdd509c3a6e9559b0dd9a7c14a7a1d159fd8p+007Q,
    -0x1.001d0f3e0fe0b811cd983b331a563e54345acfc9p+004Q, +0x1.b4f08d8f61fd0c70700cba48f256b589a777a6c5p+007Q,
    -0x1.03387fc1480924e19af343941ad95c9aea4e6353p+004Q, +0x1.2dad0b0c90b716a56a233698835095e7a1ca8d04p+008Q,
    -0x1.04e84d8db8864dcfde8a9a48443ebb91f35ffb85p+004Q, +0x1.19d1ff1592491da5a93e37c8eee91b080bbc079cp+009Q,
    +0x1.cd84b93c88971f76e4cf24c1df13c1ef50194403p+006Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1117[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.ff7d5ff261080e818c1653bf0b86696a829dc40ap+006Q, +0x1.2f1eb762858801ee9b27716d65b5d52c4b77dbd5p+012Q,
    +0x1.3e111dd61de4b55407b18f045ae350802fc6f480p+004Q, +0x1.6a167a148afb04da0bcb387aad84292da2dab889p+012Q,
    -0x1.bdb5c9f7876919ff74fef69edd77d8d3819c8a44p+002Q, +0x1.053b4cfe22007a004255d2518d633aa3d8ec2dcfp+011Q,
    -0x1.b09228bd62b4ccc26bc3227804d402bed6946f34p+003Q, +0x1.dea5d85aaeaa22a36b1cf000d7e47fcc8b8aebf0p+009Q,
    -0x1.f7e033299d8223280fda0e4a0dde298159fa1381p+003Q, +0x1.f2594d5c0d1c48f4ce69dfbdcf4dff5819389cccp+008Q,
    -0x1.f9d2120da011275d2de6f876fc78d7e2e623f125p+003Q, +0x1.229611ba490612c8fc19613be8eb1534f27d4be7p+008Q,
    -0x1.fafa0874d80423ce38e399dff2c9aa6b7a9f5d25p+003Q, +0x1.ab7e557b20d1cc08879ea90536fba87a97797271p+007Q,
    -0x1.fb67650bc1263931c35174ab36dfd16462340373p+003Q, +0x1.66a7a5e319b1156e5121bcc96847becc5eef3b59p+007Q,
    +0x1.0185d8d9ed1932c78303d39c4897e59db752afe1p+001Q,
    +0x1.e09c0b46158f7edf7a5d1eaf7ebeb41d6282626ap+005Q, +0x1.b887108954de021e474f223fce54a8280367fe27p+012Q,
    -0x1.c4ae2742879e51cf6ddfbd329d836503d65a45ebp-002Q, +0x1.94f2bea5dbb19773ebcbd1c6a1c8aed934e95c8bp+011Q,
    -0x1.acd596f2c3f910e9cf395ef2ccaac8c29225a59ap+003Q, +0x1.33af3c75641752b03b8f550c168a6d9c7738a50fp+010Q,
    -0x1.fca560b23f39fb26dca5950a7614713278515eebp+003Q, +0x1.693ede50d8b9920fa509c19e191dfe20c0b3a264p+007Q,
    -0x1.ffd99d4e06653e7b37a7827dc8fd1a17693da31ep+003Q, +0x1.b488174089f470173318d27b74eb22750b976c57p+007Q,
    -0x1.02d6229124baa58450d195f5904f7b5aab51faf8p+004Q, +0x1.2d5b183f21a66e609aa8c07de6ec41d49768f95bp+008Q,
    -0x1.0443c66897672ffdf07b386200d8512b0547977ap+004Q, +0x1.1b25358f5557179911f9f0b4380e1032669ad1a9p+009Q,
    +0x1.3660d2e0996d75a6b870eb1e6eccb9b16d5edd03p+007Q,
    +0x1.0185d8d9ecdf3c540cfe3804c76d07ff22c5b4e8p+001Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1118[] = {
    +0x1.2986103e7df18a7edb67c838282685d3307e2ab2p+003Q,
    +0x1.4f297f174ac10005badd3327425f4775d50e87ccp+006Q, +0x1.1091b39dbd921608f0c6b6fda0e68a0f5fc5e398p+011Q,
    +0x1.1798d1c0727a4c7dccb7f84d22b1796552e44456p+004Q, +0x1.e6afc5b8ce857059ae4d3389e509c32a06c8ef00p+011Q,
    -0x1.9dbd348e10ad8bdf0d7d9d1b387ee82c7a55d795p+002Q, +0x1.c7e4a719fd9206de8a001eada8b9be1a7ad4e9f9p+010Q,
    -0x1.ad5f7dc05860a34a352088fa748ea4e7abfe5497p+003Q, +0x1.c4cf96475e9313c716b4718a999e335d5594d0f0p+009Q,
    -0x1.fa754c625973adcac5fe1c333be1a37468bcd586p+003Q, +0x1.e7762c00c44b0e62fba212880fd4f105a926485fp+008Q,
    -0x1.fbecdf999fee4e3e6f4179ec5d1f668c4c37de7dp+003Q, +0x1.661f49efe8019ec9b02e987f3331119a4801d39ap+007Q,
    -0x1.fd52cb51c3147d358011c36569ada81c0fabc71cp+003Q, +0x1.a9515a5132be182901ac27921234e5e88e8ebaecp+007Q,
    -0x1.fe4cf0b1199f20b3ecfa9554672bac5cb7484ff6p+003Q, +0x1.2030d9d175bd4f5b2d46139709a3ccf83f352d52p+008Q,
    -0x1.6e31a2494bee595bc7e48bd742b19d5733772e58p+004Q, +0x1.3677a6e70f25f1a7931783e8896fbccc04323c92p+007Q,
    +0x1.5dc9c41085bf8aa56c6c773a1b757176204f24a1p+005Q, +0x1.e9ecd59c3a580e7279b56f757d4400a9484ae16cp+011Q,
    -0x1.9237c6fc736e9bf407aefb4261b90da42196e4e2p-002Q, +0x1.40fdcfb6d793c66b93513d871fc95807f6d37fd6p+011Q,
    -0x1.a1b246b64532ca33968f66188b760a0d88dec8b2p+003Q, +0x1.1c2b8ca1fbf38aa601a7b49d75c9ed8d89227363p+010Q,
    -0x1.fd3602df2eed1ce33164610427eb8c9221a69927p+003Q, +0x1.687a550b13d0f7f29877257dcc6e8eb20f3153b2p+007Q,
    -0x1.01270dcb2e1ab5fc48f077e07e1e15404fda9ba4p+004Q, +0x1.b1a04ca7ea622a3c32fa5324c92741ad9025f31ap+007Q,
    -0x1.049d7418fd4b0fe94c16095e1423ea7849005c44p+004Q, +0x1.136808ec875eed8370ff6f3b607eb97c5001185dp+009Q,
    -0x1.050fa71937c34fde41b20da9541ff04fc3fcd3bap+004Q, +0x1.2a94f8a34a7da550474f58470b87701c500b4ee7p+008Q,
    -0x1.6e31a25359fc30e1ea317c57600e4c15353f3bb6p+004Q, +0x1.3677a822dae6e4e2503d64787ebd8aaedca488e0p+007Q,
    +0x1.7cdd55bf5b005192c1e1eaa3a46951f617db0e00p+006Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1204[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.8da98f62f8beff1967d455b9d0ca110ef834c039p+004Q, +0x1.122072701784c72570ec64f21b66501604dedd9fp+010Q,
    -0x1.a848fd85ea06c6060a0b5fa789d064e4b23fd15cp+003Q, +0x1.b94cfd777b0b45a5910907b72f65a562d9c8c416p+008Q,
    -0x1.589b4152b2589be0db2e3ff989f23e1da1ce22c3p+003Q, +0x1.4cacfd45d7175e08ac14d72ccba6f30a3f713cfcp+009Q,
    +0x1.183b493de2163e1236a808d1569479d6d6a854d4p+005Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1205[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    -0x1.047efd1f97fc70a54ba26ca8dedadbb6505f6567p-001Q, +0x1.745ef07c175f87a1e8402d24c916921a46efba09p+010Q,
    -0x1.fe84d27fad6aeee5eeb04d8a9625c2ff295ea61fp+003Q, +0x1.3db74f861484650ba2bffd572e017ac9b0cc5b18p+008Q,
    +0x1.d59cdb28e6e20b8c0f666fc2e51da41f35153517p+005Q,
    +0x1.8890220f4bfbbd92443e1c050e6389d5040a424dp+004Q, +0x1.52c820064e2dde9b678e42d9e762b282217c6913p+010Q,
    -0x1.07f1101ab360b8f2f04aa37e359621e7af7aef8ap+004Q, +0x1.85a1fc96c4b2c4d89b964d4926c341b0c155f189p+008Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1206[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.48484dd7e0237ee3d7248001c170a666a4273671p+005Q, +0x1.10d1fdfbacbb9216739a0051895e6dd514191e6cp+011Q,
    -0x1.712f3030a0aa0603e17967192e630e22f2200f72p+003Q, +0x1.e20b20f7b6672f3c180fd171e8a96052f70d2cf2p+009Q,
    -0x1.0c270c1cc22f422df518cfe9d1acd77840cb798cp+004Q, +0x1.0579fce12466ec81ca2d9852a9ec1eb77280000bp+008Q,
    -0x1.1174d46699b5941ae5a10f9dbf0c5191b13f5c61p+002Q, +0x1.aa81c8e5588e1377763c5cbcb8c053d99dc6c1c6p+010Q,
    -0x1.149d7275c88165a88b89362a7d6284d17e3abab4p+004Q, +0x1.1f68a57f5425988aa09e6844967ed1925fa4874dp+008Q,
    +0x1.d73536fea1dfd75273a7398d8ce203a4dfa9e951p+005Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1207[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.8e00891e4689bb523bd3475b28417c9443cfbbdap+002Q, +0x1.39c95d7f20a84d2e49521946cf8aa7607e2a2cbfp+011Q,
    -0x1.d93dce22f82b739e7669d663cb83328e4d227626p+003Q, +0x1.438efdf86b836f16203e310a854e6154c2e700cap+009Q,
    -0x1.1081c033fb3bcdd8a0f9617455853c073bb6a2b6p+004Q, +0x1.d79c12d0b47505ad52f73372563e115be8b49ab4p+007Q,
    +0x1.351bf856c92b2d732fe40f8585b49d2de54bd3a1p+006Q,
    +0x1.411997a434697e11779a913a6df48e8ab8ea2fedp+005Q, +0x1.0060b4b3401d7961fc5355eb0e92d25689ff7740p+011Q,
    -0x1.d11fd5723bdb0a56d32da2b49d00a655b026f7c4p+003Q, +0x1.d41054223419381d6a78fc1d59904fda48464ab6p+009Q,
    -0x1.16a340eb190fe0d90ccd69f06d7c898cb9d0bfa2p+004Q, +0x1.f248405d5a5b6d10dec1326296c87d0d5e5a712cp+007Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1208[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.aaae8c25d2ad5f3d285fa6ac12f28f03834f72f0p+005Q, +0x1.3fe2a0cfd05798d54c99a3752a15cad5af47675ap+011Q,
    -0x1.d2ea5fc2b4b6ebec3ebcb1748923ad142c3c2fa4p+002Q, +0x1.7fda3a88a86ecec369660fb22ca1d404417af0f9p+010Q,
    -0x1.f516f12956d98d0d431badc20d7e71df93f6271ep+003Q, +0x1.e374e642d11c05022c4a5eb0e59a7e6cd4843f3fp+008Q,
    -0x1.11b8c909d720b497ff935bd84f37e7a09fefffe3p+004Q, +0x1.bccb45cbe79e8c596d7bedec1cb1c66f8e440c82p+007Q,
    +0x1.84bd174bd5e208ff31c44ca5c3dbc3f292e699fbp+002Q, +0x1.3cab4035e63ed172f4e5c649ac40451312b56927p+011Q,
    -0x1.008f0a04507eea78dcd927ea26675d1f7c186c6bp+004Q, +0x1.28775d730523bcb8500703815a0a46d041af4e32p+009Q,
    -0x1.162c102f1b544e883dc29005942f9b4045325d5bp+004Q, +0x1.ce674dfdba8af576958d88ee14c0a1587abb360cp+007Q,
    +0x1.1e295588b8944996aa2deafb3e7f4ae00a712adap+006Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1209[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.d7da3c98c004837f27914437f194dd2fe06f04a7p+003Q, +0x1.8d097b0db8c08b52e37c0bc845e232c35b537c05p+011Q,
    -0x1.8205a2241c0e8e3b1520f0e694522a5d4a070b7ap+003Q, +0x1.f04e471ceb0ccfc003e89c9e68d002972e4181f0p+009Q,
    -0x1.fc50731ba677bd10e4a099e7a8422205939c07bbp+003Q, +0x1.829ba69d561c3235400d27647fb2bd0517d427acp+008Q,
    -0x1.1192b5419eb6335463fb45b52ebab19c5b6b0f6ep+004Q, +0x1.abe7481c9119048a285f58ed1c92e9d2e5e25dfdp+007Q,
    +0x1.557a067709916208eaab77959b179f1b683dbc74p+006Q,
    +0x1.940e42044d006fb1a11f38130b3451d2ae65fe3fp+005Q, +0x1.106b5897a4f217ff545a15f4e8335d215d1d787fp+011Q,
    -0x1.2ed4c2c08a6bbf993f0f9b6833049980c9e5a1cfp+003Q, +0x1.7ba8b1d8434bb79e5f3a26fb9981a3e162d48f0dp+010Q,
    -0x1.0367359c4113a3c9e98fd4cd00e80aecd7c9e487p+004Q, +0x1.b33649930ef684bf0a92c7c7241811e1797a81e8p+008Q,
    -0x1.14bee9be9b5d5aea4aa1048b944ffacbc2ec78f4p+004Q, +0x1.b95f7969745aa6a9e68d5c209157ccfd07f31591p+007Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1210[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.fcef8508f36f74c2a1f14a43e5fbab9efb91c387p+005Q, +0x1.62776f3a16b7b0b5bab5f72466ddaf55ebebb349p+011Q,
    -0x1.b873c128de9377f102d16562571358ca48746831p+001Q, +0x1.09f1bd1f2b9c5fd0e337a90e03ebb2b1aec34a6ap+011Q,
    -0x1.d1f06fb56436d3d58c68e8a9318b5403168c1823p+003Q, +0x1.6599c2f3107745097aafefd3f8f42da12412b2fap+009Q,
    -0x1.03b5a662d49698add423f52e312c86f1e67dbd04p+004Q, +0x1.40a0b176194fe6d08a5c26aa09eb3aacfb745693p+008Q,
    -0x1.112576625f2424e6b79d0d01c541a7499842afaap+004Q, +0x1.9de0487664e02b89dc6f9aee91621eb9b91b903dp+007Q,
    +0x1.dc654b8515db63ddfafa0352ba45789afbfb2bbap+003Q, +0x1.95092289a0d9b66c41de18de1d13f03cf69da8d6p+011Q,
    -0x1.d0dd151bf6abcbcfcdb692eec04543bfa75417cbp+003Q, +0x1.d8e92147a0238d0167ffd85627444b7ef10465fcp+009Q,
    -0x1.0911780b10b0dc2c0cd8afb29252e217d70c6da3p+004Q, +0x1.58015ae8c334e465f610f1f083e5bc67798aaadfp+008Q,
    -0x1.133d6ee0a577b2c802d9c6f922eddee6a6a275a8p+004Q, +0x1.a83aa78ad104e6153ce115c36f9d9eec87370e36p+007Q,
    +0x1.46f8507c487ab5001872f95f97ed9b51ef0b2341p+006Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1211[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.76f1b9cfe065230d8f4e5dd9eb2c13beaaea9656p+004Q, +0x1.fe6496743b10a38ccd58ec2b10e59c7c844ccae2p+011Q,
    -0x1.3f1bdab476f929ed7b61f4791e3ccb1930517dabp+003Q, +0x1.6d2085ef8d5d3b9d8387547e0e5913ae9332bbe4p+010Q,
    -0x1.f98fa5d235428e17981ded5b95a06be32dc45c32p+003Q, +0x1.214a53c49a0209d7e466518ace34ab69c873e91bp+009Q,
    -0x1.0bc08a921b8259a8ee2b8f9857b1a8cc0f6d7232p+004Q, +0x1.1da0b4970b0565f04cee360f0fea8e24da11b938p+008Q,
    -0x1.1186afec48a70a772c2e4f20dce87a060d8e7505p+004Q, +0x1.925ee2ddb39badcefd0ed38e26867140345afcd2p+007Q,
    +0x1.80fec79d6f4c0f2f992f4f151c6579d4f3f68897p+006Q,
    +0x1.ef5c043d23b19f5a5f1f872dc9b82746fda317e0p+005Q, +0x1.362cd445364135523f6ec7d272ac544baecdac5cp+011Q,
    -0x1.182804627c434d93e4da87ce6fae28ff76647572p+002Q, +0x1.1ee30712ce7c495337824467a9e8ed3e5563102bp+011Q,
    -0x1.0288540e791380449b6928af5f8864b5112a41aep+004Q, +0x1.5e1a0cd78bc9455faf446af9aefa8129c59faa08p+009Q,
    -0x1.1167d89ee450b13c680ce67916059b1be5895fbep+004Q, +0x1.2c04aae5c3e7c841ffa287abc39f47c2bdc6751ap+008Q,
    -0x1.1302f476c109e4793dbcedf066ceff39797c31b1p+004Q, +0x1.99a2f59a5c03ce31d35e9de746c04aa1f9ef6ffbp+007Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1212[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.1863dde8e7cf41aabed148f1d4e02c2e811be0cdp+006Q, +0x1.27ebc93feeedf37a3eb121e035a3d3bec59f1b65p+011Q,
    +0x1.17e5c3a5ba8bf6dfd1a3113567af6ff1d8477e86p+002Q, +0x1.55d27515fb7e4edc59b1dc800dd1e93e27803883p+011Q,
    -0x1.7b4e88b156e82ab0e506436b0079e68c62fdf320p+003Q, +0x1.1094315f250af0ae4f8cfa9aca59bd78f684dd47p+010Q,
    -0x1.0105addecd6e3ce37d7c38885e1fe679e2c4e487p+004Q, +0x1.fb8122d44f8e11d487966c08e854bbe68b066127p+008Q,
    -0x1.0fb5ad45584850c05ed72e0c5fe9f96713a618c0p+004Q, +0x1.0e9921c8702d3a1708847390dd2d0b7a4e8fc6bep+008Q,
    -0x1.121e67e3a1f922e6e0e51fb8487dd3bb040ecd91p+004Q, +0x1.8c657f1d55f70dd93d30ede43a7dd21e73c54407p+007Q,
    +0x1.a4e7c17c55936d34854e7067e15605974aec3baap+004Q, +0x1.a788f43367fe116396548801a54881cb0f6887a1p+011Q,
    -0x1.3afb8be1a935b872188f40f2b27fd3c95384695fp+003Q, +0x1.7610e584de729ba2005123966e05ca56c5020c0cp+010Q,
    -0x1.04df0c5c431f37a3864c765e57d26dab81622a28p+004Q, +0x1.24ebcbedd5155d4c48a4284eb9e4daa5aa238848p+009Q,
    -0x1.13678e32ba94c6632ae2bb4efb5931cfacc76ca6p+004Q, +0x1.91fa465ba7b228efb0b7e70a6d33bd714facccb5p+007Q,
    -0x1.1504b36428be8007bc7230c25194042cfcd3a43ep+004Q, +0x1.19f23d04d80a0740f9153b3e871136cc6d436c8ap+008Q,
    +0x1.4fa8e5c462b23fcf0d678ac0e48574fa9f841f34p+006Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1213[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.061ade171441c1ef92a15cbaf90f77147b67a1edp+005Q, +0x1.5b44cd7fd4cab09565ab2e6d89948d5c096930a5p+011Q,
    -0x1.30924038e6e5aeec82159095f85a53ba6959fd02p+000Q, +0x1.92a99f2dd1204f8ffdcf4e3d8bcd32dd0c42513ap+010Q,
    -0x1.5420bec0b2db92df6209967aa17819cf650c6ea3p+003Q, +0x1.a64091506fdf0d4d6319842e7548e21c47bf73abp+009Q,
    -0x1.f02f6510429935cd2940466d5f5a5ad8a98e3ca5p+003Q, +0x1.db5c04f6d39bc5b505c0856dca0de6e715b9cf0bp+008Q,
    -0x1.0f43c5ec45c2f950ea610f3c588dde167d72866bp+004Q, +0x1.078d2d74da3ba85e046bffdc464258fd2b5bc946p+008Q,
    -0x1.120afad82d6ae5e22ce51df4fc100f450bcfe4cbp+004Q, +0x1.89c10d556535e9f197eaf8cd43b01d6db58046edp+007Q,
    +0x1.3eb04c2980905a75402e3c4016c843f4b53aa954p+006Q,
    +0x1.cd7cd4af4eff2e236279f7fa6165fdaed29c7266p+005Q, +0x1.41a34ff6707f4ccaf146dc39627e7884a62f636bp+010Q,
    +0x1.e1f5e7f08828cfecf02285e774bb2a632c7caacap+002Q, +0x1.06f7fa8535eed069b0bed5876de1750256df01f4p+011Q,
    -0x1.21f95ee222da03f22c7e814f2f71dc9f653f18a4p+003Q, +0x1.f4e4f169ee707f0eaef54ed8378a2ce2e0033144p+009Q,
    -0x1.eb93a1222b63dfdf687a17274e7b784376952504p+003Q, +0x1.0d429de16b16938a12abbfbb769a32e970441368p+009Q,
    -0x1.132c915645ead978ad8f929e95d88a99e758bb0ap+004Q, +0x1.8edda2f26fe2c2daa033763d929d84e0422d70f6p+007Q,
    -0x1.14051c3d2082d683a21bb25eda4f6b988a4993e2p+004Q, +0x1.1246887f58e76f301a66edada7602d7277b07325p+008Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1214[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.29973923684801dac1f3b07d0fe4df5482c1201ep+006Q, +0x1.28fcabb5350e77f50ed6d93f53acc00a10b84429p+011Q,
    +0x1.d8536b5661231cd7d1c5d0c72d7d84894222c67fp+002Q, +0x1.7d656b97026c7cbc50032510cc2846275b6c34c7p+011Q,
    -0x1.55f316490546cd41525061c941dc6bf90e30ec74p+003Q, +0x1.34896b1ca1c0f23fedbc99b8495c665cc48c7b55p+010Q,
    -0x1.b07559a2c2381c523a52eb10ce94c8b6cb9cb4e4p+003Q, +0x1.330bc83c6b79cabf00a330d8f0f309cea4a9a7b7p+008Q,
    -0x1.e5ce891e80516e93f3b97039f2eb8bd37e0c4e39p+003Q, +0x1.133684395a0b9e458e53867007ebc26717f55715p+009Q,
    -0x1.0a061e39c88da4f402535c560b599804d57522a6p+004Q, +0x1.025f9f124606a2dfe9eb3e003316e726b6a44931p+008Q,
    -0x1.114016bf6b30eac11a922915fe504eecebf06288p+004Q, +0x1.87633439c02cb22fb5556daca939350042780f97p+007Q,
    +0x1.ee558aed5e415a828d206494bba8dc643f0a6e74p+004Q, +0x1.c1851af32c05ca61e43f683adde5773a85a56bc4p+011Q,
    -0x1.fbd53f500b9480d94ed8624c7bd18fb2c6e3ba51p+002Q, +0x1.afde90c5c053268a0d99e58334b51bb8265ebe1ap+010Q,
    -0x1.b117d50d93cd903c19775aacd34964cbe1afbb06p+003Q, +0x1.34f5f8d3288eaa683ca04343fe8225152b096fefp+008Q,
    -0x1.ede84c10b964d189f9ddbc1de62508d7cc7c9655p+003Q, +0x1.457ed440bf42bba270c664a3cbed3f772c853927p+009Q,
    -0x1.0ddf4f33f383090cbcff1432b08ff89a01979b8dp+004Q, +0x1.0f311932948dc485de303636f3112b7bfc3db54ap+008Q,
    -0x1.121a08071640e7bb283121a99f35e4672a0cdb94p+004Q, +0x1.8c937bea6bfcd6d715977aba78edc7ab46a1c440p+007Q,
    +0x1.5ec8e9451df8a7211d6f852f4a8e5763e528207dp+006Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1215[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.430d5409436b1417d7562bd8efaa0a83f3ca95a0p+005Q, +0x1.3ca601f042fd098fe46d9f1be6d0c2158933322ap+012Q,
    -0x1.f571ec9932a04cec8db474cc2cc6c4710336e8bfp+001Q, +0x1.324b09387ed94277f03ff7cf0beb5ad4e90bb93bp+011Q,
    -0x1.b9e1ff6680424b5aecafe4dafdf8407a0239b2bbp+003Q, +0x1.0c2f11f9ee665e5abc9420a1eed475e9347869a4p+010Q,
    -0x1.0b346657e134d02842c9ba72a56ec811f9e7d6eap+004Q, +0x1.0b465985e9c02125d611688fd02258f754e0e3dep+009Q,
    -0x1.0da47951d54dbf24191f50c5470d0d1af3a9e134p+004Q, +0x1.2e08383efe3e4cb1914c6a111186ba9071f1f92cp+008Q,
    -0x1.0f1a2fb8e6ce4c614c7cbffa548be9d8caa1e969p+004Q, +0x1.bf858e5d3fa4e633381fc8552794d96e06cefb50p+007Q,
    -0x1.116b7f12dea06ed4f3e91d9a09b5c60dd9c419c2p+004Q, +0x1.7c569d63c7c748bf28d36a521d93818835601a67p+007Q,
    +0x1.b02f97e0a7682d642497d369024d6a7004e5fbbap+006Q,
    +0x1.3745a5981657e5c5039eb2f1cee0a11ac56e33c2p+006Q, +0x1.3a84e58622f591bda48cfabb4f63a67ae5d958ccp+011Q,
    +0x1.016069a308827cffc4d178d7e6144134fce34e57p+003Q, +0x1.c157822e76b749be8eada3fc66ed51a73a03293ep+011Q,
    -0x1.a2ceb204b18af2304051b3b3e01e22687967f05cp+003Q, +0x1.5f7b577e6da719ef5e0f48644ffb9696d45213e6p+010Q,
    -0x1.110555c67487e01d227afc6ffba43182ea677187p+004Q, +0x1.c8919ede7e622e015c3c329bb053a1e0f1e11cfbp+007Q,
    -0x1.11ce3a02abf1dd3c892513712303157b4c1cbfafp+004Q, +0x1.7f1bad378504db597042b13b8b809984c51fb1e1p+007Q,
    -0x1.1262e9934b2279415b672a2f8e8d37313cf8066cp+004Q, +0x1.30e525a5d967104fa982f453314fb800fc755573p+009Q,
    -0x1.134454c6a0d0c8ab0ff29ca976f32d6d3f68298ap+004Q, +0x1.38d4d60c1444685bf3f12fc2243c1ebee6a4bc7bp+008Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1216[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.7b2597029028060b6860db64a830a8d89b17a3fap+006Q, +0x1.897a5ff393b18824e0dba12387e6041dd29f690cp+011Q,
    +0x1.fd64505ee652f3a110619822f5cb4126792a3ca9p+003Q, +0x1.2ce9d925dd341f929f637a2d022d991ed1188263p+012Q,
    -0x1.0eda7f3a39adea2156ddc734bc8866470e7d871bp+003Q, +0x1.01f877f8a3b9a4e878833e506cd6779aaed9d2d9p+011Q,
    -0x1.e17b1f2f6854528d69d93c01d9686cb477009ad3p+003Q, +0x1.f02fa1427b05feb5b1674b07baa8b3b8d2af6039p+009Q,
    -0x1.127ec4de97613626d5df602a150fdfb3be69a689p+004Q, +0x1.7d8b2d9cdf60573eaab68249ab0614724f610d2bp+007Q,
    -0x1.12be24fade44e2ae733aacb1d648bf247294fbdbp+004Q, +0x1.c6e3184381dcd3821b934605a2fb38af2875cecdp+007Q,
    -0x1.13062f8bad2f03085ab843a6bf7bea885ca904cdp+004Q, +0x1.34d2542e07ebb222d99434a26d3b6dd069cc4cbep+008Q,
    -0x1.13699cd4c44b669db2469fb19ae2d6bc4f067364p+004Q, +0x1.06c5ea5d9a05c2b2f610165dead1e53dbe115a6ep+009Q,
    +0x1.716a8f50b637a2f3091f116ffb52a91a1c9a6565p+005Q, +0x1.46106b5959fd7bc091b0684dd2b2665541eea5a4p+012Q,
    -0x1.6104bf427b5fb65bc2eba9c19ae1bd624e80d2d1p+001Q, +0x1.75ae7dabfbaa926e33b185d878cad0530beb2f8bp+011Q,
    -0x1.dd80279375bc958b5695a5b636e5aaa5930a2dc5p+003Q, +0x1.3692b6a9b4ffead00f758f8efdbdc8656d893e61p+010Q,
    -0x1.131c1773d2df883d3a1bd316576bebf6175ba84dp+004Q, +0x1.800cf066a0848d8f6736c242bc1860a402eaa65ap+007Q,
    -0x1.151f3c070e4be6ac2e51ef85c5ffa3828529d819p+004Q, +0x1.cf9f117da833da142d6092ad87411b24ff54b3cdp+007Q,
    -0x1.18bc1023ae64f5bd17cc0beb87901d3046bf2133p+004Q, +0x1.3f468b7e1f9260af1e9cf6bcc56b1e6649b9cdeap+008Q,
    -0x1.1b75fd14314f633c06cb56e1511da4c3fcda772cp+004Q, +0x1.2745be649989189112ae43f32e086a53b5f5a8afp+009Q,
    +0x1.b72942416fc8846238f8aaafaf7a815f153936e7p+006Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1217[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.f21d1fbfeac9e8a974a67c90c79f1e5331fed050p+006Q, +0x1.318ad2a56236fda5d89b6f5d78b317396a3725bcp+012Q,
    +0x1.293910f334d24a43bb3d4350766972a4d3324569p+004Q, +0x1.71f250565a2d34feea233b1146e8b2efda70e192p+012Q,
    -0x1.08c0e9177c1cdc108c38c14b91f23db7e64844c8p+003Q, +0x1.1208e0f529d27d64ce43490857e651a1bd4f3e5fp+011Q,
    -0x1.dec4f7d047be7feed4a385a29ac5b4ca66237fe3p+003Q, +0x1.f962ddf24188e77e2d8f9fc063baf760721cb7f5p+009Q,
    -0x1.12727d24411f8635f9846d25df19a5488621e81dp+004Q, +0x1.7d6c7e84cd808ffa1d0e43680213b6aca881bf27p+007Q,
    -0x1.1286eae174880d841218cb825e7dc3423f83bd7cp+004Q, +0x1.c657ecc2ed47cb16813954594d593be8bc235544p+007Q,
    -0x1.1288c95d909f20998423003eff62e47095f3531ap+004Q, +0x1.345fd6193767a6977989b4a08d16bdf3db6293fep+008Q,
    -0x1.12956865177c71e7d1ea525b0f52b76383364166p+004Q, +0x1.07c27dabafbe73f553125004850135b0e07181b8p+009Q,
    +0x1.bf62cc31575ed4ef69ffdcaa650c427550c23b0bp+003Q,
    +0x1.d007bcfcbcacee37267de8e7fc40e1699ede4d0ap+005Q, +0x1.bc86e78d535f78c79ce2df03022ebca1373a53c7p+012Q,
    -0x1.06774fe6c84b04fc27266ff5d32e7fd0acbd3373p+001Q, +0x1.a1260240c1aa18ec825a8edbf016d2b6c5088ca2p+011Q,
    -0x1.dbeb84872d1eb74d688c1f6eaec1f5573b1455b0p+003Q, +0x1.3feeb59a5490d8be08f1b58146110b9e6520c6c8p+010Q,
    -0x1.130c793eb6ca41e762843927f482fafea92af9aap+004Q, +0x1.7fef7cde4473e20ef4b6dbf72f9aa0b84bf1fa28p+007Q,
    -0x1.14deedefaff9d43a817b52dc6924051b26926af4p+004Q, +0x1.cf1fbb246fbad62d2ddfc423ebcb2df83cf6374ap+007Q,
    -0x1.18397f361d928cb6ba4bf447626c983b4e3b78f9p+004Q, +0x1.3eea35b8840388ad0ff9b814a7d1a33403cc96a7p+008Q,
    -0x1.1ab38d921845e70c8c9bb6645d601d034a36e045p+004Q, +0x1.29125afe7f198234f9126583fe7f01a9c6cd8d94p+009Q,
    +0x1.2bf2514d4906ceec84e03a4ed13f8dba77aa8e0cp+007Q,
    +0x1.bf62c6ffa83d4003005869390bd0056d3fc086f9p+003Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1218[] = {
    +0x1.3d67af5c5d313a7cc17499af533f113950164741p+003Q,
    +0x1.6df62330292cbcc765841b953cdd38bbf6bf3bfbp+006Q, +0x1.66dbdc8493470656ffebf14003933c20590b1d8cp+011Q,
    +0x1.004d1fb4e939a37a25e076663a136167181e6389p+004Q, +0x1.1da6846f882bc65aa118e12bb5ae9075a4a78492p+012Q,
    -0x1.095535a37608c5e4f7b22eefb098b96fea92fb65p+003Q, +0x1.f7939cda9ef079afdbe48d5cb567fb4172132792p+010Q,
    -0x1.e03f76b29c427f963f1473c5c65ca96a1d7cd37ap+003Q, +0x1.e9d3293e64e00d1f2c8c15153bc674352c0cf900p+009Q,
    -0x1.129cb864c80124448a4da4b562022f3b4c5c60efp+004Q, +0x1.7d6a31c32531c0a8fbddef910e6f2543a5273261p+007Q,
    -0x1.13368fde6aa478dd59a445fa8bdea84959e8fc08p+004Q, +0x1.c666d9f0d3ada5df0e0559a9650dce77da9c37cep+007Q,
    -0x1.13cc6763d71f885a83d7379b643fdc325ee7afb8p+004Q, +0x1.052fcb50e2fd7fd3e9d40c5a52936fcb3e14cdcbp+009Q,
    -0x1.13cdd6e05b0111a427eef42b59c6553fcd44b64ep+004Q, +0x1.34383051868e5dc6011e43579b3acee1cd6ebd82p+008Q,
    -0x1.80729cbb0c896bcf0880f842cd2e5e1ff5085e61p+004Q, +0x1.00ad31ae4c0764c3527f06b359f4eeb7746e7fa9p+006Q,
    +0x1.68e27787a4fda9908553891d28864f2b5b2c17f4p+005Q, +0x1.2f390d321977aa0b6821c97767506af54dac2526p+012Q,
    -0x1.47f11b53b0f002bd1cb9e8a33ad2b1cc84ef6225p+001Q, +0x1.6853e0d839d993ee7cbfa3ca0cbd0d5c9906a079p+011Q,
    -0x1.da5d9e43cdbac9ac19ab3c3906e36a19a38801d9p+003Q, +0x1.316717baf7d6f5b3748a49c19757579cf00ef198p+010Q,
    -0x1.133d899cf106acc1c82b8372fca31d1f87555684p+004Q, +0x1.7fd7a3a7b05df7a64c4511da98a0438c039d5beap+007Q,
    -0x1.159e75a1423236bed8253221b527ea2ac8ec7377p+004Q, +0x1.ceea73cefed4da4e4afe50df42e16433ae1b7bf8p+007Q,
    -0x1.198085e031e2aef71d403af2013affa0a288917ep+004Q, +0x1.3e93e6f1f219afcb95134cef239fb03e5eb88428p+008Q,
    -0x1.1b976c4b08b903516da8b77e78e9183ca27578bbp+004Q, +0x1.251f595e822659eb508464b139a0ff5583ce0254p+009Q,
    -0x1.80729cbb07c58b901d584696dc075dfac11e0569p+004Q, +0x1.00ad31ae4096170b590c3626e189b1622bfa600fp+006Q,
    +0x1.a5592e4f109fec2dee773f941033c9084856a6bbp+006Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1304[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.a9f9da37a58d73fedf17cfc42af769b15bd2fa63p+004Q, +0x1.47cb006e14a5b35890e77205f2bc3c56f28427e4p+010Q,
    -0x1.d35332dd279a926058d3a2b8a51e0f2be93873c4p+003Q, +0x1.ed1303d753b2f9533a5ae3082e1efd00fa39677bp+008Q,
    -0x1.842323e74a84cf3033f82802d46af66ccdae6f21p+003Q, +0x1.78ac969c7c1bc29e72442a47a9086d9f350a3b2dp+009Q,
    +0x1.2f9d58bb895e2b6b04ec1148c30c3afe211c35c3p+005Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1305[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    -0x1.6b78f05a2b28c3177216d24ed3cfe0b9073c502fp+000Q, +0x1.b1a34802bd0f8e2540df09bb7216efe243bac242p+010Q,
    -0x1.15d51b097942e8e82bd032d79503b9478aa38a08p+004Q, +0x1.59f3819ff800ce7c0e35b41abc6ea19cae73253ap+008Q,
    +0x1.00e9916666fe2cdca22f9f79245086367f54dca6p+006Q,
    +0x1.a2c88378f36d13a11326dbc7cf4210e816004b9cp+004Q, +0x1.97a74fa029947779ff28999c090174dea9a06425p+010Q,
    -0x1.204684bc6f0a95fd39773df288735e21df5fa3a9p+004Q, +0x1.a6971a538ddf9d48cc0c6c1b528c03d23d9e2915p+008Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1306[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.613c3918834170e4fcc6627a82f453a1525c9de6p+005Q, +0x1.522b7eaebe2b3b5a9c3542d6f2557ab8524958d5p+011Q,
    -0x1.a68b652b07664e7f8da898c51860d6fd7d10e151p+003Q, +0x1.0f35b7e04e50afac96729c91a9472d89b08a7a25p+010Q,
    -0x1.2213a9ae6b46ebb9e7a8f04a806c2e6e95a395c6p+004Q, +0x1.18fbdcd16c9552fc5cf858484f060a650ee5813cp+008Q,
    -0x1.7e2a25c6179dea607350cf948e29373bf347eea0p+002Q, +0x1.ef479db7e61243aecbad800cbc6fcddb8c2b332dp+010Q,
    -0x1.2b1d77fb08db2e8daddda8fdefcaade5b7dad6dap+004Q, +0x1.336e099f624cfcd1e23e80985f69c733faef4affp+008Q,
    +0x1.02814eac3c53887d2701b2054687b35b2c2422c8p+006Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1307[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.4396242404656521830103bb02b6b161749dce75p+002Q, +0x1.740aea8b37d178d7581a56a99adb1a080335f931p+011Q,
    -0x1.07bb289d5b45276b13560013e872a7a4a75cf2c2p+004Q, +0x1.63a7fe98f2e1813786384ddba160c2abc9221001p+009Q,
    -0x1.25fc719ab6408ceafccd8fd2e30bd8b0e715c32bp+004Q, +0x1.f784cd14c02682f754cffee7b9263ae9f9201768p+007Q,
    +0x1.56b423211eea2df6283caa82012657c771a50cb2p+006Q,
    +0x1.59e050332cd06e542007c8f7f83531a124ec5e1bp+005Q, +0x1.40488d1537154a77f98649eb6e157f7d4665d326p+011Q,
    -0x1.099dc066260301a8850bd1f24050872a0f0c8974p+004Q, +0x1.01564ef60bebb9abcb4ce78dc4cd0c9d78be7102p+010Q,
    -0x1.2c5124ee33da411ce1abbb12382fa2da35bf1dfcp+004Q, +0x1.090afd93f89b0a22ced86900f5ff66c292ee108cp+008Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1308[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.d07a89e399119345689febd16345056ce97f52dbp+005Q, +0x1.9eb35ceca5f7eb11f4bbe17091985d31c48579d7p+011Q,
    -0x1.27dd59108cd7918817212f51fb433648e3bc6625p+003Q, +0x1.b5fbd3d665d8828b05c69360a36b7f1a8d9a99aep+010Q,
    -0x1.145f5e279ed52de07f62a096880780cca98ef934p+004Q, +0x1.06573f9602818a217807e80af8f4a74cb9359261p+009Q,
    -0x1.26fb029c9359d8ad32aa711437103a1edeba4789p+004Q, +0x1.d9458dc3ecc45ad9439362d251ac985e616b5fc8p+007Q,
    +0x1.26fa42a0ee3ae7154dbc90dcc7b53b9e6297062dp+002Q, +0x1.7d2c7a90444ef0e79073bf807235a08d1f31e905p+011Q,
    -0x1.1d37587c3924ecf4f5bea74bc3227fc68df3c686p+004Q, +0x1.401bd70a1a85ac1a8f6370f22c9f25c5ec3af9bep+009Q,
    -0x1.2b8401b608de634f866b26fb1740da9df2705288p+004Q, +0x1.ea845545f526e6447c292594c0047fe69dc044f8p+007Q,
    +0x1.3ef22b01c92c435e3a4f6b9f195a8ef989d1e38dp+006Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1309[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.bbe2f2cfdaad481c0c404ca91fa410a7a224a636p+003Q, +0x1.e447a58a57a4b84dab7785ee70f7d4da6bd42277p+011Q,
    -0x1.be209f04082dcdcc17c5e0f7d78dc899110a40aap+003Q, +0x1.15aa203b38b3049a3103589432300d8a6f7a03dbp+010Q,
    -0x1.16bf65940c0bf88d33c2b64967fa3aac6c5f5222p+004Q, +0x1.a21ea4f0dbf516fb74345be9e2235a9eac28a0f6p+008Q,
    -0x1.26b85c75a7ec08c0470e981d86448bfbef95bc01p+004Q, +0x1.c6a0a69e55ca91676c246b7feb78b3f9d2170720p+007Q,
    +0x1.7efe9f9a7a19cbeeaaf45892ed14f6ffa0740d12p+006Q,
    +0x1.b863e99de4011fa0b46f0f1d481858bf885918d5p+005Q, +0x1.5ffa6b04f69bd10ac7013cde2e8dc32b0b69b543p+011Q,
    -0x1.79b16c66a90df638d1e36d76bd5b9075472da393p+003Q, +0x1.aee7169d0cdd11fa619d10e1705fcba678c3f199p+010Q,
    -0x1.1d56316794c9333b4861bf7c6bb1f0a78bc25760p+004Q, +0x1.d5298d6f8bb7eff998e709320385b9ea0ac93548p+008Q,
    -0x1.29f6be90e2db242da9f4108bb56c4f9260ca8c09p+004Q, +0x1.d3aeae55af2d1d11b21d86f38964fa71ed504fa4p+007Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1310[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.15f122b8b7e8142727557c3fab829ccdf5338cb8p+006Q, +0x1.ce028076dd738657186e559db23cdf6d54f50586p+011Q,
    -0x1.56c026ad3d1f490924f547ba32348fdc2048285ep+002Q, +0x1.31c3848e4dda94976ffb10f6c294f6d3ad32fd82p+011Q,
    -0x1.03caf8d919ae970ad33947a819ff5117b3ba8e06p+004Q, +0x1.899e42eca9f7da1e7bc949209d24dff1043f2278p+009Q,
    -0x1.1a945d795c1510cf4acef7dde79a4cc11bff4533p+004Q, +0x1.5adaf7bbb030a85c04bb34a5ac57da80c03c87f9p+008Q,
    -0x1.262dce49e71f0deb5d671666b952b6522955a1f9p+004Q, +0x1.b7c94b9879692d16e4e48ab8c72ebefe564d5a4dp+007Q,
    +0x1.c3ac204d72f76f212ffd60683beba6958ce962ccp+003Q, +0x1.ec56dac24844b32e5e0426686662e0e04762d704p+011Q,
    -0x1.0765d7eef44ba2d1740d4cdec36aff73e86d242fp+004Q, +0x1.0377ef7239de5a5ae1fdcb1dc00d07dfe4fb0b48p+010Q,
    -0x1.205d60da4dfcae02ba1e4bdb2de85ff62ba02832p+004Q, +0x1.737c543589ad6c6227fa4f594ea6380d15e9d80ep+008Q,
    -0x1.285f682f7d16c0c964048267fc9b00850be3cb09p+004Q, +0x1.c1e307c48fb526c1ad7be912a9b2a51d349ec985p+007Q,
    +0x1.6c87b9b605da5dd3058e59785b7bf2b3401baba7p+006Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1311[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.6e4e5c704cb8e199b685761628687fe9bf993205p+004Q, +0x1.38e05b987d9e9bbfc51e7afb31f95327c6aa9f6ep+012Q,
    -0x1.7d4f897d8cb8a7496214ab131be248ad4c0d3576p+003Q, +0x1.97af86e5d2b01946336e5f29a3b229410d69f549p+010Q,
    -0x1.15dd153c84e281c5c90dde39d512045fbe889897p+004Q, +0x1.39a3c124b00773076c2d01de3c4d1ff2bf888255p+009Q,
    -0x1.2153198b9bc79db7a0a914e5305c5df99563001ep+004Q, +0x1.32d786dc102016e56ca0d6b4d5aee77b0c3e499ep+008Q,
    -0x1.2651064c04727bc81b4053d8ebe9c36304145098p+004Q, +0x1.ab962c9b79b43cef469104ee273241686557849fp+007Q,
    +0x1.af11c19fc45a608450c6c7ffffb82150ba434a70p+006Q,
    +0x1.0daa9eff241ac574d12a90945bcd87f7ca00793ep+006Q, +0x1.92659bcb599a6ae229243687fa67ac993d3dcb29p+011Q,
    -0x1.b1d809dd335b2b8c94a909849ed7104d2b471e94p+002Q, +0x1.47c01d16be9550f006e156c833764a754fdf7b7cp+011Q,
    -0x1.1dcad4474d40faebb64c5ca0997fe724df5b6c85p+004Q, +0x1.79342b35dd2c40c984e5c1c441d7f2bc8e170711p+009Q,
    -0x1.2707ce6e8f85cf6e066e55a5af1e0791e13019e4p+004Q, +0x1.419258bb67108cf4064228c3819143321596d1f6p+008Q,
    -0x1.27dd6af3aa7d33da0871e535d5e496f0937d165cp+004Q, +0x1.b2d83ef0523373e799c7c68958673a97a8d81f94p+007Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1312[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.361cbc80b162a84b978457eeb665e1716d6aca68p+006Q, +0x1.97cb35a7efa832465eabb3418bfdd14597e73d1fp+011Q,
    +0x1.049e061952d79b37fb299b739ca200e9324ad582p+001Q, +0x1.91043655db2d0a5e1c7263a9b47f3fc3bd32b04bp+011Q,
    -0x1.bb4b37fc10d6a3b44dcaee28cf9302f05560d860p+003Q, +0x1.2b0e72aa4e351679ff9b1a0e8cd7f96a9c91f793p+010Q,
    -0x1.19cfbcc6143c0c16d61eb355921220d68696ef60p+004Q, +0x1.0fc63d44928fc55f3daeb094cefec87a352f7901p+009Q,
    -0x1.252a0e4314eed90c0c32049ae424594674789381p+004Q, +0x1.207fd36d01a87e2b8bd39219686f5e8a7a8bb00cp+008Q,
    -0x1.26ccc7b8a7f8695727c30ff9e3d4394516b219b0p+004Q, +0x1.a49b07fc8517f3be24ebde2f54c5a8353cb242e7p+007Q,
    +0x1.a1fe1a242452e36901c3373853cc44d560e30d5ep+004Q, +0x1.0c1c62103f8baca9aa74ac0ff8e31ae30ede2531p+012Q,
    -0x1.8b2bddb7aade1ab45a80b10c66db46cccbf3754fp+003Q, +0x1.9d6f07d0cf4333d18953f95029361643a186a5bcp+010Q,
    -0x1.1f43d5c99b62b5280e8b168fea53d4dcc0c9f592p+004Q, +0x1.37733d4ec2a9109da16d3c736827afb4eba19268p+009Q,
    -0x1.28192364b011aa97e229e43df61b41546f80f165p+004Q, +0x1.aa22fb3b8ea8d54d6cfebf6e136c0e2fb36aa020p+007Q,
    -0x1.2a70fac6f775ad2637c975f43caf0e442c472cdep+004Q, +0x1.2bc140192fe79cf49e1357c1ebb1acc3020dc41bp+008Q,
    +0x1.7c1de958ee5c620e5c5d728d0442b8ddaa1cbd30p+006Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1313[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.118b29382ffcf04eaa29ebcd4aab2c9005f0db26p+005Q, +0x1.e5d9157227d92a606b26bfd556821fa5196f364ep+011Q,
    -0x1.05813b20392b32b47fedc4f2541008de90821559p+002Q, +0x1.e47e4139ee83dec7d01667fdd7dcd484b222ad29p+010Q,
    -0x1.a4e171f78fdc2f6768ba0eba8846520931867996p+003Q, +0x1.c8ea0952b3f762939f4c00a85f8eadda34fc0b15p+009Q,
    -0x1.113ca978afc152b951906d9b0da63e0492633823p+004Q, +0x1.f39a4f380c3f8cbf042a29590f9b6ff3b66ef640p+008Q,
    -0x1.24e42d6585f2f77cd55603ba54d86937d4c71ed6p+004Q, +0x1.1764fa8ea64c5af4038d337f9f40f3dade560fcep+008Q,
    -0x1.26be2c6928d952bb3ee02e6fe88f863a88a1b8e8p+004Q, +0x1.a13df77f9ff43fa99a8090cee280721e0e3e99f4p+007Q,
    +0x1.7788c460c5fb0541c80d77b379c97d30d55946d8p+006Q,
    +0x1.082805108799969d5e3c19b1a859cfbb9572860fp+006Q, +0x1.e1828f2a53fc3605af41b4068f80fa25d9bba6b8p+010Q,
    +0x1.4b72c4c7e63a21e8f11e210f9a20dacf41cbb0f7p+002Q, +0x1.51a237277b74febbc551faa15b4e3f91e9419e4ap+011Q,
    -0x1.84cd0c2bcbd086d9079b9752c2232e15893572bap+003Q, +0x1.153038d2fc85d6dce1e4c61813f16f96fc2e6fc2p+010Q,
    -0x1.10f6f8044695f90d72a9625debbb6ddd4f695a67p+004Q, +0x1.17661f8f724f772100ae15380c26bf2db26ba840p+009Q,
    -0x1.27deb2263f885d3db5c9d50ea67bf2439c7c1620p+004Q, +0x1.a62ffa4459bebe16708f396524b6a79c7b7ed575p+007Q,
    -0x1.298d3f0e2269466526653e72af8425fb98ca2aebp+004Q, +0x1.21babfef89be038123ce4ab5c4bdd86997d23c2ep+008Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1314[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.444451e9a6c3539e14a2ee2e1fc98efbdcd651cdp+006Q, +0x1.7974017b07f1b037ea644906a3a14c9c55e2ede6p+011Q,
    +0x1.975af53c128671f386d17f66044cf93febeb2b0cp+002Q, +0x1.ba83cc0ac90d154d871ec55d474abb9a5835f8ffp+011Q,
    -0x1.80f7da1dccc3a999fcb2ce36976fdbc629eeb0bep+003Q, +0x1.57d35a7f97942256eb33a8580ea3ac7619236efap+010Q,
    -0x1.e278e999fe03a9e508e3bdb9d4a35c545ff3aa90p+003Q, +0x1.77988c4f95254d39146f915293f9d02624482979p+008Q,
    -0x1.0326fdf880a2436beaab295d2dee252e7e2ba793p+004Q, +0x1.2d0a498370755b4cd2468224041b89c1d2f21663p+009Q,
    -0x1.20b05a79c0172060eb054a13b1f46fa259ab9892p+004Q, +0x1.0fed0f2217a06cb6c3e1028e2f35efcbc017f26dp+008Q,
    -0x1.2616436a873d0957f31ae0132d5dc3d0da3cea92p+004Q, +0x1.9e7260d5ee526924ff31c6f5161d404df028b52ap+007Q,
    +0x1.ff4f3b08ad010cdfc394ab2cd91cc14a333fcc1ap+004Q, +0x1.0f98bfd4fb82111a3adb05c16288a51cf77f0193p+012Q,
    -0x1.2f39a23cf0c0cbee3e919d2229211337fe4d7ea8p+003Q, +0x1.e34c28130a9ca942af1521d5caa6c3b5f82613edp+010Q,
    -0x1.e0d059afc221c4adbdb10f595a81cbff616f7ccdp+003Q, +0x1.7d552c8eacd3bfb3f0bf372cdda87812e97df052p+008Q,
    -0x1.08b5c31f7da7226db29759ad23e9689e5b32e1cfp+004Q, +0x1.62a543ae8ab4d5cd6c37982e67450ce71480c8a5p+009Q,
    -0x1.244a4449f3ab1f827b118645a0a38c9a98b8f704p+004Q, +0x1.1b39fa54e3399977e0f58c9f0f90d87d013fba66p+008Q,
    -0x1.26f64e861c5f2b4bbcfff37b8ec4d84656bffe20p+004Q, +0x1.a34cb2f8bbbea325311d58a6416d9f8305f3d3b3p+007Q,
    +0x1.8294d30c7f690adfa3107e3a3cb22f86c8d3bff0p+006Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1315[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.4a42915a1e603b7178938849557735565c5ee9b4p+005Q, +0x1.81c9d48fb456dae468e38299b8df2e293eb933abp+012Q,
    -0x1.6bf0a594dbb2426644e53ef0de5d7e1b860db480p+002Q, +0x1.55ff292ccd7b77a9a42a668059794fec7b78cbe1p+011Q,
    -0x1.ebfdc125f7f4ff680a28d8004d3b2f39c9d6c6b9p+003Q, +0x1.23820a8ec28932f792a07bc886a02428cfda52b0p+010Q,
    -0x1.2069de33d337daad31004e84734221a8013dda80p+004Q, +0x1.42b5bafd1153d183e0218d73badf933a5ec762c6p+008Q,
    -0x1.20d8924fce5a704d9d392a3e23759897bb9f8b5ep+004Q, +0x1.1eb9effdc18107a3cc21d026505703f780901003p+009Q,
    -0x1.223a9248f30f7935b8e8067f8522ba8c8fd209dfp+004Q, +0x1.e028ed2858daaa1be3ca61f92260021d23491693p+007Q,
    -0x1.25b5ca7c51a77812854b35c67555fefe486b4503p+004Q, +0x1.94f20f13ee33630da3e24748a037f1a370a28a79p+007Q,
    +0x1.dd8bea501b0fe881fb7000f1e7a07470012fbee5p+006Q,
    +0x1.50d17e0185c4a2277d9158063e41e74ef69e301dp+006Q, +0x1.8f15a8b9bcd414f5c803f09f60daf31f960108a9p+011Q,
    +0x1.980797a435e6b0bca8b320cc85178fe62873266dp+002Q, +0x1.0280506c22addf474725f4bfffb916b87cacd971p+012Q,
    -0x1.dc1bbc7b2e540f5b2a27250b52bd0810ba95fd36p+003Q, +0x1.7ca27b71faa208ed306fe15dbc4588cbbbd0f4dbp+010Q,
    -0x1.23fd0aa953f893419d772e2a474ea157de36f8cep+004Q, +0x1.e9e49a4ba6aa3beb4273b212cf5d59e596916749p+007Q,
    -0x1.25dbefd517a89540c3a03086fe1051c7aaf15eb0p+004Q, +0x1.4d5319c58403f8629bbeb99215468ab576a4fda3p+008Q,
    -0x1.261cb4c69ffe1533d146e60ecf84a20397257855p+004Q, +0x1.981ddb7cf77cf1327288e67ae0d26fdf0ed564bcp+007Q,
    -0x1.2899aa5a55b75b0edb71b07550d321bf345ab1fbp+004Q, +0x1.453e95e74adf61e44a7689724799667c1a6dd2d0p+009Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1316[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.86cae152e16bb305e97571fa96012e8e693b1392p+006Q, +0x1.b5972caa9c855ef261b2c4eddae50a80c75bbbfdp+011Q,
    +0x1.dcca7c60b2f81796cac99d24aa9963933e7c2353p+003Q, +0x1.42b2e6213199f418385b00391ca33e57d00e6f92p+012Q,
    -0x1.3b6504fae640260713f595a928490d7d511b5ca3p+003Q, +0x1.1208cc66f6416f80d55f54ad2b8d3ab9b78f4f48p+011Q,
    -0x1.07b300c3a20c2ed55c9dde920c7c97a312b7bc4fp+004Q, +0x1.06621cd59317d7c5724e922ef78974b0fce20706p+010Q,
    -0x1.270555f7db132ae108750bf1da4171107b3f7fa1p+004Q, +0x1.940bdc4d5a8d2e0ee05809152a0093e5dfcab709p+007Q,
    -0x1.277df200593ff7d32162d2eefd877edf7e09e7cap+004Q, +0x1.e1593f1460a9bc83d27c9755f98ad4fa8a35002ap+007Q,
    -0x1.2840775d80d3e33f25cca25c3b86411a243730aep+004Q, +0x1.465b37a9198a6f5e3d80d1264dfcb57a383599dfp+008Q,
    -0x1.29a196879222ba8b54ed69a5f9270c20f391beaap+004Q, +0x1.1579ccd3a02fb45e265e1fa8c096848a25109411p+009Q,
    +0x1.7188cc39d152f716fe972dfd93149bc3c14be392p+005Q, +0x1.625d2b669a3ba43f33e4cfc04d26ee6839f1dd3bp+012Q,
    -0x1.17c84b94a8e3b96f5117f82784be38a87575fb29p+002Q, +0x1.8ad1aa2a03a60dd934e44a85b14997bd6ba9c3edp+011Q,
    -0x1.06804e5b59f17b79ada3681faf83a4d2e93b9484p+004Q, +0x1.4509a425f49afa2476a5f6fa6518d21cae2602ddp+010Q,
    -0x1.279cf360999524becae4afbaf33de1ea8d2ca70bp+004Q, +0x1.967d9538e471bafed72a1c1bd136abc48dfa5d2fp+007Q,
    -0x1.29c71349488544c4afb2992a2909aa70186fc4b3p+004Q, +0x1.e9e37a3aadf003c5ed37112fa50bb66e248381b2p+007Q,
    -0x1.2dc02c93f16af9942d144ad4245b8cac2b978a86p+004Q, +0x1.50a47e35bad9f3904b32985f98801710bdb725cdp+008Q,
    -0x1.318be82c0ccab4edfbd1cfdf8026b83c0c72da82p+004Q, +0x1.35a015966fbc0a3b8d2ee3f8e9a430a8dc9d7d91p+009Q,
    +0x1.c5892a498b72811e7045376cd5fe1d6d96447c97p+006Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1318[] = {
    +0x1.513504264e210a81c5c2fb1a66c3d06339b2d6c4p+003Q,
    +0x1.8b326917fe876376acf2320811ca0072ce3ed7fcp+006Q, +0x1.c8f307c88029d7b81b703880da040e2a88ef7f23p+011Q,
    +0x1.cdb4df22bc0b9c9145da59fda13c04ba24d91332p+003Q, +0x1.47ad19c7cd01820676d7b08182dd415f64d54ca5p+012Q,
    -0x1.42338d2f92c9d5aeffab5a30329e24755d19cfb5p+003Q, +0x1.12b9341eefe5ad98e843327f2b835108fd83904bp+011Q,
    -0x1.08df6a6f85a76c3051707db7286c97119564f628p+004Q, +0x1.068dd051d23c4528a8c115e42b041a5392cffd31p+010Q,
    -0x1.2706009f996a023f5c3c9fa61bb3ea66e82fd43fp+004Q, +0x1.942fd231d37dff86ea775c4a8ab44d63b1bad2d7p+007Q,
    -0x1.277fe5f3dc04035bd10be3ee4c1d4364c16d0390p+004Q, +0x1.e1f2d70efac7bdf054cef4d2e6e306f881620749p+007Q,
    -0x1.284a1958095585299ee9e0af91eca1628b5add36p+004Q, +0x1.46f0daccd7b6ce431e600d80c87cc2ea6068a363p+008Q,
    -0x1.29c32dcd6bbbb085a1866b49aa385f10b0d4a2fdp+004Q, +0x1.35e9444f06bf17219908d72d8ebb9a55781ae69ap+003Q,
    -0x1.29f76abe6860cee6311b1507915fee443543e669p+004Q, +0x1.15c4c5c66aba861a7f2884f998555f790930d66bp+009Q,
    +0x1.710f681a2bd10ba7ee1c7c986da437f88d88fc96p+005Q, +0x1.6cf0a297627225aab21bc28f56bbf8a3e5351a04p+012Q,
    -0x1.2e4b01407905caef489aebdb099b474e68c274b9p+002Q, +0x1.8d82888dae7e83474a46b28f62e3d2e2d39691f2p+011Q,
    -0x1.0853c30f1f6bee5e9c77a4cbc11467fa68bed9cdp+004Q, +0x1.452939efbbc3a9d931f24ad5794ddefc30473b3fp+010Q,
    -0x1.279f0f5c510a795a6de974954c727d5c621c71f8p+004Q, +0x1.96a6c227c0ca1abc84d5b30e64dfe44e10787567p+007Q,
    -0x1.29c32dcd6bbbb130201ca5b54ce8ac95e092a91ep+004Q, +0x1.35e9444f06bef98c750b33c7aad8cfe6dc4880b4p+003Q,
    -0x1.29ccd0d099f7d5bf47f5dc5c0b6533b68f09ad67p+004Q, +0x1.ea89734bafccdf9504c2072038b52d9de22a9cc5p+007Q,
    -0x1.2dcd144a3c7d4426fefb0615ccc4cba6306d16e5p+004Q, +0x1.513b9c762e903fbe49c2aa270a662ca90b479174p+008Q,
    -0x1.3200a772c2515e2b4fee72cc15498ed9cc9f4b50p+004Q, +0x1.35da37676bb1c1adf8c4bed76ac3011962e08312p+009Q,
    +0x1.cc9026a9e215402aeb145d5a28120f057b0b59a5p+006Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1404[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.c670baed8b667dfcd983548bb93f4eba46b9dc92p+004Q, +0x1.83ee8928b82e8a74922f4f8925d3c4878efe5f55p+010Q,
    -0x1.ff2dbe9fd9199438abd6bfcf1a8e1f5370ba198fp+003Q, +0x1.117ca1a87105ea451982b7951933db125ed3fe9ep+009Q,
    -0x1.b142f2812ec0c0f045bd72a9611e9f7802697ae1p+003Q, +0x1.a73dffb165843b3cb2dbd8e7828ca122556fbde9p+009Q,
    +0x1.479151a1c81c40f9bd314aed7bcd9c0feaf71a66p+005Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1405[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    -0x1.34768b24f35231f1ac4359441439108d0ab1add3p+001Q, +0x1.f4371ff2a417a7aff52f00fcedaec09d2c645a38p+010Q,
    -0x1.2c860da47ecad3e9381ff0d1acadef69252ced5bp+004Q, +0x1.766b32e97d92ad74579515021703ccb434e186d5p+008Q,
    +0x1.17b780800b8e37bafbb895252676e3b4c7f5fbbep+006Q,
    +0x1.bd31322184a38072d58d94315fb4dabfc18e4599p+004Q, +0x1.e58f5471fafb85e9fce4b61680a291e8997ccacfp+010Q,
    -0x1.38c11366f8d9fe83350a28eca2b6178d9cbfe408p+004Q, +0x1.c77d818f3234ad71f5564ab51e1c7896bd0678f2p+008Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1406[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.7a59ca4e2cca4e55e43161b6e070a518d4260e0ep+005Q, +0x1.9e35d1ac56e70de7e89026175f16c6d5154a73b7p+011Q,
    -0x1.ddb10ae85ffc3dab5fd5c6297c64587a38b0e82ep+003Q, +0x1.2ea988cfc7ee755ab9d92a7f29305f08e573272dp+010Q,
    -0x1.37f432ad35a0117d8b7751d7e0c34a18a8369445p+004Q, +0x1.2c6d32a9e0318fbf6e6141ca3a037804753f67a0p+008Q,
    -0x1.f454e435c78f039ff5b4726e9d66db1aa12b04cbp+002Q, +0x1.1cd05038d5373abbec7f0f31e23c79e2cce29fc7p+011Q,
    -0x1.418a9e409d4b9823fcf6011e8bf4e70b2202b001p+004Q, +0x1.47484bfcc378000c0458b0c36b109b71301db044p+008Q,
    +0x1.1a4e58464a83f902cf0f2497fa403f7884b8090fp+006Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1407[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.dbd58f0c407f360080ce3ed731782c0114d34a22p+001Q, +0x1.b3e3238dd983e252b36e45577d9d666bb2c4755fp+011Q,
    -0x1.2332ab94dd3216592008ccff58959714d27cb311p+004Q, +0x1.84190b2ed1e6d67a1017a802173341781d84b053p+009Q,
    -0x1.3b587ca301981556f4b6c900936c0a0b21b412c4p+004Q, +0x1.0b9c1f7a213e1cd5cae5624963b67aac3b582d3ep+008Q,
    +0x1.79d2493c577e574b5143c036af4a5a354f870d1ep+006Q,
    +0x1.72e9d46568e815045712e59120c24257de55cc98p+005Q, +0x1.8afa0e7d519f2812c859e5a53ef2f2264a4ba862p+011Q,
    -0x1.2b4d46fa909a18d2af4fbeb7a6ca4a9013aa9d1dp+004Q, +0x1.1876b70cad1c73403dd3867a321ac32106c6dda3p+010Q,
    -0x1.41dc48ea57117aee4a39bd2da2b214118023b13cp+004Q, +0x1.18d21ad27fba0977e2065b2ac9135612705a7b92p+008Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1408[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.f6b2293940f322392ec6b076b93b7f2ba2616c28p+005Q, +0x1.08bc0d177c97cf3a5b4f02e06f5b4406f51cffe7p+012Q,
    -0x1.692c2e994c54ecadd67540579126044327730050p+003Q, +0x1.ee5835300b3d7a5f95e4c3600ae5eba7a23f384bp+010Q,
    -0x1.2e355ee8e0a5f035ac5691cb3069e1c12f5d3c88p+004Q, +0x1.1adc0b7201a5c099bbdcdd7ab911397482501c19p+009Q,
    -0x1.3c14a480ba871727d20b73f00ed5cf7244bd20cdp+004Q, +0x1.f58538371c4c966273bdc641cdf42e6fb23fb691p+007Q,
    +0x1.71c4134c7641bdb39f8c47e557f706bc2ac2647fp+001Q, +0x1.c4dbc62d5b86e8d2820530386bb423b251b7e62fp+011Q,
    -0x1.39c421960e2b484c1ab4c16c74c25bec656223e8p+004Q, +0x1.5738d065fafb69042746151ce400580799ecca66p+009Q,
    -0x1.40b071207338b669d29cff4ca300ec485a96f9d0p+004Q, +0x1.03360d7dd7b00599c99bb2b8243034de2fd81629p+008Q,
    +0x1.616b226662865d2f4205c7dbbb575fd1697aac93p+006Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1409[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.9593d52cc0f9faeb16db10b6c616f668dbfae451p+003Q, +0x1.2312265b4d1ef664f90301e118569c7dd1b82231p+012Q,
    -0x1.fbe88b394ac08b0a5dae6a35e27e8cc3df3278dfp+003Q, +0x1.3398d1cc4d928d475cd712a6d65b7b03ed20f838p+010Q,
    -0x1.2f37aa859bd471a78aad44b3af2a167cbe5624f9p+004Q, +0x1.c138f26de20035288fee0df589f75df18d3c5a9ap+008Q,
    -0x1.3bafeb1e45b383095d964765e321536e2cb7bbd3p+004Q, +0x1.e11b0a3cd7a55f450468221256808b9705e5e8bcp+007Q,
    +0x1.ab096bf382a9783f8a884b0f84d8709e77d87b76p+006Q,
    +0x1.dd4e6e08d630a6d0d603d74ea0f841535d2d3006p+005Q, +0x1.c05852ba1330c9058272bcea6aa2f00fff5f5580p+011Q,
    -0x1.c8f05a39f185e79e907f30e7c141e2975e484e2ap+003Q, +0x1.e2d2513b7dde0ef5b68d31c3a975d711569d9c22p+010Q,
    -0x1.37111eeb2f5ee2afead0dd2cd0c31949f64c0c60p+004Q, +0x1.f6409dc3f2a4ed43ee280f02ce98c1479e03c347p+008Q,
    -0x1.3efcac09137596c2d8d93ec20814bea9367d5394p+004Q, +0x1.edc97e013153d9f9ae80cd01a1914869909ee8cfp+007Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1410[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.2e210236bdccbc7388c7a73f5298d30e7903bbb9p+006Q, +0x1.29c3cd4747e32d6c5d9346caaee8493ae2945e4ap+012Q,
    -0x1.dc03195bf2c68582a4027e274c2419ee20852aecp+002Q, +0x1.5bc90d3b0bca3baaefebadad2e1a3154aeab1c25p+011Q,
    -0x1.1f326376bc67c6d789a9caef4dcd6fe6c9fef851p+004Q, +0x1.add76358d079eac27f145c3ef54d239e24228deep+009Q,
    -0x1.317771a1ddd6798e6722767e6eaffc918c435d61p+004Q, +0x1.74b13f0014a887ee5204c6b481eb802b9bacc37bp+008Q,
    -0x1.3b07b14be8e806aeb38c739b5a66882456f6b16bp+004Q, +0x1.d163089b058c1b7825596215b41adf699fcea7fap+007Q,
    +0x1.a1154b68468a43d8dd21989171f1903daa33ff9bp+003Q, +0x1.2809e2eec21c0b05d1b3445f4a4898c1568e005cp+012Q,
    -0x1.27247baf0c94146fa82e98f06dc56829a9a94067p+004Q, +0x1.1a42d05c8d45bc4740a94b6de8bd4a1f2382e713p+010Q,
    -0x1.37b1fa1809846c832051bcb52f1582d5467edc84p+004Q, +0x1.8e61ab8c7b539371b7eab8c9884dcc30af6721d7p+008Q,
    -0x1.3d4cdec5a540dd18e1d02f971c8d4240744c3fa6p+004Q, +0x1.db3d188ba60852489f075c62c8755cfd97050b05p+007Q,
    +0x1.94c033ddd0a8b90c941fcf298015e1c2ccba437ep+006Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1411[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.5f91f30f5eca270cab737526c8c11b5d233719b9p+004Q, +0x1.7ae760a1d47b09d42ae8ff3cc76547dfeeb81580p+012Q,
    -0x1.bdff9d99996365a764778481c98c3f3d91210cf6p+003Q, +0x1.c3973da55c0202b7335eaff3babb65a16e97901dp+010Q,
    -0x1.2f2f94dd4e4a9430780b91cdf187d4fdb930300cp+004Q, +0x1.522309b13c9f19ac53cde541c76f43bf621e9d2ap+009Q,
    -0x1.36ed48ab9629af0ec94dfcf78ad9fced9004de59p+004Q, +0x1.480fecfae6b4bbb921afbfc0cc4413516ff62ccdp+008Q,
    -0x1.3af601bd7c2b3d4c8f727a28a0b181b086b7be60p+004Q, +0x1.c489c0971c8c5cc38381563f77dda096b5719a02p+007Q,
    +0x1.e098c44407582b514d0536355263c8911b9ce5abp+006Q,
    +0x1.245c7447dca7e60537d949a2d8aab97a8041d9b7p+006Q, +0x1.020e1b46433714bc705ffa8739f4f7beb22043aep+012Q,
    -0x1.2c4709e3e3ca8ce81fa2b0ab33c77b0e3acc2ffap+003Q, +0x1.7280ccaf8a6b7846cc5e4e64ed4205e1a5667ee5p+011Q,
    -0x1.3941009f3a55456c94f3deb67e71935fc61869b0p+004Q, +0x1.9434f49f5742b05410cb89f73b436691e0d1bb17p+009Q,
    -0x1.3c90984cf8a6f1e82d2031b3244a0aec952a2720p+004Q, +0x1.cbc16c4d9a791cd9720dc221986cd8c7c3caae6ap+007Q,
    -0x1.3cb5e8f97bb2a35b344f0a751b16438e6b059f16p+004Q, +0x1.571e2079b06c440a525ecb4be2bcb61e7d0b3542p+008Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1412[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.5471cfb559c5de39e166cb24cb23e0bed20add4ap+006Q, +0x1.12531b9b25769860142c4da65b9db81bc1063d47p+012Q,
    -0x1.cfa6bc35962964ef751170e93d5bc6414f68c267p-002Q, +0x1.cf12dc9d3f7f67d38cff2af5f75ca9fcbf2b99d6p+011Q,
    -0x1.fb626e8e9b5aef32a937c9dad6c772be4092c3aep+003Q, +0x1.45fb5a7f813c3cb5f307ae6e48f2c21bfde5d2abp+010Q,
    -0x1.3289a2c624672690a45b995458f15525e8b7c75fp+004Q, +0x1.21ed4735f593571a8037186130b50acb471df927p+009Q,
    -0x1.3a815e046ff8f82ac6a6e20b91a80aac4666741bp+004Q, +0x1.326f9fe5c6c9f73d70016245ac908a3e0e8d7fc3p+008Q,
    -0x1.3b5263500b9a655b7ee34a15f2edd7973cc42b76p+004Q, +0x1.bca3b1014ce08e7b3a4f47d02faed6cc233dc0c2p+007Q,
    +0x1.99f73a50e347e7de366898303fecd63683266fb8p+004Q, +0x1.4cc61ba38c6a22973a74fbf35c0cdbe0f9db7996p+012Q,
    -0x1.db96b4d385bdf3e2ff9cbca248d548bcf611839ep+003Q, +0x1.c483810ad468e183897a4f7a7c67b253cb34ab61p+010Q,
    -0x1.3972ffb2fe9d8a7b7e3745e8b1f8297bb62798f2p+004Q, +0x1.4a1b27054a63ea109c1e3df83e1921cb8e2cabf5p+009Q,
    -0x1.3ca23f252451b9c8a72d0889f2864270483eb442p+004Q, +0x1.c21fa2f6a560416af5b59349c7c0a4a7f0a527cep+007Q,
    -0x1.3fc4008c036e048a5d4e01080ead3f644c19eed8p+004Q, +0x1.3da08a04237b031ad92a955bdaf94c24c4a74232p+008Q,
    +0x1.ab1eb2619d76af93360bf77e3acf54eaaa451253p+006Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1413[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.16d99b7ea6d22b3e17a092054601e4ba2dba60eap+005Q, +0x1.434d7691f369cff15ddc13827685266d07ce81ebp+012Q,
    -0x1.b402ce671f1f83d79b30ff8b5558f3997bf8decfp+002Q, +0x1.18f92ec8e911709536618b10358b22b22cb862cbp+011Q,
    -0x1.ed982ed95003fa38746edb060ea4320f76f636dep+003Q, +0x1.ef32fd92b91641b86376b2a0dcf79dba200e650fp+009Q,
    -0x1.2a7558383b0cffec40fbe3f2a6d58faa0c4bb092p+004Q, +0x1.06e7aa296baed89d41a228164bcbe6dcd2e38b99p+009Q,
    -0x1.3a5bc88ed989c6dfcd39f770407b63efd30921dcp+004Q, +0x1.27535b5dcb55ea218bf9565de9e5f30c1b8f3ad9p+008Q,
    -0x1.3b45012fd5452c3d88baf5c4fb3d8dbe280122b5p+004Q, +0x1.b894f861ee727db0528661f6366d0dda9ba3b74ap+007Q,
    +0x1.b24e7f684ff7f2d8dfaad42d4072479bc3c09aaep+006Q,
    +0x1.28a9e46ce238113db32a8083110d535f924b57c8p+006Q, +0x1.56d76c82ec536b4809c144dc33f94a2f0a40faa5p+011Q,
    +0x1.45d9446f24738e9269495eba19abd9aa54f23974p+001Q, +0x1.9d2be963e1c484597ab75a9cae2184ca87741756p+011Q,
    -0x1.db0136df4f6f546087947ff8aa5a67ac547f257bp+003Q, +0x1.2f93f92394c94b09f3f6973e18e50b2e600d4be3p+010Q,
    -0x1.2c0453c5a842d0ab284761682a8c7f33323eace6p+004Q, +0x1.238025a969c309b40384a3ccb4adb06e62fa33cdp+009Q,
    -0x1.3c6553e177c473d6d41ed26f4a2014b31587d316p+004Q, +0x1.bd63d80397e8e6a43b9153a664ac29cd129c832dp+007Q,
    -0x1.3ef531967fdf30638c45cf43d099724e05395780p+004Q, +0x1.315534e716e1ba144462046872c55de2783bb852p+008Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1414[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.61890eeb0cd9c61b223157753868f817208942f7p+006Q, +0x1.e2535ef6fc5341c9993d01f21f59603739346396p+011Q,
    +0x1.4309bc8a61ca579768a4f17c1a01319a3eb5871ap+002Q, +0x1.003d847e59b2b1fa0b862794e446a0b6ddc1ea67p+012Q,
    -0x1.b04b630714c6c4f8da8cbc1f96d1d32aa74c3412p+003Q, +0x1.7ec04b6cfbe79c85104392110cf1c7b7b6765993p+010Q,
    -0x1.0faafe902aba33dbb73915512df4298783791713p+004Q, +0x1.ae26722a5611d07630ecea8bcb46d74fcb0dba61p+008Q,
    -0x1.14284ca93718c880de44cba5f5b6788bc848e400p+004Q, +0x1.4dd821fa2de2880fb72ba4dc13984294aac791e6p+009Q,
    -0x1.36d5c100627aad772ba2cba66997307b2e6e7a5ep+004Q, +0x1.1e5fa43d7f758abfc4ecb3881731d1b3b9683004p+008Q,
    -0x1.3ab282172baba469a841fa0cdf815b2464dd225dp+004Q, +0x1.b5681221446075a4ed9737725aec155cdc1ecdb3p+007Q,
    +0x1.06f8aa5c525a17a828e74fd9766962d5008acc9fp+005Q, +0x1.48f89b71ee54d75b5e6fb09e3103e48be97873c4p+012Q,
    -0x1.66c6d35eeba2085935f48c0793ab1c097760aecdp+003Q, +0x1.0e31bb66297cae96b2c93b84b72c236bae8ddea3p+011Q,
    -0x1.0dcac7256b38b619d3462d48acdf94df62d89bfdp+004Q, +0x1.ba77aa0e14c8d6037635a57182d7adf74df1dee1p+008Q,
    -0x1.1b66dd972046ae27a032419662af34a2fd539cd1p+004Q, +0x1.85dedde592e4d185bd12fe45804bf471648c50c6p+009Q,
    -0x1.3a6788993aaf2430aeac8d28de4880013021c74fp+004Q, +0x1.28b3f5b60b9ba1f10037315181c0287ea3dff61ap+008Q,
    -0x1.3b97084e529ab1042edd1402da9574152283835ep+004Q, +0x1.ba0442987b96120443a97cf6850285b8d60ad4e8p+007Q,
    +0x1.ab0ed92c66a29c461e96f464fa56d458d3f8454dp+006Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1415[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.4f2d7c272a16a69da9670e4cd47bdf0106af0979p+005Q, +0x1.d38453cb224ee3797252de5ae7c2913490c7adedp+012Q,
    -0x1.e5b178cea1a4aa38eff7516561a17df83b6cd1aap+002Q, +0x1.7bc93c9ce5a49b4e0c9a87be5fdfa5b17a52a678p+011Q,
    -0x1.0fb8bd78a47a41d74c421285131ff81dcb6f4ad1p+004Q, +0x1.3b8fb09c3fffd4213757a116681f871df00a6072p+010Q,
    -0x1.330243f0faeb22958829162494083ee97cf5f39ap+004Q, +0x1.5936704a0a176841600f57055b24c8d423ce23c6p+008Q,
    -0x1.35e29dbdb9970b22f4772aa97126b6af8e47e2e8p+004Q, +0x1.01addae809f990da34c9488520fd8f657d76afe1p+008Q,
    -0x1.369313d9ee7011852b04dd9f53bce3b19bc9d962p+004Q, +0x1.32c3a134b4a61b212fab378db9de97f1c3e7cde5p+009Q,
    -0x1.3a184bba156234292ebdb82475efb373d8154ddap+004Q, +0x1.ad4f399fbb62f8c0dadb22950e00fdde04c9bbacp+007Q,
    +0x1.079d5f611dd5c9bac40cbf59fb29663503196d40p+007Q,
    +0x1.6bf7d2d78e9d0e51a70fb9bb08be8bd13d7e6b1ap+006Q, +0x1.f8da6151db15e7f64a6a66e0b52265b925de3a1ep+011Q,
    +0x1.1ca6d1c4b6d7d831c3b4c278ce13acb6c67d36c5p+002Q, +0x1.27b8c6395687be50e0fd6cc99e9c52bc2ab44987p+012Q,
    -0x1.0b918a53306085e632f69c1259bf26d3604b88aep+004Q, +0x1.9a86da4eafb71431c2d39e955ab9c11d869e246ap+010Q,
    -0x1.378fc520da5dcf8c3fce4bb4346fc12972ff025cp+004Q, +0x1.071484c5b34a2455192fe4e7c29e241a0bc45e89p+008Q,
    -0x1.3837b9f099afee7e1cee688aa248fa479886a7efp+004Q, +0x1.63a3fed53c2f5bb65e6234ef8d99ad5db9c764d3p+008Q,
    -0x1.3a8f0ca3e1226df87ff366cdbbb620122f3d7da5p+004Q, +0x1.b0c0b1b2e89b95de7244e374e36e2a979991938cp+007Q,
    -0x1.3eefd41f8a6abc6ee26c66e56fd1985cf0c87157p+004Q, +0x1.5a30f407144045edb76e67ae85fbbdaaef415db0p+009Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1416[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.a58699affb960e3b0e07e7e8c96c90a768dd8b1cp+006Q, +0x1.19c699c2360917492df918b773acc5b81e0dcda4p+012Q,
    +0x1.94b0165c5dc2f00958cc8c915e953429d6243638p+003Q, +0x1.6f0de562fadd5adbd6ea22cbd93409bd68a82849p+012Q,
    -0x1.7a881be3322ced0d74670e5a55b167455e8a9114p+003Q, +0x1.278130426f6e75faf173a07ff4df8658a31f5e49p+011Q,
    -0x1.214fea74bf905bbe0e9d3686b12cf02bee143833p+004Q, +0x1.169aeba5f872af474bd13632e3a900e338813bc0p+010Q,
    -0x1.3b55b426a17cba77b4ee755e7d13312e59b2c6a8p+004Q, +0x1.aa8e457632129b2b56041baab2fe5e0ac7d64459p+007Q,
    -0x1.3be93ab3ae61214601ca17dfb2a663c57107e542p+004Q, +0x1.fc914e5705d2fbb5889465342d13ad7d6fc69731p+007Q,
    -0x1.3d0e3498b8cc0e462e4eabc17c86cb59615dd706p+004Q, +0x1.58e314557696e298611f8afdacebf84ae24292e5p+008Q,
    -0x1.401dcbad4130fdb295013858ec7d4e5f1994625fp+004Q, +0x1.25469a6aaf17012b6abf767fdeb07779b4b2b6eep+009Q,
    +0x1.74f72c8c62c75a95d6ce78e501d1e4247f243f81p+005Q, +0x1.ab2dbdaec0fc08e1508199b3116f03ddbbe12f3dp+012Q,
    -0x1.bad8d53c848a8e637022e4e5c0772fd938d397cdp+002Q, +0x1.ae2b2d23463e3178d96fb68bbc613250646d4ef2p+011Q,
    -0x1.22b666ac2dc26d28f27bfa8270f27c38bb71d0bdp+004Q, +0x1.565e5fac308a188ee4e4eee49d64e61022b2f8f7p+010Q,
    -0x1.3be8f0f977494393a41f5ec40665a8298dc8a7d3p+004Q, +0x1.acfe8c5200434a5e98bb3b56bfe0d77805f878b9p+007Q,
    -0x1.3e204b649a08fbeab3c03ade950a3f59f047238bp+004Q, +0x1.028aa7c6bbe770e14435f21038ee831b15dd4254p+008Q,
    -0x1.4264b1c85795198e49b495ce7ff021f995b7bb60p+004Q, +0x1.6316c8dc61f6838859f298519736c8cbf106ec8dp+008Q,
    -0x1.483f9ee3ebe79123f904ee6961ec393964645330p+004Q, +0x1.4540bcc6286e116a93f30da2a7c4b96bf6eb7f06p+009Q,
    +0x1.f0daab8bf55fb4aeb9f419d02d1c2d0bc538c025p+006Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1417[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.9496c0f13e3fab2aa578b114dfff55ca4913a51cp+006Q, +0x1.eb574e3bae0b24b4c4a72d217b4ff57c5854056bp+011Q,
    +0x1.bb1dea3952b3c2864b0f631b2cc1faa246135900p+003Q, +0x1.5b6fc95540978ce0101cb392d26d82c18eded12cp+012Q,
    -0x1.68d937705483fc7d375bdda09acf26b0ff7fb37cp+003Q, +0x1.23001ef37d07bf01470abcf7a56007d19d629f80p+011Q,
    -0x1.1e8cb0740476a8831f73716b5cac665471681b8fp+004Q, +0x1.14e29135c844c0dd6f496a968051c35564c93e8ep+010Q,
    -0x1.3b5c8d6fddb8fd4876e142015099ad793a4ad705p+004Q, +0x1.aa52f381059ff9a9a4ac9961fed8abe04254368cp+007Q,
    -0x1.3c06d9695aa7eaedacfc7246c76c85cb32c3c537p+004Q, +0x1.fb85026b2a0e367a8dd9a3a15679a652e9e64f68p+007Q,
    -0x1.3d38a67e978572cecdc0424a792c22f1133b8b9ep+004Q, +0x1.57b3c28d6449e9fb29b4d1d70d801acf2a024b3ep+008Q,
    -0x1.3f9654eadddae5effbf50c3a8f82e6860e69dec5p+004Q, +0x1.242060859f756ae0c59f7fd84927783825e258f1p+009Q,
    +0x1.2d86539e87d517423417e9cf6edcb1868edb1af3p+001Q,
    +0x1.72a047d1e8b36e0c3326fa3ab4b794f1c31671eap+005Q, +0x1.83e7a7e3f0dc79daca457c9f0239caaa09bd1c4ap+012Q,
    -0x1.80b4710afe65f84205045015dfe56fac5e4d3d96p+002Q, +0x1.a1b0df8b9fa4975d2309239731c7548f16f6833ap+011Q,
    -0x1.1e27248b3491779e8d2f60106e01f2d4c2ffdfd6p+004Q, +0x1.53f3273cfede197e44024d5f74d949a2e4337da0p+010Q,
    -0x1.3beeba9912965ede328d5e050b929f2d6bd4e0aap+004Q, +0x1.acb75da084b66e24888892b5501413f3960b693ep+007Q,
    -0x1.3e39f55deb7ae3e027d18f1f30ef2e8121a87c96p+004Q, +0x1.01f35122db74177763b7a5b17ad3a3a599b9cdf0p+008Q,
    -0x1.4287de69af6a8d2b791648473cb24b8580d67e65p+004Q, +0x1.61da016856b3a7a94d52efa5af6c70b24ab7cc6ep+008Q,
    -0x1.476478832cf5fc9a909617118841c4c955dbc5d9p+004Q, +0x1.44069927764b011bedaaab02ad3b55ab3e1d4bbdp+009Q,
    +0x1.d6fe7fa22a7961b2167345309df34b75650df8d2p+006Q,
    +0x1.2d86539e88147032bf9702623e4625c7a497f1dfp+001Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1418[] = {
    +0x1.64f0c26c3a6028af790c42812cd11f3502b0a2edp+003Q,
    +0x1.9db022dcf39443b1393c20d37fc0f3cbbd585eeap+006Q, +0x1.065aef47bef80dae6d970f6b38287230322d64d3p+012Q,
    +0x1.af834d41f62ed00c05d7e0b32e1914c2d6c6098bp+003Q, +0x1.65ef6b945594bc4366794f17ec8e01dec8ddc25fp+012Q,
    -0x1.3dd9820a90c6caa0da08473503eb6ceed0eff374p+002Q, +0x1.dc89664d6014d9df30b1ced3202e507ce914dfaap+003Q,
    -0x1.6ea2b258fe20e0db98cac9041638d32737b4f2ffp+003Q, +0x1.261a5c5c2df61c1c305865eed257a6c5a4a2440bp+011Q,
    -0x1.1f3bd36c320934f76378d757a0c6b6589e730832p+004Q, +0x1.1631e0d2480a05ff298a5e43fe30da54ec1f9a33p+010Q,
    -0x1.3b55692f4bd8ac9f8d1a169795eecefd7bd719ccp+004Q, +0x1.aa54c82414a3543bae804098a2f2d93c84dd0d22p+007Q,
    -0x1.3be91b5473d0782e995da44a11f20527cc73a210p+004Q, +0x1.fb93bbd94e7e8eadf467d457c74a448f2984ef1fp+007Q,
    -0x1.3d0379c010983d3421adb3bd38c4237c698e8db3p+004Q, +0x1.57dfcda63841d90ac845213a1ac4fa560b5581f1p+008Q,
    -0x1.3f8b114c366965bd5b57faeec74c6dd9fd788a70p+004Q, +0x1.24b5b235276f03a625467246cea0f494b1ddba08p+009Q,
    +0x1.760494fb3e1f93b628f54c61a8d56c9b0a208166p+005Q, +0x1.96f1458b27229a4ed2311037d8be964c07670c46p+012Q,
    -0x1.3dd9820a90c6dc1c3f1ad0b26403e0c7fec2915bp+002Q, +0x1.dc89664d60151313f1f8a0ea5d1f1cf96d7e9f2bp+003Q,
    -0x1.936f299f7d5093d0da1be635a26adce844e3f2c6p+002Q, +0x1.a937654c44c78be3e18ff6beffbe99feee030cacp+011Q,
    -0x1.1f84971bdfbede9a264c3c582983c4820c77e5e1p+004Q, +0x1.55feb30203413fdf82c58bcc94ba6cf9bb0be585p+010Q,
    -0x1.3be6a4cf031e1bca22f08dfc9f1111eb17254a50p+004Q, +0x1.acbcceb9fbdf81edafec84ffddf4499baf148ecep+007Q,
    -0x1.3e1a7c81de75fffd2860350ce164db78ce49e3e0p+004Q, +0x1.02013bb5ab77dde1156b73a644fcbaacf5b915adp+008Q,
    -0x1.4254340547a3a25a6b335105c9ea94979df997b5p+004Q, +0x1.620f733da3e29ef00f8f09ec8a94d1434ea6f570p+008Q,
    -0x1.4776f8b33a9429183dd67525bd95fae2e9e5df6ap+004Q, +0x1.44c7cb736b4253cb5dde018481ff582048fb8668p+009Q,
    +0x1.e430bc232512ff0101e199f5c0f90ee34a5ef23dp+006Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1504[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.e30b4423a69d61669d7656f660179588d3ab1aaap+004Q, +0x1.c6e942958a8ec4a055a0704d3380cca0d108bb1dp+010Q,
    -0x1.15e7ca3fca2f576c16ebcc0c191586eadecb6297p+004Q, +0x1.2d7434f128d3d0ef1c895b9beafe49994a5a79d8p+009Q,
    -0x1.dff41fa14451219e66ab83169cf171156a61d826p+003Q, +0x1.d8540f85e91c874805b07d09cc8db4849b9357d3p+009Q,
    +0x1.6014ac92bbf5eb8151fd17c556d92052753ed35ep+005Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1505[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    -0x1.bd0d61163f5ae08c8e8eae7d96ee8b130d3cbd68p+001Q, +0x1.1e167fc886729ee8e954f177839b1bb23fe7b9fdp+011Q,
    -0x1.43523bf2ff34d915cdef7f39b65c7aa8140333d5p+004Q, +0x1.930ed7264326c19991d74ea589888530b68cb8d2p+008Q,
    +0x1.2f350f288a1e5f4fb69ce7fa106fb4e3e3879980p+006Q,
    +0x1.d7c85a7d1692e7fadb736545a7891e84fcce94ccp+004Q, +0x1.1e90c027ac6a2f57d65d45a9a0fa31b240b3c664p+011Q,
    -0x1.515b01638c170dcb35de1f0b2e85a79de03bfe14p+004Q, +0x1.e83e1af43bd8a5be34ed6f53e3bc7914f25f2364p+008Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1506[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.93984bfb6d65bb38e49002fe5b9c56857649a021p+005Q, +0x1.f604db69436e359431db7d141c7ee1d2e7c12addp+011Q,
    -0x1.0b445e48a3620e792a50dacd6c8745a8db62caecp+004Q, +0x1.4f4aacbb154ad44d5d95ab9a3f0d87ab04ff1cd2p+010Q,
    -0x1.4dc8e073a0b538107cc70cafc7392a3c2b83e709p+004Q, +0x1.3fc98c90f258ac93d9ab56819001721cad78b8cdp+008Q,
    -0x1.3a062ff1322b68df72ef7934b866c863ffe6f182p+003Q, +0x1.44c15863024bc678f7ad798e010e85e2301872f2p+011Q,
    -0x1.57e51673048f8959ac043cba2be9413dc9dc23dep+004Q, +0x1.5af3f5e11d80f68a228b0f23caa8228726fe272dp+008Q,
    +0x1.3301554238dc5f348fd07191e6799ddfbd552d13p+006Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1507[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.1a3a518dfbffb826521e982c201624e921b2fb27p+001Q, +0x1.f955dba041544ee0a617baa429c8081d56c37778p+011Q,
    -0x1.3efd4f6e8cafcef991e211a90f4293af37b15378p+004Q, +0x1.a4c6570e1ee151255026777683f4b51643e8dfbcp+009Q,
    -0x1.5098823b951a3a23eb1c0591ebc76a883d185783p+004Q, +0x1.1b5af4cd3a1e1ef84caf90c669ce26d901d98659p+008Q,
    +0x1.9e75dc07fd3548947bd028e7909edf898e64a8f1p+006Q,
    +0x1.8c324a745cbe1632f6937fe40c93ee366c8c8493p+005Q, +0x1.e18eb972c2180c2b2f709ff6b0ac87a7a4135e99p+011Q,
    -0x1.4d88a1c75c922d9d6f7f32d9c8ab159507c30682p+004Q, +0x1.2f454ed318dccdfd6fadfbfd35da65278b04068fp+010Q,
    -0x1.57479fab876a2f00a0a4f404e4e7e83539f1cd1ep+004Q, +0x1.28794d5c0894371d7d6a0d2495d090d0dae328f0p+008Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1508[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.0ea51df17f6a289501254bec32c84bf1c868932ep+006Q, +0x1.4d92222f307529a70153664f5d0e59cb7eebce2dp+012Q,
    -0x1.ad3809dbe23324c0d06dfed0822a2fb3e9aeffb8p+003Q, +0x1.145cf0d8730eb10034acf8a70f3dd1a4a3aa7986p+011Q,
    -0x1.480cc45361ccf48ca7bdfd5854cd4eabafaabf98p+004Q, +0x1.2f3f055fc3c24ebfdc58380d645eac56c611c91ep+009Q,
    -0x1.5109d6fcf6de95ac0de47d0701f99cffaffb6f03p+004Q, +0x1.08c6a02e94dbe82915cefab58a62378033d41235p+008Q,
    +0x1.cfefbd868ea08414919c60720505991c961be8edp-001Q, +0x1.09f84fd4a1b9efa10f9057d2537d1acec201791dp+012Q,
    -0x1.55b5fc87b172e36cc41155c8110ba6546edff965p+004Q, +0x1.110ff76f6dc1cbf296f02ba51d54da7357725cedp+008Q,
    -0x1.5634adfe849a45407269f6425d1a181d6fa874a8p+004Q, +0x1.6dc87137f47723305deeddf2793b8e85226ada25p+009Q,
    +0x1.85a2137ff96d7d7f8863751fe9508b8a49152e20p+006Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1509[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.64db6ee7aadac40293ccb9f3dd39500f00d9e331p+003Q, +0x1.595b85a61cba423f9a1bdcd6c2a16029a7f2c79ep+012Q,
    -0x1.1d9517406e288e6fa148b349b02ba7760d715f28p+004Q, +0x1.51d6db3d0ad8ecbd3e7681ff09a6f4832f589ef2p+010Q,
    -0x1.4793b093dff2f4b076096c76c2ffc4fd85f90360p+004Q, +0x1.dfee81c526e36eb22afe53fd8696e1543d9f163bp+008Q,
    -0x1.507e81b1b979a3c914fab224e6ef5f67a7c50d0ep+004Q, +0x1.fb5bb2d7b3de024d92a9378a67ee72dec4a7cc9ap+007Q,
    +0x1.d9a0c85a51c152eda05c6fc8a52bc3cf59349a41p+006Q,
    +0x1.015f2627f6f6be61ecd3c5fdea87a473baae08b1p+006Q, +0x1.19eb9a5580142085bcc4d54970ec9af71b6f91cap+012Q,
    -0x1.0e0b8fd37d1f5530e54a3644a9f49dea408c6beep+004Q, +0x1.0b71fbd107c8d584d3b942dcd3a0a6d7d2500182p+011Q,
    -0x1.509b2939127d97b449be956a4f599702b229feb5p+004Q, +0x1.0b472475e48f43eb720adbe38f7b62d547d6600ep+009Q,
    -0x1.53d6be129d83daf78dd7165310989fed352cd265p+004Q, +0x1.03d95bc61bead57814b6de4736692f8828017c37p+008Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1510[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.46f5dc5ed2d6c393056e2c57a6f063a8e163a9fdp+006Q, +0x1.7be1f864d2cce4d0f0ede5b996b1bfe0736c2ed2p+012Q,
    -0x1.359bdcf881f6103d121693dabcaaded251ce95dfp+003Q, +0x1.87ba837c2104fe7e6a0b951e94dc0a00e504d709p+011Q,
    -0x1.3b12e16fa2f7e038a8323a963680e44ef71a95acp+004Q, +0x1.d217ec05560d4e2e3cc3bd5107b6a1f04ea5ff35p+009Q,
    -0x1.4854a07dea7eb4037f0aed8aebcf549ef014a8fep+004Q, +0x1.8e25ff78a8e5aacdac465f3971d4d05889f64389p+008Q,
    -0x1.4fb7e48d264ca97211179e718ddc161e262fdd3ep+004Q, +0x1.eab78cf2273005786a9fa30fa3fcf40b837709b2p+007Q,
    +0x1.740eb11bfe8b51ec1be420fbaf2dac81d24967f2p+003Q, +0x1.607c1d4fe06ecfae37382e303822ad24be8541a8p+012Q,
    -0x1.477d8eb42fd2cb34c470b510d7129a1818d8eb4ep+004Q, +0x1.30aafb26383c84d00595e71e59b2e8f189224414p+010Q,
    -0x1.4f009c87557404abbb327f20a1d9765d66dcd1abp+004Q, +0x1.a8b74d1696cb698435d9d7acdbfd5364b4990f49p+008Q,
    -0x1.520c34f900a560497f070f2d1e1fbd34e14b7c6ep+004Q, +0x1.f45406baab891788108dd7149c098c4621ece9a6p+007Q,
    +0x1.bfb223848d5150356e96cf8787099060c9297ae3p+006Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1511[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.4a46bc119fdb97443d9ca28e32fd95f141d1b3b3p+004Q, +0x1.c59f8989b057628f8e403e18bad5123d6bed3d33p+012Q,
    -0x1.007ce1085e18ca671c6a86bd50e71dc8e25bb602p+004Q, +0x1.f096a2ca8a2ee27655bff14b62fc86d206e160fep+010Q,
    -0x1.48b45d6daf8204c4163fafc77d071cda3219028cp+004Q, +0x1.6aaf39e9bf65d4b2bbd8616181d578c0bac3d325p+009Q,
    -0x1.4c8a1f88f18795d54702ec60ebc8271054721d7bp+004Q, +0x1.5d39d2bda2358a16d05d1969a50f6c8a5be0fc67p+008Q,
    -0x1.4f77dfaff334ac4f2bf2b1e557643490485c4697p+004Q, +0x1.dd3df9e0fd26f8120f932fae09fef45cbaf194ddp+007Q,
    +0x1.0ad49ae980637859db44fd151f31681b2b8745abp+007Q,
    +0x1.3baf98e99ddb1f28582daca5ec47c2a7d172a0c1p+006Q, +0x1.477df93306c9d5c069ff11ac8e3aa1aa5478f977p+012Q,
    -0x1.85f4805d2186bdcf7dff5e76adf01d1bcf893aedp+003Q, +0x1.9eb2c162a9075d5e91bde1121bfba618774ad580p+011Q,
    -0x1.511eaa4d00de9cb1d3b46cfee992dfa573e45aabp+004Q, +0x1.e4654b04cb49a57737e20fbd8f26f0d27fe5aa03p+007Q,
    -0x1.526b3ea26349f021a2ba1a4fc844b24c1779c9c6p+004Q, +0x1.6c94fd94dcbbac4140e751ad4e62586a79bf537cp+008Q,
    -0x1.54dd2da1960ed8d28e1aeea6484870dbc8cde426p+004Q, +0x1.aefc94d0efe0a2fe76f5219e38e7107bc32a344bp+009Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1512[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.737960dc872ee61bbf15ed8f7cbaf4003a2cf733p+006Q, +0x1.6a575cc9401d0145550dadf18c9823da44a77554p+012Q,
    -0x1.8d4642f1e27687f2d373617b035f91553383a0f5p+001Q, +0x1.07d6f4280f266466a0a13ce807796a91dc93da36p+012Q,
    -0x1.1de4bc8a7d4dff460a452eab1a3c8234f88ec356p+004Q, +0x1.612aabe5c5ffe854acadb0ae9454121457979452p+010Q,
    -0x1.4b34ec7895c2390ffd11282610fd2aa903749071p+004Q, +0x1.3422282eb1a8f7ae185e42afebaea954b4265616p+009Q,
    -0x1.4fb399eec56105ece8fa73ea138640b434184492p+004Q, +0x1.d480db08f13e7211f284cf39eddd5fe44e22d3c4p+007Q,
    -0x1.4fc001130d7c8e22faabb626308545cdab5b542ap+004Q, +0x1.4461b15d8eef3fea80ef8d3f5fceb5815e7d7073p+008Q,
    +0x1.8c5da2ec7dd53f83f988cad9f743fa873d1fee08p+004Q, +0x1.968cb723f7e16c4caee13c84ebb5440762b9058ap+012Q,
    -0x1.1642be8ae1a6216584768d610b066e464398b694p+004Q, +0x1.eafdf9a014c2c081862707854b9dfc1eee3225dfp+010Q,
    -0x1.510701006c06086fef91b20fa8f60f638c3c9ccep+004Q, +0x1.d9f0ce97ee99ee18c46e1f5fd05e6ec2f7772e1cp+007Q,
    -0x1.537421991a199612dbf73f3ea3080faa8ee23dedp+004Q, +0x1.5cc53fc3252a32ee3c24fa45a35bbc7a7a0229f5p+009Q,
    -0x1.550131d06ec01fc99ba4b6d981e381c4c2345822p+004Q, +0x1.4f86cd1003ad658e30f02e5f5cefd2893f6eb83fp+008Q,
    +0x1.dd0404fac84775f820927f95e31e8c190ae35368p+006Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1513[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.16dce4be9b9dc1da1ddfe7da24a703bae3d1b726p+005Q, +0x1.a011ef4a3af2a0a87cf9388d8520784b025d00e6p+012Q,
    -0x1.2fcce81ddb01fa5f6146018a147712d81930f791p+003Q, +0x1.3ebbcc561a931676680548702fd028d24e6a9285p+011Q,
    -0x1.18e5178a88649684a6dc1a6539f2108f45b1b9d4p+004Q, +0x1.0b23c7e2a0a0ac59c0be89207fc7da74db70b7f1p+010Q,
    -0x1.4376c829f83d317b129177d1a3158fb258734bbep+004Q, +0x1.14aa47f3afff54794bff1d76ed0d11e8e819b201p+009Q,
    -0x1.4fa3b6eebdecf37e8062f53eb79266b9e48111cdp+004Q, +0x1.cfc7605687fa5f3508e6fd71791ada7737201becp+007Q,
    -0x1.4faaa104d0e572670714a8629b134f5b5cee6514p+004Q, +0x1.374f02768c3fc133444f04b4a54b4a8069e02776p+008Q,
    +0x1.efef504450feba52c8f8a1f02ab29daa4fb15f29p+006Q,
    +0x1.48efd438fb1b025a1466865bbbd64420d3d94567p+006Q, +0x1.d7c0f06c2fa0a6d6bfaed7539cfc318249495077p+011Q,
    -0x1.7424770b3eefc7555df00e7805f8988a0723de71p-002Q, +0x1.eaa58c59db93c3ddc13e6c7d2fa5d4aca8fc27c6p+011Q,
    -0x1.15645b737d3603e3872fd35e32a753b9f9aa9177p+004Q, +0x1.48eb3f7caf39854b5b539d51e620b8542240d011p+010Q,
    -0x1.468db818bd2de861e48e201f5f2bd70129d8f0a4p+004Q, +0x1.30bf681d1b953d58ccb1e865b98cbdded057140bp+009Q,
    -0x1.50c43bc1dc475606baacee417e672d1e5fb88555p+004Q, +0x1.d478d54f5efdd475ad8f916f64925e125e4fddb9p+007Q,
    -0x1.54398e8c8f21ea026171c92ed8de1a165e051b16p+004Q, +0x1.410ac82691461f8870712859d85198a4a7121011p+008Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1514[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.81410c6c806e86a2809fe072f6b93b081f8b28f4p+006Q, +0x1.354418cd47a2e3ea21bebb69d6b99b9a33db661cp+012Q,
    +0x1.aea98a57bb38be932c9d1082e124601925827a22p+001Q, +0x1.278627b5643eccb6ed4a26be2826b7d2dfb9a9f9p+012Q,
    -0x1.e4fbf3dd78137c74ec9c45ef6aefcf06b628ed42p+003Q, +0x1.a8967bc2653bac07953f03aefe4bd1ec4a9dd410p+010Q,
    -0x1.28ead7837ff97f239d1476ff81f3b7bc58d73dd8p+004Q, +0x1.73d16b77ceff49ca1ec3299941b90f21c59f103fp+009Q,
    -0x1.2dc014df0223565832f72f01fff7ef43a1aea30dp+004Q, +0x1.d617c8f2f49d64174905843b19e4c3f18f14038ep+008Q,
    -0x1.4c966542892e4473818eb7c192ce599e56ebf586p+004Q, +0x1.2d23a4c9079f2d483e0a830d777b80749e9246e0p+008Q,
    -0x1.4f1eb24b95d6cca006c7bd6335e0aff80670717ap+004Q, +0x1.cc3c41d0080b835c48436b43f9d1e490b5d6f2fep+007Q,
    +0x1.0c3fdf85bf9023a15a294e88135b49d5a85202afp+005Q, +0x1.8e8ab871c8796f1f26f636aa80df8a122e37bd37p+012Q,
    -0x1.a5f10c11a2bc98784534639ec6653139404550f6p+003Q, +0x1.2d098cbb37ff0d3a729df1b447a8f323bc1d28f4p+011Q,
    -0x1.2c351fe51890b97a8e6c6fb2d74343bffbac6302p+004Q, +0x1.e9d32d7203977f4b9ddc34480c6aebb2b45e7161p+008Q,
    -0x1.3105123e86b5274bee35da450ba1cde58481a315p+004Q, +0x1.ae16fbb0dfdc4e252174474b0bbeef62ba08206ep+009Q,
    -0x1.500676816c7ddd2db5fe34e4de178f3626013471p+004Q, +0x1.d0a84b21cf9c6033ceaefd1400c01c3990442959p+007Q,
    -0x1.502ac191e6ada61ef18381f2d4b3cf299f5c214bp+004Q, +0x1.36ce0453444ad2ae72f6de6065c9e0ed67dbb8cfp+008Q,
    +0x1.d86b5c980f0223ab61f5a34e6540d715280f315cp+006Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1515[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.5160ffc054312d38bae539cd4bf4e27be8b1c330p+005Q, +0x1.19a854aff924faab77a9010cf95ec5ce4655e198p+013Q,
    -0x1.33c45f4036ef13d154dfaf332bca66e29d03c0d2p+003Q, +0x1.a382449cbfa8473859454f3480d325514700c799p+011Q,
    -0x1.2a123432da076a3ee82a0fdcc6508510992befe1p+004Q, +0x1.544af8255f55a8f10f96fe5854895366eedc0060p+010Q,
    -0x1.45b473710475bc6d8f30473e0aa08e10a2beac13p+004Q, +0x1.71dabd9d1e6aab11ca4368014b93ddf03f4a425ap+008Q,
    -0x1.4a3457d9e588c1d286952727f23c41375e822f37p+004Q, +0x1.13a6e82686c3d6109bc68dd9c11871d82c04b072p+008Q,
    -0x1.4c69e4235f091d463d4de3fa61d7a20e6a9a3dfbp+004Q, +0x1.476993ec1628a01b45cb9d0029eb91b25df4049ap+009Q,
    -0x1.4e7385b222cacb9c38eafa936664483005741720p+004Q, +0x1.c520249a1ef34d875ccd0bb3c2832f6abc4b7564p+007Q,
    +0x1.22b9a49a605727987b51036a37a1e0d9b7cc80a0p+007Q,
    +0x1.88ab90422663f40eefdc55684a4cecb20c5db978p+006Q, +0x1.3e2abc82c5d7197dcd298efd4a8a73071dbf0fbbp+012Q,
    +0x1.2002cb97d335d55ce6207128a9709dfcd90e87b6p+001Q, +0x1.504dfd047b1cc9d6d6a47f43816ff61b43a60be7p+012Q,
    -0x1.29de73a3a4b43b4e278abced7f4d7a22663880fcp+004Q, +0x1.b909dad00c94e9ef1e056337d687c052ba2bfc9fp+010Q,
    -0x1.4a9930c66e788caa8a2f3b593be24b679ce62f34p+004Q, +0x1.7c3b1382129e96c7ad85823420f072895a7cd96fp+008Q,
    -0x1.4bed77c3fe0761a09d2d1360435d7756836f45eep+004Q, +0x1.19a921671bed40d38c0e9f52a5909323aa8929b8p+008Q,
    -0x1.4efb99521d16ecbc14e479bbb8b9d53511843c28p+004Q, +0x1.c8b0e334929f095f4c099a43862bdc05fcf3d4f0p+007Q,
    -0x1.5568c9265fde86511bd6c63a709984f211bfcd26p+004Q, +0x1.6fbf3ca894b305dad1040af4c76ab0e007975534p+009Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1516[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.c618ce219e1eef50cee9eb1cee0bb8e20fbec3d6p+006Q, +0x1.66825c14b2ddbb652966b6519e26ca372fb5a233p+012Q,
    +0x1.4b0588f1c1800a0e20eeab26cdeed415f929de04p+003Q, +0x1.9f7704c1056e4b3aa6e0207420acc02173933d28p+012Q,
    -0x1.b9d76819501ad8d7a6053c196772317608deef99p+003Q, +0x1.3eaffaf6b95751d73f1f5e66c884d076ca87d085p+011Q,
    -0x1.3ae81ce608d8a3700cf5fa0c45d6e4d4d511a86ep+004Q, +0x1.27ac77c49baae5941d74533e38c9d6fc0db94c29p+010Q,
    -0x1.4f77c18d4cb8fd6d8efac73b0626306922b0fd93p+004Q, +0x1.c0f7dff5216841300ad417412373eb4e6dd25d0cp+007Q,
    -0x1.5011432cc2ed77380ad660dfed1bd3da6ed68c15p+004Q, +0x1.0bf9e2d0fbf92bab98352f75ce030633abb908b3p+008Q,
    -0x1.5181521df5b20e9254bab395e80d79b964f52c49p+004Q, +0x1.6ba6be5c3da32ef0c03b29bdc4f500d62e53bcc1p+008Q,
    -0x1.565d360f545eb2b4c8c3c641ea24c4333f5dda83p+004Q, +0x1.3577e6b4880b0eb72466f21b3166f078df68937dp+009Q,
    +0x1.7853864c3757464e11959b4c15077b9ae60e2341p+005Q, +0x1.fecfcba0fc3e136baf0f3a8f71ce2df28d597aedp+012Q,
    -0x1.2ed62a1d0ef8ece2cfd09b23c5f9f6eacb870ba0p+003Q, +0x1.d4143fd2eb3f31d9fcb687e017301e1623702851p+011Q,
    -0x1.3ec9f6df610edcbd0250920257012422eafb3ed8p+004Q, +0x1.68f1e7db477f8628b88b3470c55e1df87e68073fp+010Q,
    -0x1.5006e4707ca84cfe4b2586ae6ccd475bec0ad3e4p+004Q, +0x1.c36d313f9570fbd4272065b93eb753b13ee07e12p+007Q,
    -0x1.5237aaa935bf99bc1fe933b0d8f72241ccc172cap+004Q, +0x1.10425aaf1da01ae72a0030c88737c10916c573dep+008Q,
    -0x1.56b30967fc1c9883e7feb7b6bb076ad97c8257e1p+004Q, +0x1.75cf7cab0e82f59e433713e8cedc704c8b61f2e0p+008Q,
    -0x1.5ebe75818821e14b944ecf13beaa16ec93992d7ep+004Q, +0x1.5570ef4cfb4668670a0edc2e6fefd91c01119bdep+009Q,
    +0x1.0fb7f3d70f203d155ed75f5c3c395eb0d13b31c5p+007Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1517[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.9655434d30170d7a0c60225bdf74334d76eaa01cp+006Q, +0x1.fd7ea735c1b24bec17b39b98a5bc127c9d51bef3p+011Q,
    +0x1.9e8e78c64dc34895d4a4ac7e72cb433489fb8cbep+003Q, +0x1.680730699fae6807c30e59361b9a41eb9ff58337p+012Q,
    -0x1.92ea250db28e882a2063b0abb89167949dc18157p+003Q, +0x1.304c191b69d29f64c09b19016266ae3e00823118p+011Q,
    -0x1.34fcae589b5b4943109d8df6ca97e75f92739ab2p+004Q, +0x1.21e9e47a269e5c15a349a0f9409dc06d1280d31dp+010Q,
    -0x1.4f8fd9adea8a860606bc908be1de5ec5cedd2e96p+004Q, +0x1.c06c2161beffa0c37fdf27296fabdd9bdbc91638p+007Q,
    -0x1.5079f1d127c3a5b3b46e8425af4a8181cf12c452p+004Q, +0x1.0ac1c7d820a9de67fe430ba29c6618fda290cb7ap+008Q,
    -0x1.522bf3ac00da89f642648a269286324bcce45792p+004Q, +0x1.68de44a8fed67d155616b8f71377463fadab040ep+008Q,
    -0x1.5579150165f6c98922ccc31a6aa5909de9c5f9a9p+004Q, +0x1.322d494f9a603c2e71fec23935ccecc9e8d33884p+009Q,
    +0x1.b4dcaa8ef2cecc85a28bfb8aa8fbc631833e9a91p+003Q,
    +0x1.6cb5f51742d2b1ae675db5ba038ca2cb4fc4907fp+005Q, +0x1.90827b1240d40ba45bde5f67e82b028873f37f55p+012Q,
    -0x1.ddeb9aab279ede4cd11c15cbfcce059491581181p+002Q, +0x1.af7acab1eace0d77cf376f60559d970840d918d2p+011Q,
    -0x1.34d148ae6dc94b1963fece2dd12467cc7f8bd1d8p+004Q, +0x1.607be76d1eec1c0393a17c26eab3bc6352c1878bp+010Q,
    -0x1.501de25c72712fd49b6583069b77bc693353b551p+004Q, +0x1.c2c362ee314c5a113f48870e15503bf53d44ec7fp+007Q,
    -0x1.529b1b056edcbb125c7e31ca1a1d330ca2f31f05p+004Q, +0x1.0edd72f57910401647bccf9aef7c93901e75ce27p+008Q,
    -0x1.574f6ac3f94ae8701a223ce005b4e4b3e6032d47p+004Q, +0x1.72de86287fdac99b0e0cd9624f999c8383235f5cp+008Q,
    -0x1.5d1aa1cb62f9b32ace48e72e35be2dd2b938b6adp+004Q, +0x1.51ad61776dcefe3c94183d0b501441c68cf87815p+009Q,
    +0x1.d7bb131231e58de92050ba4da233a508a53d7e6ep+006Q,
    +0x1.b4dcac15fd876de9127ab8498df75ac5185fb755p+003Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1518[] = {
    +0x1.789d13e1b24a1bccc7ab18c4efeeb8664478d5ffp+003Q,
    +0x1.a376525396d79f46101243fe6ebe422c6219bcd6p+006Q, +0x1.140ffa3dcbeaf9dd197bb7fd68da7b3434f5e3d6p+012Q,
    +0x1.9973f2e867beec974a280b04647826aec63b6e9fp+003Q, +0x1.75ff1bd648766d1510337231ad386abd1ab004b0p+012Q,
    +0x1.d27b5e1d40ea5f415a2b4c45aa8839585a09ed83p+000Q, +0x1.c52de07185f2beb857cbf498982da8e202f6830cp+003Q,
    -0x1.966db14e4a691d719408d4c955cf7ad9fd4484f9p+003Q, +0x1.3480e109e84bae1450ee9e3c23a3422dc10292c6p+011Q,
    -0x1.3536b5c73c971bb068917309fed0bac365b0494ap+004Q, +0x1.2374771cc5c8cb02affbba52d05b1ee9962f51cbp+010Q,
    -0x1.4f8a5b64288cbbead9d194eb94cd95b49c3ae7c2p+004Q, +0x1.c065e9ce211e78d64019587a3e500f89690b4551p+007Q,
    -0x1.50622580ace795a48e44bd260ce1c88482230dfap+004Q, +0x1.0ab5b75b1741f10d7cf968f69392e7dc765722d6p+008Q,
    -0x1.51fbde5177e8e98c8047575cc1be95cf9988653ap+004Q, +0x1.68db61909f88d2631bf71d277f2b7e2ee7c025d8p+008Q,
    -0x1.554f6e2da86de98d94aa3340a8e5ac62c1843fdfp+004Q, +0x1.32ac2885ef350b5dfb45b2d19facdc27a8a72ab3p+009Q,
    +0x1.7433eb3495c5d0aaf774b50f264b21bf9a99021cp+005Q, +0x1.a8df2dc2878b242416ff756b03055c272c487ae2p+012Q,
    +0x1.d27b5e1d439f154de1cca0f9a46c84c763f2c7aep+000Q, +0x1.c52de071883179a48e62b5a8039ccc5a278ac3bfp+003Q,
    -0x1.e91b11ca2f4a6f21694b98d81ae2f010bfb5f84ap+002Q, +0x1.b96c94e4ab0d67370849631e068e7f1c868de80bp+011Q,
    -0x1.358cd3afbcf1b3c3ec80e87b60a7e05a10208b38p+004Q, +0x1.630d32183856fa32e4e3c1c1de1ca96cafa30a03p+010Q,
    -0x1.501774f388caa76df36d351a8f02bc5903cabdffp+004Q, +0x1.c2becca84daf1b9ebbf19631a9ff166fb0febad3p+007Q,
    -0x1.52811533d379627594a39f724689fcc5086aeb4cp+004Q, +0x1.0ed523bd19bf66f5430419a755ab58deb345aa37p+008Q,
    -0x1.571f26cfc6d926280303c7041bcd28d47f4b9c14p+004Q, +0x1.72e40833dd3f6fe212a0b8bd9b479f7fb0955e73p+008Q,
    -0x1.5d02d3ddcb91207c06646c162bfa3a03410467ebp+004Q, +0x1.5262afaa6e55f14e75830544a48ee52e3971144fp+009Q,
    +0x1.ea05a82e40611432f762bece7883c65a5fdc6c01p+006Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1604[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.ffc6c5b115b9ad1338763c7e13d2d565bc5957d6p+004Q, +0x1.088d1e19a3bc79387a95ee5b144c9c17b2775c61p+011Q,
    -0x1.2c983fb5b84a24ec1bbcdabb0688ee1818135fabp+004Q, +0x1.4a64e97ba5aa63694c48970183f07a0786171780p+009Q,
    -0x1.08185c867ac7887c3daf0951f40e5810f05f3562p+004Q, +0x1.05f038ca025771fabc3ca442ac8f44dab5776cf4p+010Q,
    +0x1.7925248c3cd5d2092d80ab3b23ec187cf3480ebdp+005Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1605[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    -0x1.27a254dbf051921bac26fa14235a1c9ffbc03fb4p+002Q, +0x1.44caa9eaebdae8550a72f18165cbae5ef77f36dbp+011Q,
    -0x1.5a36d95d3fe41faa23c10ce2b41d68bace93e38cp+004Q, +0x1.afd04862b4ce4440729637824233cb2d588ccbe9p+008Q,
    +0x1.475f5cf29b0cf5de77ee2c2069a8157426afcc39p+006Q,
    +0x1.f28ca0f404075c1ae0cfcf283437f4ef665adbf7p+004Q, +0x1.4f81279466bdca3af664e17790d581f1a8d0db94p+011Q,
    -0x1.6a0f1398a54733292ca60228fb47e0cb87dc55cep+004Q, +0x1.04624f340c7ed7f4dd7616c360dca792bb5e12e4p+009Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1606[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.acef896220164091c0824e9f1b01b8cbe8814a56p+005Q, +0x1.2d5de2f217d7cd898edecd762cd91d1673ae1850p+012Q,
    -0x1.287ea40540c36f9c7291a918c35a6e2fabb920b4p+004Q, +0x1.710355f1d10714293106bc86fd22e0ff67636613p+010Q,
    -0x1.6391cdf08462cf110dfe715eee3b98df2ebb2f93p+004Q, +0x1.530d2ebc5e41ccc28cbfe8cfeaf719b1b46a3789p+008Q,
    -0x1.7eb5047f42d758f98237ebbfe314448252205478p+003Q, +0x1.6f6def89e040946d4a48ca3633f93c08965ec7d8p+011Q,
    -0x1.6e2d072544db1418b14d01eb911c5249f9e2a600p+004Q, +0x1.6e6e727e2b0e9c5b7b2dfc2b500537118bc4b5efp+008Q,
    +0x1.4c9a361ee2f5e238a2fadd5c14d3dc193c11fae8p+006Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1607[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.0a8b4b351ae733d6d9ca2979d7a72e69653a0fafp-001Q, +0x1.222fa1336b0ea0a6153316e66c8243941e251aa3p+012Q,
    -0x1.5b137ccf2e99556d71002dbe89e941be9e1f049ep+004Q, +0x1.c5965905ac0f4153afaa8d7d5128726175ab87fep+009Q,
    -0x1.65beaa5d41f6e854f22b074194096816440f1fc9p+004Q, +0x1.2afec9ca5741e9075fee0583e83e6c7cb4b1ffd5p+008Q,
    +0x1.c49de0d429fe7eb860f9cd86aab364c23c52d463p+006Q,
    +0x1.a5b64ebbe8744fcfaaf19ed14f5409a582c109a1p+005Q, +0x1.2295c11f9baca602366bca79d9d4f975096e356bp+012Q,
    -0x1.6c959bcb46e852d9d66ea0d8eac1cd63599b86d5p+004Q, +0x1.3800add0ca27e87a2262d1013529662615b21e78p+008Q,
    -0x1.703acacc991d921296c5a54a8b2113a66ba25661p+004Q, +0x1.45a1dd3ef40b8bd53139733c2bf652dbf5a1acdcp+010Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1608[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.221afdb2443ac9a10f408a2742daba25268d2dd7p+006Q, +0x1.9f7da464db7539d6ed4daf9048f5bf9a743dcd30p+012Q,
    -0x1.f3d90f129f16009f6cb036341351d4b019f5b323p+003Q, +0x1.3275ced0b11742739be3ad5071289068a7308347p+011Q,
    -0x1.61e426172d20065b8b62ab787c854a64efd0d787p+004Q, +0x1.4377c2d1ed04186189777a4521dcb8297750767fp+009Q,
    -0x1.65de03e1e5bea4aa8790f55a8152abaf587aa822p+004Q, +0x1.16b024ced174a91c2a3af3ed930edf733a44b72ap+008Q,
    -0x1.58d4a61b96e74f77e809bffebb07dc7770916561p+000Q, +0x1.354c4ba5e29d151e6f3ac6cdfbc783683737c5bbp+012Q,
    -0x1.6a98692f3bf298f4bfe6ff2538dd076e677b5b35p+004Q, +0x1.1ed0acf6977fdb6369cd44e69fcfc1655887298ep+008Q,
    -0x1.72876d68d305b7a48db8ec097acbd1cdcb0b5d8dp+004Q, +0x1.83c6b11e48403cfbbb614573485eb60e84f806cbp+009Q,
    +0x1.aba454256dc3811289779a0262eb9c2526908735p+006Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1609[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.29ad6fc720478e0ccf78dd272673d74fad4a9d8cp+003Q, +0x1.94fd10a8f88241e40090c0ab047dc641c8e3d796p+012Q,
    -0x1.3dde1f66b8116a9550244c3ba8792bedc822a0bbp+004Q, +0x1.7049885acbf4b9bb821eef6150df5ac84012ad4fp+010Q,
    -0x1.5fd552ac906b11ea2ea818d74777a50499240f81p+004Q, +0x1.fe417a308753a4b19a888f1761ba12c6dda0a1f9p+008Q,
    -0x1.65285001065b46fd0551ba2c403b26b4a336814bp+004Q, +0x1.0ab387dee98584ae18ca1608281ad5ea713ce0ecp+008Q,
    +0x1.05656575f693dd5495ef6e43eee653b9211a0414p+007Q,
    +0x1.145297510f75e7f38d3e15151b44c226d9612839p+006Q, +0x1.5e7a562ef9d5cf690484f87557f8dd932dda8618p+012Q,
    -0x1.395abcdcea3105d4d40556b02d6fa8577225d468p+004Q, +0x1.254d54dcae3d47b6c1057d9a688814845c455102p+011Q,
    -0x1.6889c93e40517df89ef807cb50ac20708f0c2bb2p+004Q, +0x1.10b689ca24b3b8fe69efa70d5e0e634322dbee2ap+008Q,
    -0x1.69f70977931ae1beb386ad4eadbc23cfaf1f920ep+004Q, +0x1.1b105ab5e46a1c0ca62441a9eb87d423b6e191f2p+009Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1610[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.606020d4cced190aafce12d3bd11d8f10cee8a09p+006Q, +0x1.e00fd62406e9dc0cf83a919a533bfabf9b9524a3p+012Q,
    -0x1.81cc41dae19dd8ffc049a2c6b25b4e87448d7c6ap+003Q, +0x1.b55195d1b9195dd58396787882dd71566d3a6ae1p+011Q,
    -0x1.5755bdae40ba22449c1e90dfe7e8696bbfc2bfe8p+004Q, +0x1.f63b0eb46d4278ccc37ecb69abcc222dbb553e17p+009Q,
    -0x1.5f259b152d458681323f36c7d83ae4e7de0a1a26p+004Q, +0x1.a73ce789af67dd87f12389fd9fe38d2140544dc4p+008Q,
    -0x1.644275c4c8b8597e159a9db9b6e7b493e245f035p+004Q, +0x1.01e749e22421038d905927cdb1fba658d0bd2a7ap+008Q,
    +0x1.3c0aca8897813d5b275cc3aa40d70355e3260be3p+003Q, +0x1.9fd9cb57b4011b3b4b2698a0113dfd6384c4a777p+012Q,
    -0x1.66404b0afe47009fad191b400d9a18703dc8785dp+004Q, +0x1.c2852332faed35f316cd9175e4814232d42c010dp+008Q,
    -0x1.66a2940d602b654bbc102ba99cb5b58dba366e10p+004Q, +0x1.0697fb098ad08ef189cb9501ae0b45eb7b720770p+008Q,
    -0x1.684a9475f79bf0a1bffcbb8b3184b020a5bb1e98p+004Q, +0x1.468fba9a1b96f574c384400e60674f110bdabc98p+010Q,
    +0x1.ed717218fd8cf75631d57aa80105c7958e153ff8p+006Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1611[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.2e0297cc3b9bb681284ff7552eba78eb38cc854ep+004Q, +0x1.0ca3677bc146a33b44399fa132fc63cac16d91dfp+013Q,
    -0x1.2307c020c9f56143219f66a355f1efba4d396875p+004Q, +0x1.0f393f10053e49d3ac955f6e69e92f424ba066e1p+011Q,
    -0x1.622540aa64739039ed57f099f1ca85b1dcba0b60p+004Q, +0x1.724a62f14f6be56c2aa117a34337a8350cebb743p+008Q,
    -0x1.6261c68a91db04b5a337adcbf68bbea578a28b7ap+004Q, +0x1.8333eb3b6a332feb31a5fd41fe2fbea720ceff4ap+009Q,
    -0x1.63d8e43f45f6019d24bd2f1a85c8ecb7fe72d9e7p+004Q, +0x1.f5b7ad21de012903766f3f1bc7be1768edf3635bp+007Q,
    +0x1.272d04eb3d611ed48bb4079556f468c709f763c8p+007Q,
    +0x1.5391e0d5b839b6a613503d53fbde6c8bfa321ff0p+006Q, +0x1.9b8dcfb8dbd3e85ec3fa690488113bfbfb34527cp+012Q,
    -0x1.e5b5bd11d386af41e39d3288a029c5988d412b1fp+003Q, +0x1.cbdcd4b03b918e7ac91cdcebac4c214b5defab5cp+011Q,
    -0x1.658a07e72fe3d857ec8695cfef1029323c052141p+004Q, +0x1.fcca90a5f5a66e891843dd048918d951a1835a9ep+007Q,
    -0x1.6821e157399d178e73fa1925c967fb7b917f0cd1p+004Q, +0x1.81ea6534c667a5b41c6225ae00a23eb329bc7ee3p+008Q,
    -0x1.709379a0fe1d97a7a7a58b68fdddd659b65f9fb5p+004Q, +0x1.c972b56b8da316626d2ff234b535115f580f1317p+009Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1612[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.933af109342e7351af60a2fa77e49431a9bbbda1p+006Q, +0x1.d77daf6f373a21778a5676d990470e0939cb2824p+012Q,
    -0x1.7aa361d507b28e5948c1b80f715de4497af3581bp+002Q, +0x1.2938c56f16fbef06f7cb613acfba2ac88342eac3p+012Q,
    -0x1.3e4ba7d1c301d0e1cd8f3e96f4c04fbb3024824dp+004Q, +0x1.7c768a971ac60183f200b5923f45e44b5728f460p+010Q,
    -0x1.63d2477e6c5e882017dc4fcff1e06c45b458f343p+004Q, +0x1.4656064502f07e111f5399edd03f6b55fd22fab7p+009Q,
    -0x1.63f3e1637429d2b77334b57d818c20500b39a31bp+004Q, +0x1.ec34043ff8649bcec0ef5dbe526be743b50b3574p+007Q,
    -0x1.64e8dc7c2a8ea888f37875f0f8d0a192d1614040p+004Q, +0x1.56501d0e254c455821382ba12f16e9aa50f31874p+008Q,
    +0x1.78c7dd22c3394e1e8cbe6de713144c4faee8a1a9p+004Q, +0x1.ea29d6a5b4a9ca3dfdcba097f71c73033a17ad8dp+012Q,
    -0x1.3f02cffb837815af42d38c16149ecd4a9ebfcd1fp+004Q, +0x1.084d4e3d81933bc38f09787c6de77b2659d93967p+011Q,
    -0x1.654ab33ec687c735e68cabc621859616d884a47bp+004Q, +0x1.f197991c78b258d5ec4160f1d16a35c2ccc389c9p+007Q,
    -0x1.6a2ab97fc1e66ea51a603b5302ccb8a46546fa44p+004Q, +0x1.616c52b1a44e676ba9140c5de581db7e02d3eed7p+008Q,
    -0x1.6d4c4cf53bdbd072e1fe474b801b0e959b4cf7c6p+004Q, +0x1.6f5cca81ed6dfcee7b3b9ddf8c98a6411dbb781fp+009Q,
    +0x1.0908cb45aa76f92ca2d47c329ab2444eabab1aafp+007Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1613[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.11c84c56140f3c7d23b4068ebf55e4c3207476c0p+005Q, +0x1.0528a0b5fa4bcaa10e9a484a58838142f6fd5d99p+013Q,
    -0x1.8594eb59dd34be7a7ed55ea9c4b95417229b1612p+003Q, +0x1.64043604ca47717842e1c4a95fe49dd50be97de9p+011Q,
    -0x1.39acc1b1fee48daabf60af3492a6bfd707330afbp+004Q, +0x1.1eab41e8b822693cd37e590156ef6bc0be0965f9p+010Q,
    -0x1.5c30bc216729365cccfbcec2bb5607d1861be057p+004Q, +0x1.22cedc57109a59ea53beff92adc75c0083f90451p+009Q,
    -0x1.63de3769235f6dc5a028785d5d40bd9e5e6b6f82p+004Q, +0x1.e6d676c765518e6fae21bc875df06b5fd2ea0ce5p+007Q,
    -0x1.64d370e077b63f41ef4f1bbbfeea672dfe3ba84ap+004Q, +0x1.4750073c0b96e29b5ef2fb7e7e49bba8d39529f4p+008Q,
    +0x1.188688e17f55e48c4e7775cfb8c5573b7407e9e3p+007Q,
    +0x1.694e576dbdf9d5d3c798d13e579a3d7aae89a059p+006Q, +0x1.3c76fbd007b3d945f78102f62e26f886ecded893p+012Q,
    -0x1.c59d87cd8d5b6edef8b4b4c519810308e7daa2a9p+001Q, +0x1.1d1c7c99e3641a5a7bc893d15b1217310b24888dp+012Q,
    -0x1.3b6cdcc9552c3d208864baaef099202b1f60aa4ap+004Q, +0x1.613349ec41a61ba4816a762bc47132da44ff1f4ap+010Q,
    -0x1.608f4ed8a1a6dba2940540f1e948edd70eb83b14p+004Q, +0x1.3e9b355786225bad936945aaed6bd3d1869e230dp+009Q,
    -0x1.64ff17bf9ebd2c9df719e3e7beda400d4fd6b4fap+004Q, +0x1.eb6eca544eba0f18d851b0e4f5cefb415887f998p+007Q,
    -0x1.695b06e91654a7cd32a96bbb2aac1e682ad3aaa1p+004Q, +0x1.50d0e094002c6aa1eafb0a83d007becbe9f46455p+008Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1614[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.a32b8d792d5313fce1847c884f6d026abb46cfa2p+006Q, +0x1.8ceceade78583a31389fa5dad4aa3d1b84a1be75p+012Q,
    +0x1.4a3ccf58ba53cb9aca1a89138571599a29266035p+000Q, +0x1.52a649922dfb11353955a63aa1a930eb753b1fa2p+012Q,
    -0x1.0f7ea5d7898db8210f93168af8d7abd622e0fc34p+004Q, +0x1.d445d592f72072e85ad193a16376f32e66776721p+010Q,
    -0x1.412c9644cbe9c6a47a27850047f4d84183bc6dd4p+004Q, +0x1.9a4d5af85be4437e043e286845d94998b46b4662p+009Q,
    -0x1.49cdf6da6beafe589d6be59fdc21975e815a0fc9p+004Q, +0x1.f6caec4909e2a366b25dab63c908de04a2db2a68p+008Q,
    -0x1.620aca32bfe74d0cb32fb7e6ad703cefa2f5f1f5p+004Q, +0x1.3c05c5567b5a2bd0ef6d34c7843fc9ac330b4a9ap+008Q,
    -0x1.6361890766656ee74bd04f00edc668c201f56d17p+004Q, +0x1.e2ed926f39970032edcff7ceeb17c01e2944d28fp+007Q,
    +0x1.0ebd038967c4f575ea6e383e040747340065d2aep+005Q, +0x1.e1a85d889012b06ac87e2ec6b9186c85a8b2f8efp+012Q,
    -0x1.ecd72f12fb3154d804bcf5f440b5b7f222365bbbp+003Q, +0x1.4d5af22f26729ffced035bac0e1012d25f3de075p+011Q,
    -0x1.49610d4bcfaaaeab3e61a78634536c3d853393e9p+004Q, +0x1.07ea7ee9cae38e675d8708bcfd5df1ff3fa09f5dp+009Q,
    -0x1.49dc7ac71f38b50ec288d83011cfb2fb68e0a343p+004Q, +0x1.d7c9cce2562931dadf88d33da309806a23660d97p+009Q,
    -0x1.644ba6ac694996ab64cb28595c9636edd56142c6p+004Q, +0x1.e73295c6343bc2b4995906c7fca70b88da260dfap+007Q,
    -0x1.65a3477ac9b0e5604363e29adeca448d1f4c602ep+004Q, +0x1.45329af0a9e39c89fd3edc144144d1afd866ef2ap+008Q,
    +0x1.055a315923736d11ad9039fb9e9287e0051fc3e0p+007Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1615[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.5061db775d3ef0dc73560e4ec747e58a33f37a60p+005Q, +0x1.5164574282a3f6800fec20687f381cd3f65dc7b0p+013Q,
    -0x1.789c2723a6ba922200988cc76df6ee663b95551fp+003Q, +0x1.ccfda77c75e549ba85e8104380aa8376989e6d3bp+011Q,
    -0x1.4506702645808babe6c0aba839046d329464b54dp+004Q, +0x1.6da18739e9395cb538360495726b98e5c311da0ep+010Q,
    -0x1.58d5bc17cf0768d0d37a7424f155047e22ee8b9bp+004Q, +0x1.8c89c107a993750d5a5b0203e2472f46801ac7eap+008Q,
    -0x1.5efd77f9e2185a096de2789b6ac4b96f92ac9495p+004Q, +0x1.2537ba39686129cafe5ff603fa34ac438db71d01p+008Q,
    -0x1.62685a440b807b5e925f0d4b2b5181201549db78p+004Q, +0x1.5cacf53e449c4c1b4165ce69acedbd3dfddbf6dep+009Q,
    -0x1.62b4afd70cad6b1a2bcadf3e3f417c9dcf0d1a6cp+004Q, +0x1.dc7122dff49407645200a11cdcf654ec7d308b94p+007Q,
    +0x1.403e7581f5815276fa9530b77553071d2f6cf1fep+007Q,
    +0x1.a6e27aa42d0bef202f3a7ec49c35f1d4f5a22949p+006Q, +0x1.8f81f3ac5fed017ea7b85c4432e0b1d4f6439c52p+012Q,
    -0x1.d8e512af8a107525f8cd7cceeb015750d1f7ab82p-003Q, +0x1.7c2e778b2cb8284cec8cb934a5dae972ccb810d4p+012Q,
    -0x1.48ea91a24775b90dd179660784c62ab263029a66p+004Q, +0x1.d80681c9473278b988af08fc912b7d22019b522ap+010Q,
    -0x1.5d5f6086dbc3f3a4c2ceabf82ec7c377b8d8e4b4p+004Q, +0x1.9729fef04a27ad7ed9128ba0a55dc960a90ebfdap+008Q,
    -0x1.60de61c99796d9958247f7088ea85d3a46bff280p+004Q, +0x1.2bb71de56716ae9d024a173debb2a22a1101f177p+008Q,
    -0x1.634b1f86f6c126cb45b28df6567938ba8c56b430p+004Q, +0x1.e008b83d26239d1f5a96f98c40ac2c213ab7e9b1p+007Q,
    -0x1.6c0d9fd590937f98573074ce6a8f1ff00dd6680bp+004Q, +0x1.85e691855fae9a7b86893e201ffa549100c1d381p+009Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1616[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.e965c7b3ffb7ee77d95bcc68154e4b07b8a30451p+006Q, +0x1.c8fc44ff5657ff81e826f4803ae4fac09487485bp+012Q,
    +0x1.ec1c8b49a9549b6fcde4cd9ca534cb88a710bbb6p+002Q, +0x1.d476fa713e8b366b8ed95c4688dccb179504a756p+012Q,
    -0x1.fc53fae3fe8e55082258f6012c3a9bd8e3fe0832p+003Q, +0x1.56ce8a0eac5f735d49d91518dcfd08e89e3f1a4cp+011Q,
    -0x1.54fce65245e9dba8845fb016f8a3b226711eae4ap+004Q, +0x1.390db3472d1045a80c5153080e9d3735d2330c92p+010Q,
    -0x1.63783d97d2ea869e71d464c15993d144a106ca26p+004Q, +0x1.d755f42f7b86e4e103152caefe7eca0d6b9869ffp+007Q,
    -0x1.641a889c3981a0785466ee80b78acdbed752f0b3p+004Q, +0x1.19db4756e83ad4f23fdf27dd08331c6cdbd973b9p+008Q,
    -0x1.65d12127c6d8bbb0de2f74ff97ee45d993d78488p+004Q, +0x1.7ed7cb8742264600025164d4928368a536ca3f49p+008Q,
    -0x1.6ca298443144fac47d4f5434f93ac05142743ebcp+004Q, +0x1.45e31ba5d0efd9a1393be5c5d91fd5e8636dee9bp+009Q,
    +0x1.7985b2f8079d73e95fbcf100ce61c779e4e651cap+005Q, +0x1.313332547e636e37eea2c224f1513a5d28a0c19ep+013Q,
    -0x1.8600f514ff30ae42988b73066283cb0a804e638ap+003Q, +0x1.fb9d660d20e50831064fadfcaf73b3fdb93b9beep+011Q,
    -0x1.5b710ade19872f469fea9094feeab77e288c1961p+004Q, +0x1.7bd0a6a48c5921f012a2aee9f8d41fb550cf8521p+010Q,
    -0x1.6404ceaaa35600f26b0873370ea0bda93b8ad916p+004Q, +0x1.d9d3838e4a79435a3b32177c7b6468de896ef740p+007Q,
    -0x1.6634546d9214a291e54c02dc363409cc340588bfp+004Q, +0x1.1e2feab2893e5bb94b39fa017fbf2858feec46f3p+008Q,
    -0x1.6ae26d4a0631980c3d4bcf1e181b5f65d61382f9p+004Q, +0x1.88fc4d204ebf91570d12337bcd33b6f261694186p+008Q,
    -0x1.754d8c28c11260505580c52ea3998eb976585707p+004Q, +0x1.65e050b25e6a84e61c587a9d588c748d36ce2245p+009Q,
    +0x1.29c7971302aafe37a1247405810115a0a504b511p+007Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1617[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.726140973f2b27bcef5b9347bb3be84d6e7fd36ep+006Q, +0x1.cb619531c1e000f6e5a2d63a845210f8fb23eee5p+011Q,
    +0x1.63abc913149f8008a10077f5b229f8f5c2b824c7p+003Q, +0x1.5c9ff9fc7716305429de2619ffb5658cc3a89b95p+012Q,
    -0x1.c03e1b7c0f0a8b841e7e91137978ae07f2001b00p+003Q, +0x1.36ec4e70d8c2e3c2814153371ae024f54a67f085p+011Q,
    -0x1.4bd75fe6a526363312516eac993c55c630f46310p+004Q, +0x1.2ce0f0501c6993eb242adb6a1831c07ef8b7a9bap+010Q,
    -0x1.63a2bb59d6897971468f1ffca2cf6afe86e9797cp+004Q, +0x1.d6651b88decd2db3e0818709c8b8562008759734p+007Q,
    -0x1.64d97704548e8b5381a544b98789e90bf137496cp+004Q, +0x1.17c318e15b9f3445fca676cca976021246058029p+008Q,
    -0x1.67208faae2cca3d889633d31ec71e83e51c10d21p+004Q, +0x1.7a134e449440f54e5f09c785d0047d2fc74cd411p+008Q,
    -0x1.6b7c9bcfcbdf67a9e8cdf78d506972aa0666b4dfp+004Q, +0x1.3fae10102cc4846e21448e57c40975bf03703ca0p+009Q,
    +0x1.7696af1cdcf8f50b9c6c1a56cacf7b847ca097ddp+005Q,
    +0x1.47768ea2fb21e7b540d556d2b4c5bf3a688928edp+005Q, +0x1.77287d778d2b4dd001f63f25bd61eb8edf246f5fp+012Q,
    -0x1.253bbdf5fa0d72af7ae390f20bb4a532052d2046p+003Q, +0x1.ad43133683495d01187d82a127ff54a79531c4efp+011Q,
    -0x1.4bbcd8f6d195feaf117139880209746ebc7f0d0cp+004Q, +0x1.6969c72a6a32eba6a7e100b1edec9ea28a2e1669p+010Q,
    -0x1.642de47a5ac86e474224c0d6ee47f098ce796ee5p+004Q, +0x1.d8b09fcf0eb75b17c5a4acfa3b802237ed1e8312p+007Q,
    -0x1.66ecfc697524653c391123c115ec17586502941ap+004Q, +0x1.1bcab61918418760bcbc265e78763e8c5b8f4525p+008Q,
    -0x1.6c1e3aa83717dabd07b97b8b4b88c051e2fcda34p+004Q, +0x1.83ead1a2c10f964170e34f05e282dfce09004785p+008Q,
    -0x1.72f1cdf3d6f8ee51071a4df68200bf120dcb2382p+004Q, +0x1.5e8deb7fa334967e7a3598f8c191f1044a327871p+009Q,
    +0x1.a551e182b5abd13af0e21d1b9bf22973460e25b2p+006Q,
    +0x1.77b4cdb68d236be516fa5b292e6c1398028ce454p+005Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1618[] = {
    +0x1.8c3bbbe2334a454dc8921eb977fe488c29c85952p+003Q,
    +0x1.a3d60299e8dd7ed4ef5a82d580f2095b519a0030p+006Q, +0x1.1ab613caac3a07d9f56dca12a962299d358b0222p+012Q,
    +0x1.7f96e944d0d2270d76a606c0b99c3c6ba65124afp+003Q, +0x1.812dda6a1f204b118d9237b729265decf87aee0ep+012Q,
    -0x1.bf7eda1614ccb2005959bbbc63873f0e142c0303p+003Q, +0x1.414c25af11a23728b0540650e010cb91fec0aec9p+011Q,
    -0x1.4b631756c4233266f08aa078653bb954c72b9047p+004Q, +0x1.302693ae52fc1d293058470d7abde597647b42b8p+010Q,
    -0x1.6399e7e1fa3f280e0f61c4077031bc90bd219c6ep+004Q, +0x1.d651b894cdfec869ff794cf216c0fc0eff24360fp+007Q,
    -0x1.64b27acea705186e778ec4074e882f279445837dp+004Q, +0x1.1798e74bc41aad38276cb1494aab240d0caea71ap+008Q,
    -0x1.66cbbef766c83c1a3597c79d9a611809f2e71514p+004Q, +0x1.79d9a7a9015b28e20f9a1caa70326f41eaf9b889p+008Q,
    -0x1.6b04e509876d81e29c858857ce7b9f6683793f12p+004Q, +0x1.407dbf5eeb32f1727e3eadb11b8e2e66b3b5441dp+009Q,
    +0x1.3797d68679b0c10764a41e911ebb9c5b4153afb2p+003Q,
    +0x1.7609d5b535ee19d764d7b8c161ec0fcf1be165ffp+002Q,
    +0x1.6ddf1d5fe3ef42e6302f46e57fd08f023e9cba86p+005Q, +0x1.b2aef1b49b0b626eec7159ce55e453e39fa8669cp+012Q,
    -0x1.20f3fcf5baf3e5a8b8b423cca1f2d155efd24c58p+003Q, +0x1.c5dad38d19567346887245041f198fc4d2111cc4p+011Q,
    -0x1.4bc8a40d9300f7655c1bfbf89eee8e575ac345e6p+004Q, +0x1.6f2941860068a03b3325bcf86ca327ae7fdfce73p+010Q,
    -0x1.64235fc727e3c48f699982b7fa975559476bf4cdp+004Q, +0x1.d89e8f6e48e497528b569329a4a23c1b3ae29520p+007Q,
    -0x1.66c17fc1e24c1c7526d8bbdfd0ca46d0c51925bdp+004Q, +0x1.1ba4c33b4ab77f51af0e67485a012d540c1260e9p+008Q,
    -0x1.6bc72a1ca0eb4a9011c64f60ad85ce2c9d1236c6p+004Q, +0x1.83bef090b162238c26c72071e999f590692c8050p+008Q,
    -0x1.72896be0db44be7f9f727acc647d332dda8ea75fp+004Q, +0x1.5fd06919e596c9b774fb2f1f98fa393f8e0d5dfap+009Q,
    +0x1.e8be09a1979fac2306e8a556c05b5d9a883311bdp+006Q,
    +0x1.3797d6bb46ef03dd978d686e7a56ba3158f33151p+003Q,
    +0x1.7609d5b42d2b79060b0eda6f36fcb4742f8c380ap+002Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1704[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.0e50606a700189aac9a6e23dfa2439903551781ep+005Q, +0x1.3170b486b02e7384491c4fa15373641d4e9543d6p+011Q,
    -0x1.43a483558b89b222e74ef323be285a23bbdcefebp+004Q, +0x1.6843b9bccfbf552431ae5762ae39fa2c6b726551p+009Q,
    -0x1.20f9adcaa5c7719d9fda28a9b1b704519f62fe2ap+004Q, +0x1.20e9d3241885bb6b6988822d47deb868fa6d541ep+010Q,
    +0x1.92c0ab4dd936c7edae1e34849ccf95226e81d014p+005Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1705[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    -0x1.7571e54b91393c552870c892caa4b9f4deb1da55p+002Q, +0x1.6e3f48a7aa6281e0fb5f748ab6f9b617b5371d2dp+011Q,
    -0x1.71314f19d706c713f4473a50fe3d9dc1a36ab7c0p+004Q, +0x1.cca2a06316bc0506cb929c6cd77af1275df54537p+008Q,
    +0x1.6033c5751394ed6bee0d06843e131a27c9510968p+006Q,
    +0x1.06be83d326029fd419bbd7b2ffc45867b849690ap+005Q, +0x1.85eca6335be826d657600745818348f6e3579aabp+011Q,
    -0x1.82d88525013a85dc337bd4507f50d0ea98af1c01p+004Q, +0x1.147fa4ea4e60ac1d834ba8c3f15520c6d4c17448p+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1706[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.c657acbab8ecaf3b59aadbe7aefbf8f1798302e6p+005Q, +0x1.66c6d41b04834db46d7ea9029c57e0ae5432feddp+012Q,
    -0x1.467db244f1900a93cda590ba0332eb6cfc275bacp+004Q, +0x1.93be37678d95cf125cc95222bd9de6c2dc1d4915p+010Q,
    -0x1.794f04a0b572b1291b6e5f97db0251bff41c6a7cp+004Q, +0x1.6634f75d4d2821a7154b79d89fd5bff1b9b3514fp+008Q,
    -0x1.c844d4e08e3168b3ee22faa0ffdd4c3c774b4e59p+003Q, +0x1.9cc908a343c4dec9ab4582e7dfcb13a44b6f094bp+011Q,
    -0x1.846293c7768d83b3ade9e4c88fee3cc65186a123p+004Q, +0x1.81b5e0e50c86a2022f4dd7a5604049b959425035p+008Q,
    +0x1.67193065b3b967f268c1320ca24c07b75823acc6p+006Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1707[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    -0x1.553efb9e65f45ab80db45979ea84626d3ab63b10p+000Q, +0x1.4a7a2863f8b033b5b2a9e4edd74a64cde041e2a5p+012Q,
    -0x1.776e23972080c0e4890790e98cbb08a47d2305a6p+004Q, +0x1.e671912f17292d4fbf7e7aac0282e1d862e9376ap+009Q,
    -0x1.7accc2b5461d19099d7196ff3c5bad3aa315dff5p+004Q, +0x1.3a879ec951627392aed60cc7985656b3da26653bp+008Q,
    +0x1.ec48f960db2e4a39c054e283fe55c30db74021cap+006Q,
    +0x1.bf72f53cbc38fc56dff7e9cabb842dafabaeb883p+005Q, +0x1.5b8022af00026c6c5cf00889c20f5a909de1ba84p+012Q,
    -0x1.81c84f15abf8b19a72fdf64a1c8c5cec6220b32ep+004Q, +0x1.476883c92f3b0ddde34d360c8a5c5460bd399d58p+008Q,
    -0x1.934fbea48423dd1c11574b411096fc895a47f1f7p+004Q, +0x1.5b6ffef229b1c78826711694613fb2b32808f212p+010Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1708[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.35b3c64fe5dbe6458f083eb49b99956fe531bedfp+006Q, +0x1.0026336b3ca92cfb928ea8d4e191c1828a78f0fep+013Q,
    -0x1.1e74c95cf3211484ae6a9cf9029295697569a6efp+004Q, +0x1.515c857b75243fd9f67858674f08ea7221a38feap+011Q,
    -0x1.7a9404770a91c547e20e69337963a6cd08f55a54p+004Q, +0x1.248058ab9095c9303e5738acae64c9323dee0a3ep+008Q,
    -0x1.7bb9c9675369cb6c8d17cb159db33ea61e4eaf93p+004Q, +0x1.577f12f5b9611eab855ce25f5c250e852cf79b6cp+009Q,
    -0x1.f08e663da75d74f4e9f7966094101ff7efbab2bep+001Q, +0x1.647b4c250e1ca0887797408459be9ad500ca97cap+012Q,
    -0x1.7f5ad90f3c9b6270e3b4c581bfead48f8e683c6ep+004Q, +0x1.2c78fe754a033dc62c78fa004e42a21caf746a2cp+008Q,
    -0x1.8eba83b53e0989f127f5851039bdf3e0e9138bebp+004Q, +0x1.993126036541488a3f2fb540f45bea095c746398p+009Q,
    +0x1.d37f35ca2a6cc1fd94df50b88af00f9346f29d79p+006Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1709[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.c8095b474c073962fcd5fd6fe962d48b62bd6a3bp+002Q, +0x1.d5e49798369f9247c75b6131876bdb67963b6626p+012Q,
    -0x1.5ebe213af396510389132a302c76d6d28abbe961p+004Q, +0x1.8ed7b5c8359b2a6a3663da4fed19651d69bcb4aep+010Q,
    -0x1.77fde68464a32d9d198080d0c9553a8576f3c117p+004Q, +0x1.0e198fdb083f2c53935cee38d7104110b72a73c4p+009Q,
    -0x1.79b0d06b2e1aee2e3476e0ff7aa5ab437492e66fp+004Q, +0x1.17a0769bd5260ec6f7143c026ab276790937c3b0p+008Q,
    +0x1.1f46558626de0ca6ddc52f04e305a53792a0c407p+007Q,
    +0x1.277ad592fc4bd2d0583a02db07250b0db5b4adf4p+006Q, +0x1.af2c1c6863e3c9636cc759fc8445028317aa4a44p+012Q,
    -0x1.6630eae27cec137286f30cbddb5ef4c77eb49633p+004Q, +0x1.3ebdbd2550ef49fc41623b28d6db976fa1217285p+011Q,
    -0x1.7d19becdf823753bfb25530594ae642bd0081fc5p+004Q, +0x1.1d7d90993566c34dc56172fb6d210a00f0593b6fp+008Q,
    -0x1.832717d7b50439501d4ac1b6e190ce09bacd5679p+004Q, +0x1.2a81927aaa78e730ea6d30d7a98d166e996ad794p+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1710[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.7a51b7e4515adfa499f2c604d0c7097335c3abfep+006Q, +0x1.2cb13c37966742d74e2cf6f9a4fc69beac4cfe7ep+013Q,
    -0x1.d2345ddcf63e07bd61a66c9accc5beaf11322b7dp+003Q, +0x1.e44a4af98f17b1b0fa48dfab9c55323e05fbe18ep+011Q,
    -0x1.73e831fe0e5904cace8fca9d0c7861cdd022f7cap+004Q, +0x1.0d113904d8a408489ca600ce02e48b8c2c63efa7p+010Q,
    -0x1.75e67f14bfc8c3a7eaef2d4b338c1064114fd88cp+004Q, +0x1.bff9e232639d81b96616d46b7afcba45d678ab53p+008Q,
    -0x1.78aad8e7dcb9bca39785c8261e4a778269ca8f54p+004Q, +0x1.0e571f8bfd9da8d0979d5ac3e525f2d2423c03c6p+008Q,
    +0x1.f0f75e1f6fc59d526899048a21c2afcdce3db4f4p+002Q, +0x1.e675a718ab9a783b3f3830763993b869e98e79ebp+012Q,
    -0x1.7b1437869c55b876fc4bab36e485b5d7dae11156p+004Q, +0x1.12eb8e27a43ba8f99c5ab4c45075089d611d80c2p+008Q,
    -0x1.7d6b8d637be2035635b927ea744f8e5a1755c7b6p+004Q, +0x1.dbd36a5c6ef30fbc9881385f7cd3697a11165f7bp+008Q,
    -0x1.896ad2b753c8c71db6253e236aea654ada11b954p+004Q, +0x1.5bd8379f9dd77a9df528159cb72003b162ad4f06p+010Q,
    +0x1.0f0aa9b1639d8194458f0b171bac74879f128c52p+007Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1711[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.0a66445ba6ef24c84d72f319eba46ec104c4ca29p+004Q, +0x1.3afde7304797cac474cb0270b55e0286cbc83d25p+013Q,
    -0x1.468b02a4749d72a17155e480128acad2763957e5p+004Q, +0x1.267a4dc0b700a985b4b2251d0ac2a55df3486803p+011Q,
    -0x1.77bb1c0e0dafa774e61fa075be63e8b1de9b0db6p+004Q, +0x1.873a864508fce2597266f8c817a5a4de9719a5d9p+008Q,
    -0x1.781b4349c4e81f5d9a503a0f0152662177413282p+004Q, +0x1.06fdc802a11c70b3c5985c21948acc7ac92b56abp+008Q,
    -0x1.7c2f5ca4c7802fa8b0158023a2e825e679b34054p+004Q, +0x1.9ba07c38e8d6eabcba087aa3c60c3b13015623f7p+009Q,
    +0x1.45610f8fdf68de9725f33ddd71531431d76bf939p+007Q,
    +0x1.6bf2052518ae072408e6f0de2378c5dee514786dp+006Q, +0x1.00400bc37e443ee7fdc4490a6964b3f03be6caecp+013Q,
    -0x1.259fc5e583dfe5c70f692e7fa4109d92722d703cp+004Q, +0x1.f9806ae0fa25de81772ec7518eeaefd9f8a76e48p+011Q,
    -0x1.79d51a4d60bf58bcc16cdb4b31619340405fab31p+004Q, +0x1.0a7ba998f0987f9746cb9359ea52c13e983eb461p+008Q,
    -0x1.7dd509650b0e15e95a47b6b625b957050694154dp+004Q, +0x1.9716686684b0844950fb74b0f7c6ccee86505bc7p+008Q,
    -0x1.8c59a6fe7e379cfd52d41d0da1f797d39e2c08c5p+004Q, +0x1.e38502d5f649f94f12950b14549a0b4dced97a30p+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1712[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.b3b6e69d4e069cced31b68f4acd687b6764439acp+006Q, +0x1.2eed1f2ba4fafa788dc13bf26dfd1ea344844363p+013Q,
    -0x1.1c4b576cf8ba4cd1d00cfb1eebce520d60777dbdp+003Q, +0x1.4b784597ae6607f7ad714263ce8a94b0a9bc4b56p+012Q,
    -0x1.5ee93f9ccd8815ae2a0c21078c1a4a6cc951efa0p+004Q, +0x1.97bf7b7f953d349d3c155af533523ae2a2bbfaebp+010Q,
    -0x1.78160f182922af2b8be32fb9d290ce407ffd0838p+004Q, +0x1.01df67b7a2ac3b9490bcb4819498588ed33306fbp+008Q,
    -0x1.79fde4786d9c34dc19eb2d4ced1ac518aeeb8780p+004Q, +0x1.6835f4ad76885a317f988f1e280cb4a7b53d72cdp+008Q,
    -0x1.7c61d471cf06e69c0cdfa1f69d21d944357c7864p+004Q, +0x1.587d5b48c553afe4c40805d4a2da85fc1d6aef8bp+009Q,
    +0x1.5ed197938b179b8c9b1a811c1fd8aeac97d17decp+004Q, +0x1.2425d5e2275f1bb8c695072f7f4538c5fee2dc6fp+013Q,
    -0x1.680368ea8f049dae2fea4e5d05a79f66f39f9341p+004Q, +0x1.1a9027ba6dceb29110d6b9483f3e5c470143a25cp+011Q,
    -0x1.7970102b012ffb1fcbaa5f86dd3266311e81b60ap+004Q, +0x1.048abff8f01ce8b84af5cc541db2eda4589037abp+008Q,
    -0x1.7f41fd4a540edcd875e64438704fb05059e36cc0p+004Q, +0x1.734add27baeb2c3cce9aa75efe41308b6159f950p+008Q,
    -0x1.86fee6624eadbd201b62e199d678d8f3cafa2e50p+004Q, +0x1.81d32b37726d72237b13aeb3932f287f1edf7054p+009Q,
    +0x1.25411b1483cfbe35f6ed64d6c4d365b32ea91a07p+007Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1713[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.078c52d1fbb201f18f356c36bb6c5b534547dafep+005Q, +0x1.417b113ef80a3c861dea1ab37df594938720b363p+013Q,
    -0x1.dbfd13441acfb62ebca9472364cc66ffbfc55264p+003Q, +0x1.890690035cd27c269e65dd2b1dac746781cea88cp+011Q,
    -0x1.59a2d72b8337408726adcb100cbb1c8568fe6f49p+004Q, +0x1.320bcad1af533a6e07f0e9ef8ab06e019729fe1ep+010Q,
    -0x1.74a6467940ab33a3b2cbc9c47548c9a62b0c58f7p+004Q, +0x1.31285aaab6fcd372802b1b51df2689612b35cd71p+009Q,
    -0x1.77f7f233ae4ca522ef2c95919e97055cc704d8a0p+004Q, +0x1.fdc3aa5791ab77ca687c73a1551ec973aa1c5cdep+007Q,
    -0x1.79d9a2e66a751a61c7466a6a53450592fca6c2c6p+004Q, +0x1.5750b26a89bcab93dc9a7c49bf662b7059a285c9p+008Q,
    +0x1.3b11a287231d786cd7b8d6217997fa9d9d99e10bp+007Q,
    +0x1.89f0648c754b1f860e4d6245b66a2fcd9f3d802bp+006Q, +0x1.a051d7a26b0eb53542630daaa06a840419f2d5b2p+012Q,
    -0x1.bf75e2e4491d386b59df5b900e82be44fa98e530p+002Q, +0x1.45d413ad9860ef47374338028da75898e9256f42p+012Q,
    -0x1.60435c1c2bc646673cfbff32eac69904b43ca67ep+004Q, +0x1.7880b966fec5bee18f5f4e89364dcb7d1f96075bp+010Q,
    -0x1.791939b35721b018339000767648a04c3b3962d5p+004Q, +0x1.012308d40a6e95c4de66b85be61b9fd4a00dbbb4p+008Q,
    -0x1.7a1af5e485f5d88b8856674ea8c0b3cbd988c39dp+004Q, +0x1.4cc6dcd61d9a874d1ff9d714050247f928885ebap+009Q,
    -0x1.7e5bda614143950578891826e04d2e328b99fb84p+004Q, +0x1.609f556145ffecfb1a2cd194df59e92d293a6608p+008Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1714[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.c704650c62070559c7f93cc16e7a277b4ed8357fp+006Q, +0x1.fc9066b7652e48f98c26be3f713807e61ca2605fp+012Q,
    -0x1.2c1ee22a9b70670402fc63e4576d82dfd1d03fabp+000Q, +0x1.80fba52b6b82c0de96fa7fd1c0d1926d866b4af0p+012Q,
    -0x1.2ec813c98bc6b1e0b8d502d5c6c109224a965159p+004Q, +0x1.006cdaf52f598407c2f28c5c70cc594b70c14d43p+011Q,
    -0x1.5b63ce744351f9dc31194772c5ed3bac52371fc2p+004Q, +0x1.bf4c9df1e8cf26187cdb51ef4cbc4d1f7062b772p+009Q,
    -0x1.644f64b27f07ddb59a2e00bcba0a0830f3c17236p+004Q, +0x1.0a3aec5b3027095152e84737566eee7ab4ec0e45p+009Q,
    -0x1.7742b265c5b6449a4ecdae76358bd3f5d16ea4f1p+004Q, +0x1.4af0b7e131b3dc22938bebc6093b5c74d689ef22p+008Q,
    -0x1.777ffa236f55466a5155bfab727830f5124be48ep+004Q, +0x1.f97cc88951c3ed32f77eb5c2f6069c7361bbe431p+007Q,
    +0x1.0ddb456b930f22ae0ede79de5a7df67e78af9676p+005Q, +0x1.21b9d8d4386e1449e4b80c46a378427cb55b7ef6p+013Q,
    -0x1.1d5c4979ac0db052648d01a4bae65175d4d83f6bp+004Q, +0x1.6e50a8b977ea10fc4cdda5b4fba007d9c4b69fe5p+011Q,
    -0x1.64f079fdbc321687d41ef0edba0e649ed5897c83p+004Q, +0x1.00420c7f23748702048aeca5922cb7ac9a245803p+010Q,
    -0x1.6513cf5acca95787bd4c27aeb127098a4e53e9d7p+004Q, +0x1.186b1d02381a17fe66989878a16af9fb9736395dp+009Q,
    -0x1.786bcabce17fae3b4b4a09d9b59e95dbe95ba29cp+004Q, +0x1.fda12beb29ec3a686ebd93f795361afcc0131c57p+007Q,
    -0x1.7adeca9b8a9a6ab158e02d222f22c4268fa56236p+004Q, +0x1.53bb7546400ec3d44b1f2bb6f46d53d46053fa58p+008Q,
    +0x1.20f443fb2d44f863e68802e8e423c6135aaaad1dp+007Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1715[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.4ba8838ef16184f71fd28e295b83870d080da919p+005Q, +0x1.91cb62cdb6ec5331e9562d92cb8a4dfa504f0b44p+013Q,
    -0x1.c14778a9437b1429c66136de865adbf27eaa20d8p+003Q, +0x1.f8087515df33ef781e160fd7b5c65fb80d740447p+011Q,
    -0x1.6092ac80cf845d7e42f8a34f97cbac6ecfc3e10fp+004Q, +0x1.877bbef4aadeee50ea16cbf715c90c98f2fe7254p+010Q,
    -0x1.6c9d703fa9cf00d63d430084b0b75ad75c1a5ff8p+004Q, +0x1.a8b051f8131923082c8ccda359e7952e1aebfd68p+008Q,
    -0x1.73f5f5f021f5570d97ce6c0d4cf0318b3ab042b4p+004Q, +0x1.3613a6dc41a83bc8779855577d9ca642abe9cc46p+008Q,
    -0x1.76d5f64134923c2c794c93d46ff747486d35e395p+004Q, +0x1.f35f44521baaa3a35ed2b112d669c91a54da8e0ap+007Q,
    -0x1.789b76d3145be35d935e7c79ce865919c0a6af37p+004Q, +0x1.728620af0a8f076b6c3f01c0d5dd3ef0a8aa05ffp+009Q,
    +0x1.6054cbf344053204835fe488c3e729fc1e689872p+007Q,
    +0x1.c691f767c662332e78598b59f108303fe5bcd59ap+006Q, +0x1.f3bf8a584481df94b4a3a6bffe1b3c7f4ab0f22cp+012Q,
    -0x1.8144f6b54b0b1a7200083e06cbfb11c880824184p+001Q, +0x1.ab38f5854bb907f3f38f97bb8178920fc08de424p+012Q,
    -0x1.68ae395c565ccc96b821f6ddea34a778825e81ecp+004Q, +0x1.f751d41a5f1ec54b91cfd247b57b7e60b9106fecp+010Q,
    -0x1.70d4a6c22f925f4f7fbb8de925752e9cbe4dd61cp+004Q, +0x1.b3e90c50bcb499cb2805db165bc9e52c78a4e875p+008Q,
    -0x1.76083a1ea5f23b7697b1a5e80f8a34a7f1c4124ap+004Q, +0x1.3cdb67d2b296722db9d990ed5f2e85c283403bbep+008Q,
    -0x1.77775034f87928a99bee82ff84eeb12d136c82a5p+004Q, +0x1.f6f150552d837d5fcbc7036a526367b49f233afap+007Q,
    -0x1.82e91980fff371488e634a9ee200bc2a6aafc29fp+004Q, +0x1.9c9b5c2b2fcba0c5eed80b7c2fb9ccd8982de9b2p+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1716[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.079bc8933d570a24d1934f55e2d3048af8b37c3ap+007Q, +0x1.23169085c1e896770fda743b9c6bcb0edfa82768p+013Q,
    +0x1.2ba30e8937165bda53fd33b16890a04a69432a52p+002Q, +0x1.06c71760ff73e04c9f52679153474e810ec21f34p+013Q,
    -0x1.20d0cb54e037b792521624b34e8fd73592b597bdp+004Q, +0x1.6fba0ca8edc2e3d1b8e82d35325d94f021e3eb33p+011Q,
    -0x1.6f8372858bf7a350e500f3ff8d93483266301d20p+004Q, +0x1.4ab75f42b328392bfe01ef9f66666c8e2e2c13f1p+010Q,
    -0x1.775d0bec34e8800a9156c8697a162b444b192f7fp+004Q, +0x1.edaa059c3578914277cf32039308f4ec73d390a5p+007Q,
    -0x1.7811855f88c20eac35aa384f7ecccb1b7ff06c2dp+004Q, +0x1.27f06eb283306171eb0b5b4eb0ee389030910e79p+008Q,
    -0x1.7a0b1707c7c487d5c11ba3be823e7be765285d7dp+004Q, +0x1.92859a9cc0c443e3b557a8426a55acac2fd0ddddp+008Q,
    -0x1.82f3ffae53584add073e10544fef7eeb9fa56000p+004Q, +0x1.5689cdd7fc1a4e3a368973040560f169a042fbb0p+009Q,
    +0x1.780583697728f2b2b652e2697b442d8ec0bf65cap+005Q, +0x1.6bc3051e80032b294e7126b4d7185b1c3a4742f9p+013Q,
    -0x1.e26fac0714939181248a747d8ff07d8d215c91fcp+003Q, +0x1.1225d7cb962084b9fd691ca9621df93a89e4d78fp+012Q,
    -0x1.77e88bc60b861e0d44787040cfec5050e928e182p+004Q, +0x1.f03150a8ec65a793733ab392fd56037dc36ff9b3p+007Q,
    -0x1.7897152631ac1cd35a0e834bee9821a2253a5e15p+004Q, +0x1.8eeb3dbe2b4ac9a2052b8a43de808b9be3fcbcf0p+010Q,
    -0x1.7a22baf09fb7ee8c2c8f51116e12400e278b7db0p+004Q, +0x1.2c55a4016551af81be71348945f5499bcc61ab23p+008Q,
    -0x1.7eff73b5d8581ba980b7ad6c138330ef8c3df446p+004Q, +0x1.9cad071501fecab928c77d5e677a99da4dc337b7p+008Q,
    -0x1.8bf0c15bba8b451dede4a67f164b232ba2c80032p+004Q, +0x1.768e93a3f81128974fbf30f63653f71bc40ae887p+009Q,
    +0x1.46a3d0a0b790a39f472fd0a52995675a4aeb27c8p+007Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1717[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.140e1a4c564143abb298768617e3f54566e8ae6fp+006Q, +0x1.8114c290bbc889a754bbd2f718cb1b215a244370p+012Q,
    +0x1.433fc59be6f7c1246607f8d873a98956a55bd65ep+002Q, +0x1.4e3b4f3efd90d94675ba63c8d78908ab5cc8b889p+012Q,
    -0x1.00269dce4269c4ddd662ec69f554ad2e78c63466p+004Q, +0x1.3939d951be885ce3a207a164cd415974ae7b351fp+011Q,
    -0x1.642f858eca54032b1eab88e3c46ed67229e3b184p+004Q, +0x1.3681621746851cf49e48adbb6c8c7b000f747a45p+010Q,
    -0x1.779635174616f047e0ded1843cf594d70c5fa9bbp+004Q, +0x1.ec449bc8b1790318aa33ac80e852db9c0f8a436fp+007Q,
    -0x1.791e34238693dab01fc9c3959e9b5eb74c02a76ap+004Q, +0x1.24d107335360408fdf039cc1542124689cb826bep+008Q,
    -0x1.7c05d25b02f8801e73793967fce371088e7a3e2cp+004Q, +0x1.8b7869e84fc03779ce7254fe4422ea669ab6ed35p+008Q,
    -0x1.81b22ae329932ec4d635e1f1a88da05251e37076p+004Q, +0x1.4cf915445d7dc82dd46d0c3419d7e84f697345f0p+009Q,
    +0x1.dc323ff802a4a6553f50f7ca22cbb6ef959d7e47p+006Q,
    +0x1.827861bd2b2df7ab60e3d8f7ed32ae4f290851f8p+006Q, +0x1.043ff9c413707de0c0e1392093440edf2e49c72ep+011Q,
    +0x1.ba2d94220939c111c1a8bdd148ba2a70802d217cp+004Q, +0x1.8a77fdc20b5675dfc432ded8c986758d1103773fp+012Q,
    -0x1.84d7cdb52e13f96efa17a76d1eef0c9c6d98c74bp+003Q, +0x1.a32127f2986f3a52fceccac4d544c8f1d6c8759ap+011Q,
    -0x1.64f1c81a7f272ca9192457b42b9cb2544fb50569p+004Q, +0x1.6fdab62d53938af5bbd2239498d9500e3289f4b1p+010Q,
    -0x1.781f52c41c59107d5516d757ed2f7e8a54044a8bp+004Q, +0x1.ee86db0b51cf34ab11e41f57b345b4afa5c9060fp+007Q,
    -0x1.7b2754f6981e6b7efdb1786c06ed7591171188b7p+004Q, +0x1.28c814d4ea97fc9863e894bcbf59793e0cf61475p+008Q,
    -0x1.80e3e1b544ccbe1472d50322cb08ddd106eb07bfp+004Q, +0x1.9529372d78551af757c1fe8bbae81b1eaa716787p+008Q,
    -0x1.8911d1fb756e3d726405c6bb4706448976a88d81p+004Q, +0x1.6b139f35d3b64ecc362f6bb977431cb4c12bbbbdp+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1718[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.a31964cea061445de298ffb2ce88fbbb7699b377p+006Q, +0x1.200aaed53ad33e9d1b69aed0597a6895a6ccc858p+012Q,
    +0x1.b7a35e88c346bc87474307897aa19541e3eb0ce0p+003Q, +0x1.527579318e7f7bcb64f770871f24007911ba082fp+005Q,
    +0x1.6474d914ade9f723eb2e6c0e8900c5453552f3f1p+003Q, +0x1.8b913a29118f2fdab21311e59f9551c5bb4fcaf8p+012Q,
    -0x1.e8f5e2fcaeca8c5eb2985ee979002823312bb96dp+003Q, +0x1.4dbfb97356e144cccae725376001365a151045bap+011Q,
    -0x1.6179d51baef18379dfd1a5fa0d00d51a72f855f8p+004Q, +0x1.3caa30a3aaaaf830d11f40e2d353d7a1cd81d427p+010Q,
    -0x1.7787fe1e3925ecaa9908e8a926a2faef9e678a4fp+004Q, +0x1.ec14ede8a769ebb1c71449e07c93daaab08ed885p+007Q,
    -0x1.78deabc9afb8fa77d61ab4c263d7be8b0c38ecb9p+004Q, +0x1.2464a9fa7270831581c335ae43798966423e395ap+008Q,
    -0x1.7b734740b4eaf74dff412f0ae07d213f4d7b03fep+004Q, +0x1.8ab8e01a053b94c3b2d362b36e4c2666d6ae8ae9p+008Q,
    -0x1.8091c758d0f45026fd58ae0848f3c0f05481769bp+004Q, +0x1.4e2e9e19a9e0229606f58d98d0d4040030ab534bp+009Q,
    +0x1.666461f7b2721dbd51c09f98702217c1d7b35f45p+005Q, +0x1.bb19900e5aec26b87406f6d4f88d9ea9581f70fcp+012Q,
    +0x1.b7a359611b67a168e65ebd4ec7188b0d8dad7086p+003Q, +0x1.52757b85837dbeaa48858ba75debe94fdbc257eap+005Q,
    -0x1.4d9a088ca5a8de1cc47282af0341f314d64a560dp+003Q, +0x1.d18dbc4da16d994d20fb5b5b9a8985316339c6dep+011Q,
    -0x1.61ef54bb6eaca2bf87b7e644c9d05eaffce126e7p+004Q, +0x1.7b14825474bbe7628e8d440ccaa6cc9a462999e1p+010Q,
    -0x1.780e17b1843ab4d09a0a6c09355c1059e4f193ddp+004Q, +0x1.ee57409f940e043c9bd2b95d63619b7acee91319p+007Q,
    -0x1.7adf2e1357644620b0a7d985f61dc183c5ccf6a1p+004Q, +0x1.285f6b10cae9f94c42a74181b1a54815cb8a4a22p+008Q,
    -0x1.804a808c29669f96db9a04a4a9934d3f86749e4bp+004Q, +0x1.947e9de04054eaad3eceb47ad3f171045413e9edp+008Q,
    -0x1.87ebd940ec2e83443f84de10eb26b81b7accfcb3p+004Q, +0x1.6d2571f96922a6a53ce7ef6505c8d9cf6aaeaa60p+009Q,
    +0x1.e610bbf2b20dc5ca8d0c2a9a9daae4cbe67e3e15p+006Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1719[] = {
    +0x1.9fce3019acf3869cffa3f44efcb12c68261b616fp+003Q,
    +0x1.f8d3c1e383b787754faba84197c517c7424d2ccfp+005Q, +0x1.cbc9a350aefee9758ff6f24ffd7eca67e98d0689p+013Q,
    -0x1.d3df5117accdc3a305d8957bbdf44e706c78c69cp+002Q, +0x1.759efa3323569d18bb7ce20899b9221f7c559c8ap+012Q,
    -0x1.3ee5b243691c111dcee3694426ab57145fd025b7p+004Q, +0x1.384d35771eabfb6e60e4b4c5933bd4e522a01d8cp+011Q,
    -0x1.6694245a33aa17c5c81af0e2c5d5e84454b5cea4p+004Q, +0x1.ba89ec1ae276bded9b5ab5b849338d27df98b620p+007Q,
    -0x1.768db3fbed9ccf47e284b1ef90c8cfa0be66c795p+004Q, +0x1.f11a18ab82d20b2c5363fee76b4d0b5b6b78f188p+007Q,
    -0x1.7767c3ae538bc44b05baf6201ad98c5538951833p+004Q, +0x1.2df365804c13942003531ee11de1a8eca1972ae5p+008Q,
    -0x1.7872538c36d17329f624e6b740e6b2cc4d8534d2p+004Q, +0x1.36880575746c93902cc47ae55bf452a04a9386fep+010Q,
    -0x1.7b73f5227f053bfe83c52308ed23b176dc33ed7ap+004Q, +0x1.99c8734d4ae78e1ed63f9681a12ba05163999e90p+008Q,
    -0x1.8764afb0d02c90201ec380c5e11b87d7d6dc39eep+004Q, +0x1.53119689ba0b5386adb42dfeb3eb4026af4a1b03p+009Q,
    +0x1.7780258044fc1449573b5373d4ae00451f29d208p+007Q,
    +0x1.07c6409113aef06c3492489591bb70e92eb6caeap+007Q, +0x1.e4c964009392726a14382817ef29a851ac7d6088p+012Q,
    +0x1.7f91ee9cd33a57e914c9b99c5322dd0ddd31576ep+003Q, +0x1.24699fc99d9647f78cdf5e0ac8ea854c6af8413ep+013Q,
    -0x1.2f630a1f42b2275b78750421b54926145f390094p+004Q, +0x1.a79e7672cd8782814a46a2afb9af98a722774e58p+011Q,
    -0x1.6694390b4f4d0f9b8ea74f18a2db5335981791e7p+004Q, +0x1.ba85c0fe8259cef84669e2a8b5c4100e9523f322p+007Q,
    -0x1.7720b29deb8462306b440065fde8197e66e659dfp+004Q, +0x1.f44f194cbcc1dbf1654bfb2fa990ff9d54024a48p+007Q,
    -0x1.79ac3f0405eb556a98fca13881686a910d6d875ep+004Q, +0x1.327964613ead1184de99016a2e01190ea237f917p+008Q,
    -0x1.80854456d0de4ead7cd985f8bf5720809a40533cp+004Q, +0x1.a353e9fcb37018e614d76808c0a1d94ec606dceap+008Q,
    -0x1.818aa7cd3e64ed103fbc1f10cae1e9ba93d385fep+004Q, +0x1.6b804286b03ac35d8c653651e3eed22745376f51p+010Q,
    -0x1.90661c07c9329c80e1dc60deb54ae0ca7031a4c7p+004Q, +0x1.6fdcf2839de1e1014e71092209bd05c20cafa0d8p+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1804[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.1ccb6fd90dd18e30e330542046a73b3edb430608p+005Q, +0x1.5e4fd47b4b074f6dbd716f71080cff77060630c2p+011Q,
    -0x1.5b092b4e46780ffbe0d201fa2f85053d14134d9bp+004Q, +0x1.8705e4a71886778634dbe6508ccb124da0c9f7ecp+009Q,
    -0x1.3a9b933943dc41f1a3da9d4fb47ca29c843e574ap+004Q, +0x1.3d0e81cc1c6159198dca43e931b1d19b470f2ce6p+010Q,
    +0x1.ace560b3f26bfa4d8f681450a05efed447a6c34dp+005Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1805[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    -0x1.c7dab283625d6dd63aec1f4aca58f93b7e001a78p+002Q, +0x1.9a7aa9f423fbf999f97b60111cecf5a20010c40bp+011Q,
    -0x1.883f387ffc11188cdcaa94a7be392f7f0b473747p+004Q, +0x1.e97a183ea5621332a83d1e4ba990f6a3e7ce61f0p+008Q,
    +0x1.79afd516d7dece9b563f9b00bd88517ebcb6ab59p+006Q,
    +0x1.144c6e03680a2f092560da7e09b23a7608cce12bp+005Q, +0x1.c2287bd8426febb487634dab02d37d6f232aa389p+011Q,
    -0x1.9bb2fde31b9a88e803a94aba7b0a54c561fdfbfbp+004Q, +0x1.246f50c2e68cc44f3d2d569c9ed41dadb5439b54p+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1806[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.dfc92686bccbb6dccbdceffa959e9f4a97d7747ap+005Q, +0x1.a7df1e325211a52adcc27231a292e199e1430eacp+012Q,
    -0x1.6538ba92fd5f115b158f6d812f847410b0cb29c8p+004Q, +0x1.b7667e5cd4b4c89d3c148a41b73aef10064fa016p+010Q,
    -0x1.8f0084a32b25f3b209cfd5ddad3a0838fe59850cp+004Q, +0x1.793e47a8668aca143de4ff99d4c042d689b53981p+008Q,
    -0x1.0b62627aa0a2eaa90cea3e0ad7eee06e23ad765bp+004Q, +0x1.ccc14f703bbffe610c3ced403ba797d437e91053p+011Q,
    -0x1.9a85e0c029368f00193cc2c1556125dfceb3ce31p+004Q, +0x1.94c8f09b478377cc04ebfce10216615e3de9cc89p+008Q,
    +0x1.827eb5147a284725d240370e84f3d9c849f0961dp+006Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1807[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    -0x1.ad33370d00dbead78eb8b8d86a2841eb64276dc1p+001Q, +0x1.75819d0397a83e257315d7e3a62898421f521008p+012Q,
    -0x1.8fc4540645b26eb786e53e14f9f5bd9781777fcep+004Q, +0x1.49f58c2c5433e54cfc9cc1536f69c6493514f7a6p+008Q,
    -0x1.9406b3927a7008e4c864658d580ab94bf369d224p+004Q, +0x1.03a12cd52bdda51ee4e1fbc298cdd533393d7fe9p+010Q,
    +0x1.0abab419b56b68a50aacffd72b67f2e80a4190dfp+007Q,
    +0x1.d965c7d5a58c59234fac177af4c71db36022d51cp+005Q, +0x1.9c239366848ee1d336ef12a4610f35f32f7ef22cp+012Q,
    -0x1.96e1808fabd60dc2f2448070a62e2d6d3974add6p+004Q, +0x1.56b137d351f298ff772c8c1562c38eff3b6da0bfp+008Q,
    -0x1.b6b49418506e4af0bd81992b66ecd6831e3b4b03p+004Q, +0x1.709715182820d3ec77e4291734c38766b8abe468p+010Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1808[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.496821b26b2922dded217489ec071c61da996fc5p+006Q, +0x1.38fe8111a23802530ef0bff6e7d6830ea154ea94p+013Q,
    -0x1.44231da7e6b7c68df144ce8e7a19ee0fdeae38f5p+004Q, +0x1.70f78681a4b504338927af23a24135b06a1ad3acp+011Q,
    -0x1.8f2e4216acbae2f5b7a86caa709ff2b85c5695dcp+004Q, +0x1.32384dffc3a865ae0fc2d0abfa7443be8b2e76e1p+008Q,
    -0x1.958bd65471f0b90b361126c82057b5822ce5b071p+004Q, +0x1.6b4ed8ed2ce28cf148a435e149fc82da7a3d70f0p+009Q,
    -0x1.acd5225a73a90b271a7da6c81841e7193636175fp+002Q, +0x1.9790f6831ac48fe787f4c6c8051bb323237ecc0ep+012Q,
    -0x1.93fff07acd3f7267ff6377847ec36a235ed08a8fp+004Q, +0x1.3a09beda844746bdc777b3f124bbb75dda60557cp+008Q,
    -0x1.aacc13807301bbf80a1d2d960bab9a100bb3628bp+004Q, +0x1.ae06cc714bfc69cfe662dc49af93963c956e6375p+009Q,
    +0x1.fd405b2faee8a30455d327d6e1d1a216edc1302ap+006Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1809[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.27c91ea04f71b9ae7f0ee596c73e4ffd119a229ep+002Q, +0x1.0df829408f62222ca5b2d638e309bf2431a716abp+013Q,
    -0x1.8026570296c63cfcf08b01c7feaeb4c2be6fa087p+004Q, +0x1.ad69bef489d25f15670db0ff29e4a3cea4f9753bp+010Q,
    -0x1.8e1af152238d09feaf9d9e5ec41ef08eced1c506p+004Q, +0x1.24764b03d55d7d6f37d01d2b0c8309d2e54ae292p+008Q,
    -0x1.900e6adbad90cf1bea5b169473e11c915b5326bbp+004Q, +0x1.1ce227aa2d75772cce8cd3cbb90c51d24395f1edp+009Q,
    +0x1.3a752eedf6ca6ff666ad1021fd33c9293bb4d45cp+007Q,
    +0x1.3ad19881cc69b5aa26024825aefcf493a18b9acdp+006Q, +0x1.06b445dfb7c0259d476344bd2bcd9f4ff4863511p+013Q,
    -0x1.9189e5395661bcf73532d535148d71c45cc608eap+004Q, +0x1.2a2fa0125c9d44b421bf067302c39cc62b227983p+008Q,
    -0x1.945bb3bfd2c6d31224bd0147788958cad0d8d8a4p+004Q, +0x1.5789b512429e2cdc1862901ba6e1ea9c6a530309p+011Q,
    -0x1.9c2d5fc7a7f7827b8826362d30d42606ecf48e45p+004Q, +0x1.399f7c73ab0df48312506080d8be49f50fc429fap+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1810[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.94bda7c858e3459681c5afcd48534d64b039d83cp+006Q, +0x1.75aeb6ef0f1497f6c400c8023708018f80b76387p+013Q,
    -0x1.133d7e4f54c6418222a70cecbc7a13c818b1fa91p+004Q, +0x1.0a31cf02dd3948609e7eeae68dbf46b90f5a12dcp+012Q,
    -0x1.8c94ed498dc5fb358e2742f4b729f8822a37c7b5p+004Q, +0x1.d860b6cc190937e20dd34319bc81fc050e9299a2p+008Q,
    -0x1.8cf40349855baf190c22e9ece33d4ddca642e4abp+004Q, +0x1.1aadc626d7e6d890bd3c5d63f9f43a3f8198113cp+008Q,
    -0x1.90ba95cbdff862f52c656d58abd26ca8779c6efdp+004Q, +0x1.1eda685a35825b856c9ae34e3a86a14296af452bp+010Q,
    +0x1.519e6db0e3302fd3ee9ef8bd7215eb8650c78afdp+002Q, +0x1.1a4e6e4c34dad2b4d7cd6db6e3b30843bd1c92d5p+013Q,
    -0x1.8f64a489526d84cd1944da09f3fe2a5d324b104fp+004Q, +0x1.1f2731cfc34cd05938773c1831a503078a724a3fp+008Q,
    -0x1.947f2103d06552f231fc1c49e0c667d03bec7e3bp+004Q, +0x1.f4aa0203317486acb380c483679ec211c7b80a8fp+008Q,
    -0x1.aac28f03c35b1ed0ee90a27c43902c67b6356e4bp+004Q, +0x1.70721cd2963fda6a591f72ff33ffd2406e797103p+010Q,
    +0x1.28dc1b2ba89cd789587a30da5a20675b8453c4a9p+007Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1811[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.be3ac1640cc726450b1699dafddff7062ca6c42cp+003Q, +0x1.6ddc907e91b9c69c9e61bc0eb774ffdb5f1a3249p+013Q,
    -0x1.6af30321ac7337095b225081d8e5a963e2bd9f80p+004Q, +0x1.3df59e1cba58c9f365699c5891cb96897dc094d3p+011Q,
    -0x1.8c4111e1fe01d5bb5df3dc75c92ce838af5871ffp+004Q, +0x1.1306fe12a58e6305281d52dabec1117ac7f7cb90p+008Q,
    -0x1.8d48ea2a27981a20e2434cac423364d083bc0dfdp+004Q, +0x1.9c05c4f69c40581d7052272c022ee622ed543444p+008Q,
    -0x1.9615c7d5ef2c1eb67358f68664b81ce58d4c35d8p+004Q, +0x1.b3e76bf86ec844ba739d073e93c329d48ade1daap+009Q,
    +0x1.657b918e97e12dec60c802354294a2bb8124460bp+007Q,
    +0x1.84bf3904c8c04b80f71c3010caf654f39df84874p+006Q, +0x1.3c6782394b30e5e08e4ad73c8963e036bc9a412ep+013Q,
    -0x1.5b1dbf5d4a763b5c4251fe045bb8b427065ce844p+004Q, +0x1.138da88e782077976b63c8c553b86fa479e95ae7p+012Q,
    -0x1.8e022f05dd820f7e220f7503a9fdac4153a6b15cp+004Q, +0x1.1678744622fdff730668fae7421e141746d195b5p+008Q,
    -0x1.938103122a06efb621d0e28d44fecf253c2cc5f0p+004Q, +0x1.ac144d2184e8117ba4fa73c544b35c8033f48f73p+008Q,
    -0x1.a826f99e52ee42455646b45b12c6c62b48f4efc7p+004Q, +0x1.fd25fe485a1180fd7e79d6aa55037643f51f666bp+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1812[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.d4ea07380653a0e32f4fc2de9b8bffe56016ff18p+006Q, +0x1.811057c5ff13a945051753a8c118ab36d639c376p+013Q,
    -0x1.7ff276a265c25c0f9ad89459bb3ec5316c90bf9cp+003Q, +0x1.6e5d244033ab9d97c738b721de75d159cbcb5edap+012Q,
    -0x1.7fbc24366affa66a4292413d48afa856bf6fb152p+004Q, +0x1.b2ea77a3ed3022d406d8a07240712f4f5a379c76p+010Q,
    -0x1.8c1c855a09a591f6d7b798068b7ab34135e76102p+004Q, +0x1.0d917c4874b6135708d1b15896489e9234f591a2p+008Q,
    -0x1.8f0073622249b775beaf8bc1d76ec26fc5a7e0b9p+004Q, +0x1.7a0f35ffe645dc8fdb6960e9a8ffc32a1ba2513bp+008Q,
    -0x1.94e35858eac43eca866be6d9ce4c5a3aa4f683d7p+004Q, +0x1.6a8f16a4fb8f177022bd7e48280b6fd70f916b1ep+009Q,
    +0x1.3e182cfaaeeb7765ecb90d23a0d06fafb85de351p+004Q, +0x1.58cb954e44aabc9081b19bdaf79e08717fe47dbfp+013Q,
    -0x1.8d796aec683252079cb0910135bcd801d38d836dp+004Q, +0x1.10361db3fffc6d381b005671238ef9e9eeb15f0dp+008Q,
    -0x1.9134ebaed9bc615a6094c099837f8e1ea564b500p+004Q, +0x1.2c2ff7cabcee6f5bb29dac00ab93270a44192ccep+011Q,
    -0x1.9447e8db48e6d1ea69779d9be8f8ee5fdd2a6726p+004Q, +0x1.851d76bec02afcbc971207fff7e2ad5e1cb53f96p+008Q,
    -0x1.a08e31fe925026a53b07ed8391b34ed5e9db79afp+004Q, +0x1.941dec3a0bfa72f9aa33115d9ced54086e82900fp+009Q,
    +0x1.4346b2752b1641d952de056fcdf710d604ab824bp+007Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1813[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.eff287d415fefee54b88ea3737a6151f47f8a4cfp+004Q, +0x1.855d3a17ccf6b82c8d0b00d60ddb2ad7f72e6cb5p+013Q,
    -0x1.19a965e29aaa278432dd2601a1cb63fa381e3b2ap+004Q, +0x1.add6221314cd6e812c26c66d9d05da7c4d14d294p+011Q,
    -0x1.790ea0910ede723ea269c23973b3927f77697550p+004Q, +0x1.45365b806d4afc33e5a667f1d300eba0b2d4838dp+010Q,
    -0x1.8bf3ddea66674c89d751b5c7682a73cc031b71dap+004Q, +0x1.0a48406b8b9c58832ce13788c3f0e082b909cfb8p+008Q,
    -0x1.8cdf0955e88c3a6d714a861aee96061ca471dbf7p+004Q, +0x1.3f9b0d7a337090fffb4b23e32d92b989571c4e91p+009Q,
    -0x1.8ec08480c6c6b39d3cb5298627355fd4c9e7d97fp+004Q, +0x1.674d0e218ffd9ef1950d3d498aee8dedd03f3058p+008Q,
    +0x1.5fcbbd16ba27804bbfc64b63fe58cc4622fd8b49p+007Q,
    +0x1.aae9c5991457e06b01cbd28882aebae030efea2ep+006Q, +0x1.0d83e539d09a1c20c211e3b1b618e1750356e260p+013Q,
    -0x1.5674fc1fa77b0d34c6a701803cf623f92dbb7f15p+003Q, +0x1.6f3c64f178764afbddaad3c47029f6bf01e066bfp+012Q,
    -0x1.84428bc2eecb9bff81cb9bf1d084df3a009def75p+004Q, +0x1.8ee714dfac33e764a47dc5ac68bf0d05ca82dc6dp+010Q,
    -0x1.8d158925cd4ad4afe883398009f0f44de57fdc92p+004Q, +0x1.0c7fb4305d68edc0b8d00096c0a17a53733e3257p+008Q,
    -0x1.933ea7dfdcf2c079b26a8fb9e892b8b630ab25c0p+004Q, +0x1.70703c22e4f31d090c463389c1d291307d5bbf24p+008Q,
    -0x1.9343b87acbd9f2359119c957fd89ec4e42314fafp+004Q, +0x1.5b173ad3359385838a384ae98c9d3a5c5e3e8b21p+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1814[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.ec8f17899e1237baa6e42c175b81910f18900c49p+006Q, +0x1.44a24db649cee7213168eb6f2c26e3ef0c2e22ecp+013Q,
    -0x1.0003fa0ccd1efa01a5ac7434a922cc224b08211ap+002Q, +0x1.b1d4757e8516850afe8cdbd2f3d879f836e96d59p+012Q,
    -0x1.4fe35a81702e0a782467cc4625396ba71a601739p+004Q, +0x1.16d1224bec2e5c90f3fbb44a84bbf46a472851f5p+011Q,
    -0x1.768ce0856c7b3101e07da243523e6e00c19a61cdp+004Q, +0x1.e283b5738d00ee86861db2095b24c786cc6ddfd8p+009Q,
    -0x1.7dc8bf79fe301805092b0d441d6d87dad05ae5f6p+004Q, +0x1.18541369cc76cc62980b64e865f20ecaabee9869p+009Q,
    -0x1.8b7de49662f1922594d2d0502572646e042655b9p+004Q, +0x1.07f5adb9655f57dbb11bdd50f88594ae9e0cd55ap+008Q,
    -0x1.8c48aa97744db2a8ebf0f90c401609b00515ee61p+004Q, +0x1.59da5d281d35a16b2a6bd7b61f71c7643ac514abp+008Q,
    +0x1.092abc11fcf46688c64f21c7947cb21c54ec6e99p+005Q, +0x1.5a76912a4b89404ee16dd9bde3b55a21bc089980p+013Q,
    -0x1.473bd07afe7b10b37e656d5e7ee92ecf52e80dcep+004Q, +0x1.8f3646107f3eb5ec25d6061778e1a5f9dbd5ef84p+011Q,
    -0x1.7f9cf237e06338c3ba677f7c3ad0d53ed7884045p+004Q, +0x1.279330ab0247ab006b14396586c510da331b79c6p+009Q,
    -0x1.814909587accbb1ebac983b2ba764c863ae5a907p+004Q, +0x1.13b23b570c59da494925c9b968c93c525a16d248p+010Q,
    -0x1.8c6aec330873795ce91e7478bfe60cf17c09b668p+004Q, +0x1.09f9e9a3a652e5e211fd6805717302bfb6f20c6ep+008Q,
    -0x1.8fe76fb50cc29cb4f7cfa033d8156da39364a6e5p+004Q, +0x1.62554d005a1975dccb0bf011fb551ba0608ec5dbp+008Q,
    +0x1.3f05a7b6b851606a3c4d9822eea6c4dec1736aa2p+007Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1815[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.42a3098ad636929542380a440f788ff9f46fa2f1p+005Q, +0x1.dbb2f7204f13bacf23cfff97ff883174b0bbd8edp+013Q,
    -0x1.06d4cfc2cf26e750ab7a31282988147c86d5a20ap+004Q, +0x1.123528fea24b9d8a9037122d9633a3db3c507820p+012Q,
    -0x1.7cb3160fc18f60d12bf2a3e0bffd9bb1a03e3dcbp+004Q, +0x1.a1bdd71f8f7235d1d7aea8ca8133d98f58032204p+010Q,
    -0x1.811202774bcf28159f15e6adce82641dfaf152e8p+004Q, +0x1.c58e80272fab8dfffc9d7523fe5cb1a320632b4cp+008Q,
    -0x1.88ecb43880b2453ad464c5c77079c5133218f62ep+004Q, +0x1.4644c7b629f6abc99950cf99044e1a3dc21ddfbdp+008Q,
    -0x1.8ad74a30ed96b6a43ca6b1250a4ad0ea20154bd8p+004Q, +0x1.0500debc6c1c8ba88c664bfbcfa311ee8dd257a5p+008Q,
    -0x1.8f0e8e1ebb86a13dd7a93e4d105b93a0d212b607p+004Q, +0x1.88e35330d58dcd36fb6b6bf1df2b4e0c03dcc5f0p+009Q,
    +0x1.83290a09980f58d648bbc9d67fa8f4f964eb8cb4p+007Q,
    +0x1.e7ad0f752c748373707e07c58158105574c266dap+006Q, +0x1.3768af6c83f76c60b6560f4edcfe4f061e5133b1p+013Q,
    -0x1.86713526d3785271451a7489f8c03f09df82e982p+002Q, +0x1.dd38c73efc36fc34912f379b0a78ed6b3514029dp+012Q,
    -0x1.850c5279d7815186310bfdb34d8f99e97448b3e7p+004Q, +0x1.d1a2642ee6a42ac58ce53d3ceb293f4b7f38a62dp+008Q,
    -0x1.8920199a58cd2c6a38e9a05c6d8bdef25c7173f1p+004Q, +0x1.0b5e62b124a15f2e19fb784a441fe00478f685cbp+011Q,
    -0x1.8b2c6cdeeda08b0aaec48f63cc3d7ae8537af184p+004Q, +0x1.4d287faa5a48a4d7e969a4dbf849681fdf6aa508p+008Q,
    -0x1.8b80c321209842a8cd14d9bfb655af6b1d8a47b2p+004Q, +0x1.06c44bef87e512ea990b78498ab6a664544c3b48p+008Q,
    -0x1.9a0474f5deb286683cbbdf13e0fbed7dc22c8488p+004Q, +0x1.b3c8b2386b5e26ae4fc32bbf6ecdfdf3cd407465p+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1816[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.1b95370efe0d75580b2cdd0b77b46d81c0c05e75p+007Q, +0x1.719268ec1471ea2a89a58808d117a8736af72417p+013Q,
    +0x1.587754ef11e99ee75e52746ecc109eb5cfb60755p+000Q, +0x1.24eecfba023be9ab2c83a999ec9b4b655147df1bp+013Q,
    -0x1.449728812be070a3693719d74c33c5691fc62fcap+004Q, +0x1.893a97bc9d75c57765a2eb11436fba3e0944f3cep+011Q,
    -0x1.8a612bcf68ed76fcb0270703a2662f6d95f4aa66p+004Q, +0x1.5c96a5d570bc2b5b0e9adf571e84c6ae6e2c4e3fp+010Q,
    -0x1.8b2a3060abbca12b2eaabed386b51a54aeab4f6cp+004Q, +0x1.01f73410da8f44780a07552b6ad7e5285f271fe9p+008Q,
    -0x1.8bff3bf13940e6d1ce38c29da791d65856db2dc8p+004Q, +0x1.362e34f980db5a4385f6f4e55e3e763ee01c8b51p+008Q,
    -0x1.8e3a83efeb78223aadc02a5ba024ae4718c1cb02p+004Q, +0x1.a6a9ce47d5c6868c1576e4ef9283673382e630afp+008Q,
    -0x1.99504ce15d707e289c58351b7c46fba05e52fe71p+004Q, +0x1.6763268ea6b4ea17e376e096924579aa1f6f306dp+009Q,
    +0x1.73586adcd0bb1fbedcc1dfa00e9e94dc907eb7ffp+005Q, +0x1.af86d3ff096e40bfaffcf1b50830543e31ce2928p+013Q,
    -0x1.219edb8d263e33b20042b045fbb06d4920d0b391p+004Q, +0x1.26b9442005f2501aba331c9c52617ccb6fce5e42p+012Q,
    -0x1.8bb5d03cbcd8d86faf44c5897e3c0df0e82bde91p+004Q, +0x1.033f8fcbf2f3bcfcbd649895f29d293ad4f1880ep+008Q,
    -0x1.8e0b77e3563d24438be176eb64f2030653fb39ecp+004Q, +0x1.3aa668693d9c25f9043b7cba0ccb729aaea26315p+008Q,
    -0x1.9314c849ccb63bc29998b21ce3577966f74a8b11p+004Q, +0x1.b0db96645261c2a6fdca4da3c0990a43fcc0806ep+008Q,
    -0x1.961332c964ff9d4c157d5f6a611c1050b369ad68p+004Q, +0x1.a2244a59510fcc77716ae7977a375db43b9335dep+010Q,
    -0x1.a2a35083b40d092dc07a6c12aee78b8aa1cc6ae6p+004Q, +0x1.87711e2c0a56cc08b36be1c2589c6b3f49bf8190p+009Q,
    +0x1.662ed3bd1d76ecf21999a26bad0b4ed3b6863810p+007Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1817[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.043237a202fe8cf760ef78d41dc611a774962614p+006Q, +0x1.3f09a542cf0948958365b322579eef9a33418515p+013Q,
    -0x1.ba439bbb28c7c9c412e5a11382ae87429fef807dp+000Q, +0x1.61f5671d99ea2f03984bd737bce8cca88908aa61p+012Q,
    -0x1.29008e87e4e0798a9e142d60e5fb4953c3bf144cp+004Q, +0x1.3f1bc7698bd792d5ba217d72382c40219206ff88p+011Q,
    -0x1.7e26654a3399ac36b8bac3af994f1e88f8c93a7dp+004Q, +0x1.40334572d0db38763a08105f045b648d470be88dp+010Q,
    -0x1.8b6bcf3280c20993742ad8858ffd5a9c3d5bb50fp+004Q, +0x1.01065a5e494a4025c4586014c3f2a298d7047c38p+008Q,
    -0x1.8d4483cb0430dacb8d6df2cf120754d8f0fff755p+004Q, +0x1.31eb202d225ababc19a34d0189615a6b002e3c6ap+008Q,
    -0x1.90ced9e15a4ad702ba8df1146f40cdbf141df1b5p+004Q, +0x1.9d13ebfe5e34f46a659379c1b8d2c32444eaf6d3p+008Q,
    -0x1.980a61667c0a8aa59132f879b5875e4bad4f86f6p+004Q, +0x1.5a566e6935c55d16cfd18c56784f532b15e2ba24p+009Q,
    +0x1.3543d8b494dbf458bcb826da579f73e148024e94p+007Q,
    +0x1.c80b5c8afeba534030b3e8271dab00d4c6d65555p+006Q, +0x1.1eb0b9e2d2e68c820b2775163163997bb5ea5ae9p+012Q,
    +0x1.266b7f07db850c7e4875abf5ac1bdeb7a9a41dc2p+004Q, +0x1.e43cc489d633741a8e3f260426fd3a4040f984adp+012Q,
    -0x1.0045eeb3f74ba5ce81710664bcb33ac4d52c8de5p+004Q, +0x1.a5d3b72133283fd8e922cc6098cd22ad73815f68p+011Q,
    -0x1.80d69da1024af206497db5aa96ab3d7b472746d0p+004Q, +0x1.7690ae8a55ac5ca8230c04b3661eccf909666db2p+010Q,
    -0x1.8bf35d83367d6cf270ff7e652503ea8ed7e6270dp+004Q, +0x1.0224166d1162b4dbb522ecb7c1feacba842ce3fap+008Q,
    -0x1.8f4565c55fd530ccca89e90afebeaa450aef1950p+004Q, +0x1.35d5b9ddbbb8bf165de833b516694561270d8f25p+008Q,
    -0x1.95927101e9f9d879e0ec525c83aa9df0878a20cep+004Q, +0x1.a6a369855743771694477ca5e1e1aec23ff7c531p+008Q,
    -0x1.9f7191f64a0b829f8c9a8746428f61bd014328e5p+004Q, +0x1.77a9a43b95716708de9141b3cf0f7507dbbb0180p+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1818[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.ac962b2c3553ee0220843dede945acc32d7c691fp+006Q, +0x1.2d8169bf0a9ca614a3cf6bac3f4fc5c6fbbebfb0p+012Q,
    +0x1.07d2bd68c915020ff836ea499044e343d82e3963p+004Q, +0x1.a87b4e2e82d623293bda770d6e6d804493666b5fp+008Q,
    +0x1.5ae94a5217e1ffc9484c3042795114b1a01fe9c4p+003Q, +0x1.9aa6ea40ed6c6a09f0e3d419240126a76311b71fp+012Q,
    -0x1.075f32a2282f37989f1be87d48258e8573085e66p+004Q, +0x1.5ab15165418332bf4a0f71f5ba26995ba4ad656cp+011Q,
    -0x1.770f0498b08eb753c97a610cf0e0adcee5cf86a7p+004Q, +0x1.4903e02226a5f62db9f824b804f0448353082b2cp+010Q,
    -0x1.8b588217d789c98b831450854d06e6b11f0bc77ap+004Q, +0x1.00d841fac549c139a5dd90dbf78333a1bf5d07fdp+008Q,
    -0x1.8ced9870980580b6b71ef5de65f655e01c479cb7p+004Q, +0x1.311450e1d0f69d4ee396b66242d7868534a4ca48p+008Q,
    -0x1.8ffb51ff594e2c8e15cf05bcf37088d6249a274cp+004Q, +0x1.9b66c0dd02c9e284e3e780f21c21fbab5c49d929p+008Q,
    -0x1.95eae6e5eaadba0feef80a65903fc70e55a97a73p+004Q, +0x1.5ba7deffc3061683abf297fa65afbb880d47113bp+009Q,
    +0x1.69a04455e662a4211aad2e56c2f40c33475202f6p+005Q, +0x1.cb2b56675ce26cfa977e9499f2a69af765a3c6b0p+012Q,
    +0x1.07d26a2e3d4c58f3dd84454d810151c4ff4d4e62p+004Q, +0x1.a87e30a708312beb936d86f7058920a5b44690d4p+008Q,
    -0x1.72989dd835455e24487e5072f98ae92cee5282e7p+003Q, +0x1.df11864d6fc191033f7f11aace8fc77a313ba59cp+011Q,
    -0x1.775c35e90700793ff2a562bea798870bc1fc88bap+004Q, +0x1.8704785b3f7fb1dabbcb068267f1703be8206d4fp+010Q,
    -0x1.8bdb82bec5ebd6733fabafb10c06b634add1f597p+004Q, +0x1.01f478fe89b586dec33f472808e95c61c4f87a3ap+008Q,
    -0x1.8ee0c041c131fa6e7e7d3f6a6fc0e9fec4dfcb65p+004Q, +0x1.34fee2cea2c7dd52796dac9b6b1d2094e5b2d0bdp+008Q,
    -0x1.94b0db7b4c10fb743c5426c4dccfa01fe988a659p+004Q, +0x1.a50eefdc3959a4a54cea937f1831ea2b97457b51p+008Q,
    -0x1.9d16b4aa3b420e9d1523bb3f0f88331a1b904d5fp+004Q, +0x1.7a4bb990d47e292ab230e44879d0d529f8fff30ap+009Q,
    +0x1.f06d81690eb9d41ac84172748afea3dd49dadff1p+006Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1819[] = {
    +0x1.b355aa0327b74680c8f7c821b6367bea5abf88bap+003Q,
    +0x1.fced6902b128de947a24252daccf1da9aea205bcp+005Q, +0x1.0d6ba856b07dc2bbc6ba8d5573b4450dc2ce9dedp+014Q,
    -0x1.32ad4e10042a24b90eddf9d6fe3db504b2db60f6p+003Q, +0x1.94ff180e4c71c5997c363811e03e6aa995301a80p+012Q,
    -0x1.5b229ca77b089b1356a17f5497d3724e9a4ff90dp+004Q, +0x1.4c37585e5f687fd2dbe103b9360806b91e8679bap+011Q,
    -0x1.690c8851812ff58d49bd20dc99090715742f9014p+004Q, +0x1.edadc7ce80c865b0975d6472da31ef4a2614f9a1p+007Q,
    -0x1.8a1a2ce3d2117f181daa2d39575a6ff5d5c31876p+004Q, +0x1.37b953bb62e1a4e6d99bb2b9293e5a6b5851035bp+008Q,
    -0x1.8a5b6fb81718a21816e53fc771c8bf47aac7879dp+004Q, +0x1.01cc980a37fd5af0b31e294458fcc93353d21f9fp+008Q,
    -0x1.8e404ca30786e9b0e940c1c2c6cc00d484aea755p+004Q, +0x1.a9a22e438dfb450fca5b78f0c3c1cf624953cbf6p+008Q,
    -0x1.8fd4ca0da1987622c3c25cd09de7c2d3876f6898p+004Q, +0x1.471f5415effa937018d278c637e444d2a65db52cp+010Q,
    -0x1.9c0daf91712f9070a8237d3aa47ac5a0dd70d2dbp+004Q, +0x1.62f4f17f6e59aab08ed8f1f741dd5230cc423377p+009Q,
    +0x1.979cac9db74c744ba8179fd3f973876a74ad0e0ep+007Q,
    +0x1.1919f73551ee505f1992c1853b65db250ba1ba85p+007Q, +0x1.27265c2a3dde8bbd6c901d6fa29ff26b907df397p+013Q,
    +0x1.362555385da6a998505ae1d6f9b3ae536be0a0d4p+003Q, +0x1.4639d52ba49cf936147139a1a91a9be60b040cc7p+013Q,
    -0x1.51554913c36ef50a36c287720b9aa2872f85cd9ap+004Q, +0x1.c1b0ce2bf2299364c3f540d6b9a41f7d0a6e292ep+011Q,
    -0x1.690c18d6a361e586d66bc175b29caa0b049ec81cp+004Q, +0x1.edb01399e3f519b7c2d9c26248d3fd5fc3da5732p+007Q,
    -0x1.8ad07a9aae4057fa83231beeb846c810478a60dcp+004Q, +0x1.033c3543a890054f88400ee54a1a2d60410c647dp+008Q,
    -0x1.8c3a30aa7fec9c7d6db73bc83bf48e2c2cbc113bp+004Q, +0x1.3c646a7eb7f58dcbec8276886b5b086ebd37a723p+008Q,
    -0x1.93455123093ff5bd7b4905bb706f2a078ab164e3p+004Q, +0x1.b33cd95b63109b9f8ac3479cd463c332dbbfec55p+008Q,
    -0x1.9a1fde8b715cddf7c85cf8534d102d1a5ed2c904p+004Q, +0x1.7d48837094c13b59bb69aa0cdef7babfe58ec057p+010Q,
    -0x1.a525b8b49789af2ac9f2e9ed9cde7eda0227ba18p+004Q, +0x1.8012cb568a02ebbd9a267d7545b8ed409474c526p+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1904[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.2b53777a22b56200d13b6db0c19895ccefb8e95ep+005Q, +0x1.8f5b68893b087f8e78940572215d5e5146be3d8cp+011Q,
    -0x1.72c3165d6d972705a871c99bf4f22fbd0b7b52e0p+004Q, +0x1.a6a0e6bf72d2bf5bd4beb9a79485f0c0a292c377p+009Q,
    -0x1.54fbd792470fa2260dd907a54e5bb06d74c6a563p+004Q, +0x1.5a555ac51a86a5a693e04a1dc3d6bfe7801df41fp+010Q,
    +0x1.c7918c17136735031265b28d6c34b143c01077c0p+005Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1905[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    -0x1.0f61bbe0c670df8e846f61e3a0a2b8d56b276779p+003Q, +0x1.c9823e4b7ac63dadf9cc7aa5a95bfdfb6384c909p+011Q,
    -0x1.9f5e5f118d36143ffe665320315c481e12c8ffe3p+004Q, +0x1.0325f6682053ef4d06932a5aecb6c76d3d699ee2p+009Q,
    +0x1.93d1409b582d0a0e809e714a042961e882bacb8bp+006Q,
    +0x1.21efd4bc0f4f0b4b4f4a3f87e8350e8fba11715bp+005Q, +0x1.0245aa40d3e29998fd3513090737fefedab656d4p+012Q,
    -0x1.b49a89556a2e909fd36e076b3a2af8ddbfb6acbep+004Q, +0x1.342a9bfe7b7e1529ebd1455d58f46abeb6788354p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1906[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.f93c9ab2d2d59ae7c6e6ae437a61d07e61855850p+005Q, +0x1.f151520091d00cd98dc6922d716aea413d45af92p+012Q,
    -0x1.84a7aa94fdec6649b7b8f5a9c4afb5853ada0cb7p+004Q, +0x1.dbe7cd1cede13e19b840f6aed8765e8143d53bc1p+010Q,
    -0x1.a4a649c66e0e017e5e1b4bde4c2b486cbcc8c37ep+004Q, +0x1.8c26f0d9000c8aa4e33154f06d595dbb7219b06bp+008Q,
    -0x1.3522a1bcad38b05324399e908e3fe9a1693827f9p+004Q, +0x1.ff40f15236a61ff1931039a0190f93aa109d6df6p+011Q,
    -0x1.b09715893cccf8fa79ec485ab923c31cc5b3219dp+004Q, +0x1.a7a6c5de0e7d707aaabc3aa1e40241d4b9ddf093p+008Q,
    +0x1.9ecb6a1f0c1d369b10534d865d732a6138d33e41p+006Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1907[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    -0x1.625bf1598df6d50cfa7cf5182a55e2541db26efep+002Q, +0x1.a339f0b5b5a86e50e81ff5140ea0343fb7ad451fp+012Q,
    -0x1.a4a6b169a58b0edb1bedcad14e4af2786789ec30p+004Q, +0x1.5948be05b557b6b5d765f07b496db7c9817b29a6p+008Q,
    -0x1.b0d7130607a337ccda0155b9ec2bab290b034db6p+004Q, +0x1.13fa5f9c29cc7b80c74cbf186c2e8af8ccd533dcp+010Q,
    +0x1.2010896c6b0f2c784883088e8bf4815e3bd30884p+007Q,
    +0x1.f38cc280534d6da59c1d657864632d5e04cfc4e6p+005Q, +0x1.e521eebab780a522deac61fe36dd9283dafd27acp+012Q,
    -0x1.abe2bc4ae3264c2febac6a94e16e9ab12da0e0a4p+004Q, +0x1.65db4984c1fcef0d248223d26dd654d82e648720p+008Q,
    -0x1.da5787dc335fe344548902d06cf7cbceef590a3dp+004Q, +0x1.8502297fb444f1e19131dc14aff95e758081c294p+010Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1908[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.5d3060660e0eb831ad7f183da0a4add8525112cbp+006Q, +0x1.7b621249bd96e8615f44d952377cf52f76cc5fdbp+013Q,
    -0x1.6ae70027cbef895133d97115f1027ea76bb3614cp+004Q, +0x1.912e03e69ddbf1b8cf20dc3bf7330599f8176866p+011Q,
    -0x1.a3aecddcb16aa5e5c658644129612803d332d6bbp+004Q, +0x1.3fd8ff78248cdf3f8c4388f2b08fd8c6d149ffeap+008Q,
    -0x1.af5875e4fa082774eb2c04796a99026937822be0p+004Q, +0x1.7ee1eb53a795e0fed708df43872abd23f4ff64cap+009Q,
    -0x1.3a4502ffa052f1b598747ce53e353acc857856bcp+003Q, +0x1.ce9280789cf8b55e806f6237332f2006b2eb5fb8p+012Q,
    -0x1.a889f13bacc9dfeaa134d73c3c328989afaa5242p+004Q, +0x1.4783be60c1808c97758d56972c551fe1ad6e6fb7p+008Q,
    -0x1.c6ba648c985b5cf8a89a4c534b9884b4ce8aaf89p+004Q, +0x1.c247d092dce0a342675bef9a78edfb73f3f70624p+009Q,
    +0x1.147afc3932aacd6e7c4be092ad056fbac2c819bbp+007Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1909[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.cad034d714d9c25c4e131bdfc08c6d8cfb228175p+000Q, +0x1.3377764f66b38695f862616904f5052b4e6fd1afp+013Q,
    -0x1.a209d7d4754d5e7646fb1b657548f3890bde4d83p+004Q, +0x1.cbe96d03a8cde4645a55a94f166b5974fc7b4390p+010Q,
    -0x1.a26932f9767f389fdce14320c38585c7bc448374p+004Q, +0x1.31367637384030f1f4e79a219ae4941472eaa23cp+008Q,
    -0x1.a807a5668b9bd7e4696274c22379eb85e2a2662bp+004Q, +0x1.2b7ae0fb64f9233a2668c62b4d5524f290f5898cp+009Q,
    +0x1.56f3283a0e4b63e921b9973792f9d4d82c130b38p+007Q,
    +0x1.4e510542478ec64e18602ee4058cbf9921ea1bd9p+006Q, +0x1.3d54deda69df199308f95a62fcfa945f6443e002p+013Q,
    -0x1.a5dcff87bf6bf23196fc8fec2aba83bd7b873a23p+004Q, +0x1.36cdd06b848953ba61cdffbb2422c7f77140025ap+008Q,
    -0x1.b50bb131136241cca6c86065a252c19be67f63c4p+004Q, +0x1.486e26c22dd0f93ba458cad279f7394657bc19d9p+009Q,
    -0x1.c3aa946123d632895aab76c7cde3feaed9156127p+004Q, +0x1.6f7c668edaaa0e0a24fbb52dd482aa336733f3b9p+011Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1910[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.af97d15fadec12b3b32c859deacc8cb506b22ba7p+006Q, +0x1.cd0159fa1bbb942296e4d04f1c3384082cf3dec6p+013Q,
    -0x1.3f262e9891c74a2fabbdc4733465214a746feaf7p+004Q, +0x1.22aff79d9fec259b5d60954924256b3b20071b95p+012Q,
    -0x1.a12082385c0ebb68dc78e1fac47c0f4708147df9p+004Q, +0x1.26ed50376e88b4438bfedf40dd3d6da58e1d013dp+008Q,
    -0x1.a32f7c37048a7891a8a321d70f96bd1cd912b215p+004Q, +0x1.f074e9ac573bcb32f04ee4b4b25d667213d1239ep+008Q,
    -0x1.adbfb7273dbe304d4b80c173bd9c48a15909a6c1p+004Q, +0x1.306e7fa917d382fca1f9d58884cf91235796070fp+010Q,
    +0x1.31aed6bb89d9184955ff8f890e47eb75ef8839d1p+001Q, +0x1.454b262e024fdd74076a7a25d795dd798f74f345p+013Q,
    -0x1.a396d24b41b91534c8afa414549a5555c15c2043p+004Q, +0x1.2b4ce69b53f8ee9758fc52e1271e5b2528d20943p+008Q,
    -0x1.ab792ae4ea57e8bff93df4a466e021bad2635dc0p+004Q, +0x1.068817536dd7af40491c228b8d521afb28b20a4ap+009Q,
    -0x1.cc3a572059a835110bf8efe1731afac862713baap+004Q, +0x1.84507749781f29c8b4bcf04e0d4846ad47c0b2b1p+010Q,
    +0x1.443bedada424e88d3f816f22a0611d7a06eebc73p+007Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1911[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.57bdd3f6a8245b9332f3fb99e094a28816d29bf7p+003Q, +0x1.a5289974fc1397643e2cc83a0d7ba8ae4a955534p+013Q,
    -0x1.902dd091ecc9d850efaa890a8457aca344fec9a3p+004Q, +0x1.5594524001b528382ad43b076c0dc02b14c868a2p+011Q,
    -0x1.a04c3f367bae1201a74d66e8bdd7ab8354a111dcp+004Q, +0x1.1ef96e8f4eaad8f9cbdba19bc8abac939a818cd4p+008Q,
    -0x1.a2cc91fd302ba6a3db8ec8446a9b46dddb5a5d5ap+004Q, +0x1.b0a979ae26fa37008cfd3f54b2225e3d1fb821d3p+008Q,
    -0x1.b00eb0756df7f27d36e2889feb947fb448e80d03p+004Q, +0x1.cbfdd145f279b77148237742ac44d03dcecc6a1dp+009Q,
    +0x1.87865a1d2ea6c5fad9a21c7d7e5986624b353c04p+007Q,
    +0x1.9de8f8e537d89219569a0c080bb8528c2e522ce2p+006Q, +0x1.839622ac76b3b20cc4e50cf3800e0d58ac05e6fep+013Q,
    -0x1.932484bba0e71bc308d2d7c135200ecccc6ff485p+004Q, +0x1.2a14f4c84ba8fdf723dbad9377cbe5391e7b5198p+012Q,
    -0x1.a2136a1d2f2804b24530706564d5be32841f2126p+004Q, +0x1.225df7733cc5f701d2bd8b5b21cf00f7d1464a3ep+008Q,
    -0x1.a9230645ec4ef930dd3809233ec5115e4ad42f81p+004Q, +0x1.c0e18c2b101e9678a1884594b8c3d5f1cf84d935p+008Q,
    -0x1.c3f41253266e769cce0c16c8753b1ac52c3623adp+004Q, +0x1.0b26044e991e8094fa93625ebd5e28af43be601dp+010Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1912[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.f6cf430e086d014bcaccafd1c292458566f75f33p+006Q, +0x1.e4dea65857455dde8b93331222853802839ef242p+013Q,
    -0x1.e7ec46461af2f1882816f6f1cdbf7729eb972a59p+003Q, +0x1.91af725687c5e846c3489c546c4d27da2b4d9924p+012Q,
    -0x1.a009505fde8e0153b52e5e3b0750e5cabd82c016p+004Q, +0x1.193122ec8321588b1a553d40696c62170efe877fp+008Q,
    -0x1.a0c044b6f77b8ffa424f6a31f285e4c748217908p+004Q, +0x1.cddfe43fb40a2d20034c0422bb7e3597838805e3p+010Q,
    -0x1.a3f180a26684afc038fca8513184de985d19446ap+004Q, +0x1.8bd8ada708187dad70f0280294dab40fec60fc31p+008Q,
    -0x1.ad565e991268d2de5ab4b9131703b3449003d425p+004Q, +0x1.7c84068f4b0111d829bc8c4407455e0808acb887p+009Q,
    +0x1.16385d27799300704d568063b22f752a9e69ff47p+004Q, +0x1.93545e3e314f58e5e0948483b553190561194cd3p+013Q,
    -0x1.a168c8cdc434e0dc9e4a92791e023a9a545dd6d8p+004Q, +0x1.1bcecf8c72197ffa1fac7f68c0bdfbb99fe88895p+008Q,
    -0x1.a93d1cda899c3498133de5fc3db2bcdfbe1c0f9fp+004Q, +0x1.96e03d5f0f0030d31dd0b43661c5d796ff915f1ap+008Q,
    -0x1.b9fbb21ae081a2f250dcd882da14154cfe54948bp+004Q, +0x1.a635847372ed9419c079604d0683c645f523e362p+009Q,
    -0x1.ba843481b7e92e7127c7951854cad4e55bbb9866p+004Q, +0x1.3d19e3f1e49480a69c398b4b60ef0467a57cd77ap+011Q,
    +0x1.63352ff3899c1531dcd5863312421be33e30ff25p+007Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1913[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.c59cef1cb92eba824f10259361eae6f2654b951fp+004Q, +0x1.d10f2d91015e659ef4b1523158179e81bd8c04b2p+013Q,
    -0x1.45dced96a92177322a6b2bb91fdf695f51a2b22bp+004Q, +0x1.d27623e16825b1f18109d7027dfe4053e7507f74p+011Q,
    -0x1.9819f79c4d5a1827070aac6e20609aa1b0976c26p+004Q, +0x1.5823614c2e5d4ab107ae94c292a09eba73bdbea9p+010Q,
    -0x1.9fd486baa3e04451723bf5518584d23e58901a59p+004Q, +0x1.159f421c5a094f6f440f28eccd946b4eab61ca9bp+008Q,
    -0x1.a38b045f1c3f5a52520e4633e00a9d8db6511597p+004Q, +0x1.7742604eaf363264bb7f079c5ac6940897943e2dp+008Q,
    -0x1.a4e2b0297d32e0b04f48484f9a065e1146e82ecdp+004Q, +0x1.4e15b5a657dd75576b713dfb7d93c82f955699ebp+009Q,
    +0x1.86e0b54366aee4b156b1729332bab4d1bf97d13ap+007Q,
    +0x1.cc3fdc0483b61bbbbf193bb50453ec7a8fcc330dp+006Q, +0x1.5856d3a0c73cd09ee1a099bf739561a6d2b7b03bp+013Q,
    -0x1.d56492d03954a6458cd68046087de8f99a56798fp+003Q, +0x1.9903f7e87b73963ddc41be5027f1c81f35796207p+012Q,
    -0x1.a0f68a8b62faa371d96a3fb75570d7269c9fe25ap+004Q, +0x1.17cde3c0967f0c74bd50be6f3c0692ad2045984ep+008Q,
    -0x1.a79eb2192cd8c06e2afac16d4eefbc7982a9dfb2p+004Q, +0x1.a475fea5fc918c86da9eb15084cdf86c83644542p+010Q,
    -0x1.a805f48fec2a8a99f76fd0b59a3fc646f028d2d7p+004Q, +0x1.803f5a9c72790ddd76900b46fb5f9d2db3645f0dp+008Q,
    -0x1.ac1975d3618ff8d6cacfafd051d67631df984b0fp+004Q, +0x1.6973388f92ee6a9ee9349d499ea3be437b47e805p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1914[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.09cccaa73c9fc85cdc171e0179f6514c92a1b855p+007Q, +0x1.9c75c06e50877855414bc200330995d71db52649p+013Q,
    -0x1.ca63d35e53d36545b337a208201c894efa49606dp+002Q, +0x1.e47f0c641bfae3808b824f034f1e238a5e6209eep+012Q,
    -0x1.7265ca6bd34cef51bfcf33413904f090361c4951p+004Q, +0x1.2d1645d1831eedd9544b445f0d3b8d4f45a25288p+011Q,
    -0x1.9220f81c235dc9c495693326e8fe33d83bc5dc32p+004Q, +0x1.020f5b2f7edc319ee064f65614db6f3950b4d2d3p+010Q,
    -0x1.968bbb00241a1b01b73358dfdeffc8d9b6b43fe3p+004Q, +0x1.25ff34198a081acf3fe4a0b4803dfbeb50d1a63ap+009Q,
    -0x1.9f5e6c97d0df510c47dfa050d94c5a9d416a844ap+004Q, +0x1.131d798fa48e62fa270c6e5d10c9b8e23223dcc4p+008Q,
    -0x1.a1242af5d219f3a0b7c1cfd23ecf02e04860cfa8p+004Q, +0x1.68bd6e9353508ad375b7493600fdd80e049c87afp+008Q,
    +0x1.0054f1d5032efc3d580dd189224c05c7c9715c8ap+005Q, +0x1.9b7fdbfd511912c27e6f3f32401ee7d020b0026cp+013Q,
    -0x1.7376d585e6fa4d491537653d8bcb28b4cbe946d3p+004Q, +0x1.af7ec50a03d43af80c6e0d947acb7e71a2e53770p+011Q,
    -0x1.9948bab74a6c9a5f3e5d6612a96bf40bda65c9b1p+004Q, +0x1.35ef93eb09358b3a570b1c1cc4f158349c0e756cp+009Q,
    -0x1.9e45944191ef702a415062199c2c7c7e8d71bbfdp+004Q, +0x1.26253dac20e2997ed2ee97fb9be86dfe65ef35ddp+010Q,
    -0x1.a04c4cebda10de3df7a10c00248de42bb965d290p+004Q, +0x1.151589f03d38337ec2117f1df0fc9eb1e128a4bap+008Q,
    -0x1.a4c4b4eea795709223bea289ef7e225d96760c9dp+004Q, +0x1.70f5778f726a04a825debfd220a6718a54a14b9cp+008Q,
    +0x1.5f959a7a715b7d365ca3aa88b7bfada0e309bd94p+007Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1915[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.34b6e56a678908eecdafc20abaa72fe316c8657ep+005Q, +0x1.17f41d3795003dcc31b6f7317950030b4c5fee21p+014Q,
    -0x1.2eceb31fb09ce72db5bc6bfca4433a4353428b91p+004Q, +0x1.28f3c1510a4aa03b448a275715cc3a1c7d411507p+012Q,
    -0x1.96188d0faa69fe397fe81a16f2992a7cfc9b14d6p+004Q, +0x1.e282525cd60887f1d015000775fccb57ecaaf79dp+008Q,
    -0x1.99615b34868fdb5e8d407d40853a79dce3230c7ep+004Q, +0x1.bc49a2d95493754a7f84705ea5944e3cb51696fep+010Q,
    -0x1.9dcaa4ba0abcfcd837350cea98493755049f328bp+004Q, +0x1.55ef72b84381adf8965e35d39c97e37b9e3ce10ap+008Q,
    -0x1.9eba84749506547d18154437470991986170266fp+004Q, +0x1.10343539a09b9c33e16e8307e52ac3172e256befp+008Q,
    -0x1.a5c8c644f585220392c59137113171d4a9a32b0dp+004Q, +0x1.9faa185419018b858e7a9240c67f1ca525784fe6p+009Q,
    +0x1.a8e9da5bf32eecf0404a1114c30b9bc4c77475fcp+007Q,
    +0x1.0511b15be483461db746e7497b33b5d4fa6aeca3p+007Q, +0x1.82adf7f110e3d46018f2435d7db2db0c2237939ap+013Q,
    -0x1.30786eb9d435126c13c6f2810686bf0dcefabe05p+003Q, +0x1.08f1ebe566386a9a1a0768641102f69ec5b90900p+013Q,
    -0x1.99ee95ef0c46f8c619427c79f02d1da92d221cbdp+004Q, +0x1.ef9580bb3f27a8700fd2aafc9d46455f7bc5da28p+008Q,
    -0x1.9f6a08fa643dfc659b6beb29c15bc491eccd46bfp+004Q, +0x1.11f0e046d9cab070b845247c6012bc7f4dde23bbp+008Q,
    -0x1.a02f6321935df90be553bd8e327d98abe6cb14e9p+004Q, +0x1.5cd3629d062db70cdcfb0476d907bf9ef6476babp+008Q,
    -0x1.aa339294e69814bc099cb178b11d0096a99d7092p+004Q, +0x1.1b0b7f18af421ee6b9d6d847c166020eff769339p+011Q,
    -0x1.b165398736121d630a9a6e82bcbb192fc17f58a0p+004Q, +0x1.cb51f65ac1661f50999fbd281aaaf4a0c01fbfb2p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1916[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.307c1d1eeb9eb08f582bb6296f62d6e463917c17p+007Q, +0x1.d2f557dbfb09ce839a138b009ede291119bc972cp+013Q,
    -0x1.2626b90eb8e4df0d2bb39697cb856f2620f5b7dcp+001Q, +0x1.4448830ce7cc2f016f90b5da16a01c9a4df6994dp+013Q,
    -0x1.694a4a6abd300ab1b86fa503107b026195340737p+004Q, +0x1.a31f62ee0afb4005f94dca94d5fb83f1ab1baaf3p+011Q,
    -0x1.9ee215401d84270068fea90555817710ee684e83p+004Q, +0x1.0d0e6efea150b370bd7c0399609641eaf56cffa9p+008Q,
    -0x1.9fe8c81ea2bf3a07f03f080669fff643c383cc04p+004Q, +0x1.4485d3506715df590ed5daaf0557cb234203a58dp+008Q,
    -0x1.a2683c5d589cb6a206cd15c1925871fec863d6a3p+004Q, +0x1.bb38804f8a6562ee23a5f60e2be4d1d4c56e0712p+008Q,
    -0x1.a581acc3d23b6f1ce0bb3de3d7c2332da4bfed43p+004Q, +0x1.6e99cb8419504753935563fb03e375cd510d3aecp+010Q,
    -0x1.afb61088dcd50860f9269f6b2f62d296c37e2f39p+004Q, +0x1.78664ba9f86ae13c753db3d1c8c0257c6304fea5p+009Q,
    +0x1.6b14461e248cb16dd8f8c1a76b8d4338161f6406p+005Q, +0x1.fcf9765ee418f183d14d7ca47086fad6c8755d1bp+013Q,
    -0x1.53dc37b5b84e75741777b22a8e5a0ab9b9e9c093p+004Q, +0x1.3b3e08bf0bcbbeb98e3f55ac9eac4b5dc1c83ba4p+012Q,
    -0x1.9f6ea7ce72b8c65fc85f9233ce4f45c73d84d1c2p+004Q, +0x1.0e5ac4f7d53eb8762c110a8788740b15a35ebf00p+008Q,
    -0x1.a1f3230d66d75119caf1798042289ecec140c4e0p+004Q, +0x1.491194640da8e1e6122c3479afa57cb9a939b5a2p+008Q,
    -0x1.a72af9e0206f61261ac9c135cea80068545f7effp+004Q, +0x1.c57c44e9f2b89c8de778915b3ec1bac52119cae5p+008Q,
    -0x1.b3c7e5a863528ecd964fe7d6835a20e1efcd0d39p+004Q, +0x1.b561ce046518004f08d57180212f7800c170d4d3p+010Q,
    -0x1.b961297b238d6bf2ea011e1a8631b7a02e3c764dp+004Q, +0x1.987d8ba267f65a3db99f58fc25955429ac185631p+009Q,
    +0x1.886092ea395432a63201240c91ec5a2215b5fe44p+007Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1917[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.fb590016e0c39206900f35e8c4131d66319bc545p+005Q, +0x1.b9bcb8d9dc80525df0c0bb322398689960e7036ap+013Q,
    -0x1.c23f81224a7cbbbc8f46c90414f4df7f93ee95b2p+002Q, +0x1.80fa7864cb33f74c5bd91ec607c37113cf421b7ap+012Q,
    -0x1.53591f1df638616786b8903728a2bd3a07c71084p+004Q, +0x1.4a249ae7c87e48a135fd814744f5a713e9b1e668p+011Q,
    -0x1.990d0573da0006054714a4449fde6a69c5189d98p+004Q, +0x1.4abedbe8f6c34fbd033c56efd3fe021440f3df0bp+010Q,
    -0x1.9f25b8c19cd1f46bc18a7bb429b8e084a60048b1p+004Q, +0x1.0bdef51871d1f2333e24ae8db916f41848866740p+008Q,
    -0x1.a14d1e972ed6911e1652a7edef6781e9ea4ee934p+004Q, +0x1.3f0d7027b255cd36349ecf561acf240cdf74bed9p+008Q,
    -0x1.a577e42aed9a7ae9d389cf13b32e12a084437a2dp+004Q, +0x1.aedd7c52c1918f361e6cd7c76d11032cadb04e1fp+008Q,
    -0x1.ae6dd3be7dcf9bef8d0285bda68ba983a4642de2p+004Q, +0x1.67e26a23be257a9310d44d813b3c9b72a3b03d04p+009Q,
    +0x1.6d77ed712ae9735f798ee5038c2fdb7f3662f605p+007Q,
    +0x1.00bcaa0a8798dba8ef57871a04064eef7ae2790cp+007Q, +0x1.c0fdc03c0999edaaf985613ce75c3e1a1de27c04p+012Q,
    +0x1.81f172f777576adf3d29a1297c870e1ee44cc712p+003Q, +0x1.210ca8e206ffa425603fca77d59bb212d5c2d908p+013Q,
    -0x1.3bb9b3048b7fc7de4d706d79d7d98186063c2d81p+004Q, +0x1.b37f2918f9fd03f99826f07b56d1c8ff70cefe23p+011Q,
    -0x1.9e24bc0c3aeeeb5afd62c18966bdbed344bb7817p+004Q, +0x1.7f09ac757dc40f1d037eed81f1c11ccdcd93b22cp+010Q,
    -0x1.9fac055a4c11254ae0deb17dfe6a83dbc584ff38p+004Q, +0x1.0cfa4e7ac3ff9a4e2875ed6c1c02db8970b7d04bp+008Q,
    -0x1.a347322bc4651b2eec440d919cb899e690b79a19p+004Q, +0x1.42ef29acc9e20dce994c3ac56cc97acafe8c4662p+008Q,
    -0x1.aa24dd168284b90ae033efc0da2882293f221daep+004Q, +0x1.b851e04e0800f98d98286e15c8a0b2333b728b46p+008Q,
    -0x1.b5f2885ed742314c3a4df1bf22abee9a1f9f47b5p+004Q, +0x1.8481e63125b43dd793950f495415fb5fe005add9p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1918[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.ce77c1a37d26c0077fdf2f144023afb90da8a056p+006Q, +0x1.56ac0f8b7a353df47b52da62c8282f38201ab3d7p+012Q,
    +0x1.878ec35f9cc30fb6b68c9179a52b2796e7991e53p+003Q, +0x1.b9e8252782cc7dd8863ed8efff25d8bdc05302d9p+012Q,
    +0x1.6388506c7fd6316197bd5339ce245e09461f0e86p+003Q, +0x1.53259a938c6a6fd264e4622cb1bbcc3a78785657p+010Q,
    -0x1.145042f2ab2fce74fb2323202cd748f5215fdf7ep+004Q, +0x1.682506ff8dc862549591554ee23a3f7a4349aebbp+011Q,
    -0x1.8bafba6110680fcc9afeaec6cc822d4d7846e421p+004Q, +0x1.54d1df0be73b63496e328eef8ff0ab523ccd1c74p+010Q,
    -0x1.9f0ee10d02c33afe5c0aa3f873e1f4e363583d82p+004Q, +0x1.0b93d67c9a9f3fd0dc90bdc04f68fd1f3dc916fdp+008Q,
    -0x1.a0e5ea6f2a9b9625af071c12201772abb5b1853fp+004Q, +0x1.3da956f6c523cdd6573fdbbde27d0aec6f7ae9e2p+008Q,
    -0x1.a46f4638723a0b865648c2b239e3a0ef4547bbf2p+004Q, +0x1.abde2d9d7a08c1ba2597341c644b21c0743d708ep+008Q,
    -0x1.ab121bfe49271af5c724c91919d969a759b1fbf6p+004Q, +0x1.68c530f17d8cad29e07f317202c7724c6db24649p+009Q,
    +0x1.8932422ea1ca3ef3ba8dd4a4ca2c97bacfc368d4p+005Q, +0x1.f8726642cb69b1e8cb9455288babe9a9fde599dbp+012Q,
    +0x1.6411f7a5b6acfa8a6a9745861c4687947419faebp+003Q, +0x1.530f6be7eaf6a2589345ab29279683f5aa75595ep+010Q,
    -0x1.7e65e7a2788b4528170d862e9c486c74f33612d8p+003Q, +0x1.f090c75c9b6fd6a9b742c7b2ec9976854376cc2cp+011Q,
    -0x1.8b3acbd26e8523a1d39e6a49e2563c40b1e79215p+004Q, +0x1.9285835a8de9897c3f7e21392fa1853636ef42d7p+010Q,
    -0x1.9f8f209fb2c913f741966fea18aa62157a489823p+004Q, +0x1.0cab3228e327b193c0b41dcfd0792d78170bb8f5p+008Q,
    -0x1.a2ccf8bf685e166fd9336232eb4a4dbfd7c09c92p+004Q, +0x1.4183ae8000c5187a42ead9c1122102181d0770c2p+008Q,
    -0x1.a905286931c9f19e99bc4d8063c965ee6bfa0588p+004Q, +0x1.b568784c9e71cc016b7150de0de0e80493f915b1p+008Q,
    -0x1.b204bb88fd100d275491e3a0c1379e92821be5c7p+004Q, +0x1.87149acf497d784d67216e8e3cb090d5cad18091p+009Q,
    +0x1.0c831f880a3d2d37ec1783a8c7ed1475c14d6619p+007Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1919[] = {
    +0x1.c6d333a1dfdff36e4caa5c8f14d23ba5c2bba856p+003Q,
    +0x1.fe6dd9187fef69a0e2e072d9814db1ca76cb472bp+005Q, +0x1.3960f61c2b363e5d0707e5c48ea5ed9aa715bbb8p+014Q,
    -0x1.7c8ac9638efb88825c5010536dce8c154f8f404bp+003Q, +0x1.b51a9e4f00f0f64306980c8a8573ba5f2838d82fp+012Q,
    -0x1.6b221b6a931a75325ba3abbf75fd54ae7de7a116p+004Q, +0x1.1f96bc55caf7b4ab4d9cef6bd7316ac2b3181fc2p+008Q,
    -0x1.7750debc1e5bd9642f2368da079821a6f8b7f8b9p+004Q, +0x1.606838ac6f9dcd538fd31c317faa3c47ed70f14bp+011Q,
    -0x1.9da14540e0f82ff919ee12d8836a3f989ab76258p+004Q, +0x1.40ee3c8ac5ff1d22ee8332d170c45ae2b23a2e11p+008Q,
    -0x1.9e3ee7975c170e22d864dfa64e6a686edc847305p+004Q, +0x1.0bcd07d3dc8e2940e1ecfd229a3fd43bdb211f4ep+008Q,
    -0x1.a119889a041736c29a1ee55ae22deb7657720ffap+004Q, +0x1.b853b33a1b20075468a46edfc601920287fd7c91p+008Q,
    -0x1.a6fdeaeec57b65d4c044195a49f752eb63ad13e1p+004Q, +0x1.57d4c9c5915b30d467c4d4abccbee058441029b6p+010Q,
    -0x1.b07b32a152aef7ff2d26781bdaf6b5c42ae90918p+004Q, +0x1.72b7a92e2a65da1695c4caab90d079489a223015p+009Q,
    +0x1.b95168a04106c7b58e230fc896dbf87bf96e66afp+007Q,
    +0x1.2ad4056f3a12fccc1e047d88f93cb1f89c353fb5p+007Q, +0x1.64a86efc848d381303dfc826d47806a3bdda7af1p+013Q,
    +0x1.ce710b8e68dfc90adc2cf149dd4f337507a500a9p+002Q, +0x1.69c69beddd0cb434752978af62b05c1be0a00427p+013Q,
    -0x1.6b22b218b8b83ae8116084ea156a7d0174664b97p+004Q, +0x1.1f95cfed380b29f63c2495b1815836e4917e0a7ep+008Q,
    -0x1.731df5340ae36df96b91aab10a099cc0e6569538p+004Q, +0x1.dbd80b5950938c698db89e30b01244269406d767p+011Q,
    -0x1.9eab740a6d4d8b6541f3b09a7ffdf4ae785cb9c8p+004Q, +0x1.0d161a2b28f6d271290b2b490894661497be9585p+008Q,
    -0x1.9f8b478aa4038d975f3523d0e253a33f8a695b71p+004Q, +0x1.459ba90137c4dc2c7f48e1319e50b6a9b57077e1p+008Q,
    -0x1.a60f6c824b35bded836d37c292f50498a64d04bbp+004Q, +0x1.c21e414b551d609f802f8fa5f17cb3d8a51f9595p+008Q,
    -0x1.b267e1d7495edebb80438073a925d9b1a9af0d1dp+004Q, +0x1.8f2fe5489f31191fa59440ed6d3e6ba769d8d87ap+010Q,
    -0x1.b9a5be5cdb1577adaf5a3478a320dab6a71bf6a5p+004Q, +0x1.9033b0612f6f7a7de14de7734777c8c7cce141c1p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c2004[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.39e76c75187af820acf636c679a05b109b6e60fap+005Q, +0x1.c4c4d9e2fb2cf2019005bac5c8daa0de66261127p+011Q,
    -0x1.8acf63404c7daa96fba93b5b320128bc2f19a46fp+004Q, +0x1.c70a7441e3fc7230ba867cc0929755a687ea4615p+009Q,
    -0x1.70187b20172aa47fe5fed1981d24ec7a23ba6721p+004Q, +0x1.78b4df494e9caae4f58d5b59fad3e22b11b294c6p+010Q,
    +0x1.e2c39716c0143af4b14e80b0049fce58dca7cc8dp+005Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2005[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    -0x1.3d0a17d43e89e47bf482ebc8cb14519a8942e1f4p+003Q, +0x1.fb5aa6898f075e7a1c70545f6a24669f719b0cbfp+011Q,
    -0x1.b68cb6944bfc7ee3d903b91bc6dce15c9384d43fp+004Q, +0x1.118723806757a1f146e5ecae30109ac2d2eb1318p+009Q,
    +0x1.ae95de9ae3eaea8e06f24c45dde0e9607091e110p+006Q,
    +0x1.2fa8979b22376f9926731a439b21b43fc13b299dp+005Q, +0x1.26b69d041ce4106ec230e3ce721be751751f0359p+012Q,
    -0x1.cd8b8e3223692a6da53a4e1580ad4b6ec84e8e6cp+004Q, +0x1.43abbde3b7e56e69395821f8f5a7eeb5b2021c93p+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2006[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.095568c82ad14af1c921fdae5d4aac7f481f0334p+006Q, +0x1.21e88f163c328e344df6cdf20898ed617a2c5366p+013Q,
    -0x1.a4c316317a8c0d0c9667abedf93e628330a59d5bp+004Q, +0x1.00971b2f5cb85e459c60a73c09205b32b2e58f78p+011Q,
    -0x1.ba404eae5aeebde59af1407fb22c791251467df8p+004Q, +0x1.9eed245a8d36fff8843be2a87eea2e60a3f062e3p+008Q,
    -0x1.616c09c3cca08a922fc5dac0c1e914b547388142p+004Q, +0x1.1a16b02a9cc1ae658c4763a3de512b7ea2a380a1p+012Q,
    -0x1.c6965da03d0099cf2a120d58bc9170fd23a6bd94p+004Q, +0x1.ba4ee39b2f3bf7e5abcee528058fbd04a3294f69p+008Q,
    +0x1.bc0025f8d1ee6b005d09b7a5b73ad849dd4cbc1dp+006Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2007[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    -0x1.f863607dbff20095f465b7a8059cfbb589e55d55p+002Q, +0x1.d3942a0514bcc1c3f80dd718bdfddb2e58ca1dacp+012Q,
    -0x1.b975036d42a82f81b03f0e7655689f863e6c4100p+004Q, +0x1.688170639559ffc15c3d684823558ef665ed2147p+008Q,
    -0x1.cdd994b9b54bd1707822fca98c497142adaafa75p+004Q, +0x1.243b2fde628507cad5817b2a90301696835702c7p+010Q,
    +0x1.3624c19a6700dabf92733a8232d85c7369642c67p+007Q,
    +0x1.06f327236c6ef5b58f18755f792378381a096f80p+006Q, +0x1.1b90baf2bbc8612fb1dd23bc8b67729255acd78ap+013Q,
    -0x1.c0cd5f0569a0724143f155ed687f96f5732249cap+004Q, +0x1.74e7485017bcb1f767225802e03bf5d4103aefb6p+008Q,
    -0x1.fe2801184f9729e3e71291ab6d8ad359ecd90d7cp+004Q, +0x1.989fc9835b201578fb84a88e60fbb80c1d79f8b5p+010Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2008[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.71047d3bbd3551e2b912bc45173f37595c4a1253p+006Q, +0x1.c889537466c7c3e2211c894b63890741e795d4fcp+013Q,
    -0x1.92b10ba9300f888dd1682f03d93056a9c8e10b1ap+004Q, +0x1.b1e80389ac2bae456a6e7322596c1409122a37f6p+011Q,
    -0x1.b817723433ed90115688c3a3b64ee7244621a1c6p+004Q, +0x1.4d6353e9f6f78735b594fcecc8662b2058a131fdp+008Q,
    -0x1.c91de2e29aff1512128d83e331e3ec5115151b4fp+004Q, +0x1.9233f7f41ebe545fa773619683b871cd2a06bb95p+009Q,
    -0x1.a8101fb3be72f1534d48c991ae71aa515d465c30p+003Q, +0x1.04bef6b10151eec9487f719d9b4a3b69cf21b643p+013Q,
    -0x1.bcface837ccca5fd736ed743a6c3377ce0800d50p+004Q, +0x1.54e7c79fc4488e92c39c710df2e6b48d99916f8ap+008Q,
    -0x1.e283f61333dfa228b6d32bbcd9e944b5175a7c0bp+004Q, +0x1.d5f55b175e9b585ccaf245f45188bbd5e853f3bdp+009Q,
    +0x1.2b5783bb128c0adcf9efd7ce466e9646a92e201fp+007Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2009[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    -0x1.5c1e62556a31f250ac25d3ea43bba45498374062p+000Q, +0x1.5b4feffb1ed1036eaa2d008999fff767b1692883p+013Q,
    -0x1.b69dbd91218ecf1e13a09a89c04d9665f10647d2p+004Q, +0x1.3de23e91f7c1c609202351afb30e45660193bcb8p+008Q,
    -0x1.bfea364cda150e93d73f7c62c549b17eeabc318bp+004Q, +0x1.39e4180b62a386faf036f5a2beacddbfe8803f67p+009Q,
    -0x1.c45d2fab61d9f4b932e0a705a4fa3cca333a3093p+004Q, +0x1.ea41e59ac8d6d27f274f70f6044030f3fbccd638p+010Q,
    +0x1.74c09a4c4e5d3ad45a17a53f379ed744da15992ep+007Q,
    +0x1.61f3b41ba5dfbf2474077005ac706ada2de21464p+006Q, +0x1.7c3d454198929ae5d7a02a47c4153748a91cb1d0p+013Q,
    -0x1.ba156986ec9167e243ce96326629987608c26f12p+004Q, +0x1.435923794d49c0aa5e37fd5e3060e7abf70d24c3p+008Q,
    -0x1.cdc3adcb310cb4b6cddcb7609039c11ec08eb8d5p+004Q, +0x1.56f12c7e0acd04dfa7948b6807eadf1f8d579d84p+009Q,
    -0x1.f3eeb34d301b956d118a7bd18574df3b2d369b00p+004Q, +0x1.8666411177d1c18ec7ee782a894feb9b1cdcabd4p+011Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2010[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.cad4bce2fa55c2ae3fc904b8afd883eeecb28443p+006Q, +0x1.1a796b9a90998f09ac2ecdc6d2464b80374666d5p+014Q,
    -0x1.6cad1dbbbf1795b638593903bed680c30a0e6da0p+004Q, +0x1.3b82a921ba2eca488f289212244c1e73a745b8edp+012Q,
    -0x1.b5328d4427c354bdeca09a65712a69d209a08e85p+004Q, +0x1.33177e05cc51b681b421ba2c2b598474b250b14cp+008Q,
    -0x1.b9b560e68620b9efe0dcff4cbee121b83f57066ep+004Q, +0x1.041cdbaa2e5a52556516517e04b6971f11743bf5p+009Q,
    -0x1.caec59c387731e8ba6174b7f0e7f52d07f225855p+004Q, +0x1.41c49bcd6bc2a541304207e4b0a11229309843c1p+010Q,
    -0x1.d5308535a377070ae0beb965958a2a0709430f42p-001Q, +0x1.7450d0a7375b861c4f289cd5d83fc5e7fb4848c9p+013Q,
    -0x1.b7ad47dc6be86061d2659e1b69c61b27389444c5p+004Q, +0x1.375e5806433499d6c73222030a88be47f9947988p+008Q,
    -0x1.c258b6f67b33b3207c93fe96ed21b98ca39fa9e7p+004Q, +0x1.128646bce015bc7e4088b00f23da0d309892587bp+009Q,
    -0x1.edbe60208eb7ca556e3f69aab8061cf8d52c275fp+004Q, +0x1.976ac8318a3a957d2f0b8bf9458f22782ccc7e37p+010Q,
    +0x1.613ac5d2f7124ba8f5205b6f08f592051edd8b24p+007Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2011[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.c1b81e4ef50720c1247d8283344e75adee804831p+002Q, +0x1.e0b55c09cd515609e8007157edae7eb89a8bbf33p+013Q,
    -0x1.b43e9271da65e4780bcc5e91129702348bc68eb4p+004Q, +0x1.2ad6d8e9a082738e40e05fd2fdb90df1ea6a8e62p+008Q,
    -0x1.b62b196fd42a322e8b8b581a8d3b0b1358c845cdp+004Q, +0x1.6d415bf1cbd8ad69991e713acc0acf9ff8522a04p+011Q,
    -0x1.b8448a3d6a3d749d38746f13938932a9367c0fcep+004Q, +0x1.c524414487be73372175b267c11a6b0a0b5a70c1p+008Q,
    -0x1.ca14a303480eb6dfbae7abb9fbbff48417a0fb60p+004Q, +0x1.e3dae91892ecf0e976295873192c24a43e36bbbfp+009Q,
    +0x1.ab89d1b77556326c392fbc2ffa593adce0b74710p+007Q,
    +0x1.b75efbdb68c4a0c70418068c14ad0dee2ec14becp+006Q, +0x1.d73fcdbd58bfc0bfa41f87a5af878262da99fda8p+013Q,
    -0x1.b60ac19312179f825164dea11f58738f1651175ep+004Q, +0x1.2e2e315eca450ed3d8889b6c5444f0dce5c99daap+008Q,
    -0x1.beb90a9830a30f59075b14f41eda2cfb18d27c5fp+004Q, +0x1.d57d1bd4c2dac6475ddb5cc9e7d99aad71d9141bp+008Q,
    -0x1.cd7f3ecb411fe76e9ecdf58f7b443190c6ad7739p+004Q, +0x1.4014c3dcf9922dde43c1c4cbc997dcfb7e7836f9p+012Q,
    -0x1.dfbac8db29084c4a089b343deba4bcba48388e36p+004Q, +0x1.17784d2413d09124baa3b541a028dc44dcb46270p+010Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2012[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.0cb05f8dc63cb568d66d3e91d8856ddbd89af30ap+007Q, +0x1.2ebc8df9ecc53d0741a15c4fd2d9cf02eeda78dap+014Q,
    -0x1.29eaf5bd1f2a363f2cb548118eafc7f1035f00b5p+004Q, +0x1.b5392da31670432b096ef70bfb6d632f5ba9ede8p+012Q,
    -0x1.b3de398efa1110ca25eabb870e92827cad400bb3p+004Q, +0x1.24bf3d63a7b6824845cfb6ecc89e71203227a858p+008Q,
    -0x1.b8d1c3e0d8795a2781b1673ca12faa2001699e58p+004Q, +0x1.9d8fd73ff805f3645e42c122ddb53e17989bf76ep+008Q,
    -0x1.c1f000cf1c52809592db34ee72b2513e0bbc61ebp+004Q, +0x1.e88af8ebb45eaf486406c348adbc299f8b2ac699p+010Q,
    -0x1.c5ba50df35c0c974dd1500c16653b8f0cc265149p+004Q, +0x1.8e566dd82569f2442765d0b10af66074d0d6a5cfp+009Q,
    +0x1.cd98e20e6fa470ed6a5d5e4c976f6a2790cf29aep+003Q, +0x1.d40a23da3d430f104daf39330bccc4e2434650a3p+013Q,
    -0x1.b53ff1ada94bc04929055981ed00504d96ca959ep+004Q, +0x1.2755c1b398d3d84ed6c50a48b3ce7a912b13f280p+008Q,
    -0x1.be220c9579a62a2210e3314263484361a5ff36c4p+004Q, +0x1.a89031751719f983f0ee717ed5f1ea861cf61f92p+008Q,
    -0x1.d34867bd059766194560d4d360adc7898d52610fp+004Q, +0x1.b8148af82f11f6d598f30980d9ab26b3b794b9f5p+009Q,
    -0x1.e3dcd8160649287657b434831f1ee9ee594faf37p+004Q, +0x1.4d3f831e8df13dd08a282e433bd5de5ea5174d22p+011Q,
    +0x1.85290abbaa63d4567f80ed7915d3152bd1c6b287p+007Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2013[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.8f84710c5354acd7c7b596b56da6c1e9f4421ea1p+004Q, +0x1.125734efb582cbf92cb064fd6b7d28712ec600a6p+014Q,
    -0x1.72a02f7a538d25ef0849290871c2a340608dc48fp+004Q, +0x1.f6e1acc2ab8c524e751437babcd1bbe9aa09c897p+011Q,
    -0x1.b39c1f38bf1d354b0fa9ecd15adcbf69de3f87dbp+004Q, +0x1.20e79b2491ec4d13392b9b8ac481fdebb9e5cb24p+008Q,
    -0x1.b6de7a43ddda7f26681b51463e1b263eccf6c3f2p+004Q, +0x1.6ace548efc4badb8fc72a34492f36512836d335bp+010Q,
    -0x1.b83ba8aa4f355b5d72ba07a19590909490738badp+004Q, +0x1.872ec75f9a44e4931fed93504df1c68418d219f7p+008Q,
    -0x1.bcb7ccb49cf290df0d7aec967b1903bcdaccfe46p+004Q, +0x1.5c8d534a2d00b3b0e8d0ecbbce318fbf7d194140p+009Q,
    +0x1.b077925c64eee9d07aba1bbbd5cbce8f858fdeffp+007Q,
    +0x1.edee48965c8f779715adaef00f2f8b0ce2866b3bp+006Q, +0x1.b2eff4949e3abd79fb949e206bde3e41013012dfp+013Q,
    -0x1.2e2634a46bda3e9bed4a03881d7eece9999d72b5p+004Q, +0x1.c2ca7bf9f55aee93bf1492bde93e5c1e6ab43479p+012Q,
    -0x1.b4be6c9c7536aed8131834beb8a8243d37cc6692p+004Q, +0x1.230e23e9e38e8381b6bdf250284d346920d75d1ap+008Q,
    -0x1.bcb4041a016814bbb93b80a666fa6d5f8216b7b7p+004Q, +0x1.9009abb461ba27bec1841cfa59fef8ad7a7ed391p+008Q,
    -0x1.c4a8a41c27b663e258e315161d9eb277eeae3567p+004Q, +0x1.77cbbc8044f18678fc722bb01c2aac82a7bef9f2p+009Q,
    -0x1.ca77b66d99399a0324cec68a1250c7ce03439e54p+004Q, +0x1.b939fc3d2e534d7687b06d4ae0ce5a60885650d0p+010Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2014[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.1dfdb5fd8d851f299fbeaec137465e6e071ef76cp+007Q, +0x1.04956855aefdc850ae8742532a154882f2ddf51bp+014Q,
    -0x1.53f4c357a2bf93b0add0ed78d1c88201347dfcf3p+003Q, +0x1.0c288d7716ca81de863fe39aebd3380b709c3ac2p+013Q,
    -0x1.95fa9af609202cd18a0f2cbb4c477ca9c81a317ep+004Q, +0x1.4317443be0a704323a1de6d2b69e04119cad5f44p+011Q,
    -0x1.addc1fd7cfa6dde0f5d962a9729208ec830e29eap+004Q, +0x1.122d34e9b4d23b4c26dbbacc2683de04b313ce38p+010Q,
    -0x1.aec98fe4d3f336b3e1975ea00971bc488498cbd3p+004Q, +0x1.335f84153532d1aa4b40a75c704e9f60934ca51ep+009Q,
    -0x1.b3242fa8972593a13e8b2d6df111de42b5479484p+004Q, +0x1.1e369b4161ec0c5fa4d2f635c7501febdb75cc0ap+008Q,
    -0x1.b5dabfa06a7f154cd69b6ad389c425a54d097174p+004Q, +0x1.7796ff823d31f466ef3674d00f436b4b82b87707p+008Q,
    +0x1.e6267d8d7b2bcded4ef044f06c7f1cc153fdf610p+004Q, +0x1.e5430b13278d6f75f4664ccc0d84c4497584a9e6p+013Q,
    -0x1.a18750d8c21ccb491b859135268326c0b7d8fa38p+004Q, +0x1.cebf5485fb092478c1dcfef635d6416088568b13p+011Q,
    -0x1.b24d7b4a116db3587893f1d70e797202d59a8c47p+004Q, +0x1.43c663526beb5695533669c39067617ae3288676p+009Q,
    -0x1.b4129f8ea5872ddc096f9c83c4d7f8ec3f8faac9p+004Q, +0x1.2023e5efe50eca80a977b3de135b32d33368c710p+008Q,
    -0x1.b97c46936c058993fd31ee520840cff980c73886p+004Q, +0x1.7f95a01817f2a792e6a384096672026bfbe78c0ep+008Q,
    -0x1.bb88677a580cdf041305b813c672ed35898061b7p+004Q, +0x1.37ab57d901d75e161197259f6f7df3752305bfefp+010Q,
    +0x1.82b155b0dcb4f744bf10ddbca41c7cd000476b44p+007Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2015[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.21425b87fce4a9e2bb2ccfe3649c07cd7ceca059p+005Q, +0x1.479356346446cb497c6ff41597a42d935867e1cep+014Q,
    -0x1.587a5e6c76c6ac3c166c951b05413e1ac98b96a9p+004Q, +0x1.4021ba269dae0f2ca684676e1eee968759e9f0cep+012Q,
    -0x1.ab8aa803c7692136a83c08947246e1ac36488031p+004Q, +0x1.ff20fcb43d1ab57d65c3b6c298b9b6db63609388p+008Q,
    -0x1.b281ec24076a8e18205299a527f24fbd67271ea0p+004Q, +0x1.1b4f0096fbd305283fa407d048c744c7d6a15caep+008Q,
    -0x1.b287dff16ea2ebafe0265656efd10d9c305cef28p+004Q, +0x1.65357b8e65250442b3d064ca6a49f2aafbd38229p+008Q,
    -0x1.b6946df1595af90c1450c676762117e6878f26f8p+004Q, +0x1.d70085a43de7d91e3f5555fe3e38a69baae8155ap+010Q,
    -0x1.bccbf36e963147df3d205599829846bc545af046p+004Q, +0x1.b6bacf488857016b261b8b90bb3afe1d5d6f78dfp+009Q,
    +0x1.d1c7a09ddadb78252bd1029c6c97c4a256e835ccp+007Q,
    +0x1.16f05c4b32a061c47ded905e77b5e3770808168ep+007Q, +0x1.de697ae4568c95683b7ceefc7c050dace64808aep+013Q,
    -0x1.a858a424df7e7017457feb32cbb06e1f03711afdp+003Q, +0x1.246d1577de994ba458f56d9939ba299683b54181p+013Q,
    -0x1.af52ad561e88ce67a1932f77138f64bac75557b1p+004Q, +0x1.069f44507e835bfb1560668ed94ecf87ed367a3ep+009Q,
    -0x1.b335f848d715ec23fd9b9f91cb44b1534af4fad5p+004Q, +0x1.1d048ea3d7e5d875f262cdca7b6a47325cc98ae9p+008Q,
    -0x1.b5096118d43555b54b67ecf31e1c54b3ffeec9efp+004Q, +0x1.6c0a939732809bca92cb62c982ff7c846ab645ebp+008Q,
    -0x1.c90c3cad58a9dbffd6a3f0e61d349bede6ecca56p+004Q, +0x1.e3162049bf07e60691feff6595861b7445470c2dp+009Q,
    -0x1.cbd8a0f37ce6ecd9095a631523e4431e32001c39p+004Q, +0x1.2a98e03a884ee0809753126a9c54e5d15d48e1c7p+011Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2016[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.463852caf39dc26d0c0c2319f2099726de34339ap+007Q, +0x1.256998421549090aab9f46b3bdf2aac98d89da87p+014Q,
    -0x1.8e9d5d6796157151139b03aff7179235c28ead7cp+002Q, +0x1.646f571cb864d601aacc6133cac923dd74314efdp+013Q,
    -0x1.8ec7989a03a3b960c7c0f1956d5c963a2ac7e8bfp+004Q, +0x1.bd3f141312c74b476ca113a16002d80337519df7p+011Q,
    -0x1.b2861f9aa9fac6153b3d2166fd9460332018ccdbp+004Q, +0x1.18185c874dfb017c754e6483625f0ebb7fb61d98p+008Q,
    -0x1.b3d01bf2298fdeff7088ac825d6f635f377d8cfep+004Q, +0x1.52e8bb94f53c2bc43c8440b19aba4fb95a6b2cf9p+008Q,
    -0x1.b69abbca90a7191b61af183a48a00ffaa4f51c9dp+004Q, +0x1.d022f02cf3e2b2eab45d7f2ef2220d827a677551p+008Q,
    -0x1.c0d652346fd1481a59a270ba1c8ba3bc08231af9p+004Q, +0x1.80b13943978701cc563a102b6543c9d2f3483ff4p+010Q,
    -0x1.c6242d49dbc97c91a6eee1fec369a6ea158db7f1p+004Q, +0x1.898b30dcdeaec9cb3ef76739c61b40319b249edcp+009Q,
    +0x1.5eda304aaea4b06ca24f656dde422d9deab1f4aep+005Q, +0x1.2a4f9b55ca177424081f7cd7cf171669b7c701bep+014Q,
    -0x1.87a830c5fe3a78c48eba1793a619e27b4019860bp+004Q, +0x1.4f741b95ec31b7105464e5a88aca1ed3c15351d8p+012Q,
    -0x1.b314220b0b6455ff25bc4ed7325f80dae5931793p+004Q, +0x1.1967aca1293245ea3f92cc0511bbd2bfd80801cap+008Q,
    -0x1.b5db18012c6d0b58067a02e8341ce962267742a7p+004Q, +0x1.57870b4eec0b60c693eb0382d88c1b23b5979fbdp+008Q,
    -0x1.bb487d9304f3d493820f9825356fb17e35d3426ap+004Q, +0x1.da8037f34e098103f1dd51a05243c782cbbb68e5p+008Q,
    -0x1.d0276bb34803298ecb6baef3dbdbff8e864a2abcp+004Q, +0x1.a9aa82609201dcaeca610b8b4a1513659a77d622p+009Q,
    -0x1.d1a1211c15332295e03c379eee9f3656d2cf15afp+004Q, +0x1.c88e3d493d907a60069f0f1e1d1aef689faf1239p+010Q,
    +0x1.ad41fa9e80d5996715b231e1c5f253657cb4203ep+007Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2017[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.ecddb4453fc335f598eaf59c5a496f1908378e04p+005Q, +0x1.1d519d2ac5a0831001ec06d1b5cc90f3d34b8f08p+014Q,
    -0x1.715e4aad1ea9f7d5283d5f56b5de929cb650a4b6p+003Q, +0x1.a1c7aeee8a713df6594fae7a9581bafa42f0b9a7p+012Q,
    -0x1.7c656e6563bfff293b68c7e0e88e26adafcd7e56p+004Q, +0x1.581c1796a0c21a3dd73d1b9a1ad5bd336d73f067p+011Q,
    -0x1.b2c65f845948855690ec2ee3fb4bf41b10c169a0p+004Q, +0x1.16ac4d9fe1b8cacbb0b36874a354743745b8bb62p+008Q,
    -0x1.b44798773da1c88e1b0887a8ad8068d72484a3dap+004Q, +0x1.5626da132beffd9f7ade010cc21df92220c765bap+010Q,
    -0x1.b53b25f5109e03b2e5467c5e1b6425556e24eda2p+004Q, +0x1.4c34533657b1ef43850f262bd4b994e4d1513716p+008Q,
    -0x1.ba037597a199b3edf59ee97a300422e2a12d2ecbp+004Q, +0x1.c0cb23d414431a584adf9e2bad95cccc9043d615p+008Q,
    -0x1.c4cd743aa6ebcbd9553991df73f1280f4b78b625p+004Q, +0x1.759baadeaa7d22aef0da8ce8b1d4bf7515e3605ep+009Q,
    +0x1.a2a3ea5231b752aeb06eed65e4b52d294303cd12p+007Q,
    +0x1.1b1768c278970665d2ad2825d32c12d5dec23fbdp+007Q, +0x1.3dec1b597a4fdd6ebba9c639dbd6248b0ca403bep+013Q,
    +0x1.a3235dab5f183f3e103d173bc400aa7165b7725cp+002Q, +0x1.4f6893c46472c8df4f9ed5e508c07d746120a9e1p+013Q,
    -0x1.72630ad071b587f9d10b7579ce71c1358e37dd4fp+004Q, +0x1.c5721e6043d39290740ec42307350e8052d49edbp+011Q,
    -0x1.b34ba505e626a1b993714fa628d9718572596f39p+004Q, +0x1.17c5fa3aae90acc045e93eed2ff93251ce28bfaap+008Q,
    -0x1.b72f80366961dac634b36ebefe13a67d4bd6589dp+004Q, +0x1.500fde87b7af135b850fdcf39adee01e839b71bdp+008Q,
    -0x1.bbc4a3c255a8aeac2e5077ff34b51a22bb0f9850p+004Q, +0x1.89246b32296308dc869b04ba8139ffd0d964e3b3p+010Q,
    -0x1.be9cb6ee69ec2d5cf812241038c5438e11f99d95p+004Q, +0x1.ca2a05b2b421a2e141facf444887e9ffa9ccc515p+008Q,
    -0x1.cc7c761ff3f9277da4e2bf296587e047036d17fcp+004Q, +0x1.919fc8c073bcde095afcf00b3cff266a8843d04cp+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2018[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.0283d832dbc8bc60fe90f7b64a610eef7cfe3cbdp+007Q, +0x1.b4ac887f10458d87260182d96c3745e7887f53d9p+012Q,
    +0x1.d13248a20884ea3e003053a216da7fc4521d6cefp+003Q, +0x1.04373907741ef14c3362965711ab1587858a98b1p+013Q,
    -0x1.6de2aecdc4cecf401982e051216cbd511928dc27p+000Q, +0x1.1f64b324ca6413a70c7700600ef8f7a6ce68cff5p+011Q,
    -0x1.1055973c2ab3a339ee56a7460bbea0c781a128dep+004Q, +0x1.74c2ef0703fbc638567b5f68621aec01d079a72cp+011Q,
    -0x1.9f17d0c7d67d0ca5e2a25a67ad360e16f168da00p+004Q, +0x1.5f263b11558a06b9f40c148a9d4a80db4451f1c8p+010Q,
    -0x1.b2adbf2d2aa04e19c94fd9744349370179024c8fp+004Q, +0x1.163f9e53d93f83f013440ada314d74b2ab408bf2p+008Q,
    -0x1.b4cc378771b1c0c4f750cd06faa774d93a948e09p+004Q, +0x1.4a2a6d64ca79e7f6b8b3de666dcb8e57c409b0bap+008Q,
    -0x1.b8d8ad5950b37225ac237ad30e6a16e5d1d8b89fp+004Q, +0x1.bc29c929be82c9a865cebd2147cecf93dad4c5a2p+008Q,
    -0x1.c018ab2f3c09d7522f956f65227676934ec85cfap+004Q, +0x1.7564f3dad38bab50f7d8858d4b106e8c3393c143p+009Q,
    +0x1.b80b3aad90e79c2e676683c01a1bbebb4afe1377p+005Q, +0x1.35250b1e717fcafa50f5f82728044a951b008462p+013Q,
    -0x1.df226cb2542901c60e177686d7b4afd55252744dp+000Q, +0x1.1f346e9f48896fae1525916f7f4f44b87ca4fefep+011Q,
    -0x1.44b48dc7aae5d9a28752bf503fa32bee5d7ee9cep+003Q, +0x1.0b0d0bfb595c22b34ef581c6927fd4dfc2460b9fp+012Q,
    -0x1.9cbfe15c6f5e2ad439586c2db0627f31d9f386f3p+004Q, +0x1.9c0f544ffd675a121ccdf9c9cd8ce474ee3d43ebp+010Q,
    -0x1.b32ba41d54e2dd564f2c35d095c3138768edf726p+004Q, +0x1.17523696a901b90231338f91afab6d84379aca13p+008Q,
    -0x1.b6a89f254e00f0265cd33f55c2fe94d87569207dp+004Q, +0x1.4df452cf2f5e5a9da8ee7678ea91271857496c28p+008Q,
    -0x1.bd511ce0816cfb26d24c732576f5e92ba9ba6cd5p+004Q, +0x1.c59431357860a507e82709fb851785efe423b882p+008Q,
    -0x1.c6c54434ef8c5a1da4b27d38838ecf1aa9d6529ap+004Q, +0x1.934ba91f31a42c7c24db0ae6d87b67267e86863ep+009Q,
    +0x1.2ea34a03bf23917b4935915169e4a6c998c68daep+007Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2019[] = {
    +0x1.da47b0f5760102148bf34a40abfd6500f123c471p+003Q,
    +0x1.fd3cb7bb75ccbc8d7ea87965f9aa8d5e6cd3f0fbp+005Q, +0x1.6a4bccbd4e48cbc939c30bfaee0254aed2139742p+014Q,
    -0x1.c7b14064d78e18842fd15fc37cbe60f5f570b3a8p+003Q, +0x1.d616106cd3bf1924e74ed0538065ecbb9c30d340p+012Q,
    -0x1.6f56f49dcb5ec75720620d3aae8defa5f7e04166p+004Q, +0x1.57b8313e852b786efbbd210cf0db3bb2fa76dea9p+008Q,
    -0x1.9377547e7e905c4353746817855d0f2d331dd24cp+004Q, +0x1.74fae7daf17122369a5515f423e9d245b82520e2p+011Q,
    -0x1.b1b8b6f2e822d79c182450aec260407bd2c21e70p+004Q, +0x1.4ae68994dcedcb7535c4d0e037085d20b449215ap+008Q,
    -0x1.b202b696407edc45791750183b2d36fbb9ead5c4p+004Q, +0x1.161b3d3777071e60735160a8570aac3c4deb0901p+008Q,
    -0x1.b429fb6125d441cf927ffcd3002b75fb42a74570p+004Q, +0x1.c5b8ae6006b744a55576499cb651df7216b5b984p+008Q,
    -0x1.bdea68efd0019047c823677065ae2df4ac70ec9ep+004Q, +0x1.68c0deb450b9b02345f6a4b242c04bb9f40d08ffp+010Q,
    -0x1.c4a2eb9f70d7e7e64cd5276dec7414f96c38a26bp+004Q, +0x1.825c65e1a0cd6a5542fe038923644496e074899ep+009Q,
    +0x1.dcdf0ef5b8b56f00ee6bfc2262a8093340f57902p+007Q,
    +0x1.3d10075e3f76b8226f531357a6d9764cbb08e53cp+007Q, +0x1.ac6f92d66eb908b7e4f5e924ac295c92bb406017p+013Q,
    +0x1.254e9576d8689f3565c49daff914421ab8c4b770p+002Q, +0x1.8f3a2912ebc8574a25ea5edfaf52ad64fbf6548bp+013Q,
    -0x1.6f56374609f3676b26d31159857966a405068b10p+004Q, +0x1.57ba0f848814823b9c66cec9072e211061ecd1c4p+008Q,
    -0x1.94cc3e9f32e14d3595a40a6f0e27e0f530a85750p+004Q, +0x1.f641210b21ffce1b0fdb6da9eab24e050e518eebp+011Q,
    -0x1.b26cf473ae0a31a4f18145f44c474a231ea7912bp+004Q, +0x1.174bce688366998f990e0b9c5e12cb2fc02a8fc1p+008Q,
    -0x1.b376c11b91adbce601b5efc3fdd6f08e601d64eap+004Q, +0x1.4f5dcbc47d24da2969f6c8978a4b46c9ec951180p+008Q,
    -0x1.b903cf583592688eb0eb1177564e9cca194e857ep+004Q, +0x1.cfd4333cda15f0f4934667f8bd63e351995cda18p+008Q,
    -0x1.ca65466e6c740df01fb4c8bf051035739e4a0794p+004Q, +0x1.a1566d0ec6a7071f86930e891e8456414024b182p+010Q,
    -0x1.cddcf4424561e708f42187e299e73a0f99781a81p+004Q, +0x1.a047b4746b032c8521432c87cbc20bd58731ec61p+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2104[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.488650d3d78b364acc6774e97eb3b88a6757d18dp+005Q, +0x1.febe1412ce882d91a0ce6813d99270fb7fe91489p+011Q,
    -0x1.a32b695de8f2f09324d90ee2a7c57f55c75a237cp+004Q, +0x1.e83874203234843566e1fc853a73cf464dff7e60p+009Q,
    -0x1.8befaea60dc815a774c2188e95be9d8c487abcafp+004Q, +0x1.9822fbdde576ac0ee5453443db7129cd3d9d2d4bp+010Q,
    +0x1.fe7a096ba065fb48b1ac58ce1b63669819367a81p+005Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2105[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    -0x1.6cdaf7e30f2039a61e5966b36ef3cb99cbc0c477p+003Q, +0x1.1803e06e3f8eec19ca1bfa536913df93856cf46dp+012Q,
    -0x1.cdc8596440151df7ef04c21c68bc27864d7cb4a9p+004Q, +0x1.1fdc13972707d41e1e27ecf89451b5ebe87dcfc3p+009Q,
    +0x1.c9fba25c7d01fdb16f587b72c944254bced4e265p+006Q,
    +0x1.3d76ac3f80470249d4a5a31a1fe6a89e4fa6d350p+005Q, +0x1.4e93c2ba20b31cfa8d1dd5eb35e9116077a258ebp+012Q,
    -0x1.e682c6a001b4da5cffd75f759d783cab6b9aba85p+004Q, +0x1.52edc529d113b43dfdca2518b38ca06f8384a069p+009Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2106[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.160655b608f258ee88060acb41b00d10f2812c74p+006Q, +0x1.500de0cb9dff1057043f91f413fc3993a618d5dap+013Q,
    -0x1.c58424fab43479c54c2421bf624a71fbc246f218p+004Q, +0x1.13931c8493bb85bccf2f2938c0222e8906f78c12p+011Q,
    -0x1.cfce8ec2951c48115b1e666355896e85de7511c5p+004Q, +0x1.b18f66784d75a0442c91837a7b327d1dba0213b6p+008Q,
    -0x1.90482aa4b38bac847153157d31037da97bb5de15p+004Q, +0x1.35b387f0d0ad12869cefe963ae77d9e027ba12e4p+012Q,
    -0x1.dc83e8c6e516843da1b2301f3c5aa12ab479e272p+004Q, +0x1.ccc119c09b54b9803fd56877e2ba0db0a9fd8adbp+008Q,
    +0x1.da1dec811fca9e222a67a6faf626a4f1916f5657p+006Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2107[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    -0x1.4c3cdcb20e2f6057c77209ea4c0ef962126b69dcp+003Q, +0x1.033f5181032926be335e81cd55acce0a56719402p+013Q,
    -0x1.ce305054c83737b0ad008de82cf11c7578fb659ep+004Q, +0x1.779fec3051f05e8c2324d671bcbd98b44d564df1p+008Q,
    -0x1.eb08ee4dc6acbd7db0709ecfd65433996ad6345cp+004Q, +0x1.345b26a8b31308ff2d9a989c0f0f555525bbeea0p+010Q,
    +0x1.4cf5f43e478a244020d6f10d0699051cd3b250e1p+007Q,
    +0x1.14389dacb87f27b5b7d4d0b9416a191435b02569p+006Q, +0x1.496631b52f2d4004d617014e4450147a7f0fe8dap+013Q,
    -0x1.d5a29edf234aba37de9ca9e1c68a6c2d3be068a4p+004Q, +0x1.83d5ce469fea4ab6fb37a4612940578ce20a10e1p+008Q,
    -0x1.110b48ad350547acfac850968f01ec91b7dbfd16p+005Q, +0x1.ab61d94b1fc6e20ae175c1f738c9c5a7b55416a8p+010Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2108[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.84dc192b41503b95c835fbec485898346a3fbc71p+006Q, +0x1.10e72221e34126a4dd89a5e2b043c6465a3af277p+014Q,
    -0x1.bb72ec2dcd394ae3fac462c9c21a1e1342ed1367p+004Q, +0x1.d30e6a37a7e199b8c073073849a3a3fe5f83343bp+011Q,
    -0x1.cc69c017622718875752ec2dcd7555cbd3ab004ap+004Q, +0x1.5ad82130646d94c25ab3c2fd463cfa7b43527137p+008Q,
    -0x1.e2da72e2c94531fbdab92f08020dec7059f84103p+004Q, +0x1.a5416af99f9d805e96df4861425af9ddde946c07p+009Q,
    -0x1.1018c368f97eeae00a150d3b23850b3416b67618p+004Q, +0x1.24249156b637afbac6fc4cfa25ff45f2918a1165p+013Q,
    -0x1.d1543be1080d9340427d1f9dba019d5af963c9fep+004Q, +0x1.62369dfa666fc0cd62330e7e807aa1baa6595b1cp+008Q,
    -0x1.fe2785ccffd2fe59b0af30c59e5c2ea91ed2d0a4p+004Q, +0x1.e911634dba98d4087eefc1a230864e8534fcad6ep+009Q,
    +0x1.433dbb45f69d4fc22e8f4d27ceeaabc1cc307b00p+007Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2109[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    -0x1.352679d2a678cc49739982be831f919c895fb707p+002Q, +0x1.855a0f3836e95eed90296a7d84161eb8b0617812p+013Q,
    -0x1.caba71cfbed15ceee36f29b81ba32763aa67c802p+004Q, +0x1.4a7ac6fa01b90b390a5cdc7d299d7fc7669eb461p+008Q,
    -0x1.d7b6a4fb2da91314d4c2f8438152f55d4d073a37p+004Q, +0x1.481e31e91f3ad881728d8fa12ad36739f8e9ea21p+009Q,
    -0x1.e7161629036f19de630945fad310dedf4139a086p+004Q, +0x1.042fccd6fe72cace093c62c86923fabd75ab20c3p+011Q,
    +0x1.93dced14946d82c39beee2296f848bfe189d827dp+007Q,
    +0x1.75b4b77863facb93aea3b8807298a6f3b9883a46p+006Q, +0x1.c43a3985b186f2b3b2354b1c6b164d50cfcde486p+013Q,
    -0x1.ce352c8728f33dbdfa422dfdb2bc9d770cb5fb02p+004Q, +0x1.4fd2867182e5ab4c4a03093c99d63e3d4a10c53fp+008Q,
    -0x1.e656d2fffec77d1bb8c40c53f7ae8d96163ea8a5p+004Q, +0x1.652bd38abf15174715bdec759781f27f6d872964p+009Q,
    -0x1.127d697a71c3ddde237d4130a158a4c1f92846e6p+005Q, +0x1.9c1d7841f127eb92311ae8d09884fab27ee13430p+011Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2110[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.e6697119f0abe7341fea91445fbefdacf40c7e46p+006Q, +0x1.5810769ecdc2a6b4a9fb716df46366adb41dcdd3p+014Q,
    -0x1.9baddb64ee16c2c8c32110b42b386b8069381bf6p+004Q, +0x1.548edfb9a17867e8bf6fcd702317384d99de966fp+012Q,
    -0x1.c92c14de6dff2ada2383eabb45443d94840ce485p+004Q, +0x1.3f2dcfd2545f994e0aafa307ad6a8b08f9b45626p+008Q,
    -0x1.d0263816e7a5fd0bfc491ca4e90f56d94f3997ccp+004Q, +0x1.0fd90cd154686aea7b373aa5f09cc1b1c86d350dp+009Q,
    -0x1.e836d47a9a28cf71fd4fcb993aa15a940c12b75fp+004Q, +0x1.52d54910fd58c30f4ae1394c3dc84ab98216d1c0p+010Q,
    -0x1.2a3d7a0314c56e7b06946cdee9065d151a124e0cp+002Q, +0x1.a77b1660b8b009f4a00756a276008395d7461541p+013Q,
    -0x1.cbaa32659301aecd75af971905d66d407d2a2184p+004Q, +0x1.435cf14ac984e8881ebe834eb6ccfc4a1eb1e971p+008Q,
    -0x1.d91d66b5a3d09944b34ef0f27a92c9ec1c9102e5p+004Q, +0x1.1e528e400f84841671db904696f2f7eaac47e3acp+009Q,
    -0x1.079efeb4a53277fda828d69a11c8ee8840493409p+005Q, +0x1.a9bc3d2426472804bb325d396b7eb605ad62de13p+010Q,
    +0x1.7feb37c4fdeb77fea8d585ca9e4387c02c7641eap+007Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2111[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.64d842520a4b73fdca8b6d6a65b76c46eaba0a40p+001Q, +0x1.101f7a86adaa703de2c8b1e7ca483fbb42ab609cp+014Q,
    -0x1.c819ab810be4e9919ed742e379208c0765041f3cp+004Q, +0x1.36a0cab0021bcc4efc672efaf70d9f4bb7ab05b9p+008Q,
    -0x1.cdafbc679d7a42779bf32bb2ed26ddfdca048f97p+004Q, +0x1.d975963d2a62ea17e39b34a17ca2ee2a6f918890p+008Q,
    -0x1.dcdc1244ae1514e2432b76d47960153bb85aadb8p+004Q, +0x1.84e94fa8287bc8d7143d064b1059fc4fc290adfep+011Q,
    -0x1.e422f4f41757c4f92af6b78c8b0ec07f9ae693e8p+004Q, +0x1.fb77b899892d789b11113960306da3600186087fp+009Q,
    +0x1.d18ca365642a00ab8d33a6a8f79654296c0fe26cp+007Q,
    +0x1.d1113ae6b8b9cbc9ba2b281d6700a70714ccfc58p+006Q, +0x1.1c79042318689eaf1581998e1e372ebde1089657p+014Q,
    -0x1.c9e9fdaba8680daf1725d6dd806e3731fa524dddp+004Q, +0x1.39eadb8d8c27fc977fc912b2861788b39d4173c3p+008Q,
    -0x1.d4419f57ecdc41fa35c6cc366b29a5ec86d75901p+004Q, +0x1.e9e6f245d602c57df67e2fa1e05adb38e837402ap+008Q,
    -0x1.fb7606414654efe383b2eaaf98fcec4a5b84ea91p+004Q, +0x1.2387d023fd939bdfc75e06ee7bdc851bfa2a4d4dp+010Q,
    -0x1.04fa7f8debd70d5904f2a10493887e7c50e9239bp+005Q, +0x1.554d736c73fae7885e603b5336ae47c49a96f25fp+012Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2112[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.1e4c406e92b18ed2b5e08bcf0f26a116c8ba2eabp+007Q, +0x1.773e852df91540cf1da120eb97ab223e19a38c78p+014Q,
    -0x1.61a46a37a7a29187e2e36491d3080359b1d303afp+004Q, +0x1.d8c76c1208bad30ceadda92fd30731ca68b99a60p+012Q,
    -0x1.c79cd4c26da91031617fa2aa7d65930fe132b94ep+004Q, +0x1.303ca755104be141e7b5c5d79bdd5f130881b535p+008Q,
    -0x1.cda1cba446778875e460084461a67981be18dc32p+004Q, +0x1.af32bf4d8effe21ccfe677c179096972523ba2c2p+008Q,
    -0x1.de0e87bd88e982799233ee5614ef1fbef6538d97p+004Q, +0x1.a001b6df94d23a13e6784b9b699014b64384d958p+009Q,
    -0x1.e344d6bae8c91139aada21ccefe1472eff09b287p+004Q, +0x1.016caf6d61f94cd998cc9097d01522d5bfbfa0bdp+011Q,
    +0x1.5ed4eb9029af212f532d2f37520417e40e7978fep+003Q, +0x1.0d99374d3b47deee30f35e30e735ced3c0d777c3p+014Q,
    -0x1.c9007b416d0910aab13b5507a99769821177aee5p+004Q, +0x1.32cbdb5791500d80ea85ef6720287e531a8a8e03p+008Q,
    -0x1.d2f7109cb69dfa6363cce561461a44d40f07875ep+004Q, +0x1.ba2b0af4ec881ff2a30acc06108c8388854e5b11p+008Q,
    -0x1.ec74fe88e808e1b91e3b5932e450d9a91bcd90ccp+004Q, +0x1.c9b72c4d3b64b7cce0b6b795372d3af9294e0f63p+009Q,
    -0x1.06953c0b3a72230aec4b173b13a5c5e9fb17ef9bp+005Q, +0x1.5c968eaf8c8a896b6776e35149af59f598ebf92cp+011Q,
    +0x1.a9405263c0137125dd1ab3a69127dc42bcfef102p+007Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2113[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.4d0d103e712b29940452acaddc9bed59c2feb428p+004Q, +0x1.4017a65c3297c9a589d346df2a03aaa729502e3dp+014Q,
    -0x1.9ff472af07443f188aac41aca5598776d3dbed80p+004Q, +0x1.0d87e2fb06f2919ebd94ebbe6250e7331482f474p+012Q,
    -0x1.c74c8fb1b4e702c5bc5cff52a35654f3d8e5f92fp+004Q, +0x1.2c220510a74ca0bb1e1425c87327e8f636b6c572p+008Q,
    -0x1.ccd49881f4b54f0e8fc7b96e92440df7bb7425bep+004Q, +0x1.9710f7d8d21a4cbca3e8b84d8855182e8eb06211p+008Q,
    -0x1.d463bcc951d1f1382c8accdd3ded115416d014ffp+004Q, +0x1.6afab8e2c07205ac74d82f7f7cd48dd4f3fa7fd7p+009Q,
    -0x1.d56c5dca5d90b50ceef1d1822149a89bb0cf2839p+004Q, +0x1.7d3428ed4bb9e51fa041e03a86723ce4f4a87564p+010Q,
    +0x1.dcb38d128b32d9920d1ead55524ab1fb27498d89p+007Q,
    +0x1.07f4cbd35b19be0d1b5b5ebcdff18212743ecb5dp+007Q, +0x1.0ff2d03b5fef0a60ccfbf8d02f0aa00b61803574p+014Q,
    -0x1.7570cba14701f26c2eb8d863d1998c21f60d9412p+004Q, +0x1.ec247cfdbbecada5a63849a1f08417bd24181d96p+012Q,
    -0x1.c86f15ed327536c98952bd5dd8fa524daf6ef6f0p+004Q, +0x1.2e4107e3447704aeb7f3e7d6ae3c3ebd587ce4b6p+008Q,
    -0x1.d14ad1f9c15674b3388b2a33ab97da216b2894b9p+004Q, +0x1.9fcd06859da71dfa64ec80a8f5608055d1c3b007p+008Q,
    -0x1.dcfaf154b3ad2c3369971c0f669c85d4c5204df8p+004Q, +0x1.8617723ab055cabe7c9cd8f8ed9782dd6ec48519p+009Q,
    -0x1.ece2082fe02564037138eb5d2724e9ecd27b0e5cp+004Q, +0x1.cd3d802b10a6d07a6b3bc497bd6aba8bff3365ebp+010Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2114[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.32ca0716a1ef89ebc42b9e1d177a3ef2b792729dp+007Q, +0x1.4759aee9b33e4461043e8e0e5a66ea34cd041e0dp+014Q,
    -0x1.cb248297eabc78e9d7da45fd0364c726aa472aa1p+003Q, +0x1.26559b179dbfdfdfe47d221196dbc8034f69cc76p+013Q,
    -0x1.ba614349e784a2369a12e05b1e49a59de7f75fcbp+004Q, +0x1.58bb71124e9600dc8ce0b9ad8aeef62a92eb7d1ap+011Q,
    -0x1.c6a13db4dca0b76f377e811781a5ed3b83e90f4ap+004Q, +0x1.4086eeeeee37a952cf2d8c07a3c1f9597853fcd7p+009Q,
    -0x1.c6d165588387f35fdce834ce8284befabb7c265ep+004Q, +0x1.2941dc1cff292a22b101522046264272d8550491p+008Q,
    -0x1.c99b9967c77d56d84bfd12dc68332de9aac24843p+004Q, +0x1.21b596862646cb14fc244c5922415ccd6e168411p+010Q,
    -0x1.ca70af8c78dfa07b3191d382d5218f5496233205p+004Q, +0x1.866560b7d6488a8e9ae801596f1f4ee806477d9fp+008Q,
    +0x1.c2506a3fde617f3ddc076ab04be827319f890d44p+004Q, +0x1.1c12d38e71b22679602f9271fae1cae1ccf38269p+014Q,
    -0x1.c7c02b1735732f30161b5f63ec82d425fbefbbb5p+004Q, +0x1.2b257e572c7ba9371a8143a517479500fae80991p+008Q,
    -0x1.cad0576ac83bf24dad6204d80403fb041a7ebaf3p+004Q, +0x1.513d4ee677b7bde5f0ba9472427ed1afe70099b0p+009Q,
    -0x1.ce128e11094872f4d3a3a78910d12d1240da16c3p+004Q, +0x1.8e31d0c4551746a706513759d5c910b14af0e775p+008Q,
    -0x1.d0f9044fbdbc3980ceecaa14bfd5e2ba03d26f46p+004Q, +0x1.eca83985b8394a177ee5c12ec50629610ee1d39cp+011Q,
    -0x1.d8dbe8792cb5b3655cc5955e95d1d1d9bd89ba38p+004Q, +0x1.485c39095ec0b151fe035be5f409c0da5146dc9ep+010Q,
    +0x1.a86b9f6d5c658e926e49e5c8455c3976d06bf5eep+007Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2115[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.079d60ab0ee12bb33f5be251c0a5da20ba3fe76bp+005Q, +0x1.7d06fd2323c25cb28da226c743136e363d32e0d6p+014Q,
    -0x1.83bd561ac681337cee1b8f7659479153f1e3f477p+004Q, +0x1.57a198d9c1df7f3cd7a54fdc590ec1a43dcf08e5p+012Q,
    -0x1.c143babcc4caa0ad0e7623bda120c4020eb11d77p+004Q, +0x1.0d987a769433cdd265fa602667de1d85b268c438p+009Q,
    -0x1.c62fb849f52cfb2c947cd9c1cfafe3761cf7f44bp+004Q, +0x1.2654fa3d8aa244f08456d4d0e7772a55ae649e7cp+008Q,
    -0x1.c72347510f95ce085c20c6cf0eeec9b97f7ae1bfp+004Q, +0x1.742fff25992802b10e7324904c29da4b1d0adf7ap+008Q,
    -0x1.d414e2fc0acadf5053d70c54bfe82b4f2b2b6a90p+004Q, +0x1.cdf4e09a8e9397af6f1c3ca7a9589382db1f6c39p+009Q,
    -0x1.d441001b4c42917c9e130768580c92a05335bab3p+004Q, +0x1.f1c52fa97b5eac13da0529f62fbeb740d05563f9p+010Q,
    +0x1.fdf4414f3a54200918ffcaeb914b07899fe68e6ap+007Q,
    +0x1.29666e3bbba2a8e5c5cd8281eb17c908aa2b0c24p+007Q, +0x1.26e55ec5cda85264671ea9923809fe463ccac48dp+014Q,
    -0x1.1584329dc0d507e23cf1dc5bee41fd18339953e3p+004Q, +0x1.40d3310ab4462f3ce28016631b70ade027800fc6p+013Q,
    -0x1.c50fc521f308cd3252ab4069787be7c2b77fb314p+004Q, +0x1.15295bf32497a9075607acc0330bea12391bd048p+009Q,
    -0x1.c6e72f3496cdedc89db568310c57968dfd485a9ap+004Q, +0x1.28037398ada93709bb26ee16d421d449e2a3504dp+008Q,
    -0x1.c9bacd3ddadfc44e3721ad8a47a0f7b479609d97p+004Q, +0x1.7aeebe5508f18c216f7f1635b5a1a1273d6bc114p+008Q,
    -0x1.e0f5da5692bf63957b150c1670d8c5eba5f4fd22p+004Q, +0x1.faf38dc86deecb5777526fc944b374aeb1325bb0p+009Q,
    -0x1.edfcadd03859296f8250e75927b025fca78a2b5dp+004Q, +0x1.39f12b444bf4ce6d892d56e093c63739852eff1ep+011Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2116[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.5cb8212c588ce1bb6e1a004cf0c038c28bea3afdp+007Q, +0x1.6eaf362299bbcd634a030ef2325378ac5398a7dcp+014Q,
    -0x1.4d8e1663b82449ac75ef4764f92cef2b8070ba8cp+003Q, +0x1.8501744758eadb5e502224b574e7c96263704590p+013Q,
    -0x1.b4f6120b39056b49d1daf6a9cf58ae5874b553a0p+004Q, +0x1.d775becf172e8e03fe97e98850e0336a1f5aca6fp+011Q,
    -0x1.c6172f585b4aeec120e74dc3fe07f9161c36df03p+004Q, +0x1.2313a3b290a5dd2497c121b9d1bc1986aeb8d688p+008Q,
    -0x1.c7b509ce1945f1c75ff222c1d7a53796de9739b0p+004Q, +0x1.614a7ede404a3ab9ce41594301ea67b0a2f4c62ap+008Q,
    -0x1.cad65c49a7cabb6e579bafb0cd50c31ce355be2bp+004Q, +0x1.e5589db78b2555371fe21d285862dba4178965cap+008Q,
    -0x1.dc5467d96b7fe71863e3f9bc4408f955a2e660cdp+004Q, +0x1.92cf2daa0ce6f84cd9ae8c32d1307a3cce847eaap+010Q,
    -0x1.dc99c9f3a1ff468eed7739383f6c718c55efdb25p+004Q, +0x1.9aca5f48776dc95824e62f0ec7bcfaed7f93608dp+009Q,
    +0x1.4e53033c124c1c40bc28f99afcb4d3e7a36f1616p+005Q, +0x1.5b7e8d816255c65b71a91cd62e2d2c609cc6487ap+014Q,
    -0x1.bcc4425c85eeb13772429fac69456f96ee47f90bp+004Q, +0x1.6323ed998b3aecd4c046e4d44171ed0519fb8b32p+012Q,
    -0x1.c6a6dc6f71460756b79b825fdeb5d0ab00b5e6bcp+004Q, +0x1.2464e2303bd161dd3bfeb7067ff8e9c3bc93b6c6p+008Q,
    -0x1.c9c28b012a5cc93684c3c621dc5c87e09d75c281p+004Q, +0x1.65f937dc74656ce2d7cd35c17cba394d2436194dp+008Q,
    -0x1.cf71c4f5a7697912a3d600cec2c31f1b009e5a29p+004Q, +0x1.efd670a7d3f89e8fd89483b967ba37665db29bb8p+008Q,
    -0x1.e6f411753789383c315b3ad961b956c99afc2542p+004Q, +0x1.baef75dd17e9026528e73773203c7e4cd3d0eff9p+009Q,
    -0x1.ef90f02cd56172447dd9b263468aaadb08c3125cp+004Q, +0x1.db97b5cd64e953da51d4aa87ad0134e5124b8daep+010Q,
    +0x1.d4e6ac5440cf22a4a31f174cb665d67681b0d692p+007Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2117[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.d931d1e66f2500b8bb7a17df967211e832a67bbdp+005Q, +0x1.637f55b73e7957f4a7886996c32bf6cf10c21bc9p+014Q,
    -0x1.f55fde32d9ff4ba22ee12e4b947290b43d2c8e1cp+003Q, +0x1.c292fbf38ddef78d0d7089398de5cc80af1cf49fp+012Q,
    -0x1.a40bd3eb09cd4e529fb949e608ce84c747ff1c21p+004Q, +0x1.6778f95fc261511b39d4746b3404bba498037b11p+011Q,
    -0x1.c6500c0126cb568b9ab2b308336de76ea1fff17bp+004Q, +0x1.216eb30c1ebf0d56f78ffe51575aa358cc624811p+008Q,
    -0x1.c91228d5fe71310464f43ead0dc1c535a28d1bbap+004Q, +0x1.595d6be9497598892acdc2b9a14869b3f2efc3a3p+008Q,
    -0x1.ce7611294ddea2dadfa5226a4a3850295737ae50p+004Q, +0x1.d2d611a10932a01da988dbe014b265444e93e7d6p+008Q,
    -0x1.cf8adfe69ae4ab66beec98971d64cc9774692e5ap+004Q, +0x1.623092b85851a5f93ba60797b7000dc21dafd0e7p+010Q,
    -0x1.db22eefff4fe9140a67125ddec01509e7bdf7848p+004Q, +0x1.837884e3bf14f6d4022936fa5722ac28b39dff95p+009Q,
    +0x1.d84660b1c4712b4a4ec988dcc78719937f16e195p+007Q,
    +0x1.348aeb241dcf924f033a530a0b7563929f73fadfp+007Q, +0x1.ad70cc6f81acbcf9043225cee1a004187fbc8c1ep+013Q,
    +0x1.33694bafc130d01ff9b5b8b3098b875d4527fa29p+000Q, +0x1.7db45288ecdec773fc112ecabbfc2403969b4df3p+013Q,
    -0x1.a59235e6b9a1c3963c3f031b2a0558c4104ebbcep+004Q, +0x1.d8b773fe64e6c66371410f2ef6001a8ed3381ee6p+011Q,
    -0x1.c6d47d409848dfc1f575346a6d447b73479806e0p+004Q, +0x1.22872ad6c5b4ba250d5404c26a3a81ad1589a1f6p+008Q,
    -0x1.cb01b23bcca7065e008a76b70b582d08695a048dp+004Q, +0x1.5d34b2763bdf1dc49ba2c117a56c0eb25f1872e9p+008Q,
    -0x1.d2fde97d4a36eea7fd3d601bbbc56bcc37c84b93p+004Q, +0x1.dc241fc1edb81b65ac0c736ff511aa57df16e503p+008Q,
    -0x1.d9407be2f06ce9aaf74386deee4890f2cee629dcp+004Q, +0x1.945a426280db918a1b00dd40602f5e0b895b0871p+010Q,
    -0x1.e302b1f44e9c606d737359c32c665cc5cf972342p+004Q, +0x1.9ef6dd0ee75c3f5abe84a9efe4697f123dc9e260p+009Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2118[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.21f08035504593ab0254e84150ff13c5ef68179fp+007Q, +0x1.281e9f7b411501f56559f7543cd5e8514a6dd796p+013Q,
    +0x1.bb98c2eeadad869a79e17eaa242e78df178ab69bp+003Q, +0x1.40f9158cac9229bcec160fa77a5fe7c59b5c5aeep+013Q,
    -0x1.b8ec4df84e321efc06fe43b86c5a26d215796ae5p+003Q, +0x1.c5e14ec093b441d73434833161fb4699502db446p+011Q,
    -0x1.01b514dd4a18e3824023db1ce2df49e892b10802p+004Q, +0x1.2cfebbc14e6b3619d266c0c6b088c54d59974058p+011Q,
    -0x1.b1b23e3b0c8c022c6f0801840c27237b2b4b55c9p+004Q, +0x1.66630e028d909b4df89d8bb83c7372186a73782ap+010Q,
    -0x1.c636f64b1134353bc7e10947fb082ec42d61b051p+004Q, +0x1.20de0c048752ceb9e7b95aae68e3e2bd5a97c6b7p+008Q,
    -0x1.c8a276f841fd7646ca815a6b2f73c163f5b4041dp+004Q, +0x1.569fb2b678a3087cddb8cdd0d623e0d9c4fb3940p+008Q,
    -0x1.cd3c3a3279b8b6f1e3f404b43ded084dadd385d2p+004Q, +0x1.cc5d4f6d2fea85503db1e553dc12c6405ea939c8p+008Q,
    -0x1.d51a9c0672c6207346923b3a103251e562b0323ap+004Q, +0x1.8179112c5e10651de4ef7bbf8a589cf027232af0p+009Q,
    +0x1.d926fda95bbd29ac3db4ecef51fbe4d6750f16fdp+005Q, +0x1.8ee19a4d0ea539556d461511bc6e1c65d136ac9ep+013Q,
    -0x1.32599d820df815ee211b86ed9a4fe3e9f9bf2918p+003Q, +0x1.4daa4d939b0ef645c64a4d31d584f4efbd25bd41p+012Q,
    -0x1.c26f669ff121fbade719b2b63688786351bea8e7p+003Q, +0x1.3692584fa1ed34a72ca967716df303084ad3f346p+011Q,
    -0x1.ac086f7f4c3debdc04b3a03a09731703e92f1137p+004Q, +0x1.9ff537ec79d87b1ed2af6d577bcf4f62746eff45p+010Q,
    -0x1.c6b2e6d960074fbae2a0090902aba87ae3b70c55p+004Q, +0x1.21ec16de3861cd96b57cd2d60ecabb818e7e4006p+008Q,
    -0x1.ca75be66933f96a255485a007ad5d2111e93e42fp+004Q, +0x1.5a59524f612c5147ad06c1167c8a9f7217dbad5fp+008Q,
    -0x1.d199e0765c4ea16e13b2c1aa933684a8e7e6797ep+004Q, +0x1.d5a58f905dc93049756dc441564c1fa5ca6423b2p+008Q,
    -0x1.db7a3706f15c258ed549148ee82d8c185697aadfp+004Q, +0x1.9ecf11a3c5ebc63206151a42b5df2462e9033a3bp+009Q,
    +0x1.58d1dec1ef546836d5d058401cc43b63ae6cadf8p+007Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2119[] = {
    +0x1.edb3e722689f582e017c0835094f272ffebc6441p+003Q,
    +0x1.f90f474fe32fec8d421e355c0a646c21df06b28cp+005Q, +0x1.a0fec2457dc7b4eb1d4740861ae9a158d3695ba2p+014Q,
    -0x1.0a57c9e93eef38f9558e763641b157b9c2e003d5p+004Q, +0x1.f81d454d282e1198b351239b4f45e8a92fdab37dp+012Q,
    -0x1.777a4ab560d75dc09f5b081acbf137e414823d75p+004Q, +0x1.9e7b15df349bc1287b39332f41002e7188bb1e3ap+008Q,
    -0x1.afb1f8e929705d527b6444db0c88540cadb70234p+004Q, +0x1.8a0d453d3296fb289b81b7877b87eb61a098625ap+011Q,
    -0x1.c5a63bf7ca07995f0f2bda993e790023b2f4aa2cp+004Q, +0x1.20833d0c695f1f30a878e0170cd07dff5172aa3ep+008Q,
    -0x1.c5e61db39d4ee71c1e25722477a611b0059fdc68p+004Q, +0x1.55c3064e5ac804908627aa9061c048016fc09808p+008Q,
    -0x1.c7a973868d55c006eead61d9d75eacd46a98ec70p+004Q, +0x1.d21dfa2fec030c7fc2039cef638fee54be71e662p+008Q,
    -0x1.d49f3e54a75cf430d65ebe054f4b697d23f02c34p+004Q, +0x1.7a014e5fb352194049ccccddc798dadda726ad0fp+010Q,
    -0x1.d87a3745e3eff1f8741c038f11c06240efdd7e79p+004Q, +0x1.91e6b9fd8a667bee0284009d8ba8b2e4bbc0f116p+009Q,
    +0x1.0158e981d6a97050fa90ad6b856d2ccb6b46bb3fp+008Q,
    +0x1.4ff8fb5577a72c414f83f2bdc4e4d192f26dbd39p+007Q, +0x1.005cba687e2c6a8f1a2f92820670b11f8eddc7dcp+014Q,
    +0x1.bd0963d9a34f1407257a190f227d9f21c4e5e879p+000Q, +0x1.b6dcc07faec47af26b35789e7f582e8dc382bd55p+013Q,
    -0x1.777a512460daf7ce9a278e3f65de426710081083p+004Q, +0x1.9e756e0f29da0224a943119cd410d723ad35425bp+008Q,
    -0x1.b68fe773090bfe163781d20ad1632dc7d1c1e06bp+004Q, +0x1.088cfa155c444a7cd5925d96e6f760208aaa3b2dp+012Q,
    -0x1.c60fab7e0b8d99475d80e504f8d8c69d8892b4b1p+004Q, +0x1.21a3635bb94d1364f338cb6cd673dbffbfa045cfp+008Q,
    -0x1.c78be775c32b15927fa63614479e93f5498798e5p+004Q, +0x1.59f9efdef6969de98a9de2428eaf4fd79f48817bp+008Q,
    -0x1.cc4f5b31aaa0d88e89fcbe2278329c3dff27cfaap+004Q, +0x1.dc8ba7edb127f531c27eb787b3049cc829bd7268p+008Q,
    -0x1.e1c25677e70b9565f58a640618360dc43df5c150p+004Q, +0x1.b05954254ebf0957028eb8cac979580681ddb288p+009Q,
    -0x1.e22546de8e2c960e753091e7a9ac49ea99255cbcp+004Q, +0x1.b3dfb0bb8edcf6d85aaaaf52bf63fae907cc6566p+010Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2204[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    +0x1.572f31f289c9d70adbc896800f75eabef4f7b737p+005Q, +0x1.1ebcc43d45ce373f454bf6396f578d580e3dc31ep+012Q,
    -0x1.bbd4b279bf37d6a2b389492529fbe397dbb3e1d9p+004Q, +0x1.05107dd8dec6c8af3db32b82e67dad794c4f6a44p+010Q,
    -0x1.a87fced6f0faced8387ea58c4bc6ac8e869d74e8p+004Q, +0x1.b89508480881f45abecceb705a5200f3658d08b9p+010Q,
    +0x1.0d59c2beb5caf6edac695486234de0946d786413p+006Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2205[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    -0x1.9ec964d3ec11d13dc10670f0fbb0b40e4912c21bp+003Q, +0x1.33c65a702723b1c02c63b5c8eaf76011a7109aa2p+012Q,
    -0x1.e50f8510e60e06eeb5515dff9fa73f7d0b0b3d3ep+004Q, +0x1.2e20a98f8eea288fab5f206cdffd3d38fc21bd28p+009Q,
    +0x1.e60097b4521e4a596b6b812b1d7f69a3f636b1dap+006Q,
    +0x1.4b5a1b25e07311a9e0cbbd882ab36735f6c9fc65p+005Q, +0x1.7a0a67ff71f57a386d6962891b45d4504dc34d6fp+012Q,
    -0x1.ff7d3922d281369e6448ef8d320271f3eaa36cb9p+004Q, +0x1.61ec8382847ed552cbd9bac89871a722e125f628p+009Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2206[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    +0x1.22ad8afb31489163345ee99799a65d903aaed63fp+006Q, +0x1.837c4345acc1f3d79a0919cb96ebc48b7b97140fp+013Q,
    -0x1.e5510754466ab33f7df2a62c04a2966d34cfdbd0p+004Q, +0x1.c40c8318e367e524e313f964812a7e84a2681a91p+008Q,
    -0x1.e6e48249a9d3db14f21ace3a8ccd2b57e0ccb5f0p+004Q, +0x1.26de5e1bc59e8c01e7814e1c7c4723069092c2a0p+011Q,
    -0x1.c1c1476bfd304b43f1f9c8c53babec612e202504p+004Q, +0x1.52649543bfee95094485e66e334059e3fab693d5p+012Q,
    -0x1.f25feadf43e9b2b9260b10f8be47f2b4d7379c4fp+004Q, +0x1.defd76e706c17072d9931f71464305a37138b6f1p+008Q,
    +0x1.f925ecea9e1e7e62cadf95ad6a815b231047279dp+006Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2207[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    -0x1.a13324fff42e25d688c3bfe6186651bc08e320dfp+003Q, +0x1.1df2a49440079f686af4f582f73679edeb232cb4p+013Q,
    -0x1.e2d982568c9ffb8966b8591bcb8df5d9739ce76ep+004Q, +0x1.86a484942b24cb1828b7e3bbaffffd83ae6be1e5p+008Q,
    -0x1.0430179cc71f41ae938c9fddf9cb4da172933ba8p+005Q, +0x1.44527a7bfd51bd91830e3811fd165b1eecdbd003p+010Q,
    +0x1.64828c1b2fb0e39fe0cba0d5bd78af44c45308aap+007Q,
    +0x1.21965d41a1df3736e99c5fc32f0a7838a0b85e3bp+006Q, +0x1.7c683b3e8670d6c03db574719925c0df914a6523p+013Q,
    -0x1.ea6391fe482778035e9ba7b3e3c16ac072e8b71ap+004Q, +0x1.92a77c379b784f09ee0f417ee59d84f070614883p+008Q,
    -0x1.230a78b837a4104d3d475693d3fc282a8ae4e3d8p+005Q, +0x1.bd3d60e690dbfa682b0cd2324cd03695eff183d1p+010Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2208[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    +0x1.98ae7183bb610dbedf761df2cf0b0d4457bc2153p+006Q, +0x1.44583f0fa46526ebb27639503e9620306399d347p+014Q,
    -0x1.e0a7193a3b17c50ea6df06de1556846a2e25494cp+004Q, +0x1.68382e6c4e8afab2198887c2dfadc3d85713efafp+008Q,
    -0x1.e51f4f2128ecd3a47b5ec433efff155b9b246181p+004Q, +0x1.f48b00bd17f34ee65b621c63f86cb508f9f7f7aap+011Q,
    -0x1.fc8c9ab3620d5c677105a221ba067e36db6f51f4p+004Q, +0x1.b8075913423d13a98ee584c503d1dddd141c1f03p+009Q,
    -0x1.518c186313fa264bf1c2eced407223cda8cbd8bfp+004Q, +0x1.457066628093d2166bd1e23cc30ba9ab817bfcccp+013Q,
    -0x1.e597b8ab2aaa520522a6f10fe27943d4855de7abp+004Q, +0x1.6f70fcdb83aa5574936847189ba420dba2701badp+008Q,
    -0x1.0cd20853b59342bd3ab5f6d397930d0fd3a0db47p+005Q, +0x1.fb9e86d1353f28216adc97b2415b2b8c781078b5p+009Q,
    +0x1.5c362a7c3ddf21cf242dbd783531b062b56eb18bp+007Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2209[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    -0x1.13a7ef45672bd96f1a909e5391ed6d39ef957a9ep+003Q, +0x1.b167827b799f25fc72753e0f5055cffeccabce00p+013Q,
    -0x1.dec0f5ad4b82ea6124f1f49fe96e4a20f7bff9cfp+004Q, +0x1.57011494a7b9d76eb6d8186e5f7928a02855af4dp+008Q,
    -0x1.ef6d689c6a8424e6b774715d747b3e33478f1657p+004Q, +0x1.5629a088b7eec56e721ca03a6363e90e3ef202edp+009Q,
    -0x1.05159c75e6bc163984ef30a18b70f4a0ca36bf30p+005Q, +0x1.13181a54768d862c521ec8ee648c47125d3bea29p+011Q,
    +0x1.b446893b399e4d665be3506efc838eb3e93751a3p+007Q,
    +0x1.898fa2aa67646b4b0980efb8177dc7c1bf98a6c9p+006Q, +0x1.0b0f4c4b67437da1adb2c6ef139bb6bd0194d40cp+014Q,
    -0x1.e23e0eed02825478a50d52a5a74605b50c0aa0fbp+004Q, +0x1.5c3ad3c968e431c834177ec95800340785f57445p+008Q,
    -0x1.fec6812a27b0d7316124fce60883ce0963f1ada8p+004Q, +0x1.73211fc723f5873f2c0f920202e007506cc00800p+009Q,
    -0x1.2b51afa14edd966583c2922ef9fe0afbb77c4591p+005Q, +0x1.b07e6110b022e443b3b2e5e884e24e16b3846d98p+011Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2210[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    +0x1.0125a883220b1a798c76adc9bd9e03b2fab30412p+007Q, +0x1.a0c58968662f525d7a91f49511e3adce022b4501p+014Q,
    -0x1.cc0692f5006c7896591040e727dba49b097c5011p+004Q, +0x1.6dbb9656e47f6d9f8f1bb2690dd171ce6b68b089p+012Q,
    -0x1.dd0ece104560fd1e1b79bcf9116cc0a7622377f1p+004Q, +0x1.4b3192fc94efdd697966046831d28ad4c9d24822p+008Q,
    -0x1.e681e31b2b201e1b769b9a73cdfdfdfc1140c932p+004Q, +0x1.1b70680070b7b93038c947b7ad9bdcb01bb08871p+009Q,
    -0x1.02cb6315aa1483e9f79d187db9f7371ba0edf2e4p+005Q, +0x1.639a4fd9efb51042393653e044f23fac744f0a59p+010Q,
    -0x1.1bb9cf95c8e889c458f0fb12acbe34ec6e2fefd1p+003Q, +0x1.dee0bb2922badb69fd7e45305f85dcd07187bfeep+013Q,
    -0x1.df8f7605ccc2b47a89ed151d497ca92e6e3e847ep+004Q, +0x1.4f49ebc669b1c9d9a2a8202655d5b317ed919912p+008Q,
    -0x1.efc73cd13eda95077500cc2a8a2c8569f0185760p+004Q, +0x1.29efa5023dfbcb9bc2decffd7448434ce9286463p+009Q,
    -0x1.1855969d36c65d40ac0ee19b5da337d256ad96fbp+005Q, +0x1.bb43079937d951c58c3add6924c83b300ca06a65p+010Q,
    +0x1.a06201b933c7f2278a4979aad73bc9e267ef5c7ep+007Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2211[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    -0x1.fbb85fb15032fded5eaf611550feedd4d9243d9cp+000Q, +0x1.31b4b0476b329242d9eada996b8f322746735d4cp+014Q,
    -0x1.dbdf055d7fdb5613ef9461c73f8aef741901aeabp+004Q, +0x1.4258a5371330f1b936ce9e5f1da7a94846066e73p+008Q,
    -0x1.e30d6c000d3217c422fb75d1c9bf66190db929f3p+004Q, +0x1.ed9d8ae5dd3365ba569b9a1687fca0724129aa08p+008Q,
    -0x1.fe35ab6485832152a4d05b7524c5ad0e1e52312ep+004Q, +0x1.09675fc068fe56d881a74ea1c0c5343e74a44221p+010Q,
    -0x1.0219acc1cd4629f3a17621294588703be052c5b5p+005Q, +0x1.9c7a3b4e15373df30a594c4eb6f49a73b8ac0ce6p+011Q,
    +0x1.f9936bc4722ef3dcac5a2b228666ef59323501f3p+007Q,
    +0x1.eaf00739c55de7abf8c8e896b36a1fbb9a693afap+006Q, +0x1.5528e62c821bc91eb00685c4634a71d07a7e2cd2p+014Q,
    -0x1.ddb2bba0f9a689745309ad945bddf1d986461688p+004Q, +0x1.459575ee43a2374ceea7b112e2a57106f399f1b1p+008Q,
    -0x1.e9bbc9ed65d84564e7ff9feefd77507e4c843431p+004Q, +0x1.fe1faed4319eeecb2fc7148d3cc296fc078591a4p+008Q,
    -0x1.0b90d097e650110f6d1028577b60a44db437148dp+005Q, +0x1.2f537bcbeb25d43573dcef9831391bd9ab85329ap+010Q,
    -0x1.24249f0e5e3ed4d2e83e51b5b620f2e93962c158p+005Q, +0x1.69825345b9a9d82aedb0e09c83c704e46d15d2cbp+012Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2212[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    +0x1.303874853c81460eb551ea305ebbfcee3a8c2774p+007Q, +0x1.ce0c6ed2069cd4e2cece8ac2bcd90ea890db13f1p+014Q,
    -0x1.9aeee12ea0230507fe06e5220555ff628cca8cc0p+004Q, +0x1.fc2b3a825ae68945d80086dd9e3a38127cf436ccp+012Q,
    -0x1.db4689cc87033e3292a2c1980d5559c9a1e7aaf3p+004Q, +0x1.3baa3331dfbd6a783232836fcd60c7aebc281e36p+008Q,
    -0x1.e2620bda539b77b278268d30b4f0989615239f3fp+004Q, +0x1.c0bfe8af3f93f939c64a8db8cb3093fd4e19da02p+008Q,
    -0x1.f65255ec28bfab8c27a348f7e3c76746d8e44762p+004Q, +0x1.b1823a365bf65e62ad38adac0d8ac7b079261187p+009Q,
    -0x1.025be75247f8a86d3993e55f83712b08868ab79cp+005Q, +0x1.0e5d77d3a7eff514759902ace752e61488bfc734p+011Q,
    +0x1.be899205b4a878e0f6eef594c971e1d5291b79a3p+002Q, +0x1.34870988dc5928e21ffb003e91e5320319fb195fp+014Q,
    -0x1.dcabd13408a5d561a085dc6fd4e36932f03cbf99p+004Q, +0x1.3e31fa1f16fcad0d446a207572d37a1ddf500523p+008Q,
    -0x1.e7bc7248df96569dc75f030c03bab146c90f8f6fp+004Q, +0x1.cbaf1517fe9f87d45cad849da26a9c800f0bc653p+008Q,
    -0x1.02c0f541ddf398143c76e305a59f1c95359a0b6cp+005Q, +0x1.db1ac8f8f9f6594588f21b1efdc9f217679fe6abp+009Q,
    -0x1.1b2cc85ab1bb7e3312a11c302330dd1f2fd48622p+005Q, +0x1.6b18897ee441d3cba3e70a9e6ae214eebef5d5f8p+011Q,
    +0x1.cf9b5a0cdc51bec1fae6528220583c1e4aa3021fp+007Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2213[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    +0x1.fb31f05f3bc9380b7aa8d0f849bd35cc17e7c92bp+003Q, +0x1.71aafae0f123632331d1ba00d3e8fa5466b33f4cp+014Q,
    -0x1.cdd7f8cdaf211b7900564c85fe65048e6073be0cp+004Q, +0x1.1f7aced449420c836e482dc17d18a0df8bc8741cp+012Q,
    -0x1.dae78305ae9e0720efc7285d8c6f7e1256e0a4a4p+004Q, +0x1.374f309567e7fd998bd899e39b5bf7501ac4c098p+008Q,
    -0x1.e157aa739a012068e067bc555e62ded858bb4370p+004Q, +0x1.a6e810db424f5b4a3461089aaf3eda34041cca06p+008Q,
    -0x1.ebead6957c8c1782f64cb85bd0b613a40151fbcfp+004Q, +0x1.79592463637d3ab71a2e2691a8ec6cc0e2e63461p+009Q,
    -0x1.f3ce2ac454408694eba0d2c0e75509718b5700ebp+004Q, +0x1.8f52b41c60c190a5df435959b74915c051b57824p+010Q,
    +0x1.05da3a8347eb4687158b3ee2072463a06f581285p+008Q,
    +0x1.1910732bdad8361dbb6234a0748b3ac6d1b037a3p+007Q, +0x1.510cd58148dbb10d231e51f9c19e5e62f22ba04ep+014Q,
    -0x1.c0656011ca9ea7811afd70f407eb39c4a8b61ddfp+004Q, +0x1.0a4f2d9456b4ab68e725590a6b625dbccbbd5eb7p+013Q,
    -0x1.dc0a30e24e9ee4dc99fe7ddcb35b9dcb7e5a3b73p+004Q, +0x1.396724207c4e3447fe018fddac1a6142b1c1807ap+008Q,
    -0x1.e5cc170c68137947fabc78ddbb69b1633cb95df0p+004Q, +0x1.af87e1142a22a421bb14f0054849dad2b9930665p+008Q,
    -0x1.f517ef92c2d403a83862513909e6ffc42c5e4759p+004Q, +0x1.945080b12d6b1ee6d98636be9a9b4890efab98c6p+009Q,
    -0x1.0775abf3abd5b8760fb794a0308ef8b7e6a310f8p+005Q, +0x1.e089ad2425b1aa19d3ff8b355868e7a3894e5ed4p+010Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2214[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    +0x1.48249fc6ccd68bd6c7b97537bb601702b606b251p+007Q, +0x1.98cf8a661771319e1cb8fde15f00c5979f2a60c8p+014Q,
    -0x1.24cf546034ddd6e38084f006803081d7c3c7bd00p+004Q, +0x1.407d7b2b67c7141670e1ae122dddcbdf4d3fdd90p+013Q,
    -0x1.da67f569e0a5434535918945079cc95c526244a3p+004Q, +0x1.343ff7c50b22fe2429ac2923755428873759c0cfp+008Q,
    -0x1.de274bf0c359631d2dfdceaf8785d1fbd2810a4cp+004Q, +0x1.4d7f879db77932d8e0fb1a9ca9b506af03166cfdp+009Q,
    -0x1.dee95fdce3a0f1ad588908605132a6bc8b760193p+004Q, +0x1.952794acbbf160873b7d88d13da7e1c069ee8c76p+008Q,
    -0x1.df68e49ce78a4481bf51ed7c37258ed1c63e9303p+004Q, +0x1.6df145a408fdf464c725e58bd13f7253cce47d56p+011Q,
    -0x1.e54d383b703154a3670cf4b41f1d4cccde803638p+004Q, +0x1.30bcbb371e394e70de6f9bf03c91f220d3dc40c0p+010Q,
    +0x1.94b6f36211d2a7feb8363fa976526966b58c5199p+004Q, +0x1.4a4273b54f31b86a32e75cc9df032180702de08fp+014Q,
    -0x1.db56e2bd3df80bdf535ce2645970e8316bd490dcp+004Q, +0x1.361ad8cc35c14259f8f21d162361fcd2df83eb52p+008Q,
    -0x1.e28b0ec5a772a35ba05791206c02371e68dfc020p+004Q, +0x1.9cc775a93802f8989e0665b9de925c029bf27bf8p+008Q,
    -0x1.e2eb0a67420916dd419acfe89f2ef812fff2bbe8p+004Q, +0x1.5e6a2bc6417cddd72dcb60ca1421af75b1587b14p+009Q,
    -0x1.f6214507c24df11b6df65200d36e0b18b6001717p+004Q, +0x1.584ea846e89765e64e616863d2dfc69879de4c60p+010Q,
    -0x1.00b446a5c4f70761f2265e05593719a3b02e25d4p+005Q, +0x1.047f7b64b65df0ce7c8dea55c8779cfa466c00f8p+012Q,
    +0x1.d0dc32f736a5ef09b19dea29a79249e6c4b9281fp+007Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2215[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    +0x1.ce340ffb7e8ecee78f25ee985608ea46cf1574b4p+004Q, +0x1.b88b481f4c909d422e28bb7945b397b9e5e9a3adp+014Q,
    -0x1.b07b1fe87d8714263d29c14b3986e9566062f0fap+004Q, +0x1.6f57b2fd9d65b91334ec7931a2dd365c2ea03afbp+012Q,
    -0x1.d72630b528565d07d67cc4c0276ed7affc4fd8aap+004Q, +0x1.1b4d91b8eccb7b19a5c8487d3d8659bc0ed6fa85p+009Q,
    -0x1.d9c5eba3015a1a1bea9cf818a16f61ea6181ce1ap+004Q, +0x1.3148d46e93b8a3cad36203465849ca76642d6b79p+008Q,
    -0x1.db9e5711dfb8801f4c19e45dab41991f83b0d326p+004Q, +0x1.82f0852cf4e108e6567e030547fdf4ae600b5e58p+008Q,
    -0x1.eb9c9fc4abf37b848ab56c0cfb7f9881c6b98291p+004Q, +0x1.e53a457b3e20ec6f9e7251710be09be415a8c104p+009Q,
    -0x1.f25a5239fb19610becd943717eb10626304c7d63p+004Q, +0x1.063e72533b07b9595fd7eeb2bb676d8d3271992cp+011Q,
    +0x1.16d187f9a42cfad84300ce6088baa6bb8ce8aed7p+008Q,
    +0x1.3c65c6e0ed3be67104aef1ee6d8e240fbd076db5p+007Q, +0x1.6a43648de0005a43430d11f9d859b05931fc46d7p+014Q,
    -0x1.5c4f25dfebcf8863721f7f746eec1228cac25d23p+004Q, +0x1.5ddf7121a14263d36445896873c0a2379f6ee328p+013Q,
    -0x1.da7ff968c15b8151dc8301bf4c746ceb45447931p+004Q, +0x1.32f06ff433cfe86c7cdc29d1abafada56f7abc08p+008Q,
    -0x1.db03db74d56900501d4d210ccb5c96ad97cb1570p+004Q, +0x1.235828252aa17f0cacb61036e6c29f47d1e16fabp+009Q,
    -0x1.de46b1e8dc3c1e26e5fee1f990aabb7944b290eap+004Q, +0x1.89958e2dd287dc450a1dabcf38f0ef08076df4f8p+008Q,
    -0x1.f91b00d1108527a1c6d55b1014939d0034d7ae27p+004Q, +0x1.0965a2307aa72f0674721f9254bfbec5f51d95e1p+010Q,
    -0x1.0845dceeb1286f3d0593a073e344e511c1abfdc8p+005Q, +0x1.4901dff01e7aea4c928ae14729ec458f44f72561p+011Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2216[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    +0x1.73ed8f036d211170b0d31f64f94782d5c79ee6b1p+007Q, +0x1.c7bc3ae42f22a888dc1c1d1e3c25ffbf081b100bp+014Q,
    -0x1.db85497954ca10d9bf9927f7130d37c9afb55117p+003Q, +0x1.a59f73a851abf328531259a253e343d7ae2049b8p+013Q,
    -0x1.d995ef3c66d001ed7fcddf2b0496a359b8666d73p+004Q, +0x1.2dffc27921609a140c8398f1834cd8d2021b28adp+008Q,
    -0x1.db963705fd084bb028e9eecc25404729866fc07ep+004Q, +0x1.6fa18e6588122e9496dbd3b2a8826a4bc682e80dp+008Q,
    -0x1.dbc2231106dc0773e4ac91c1e4ca2da621a5ed8fp+004Q, +0x1.f1a34f48e5167abb691a8293c7e69f9fcd6369a9p+011Q,
    -0x1.df1d94b113c203a9c202cae9108fa2d1321b8837p+004Q, +0x1.fac8480d5ec98864001bc0423bc0f81970eef521p+008Q,
    -0x1.f3162cc3212788eddc613284e346c4876b48f6c3p+004Q, +0x1.ac1cc23962f224647c84802d2f4c8c9fd68d47eap+009Q,
    -0x1.f7f3c1a02ccad9edbcf84e7d591948f4ad19a7a2p+004Q, +0x1.a4e7656ec8f036fc500ed653bc49127b951559dfp+010Q,
    +0x1.392d909d6330663e7e5d7cf959a725f84d5af427p+005Q, +0x1.9248c7eaf6914561dbc4223a0ef9ec42758369e6p+014Q,
    -0x1.da275380857808e1c603d07ebd375d1156e38f45p+004Q, +0x1.2f51f851461a425829e720b814979cc66f3c0fc9p+008Q,
    -0x1.dda7899623118286f50c8834ca55074e6c8c06a5p+004Q, +0x1.745dd4dea6e64fab79cab8a5c1f13e688f088c06p+008Q,
    -0x1.e3a961e197f6936718895a8c342bbc1be25f28a2p+004Q, +0x1.02b666ab063e1a623812dac50560129a8e9167cdp+009Q,
    -0x1.f2f629992d617fdaffa63bb86814c71e94919317p+004Q, +0x1.761cf7d4f320045fec9d39f16b1d5a3d95c8cb56p+012Q,
    -0x1.fdc5983507dc61ae779fffaed929da82e6d5db87p+004Q, +0x1.cc446e9a528e0d56e3973f0369af54c14f565292p+009Q,
    -0x1.06c69012ec702ab9d132487660687926ec445360p+005Q, +0x1.ee6f3c24502e0060179dea5312b4c2a975be7f58p+010Q,
    +0x1.ff6902f8e82de61872b858337d60cf6057d0bf4ap+007Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2217[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    +0x1.bebded9c304aedd469d2ecd67862b45ca1960283p+005Q, +0x1.b0fb8e78071a06b178263ccf449a35949a34e7b5p+014Q,
    -0x1.39a31cb7d957423e5b1cf394a008aa5da52fb7b3p+004Q, +0x1.e2ffdfbfddf79d833cf1b64bab21ec9c7e71fd82p+012Q,
    -0x1.caa8a2f73c2b3b53f24ac020cd94a26e9be26020p+004Q, +0x1.777a3d37799388d53990d5f737ac4cd4e76d97b3p+011Q,
    -0x1.d9c4b8252ca1b07094b27176d67d5f2d1e3a83b7p+004Q, +0x1.2c2682b1daa98e57aa6274507728ffb98ac0b9fcp+008Q,
    -0x1.dcd5390237a95e4b770298ee2fe9faef5584defep+004Q, +0x1.66872645a78d4358dcf933cd8ec9a7391ec12ae8p+008Q,
    -0x1.e2d3f79c1c33d1b026fe82234313d373d0d943acp+004Q, +0x1.e4f9fda23ecf3955e929918e49947d3557cf1a58p+008Q,
    -0x1.eaba633fe04c9d88d658e8986af48189738cb3a9p+004Q, +0x1.6ea64abcf99f459df5ca841d138bd0f9b4c44dd4p+010Q,
    -0x1.f16c3b7cc9a4173acc180a2b931ce4fe6610a7bcp+004Q, +0x1.9170036bcdb684cf927dd14a79bb03b00fc838c3p+009Q,
    +0x1.080133b72b1602cf5714856ce46ae2fabeb67ef7p+008Q,
    +0x1.4dbe5ab3f2ac8fc2abf489a182779e2e8a24948ap+007Q, +0x1.1a3640f5de918ea7b32368242bb86e7d950ec187p+014Q,
    -0x1.0fa433e636990995b678be65bafc7dcaad71acecp+002Q, +0x1.ac497da68b4d47ea7cf4dbf4515381e953aecb94p+013Q,
    -0x1.d66fe6723c3a36ef25f125ee6351225ef78fa278p+004Q, +0x1.ec28edbe5c3cc3c522e2e34f4acbdf683c06d567p+011Q,
    -0x1.da488264af8d5fc7d94376793bee29af7df4d087p+004Q, +0x1.2d3e10cbc033f8e0b0aa3ee61dcdbaeb81a1e0e2p+008Q,
    -0x1.dec0bd7d914c31d022ef3b306f500206b48cff96p+004Q, +0x1.6a5b7aa6b5c4d48b4eb7e17ed6bc9e0f97ad0ac9p+008Q,
    -0x1.e74c5451500741a9d3d74aaf072fb8520895d3c4p+004Q, +0x1.ee3b1fa54468011a329902670d5dbb5df1820381p+008Q,
    -0x1.f6759371b1e9a85761739fcefedf541ef7fc110dp+004Q, +0x1.a040104e397884c242687432ff2f2b241c17d801p+010Q,
    -0x1.f97f8390e9266236148d69a52b87b51c5b7537e1p+004Q, +0x1.ac7a058bcae9ba7c097a5c35f6967a815c4f4b2fp+009Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2218[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    +0x1.429d3c2fd801e4e19833f79a010366ddcdf37bcbp+007Q, +0x1.964466aa599c8ffa626a9bdd9bfe6832b3a46bb4p+013Q,
    +0x1.516fa244e1646bb10b9ae00b487e1dc2d02976acp+003Q, +0x1.830b967d15e7e5b312b8da0a51fef6e254e3399fp+013Q,
    -0x1.182c1ff7ac9266f1cc5ba167746e3aedc59952e8p+004Q, +0x1.12deba29a00e2aa60fc9319482543b3c88941983p+012Q,
    -0x1.5bc5133ded3f763922cfc2fdd25c194ed6806d48p+004Q, +0x1.21d86b815a138c1cd28ae3b3b8b55eed090879dfp+011Q,
    -0x1.c5a9c23e9b8652c3e4724cb2a084735f071adb76p+004Q, +0x1.6946d38a61a4f4d0066c46ba45c0901cf64efb36p+010Q,
    -0x1.d9abdc7a4bbe3ba747b29959bafc0ebeaa4a1db2p+004Q, +0x1.2b71089999b7f26c2b511cb262036ec621a5ec82p+008Q,
    -0x1.dc68e837aa160992e86d6e52fc228446144ab643p+004Q, +0x1.630f6fa9ecdefc62d763f96a8572fc559b396af3p+008Q,
    -0x1.e19a19b8eaeff6b39a233471de5d95c1bb24fedep+004Q, +0x1.dc8bebecbde7e619fcb7997ea1a4b8098ec6f508p+008Q,
    -0x1.ea34868e543331a5cd9ae4fa2d08cd99a0e04c81p+004Q, +0x1.8d0feb25c9e0c595439e2b853fdcadc0269bea39p+009Q,
    +0x1.e98f4f39faf9f9d893865acfdcd43e888b1c9664p+005Q, +0x1.001d20b3aaa29ecf417fac600507d122425e5717p+014Q,
    -0x1.a688c0e6e97191c746274f8edb9edd228a18fed0p+003Q, +0x1.8f101d619ed9de16167913fd0234564122865244p+012Q,
    -0x1.50c2746fdfbb42cf76ba6d85db0b4eab825effd1p+004Q, +0x1.452c2cf9c551297462a8364913496ee1c3a4be1bp+011Q,
    -0x1.be1c0c751f06f916f4d6c076a5f94e01caf5e4a0p+004Q, +0x1.9a35563777cd254d1b8f40ea31b4f344cb90e4c2p+010Q,
    -0x1.da263268a1ed329db889883732f048fca3a26335p+004Q, +0x1.2c7ad91d23776bc811c14ddd9253ceaa013a489bp+008Q,
    -0x1.de347d96ec83347e96600e20547f4793cce73addp+004Q, +0x1.66b97c8220ee7a6290fe11103673061b72ced23cp+008Q,
    -0x1.e5dff2d0c35c3c123f4f32a040f2e77c99d6f484p+004Q, +0x1.e5b0a6f379396e2f27a579ed63d7df852a32f1a1p+008Q,
    -0x1.f04ce2643f00284f389c41aebf35ef1e2db9fb3dp+004Q, +0x1.a9a3bc580a316d1ab29f115b8426a990d38e4e16p+009Q,
    +0x1.87d64961fec138e269aaa945314be7f8450f1a91p+007Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2219[] = {
    +0x1.008c40fa62220305700e4d4dd423cf26d918244ap+004Q,
    +0x1.f15cc46960e775c38e6be5e998c0fbff7d8dce47p+005Q, +0x1.de958e6a1ec11e2c112a57f0491e5fc5de6a0388p+014Q,
    -0x1.3229b264a610aa6997d0d2e31ae0d6cea7949ff0p+004Q, +0x1.0dac51928bc9d792c446c17f5bea97fc3979ec45p+013Q,
    -0x1.8480bd21905de5645d0e5636bd957d60ed998951p+004Q, +0x1.f1817591d7d7abe87cb9af2c5c671b9c00217b0ep+008Q,
    -0x1.cc2be799415e9e0b76f1156b88775b0516ff7342p+004Q, +0x1.9fbcd635d8031f607c42bd078e6acf771e678424p+011Q,
    -0x1.d92da408d52e95c5a1dc83d19be4bc216c86d25ap+004Q, +0x1.2af190a670384f9ae2ada65800130272b04c6f94p+008Q,
    -0x1.d9fabc7d5cb41aac8cccf0cc68f5f6da2193649ap+004Q, +0x1.6127e5b48e72df28aceabbfe9490eb1bedaec884p+008Q,
    -0x1.dbabca6ca757e584eea65d6c633d8c5d95a1e840p+004Q, +0x1.de4eed355b197398a78d8d8db71f79f59154c2b3p+008Q,
    -0x1.eb284bf1753b60efc3b867ef49688482caf8cb4bp+004Q, +0x1.8bba1aaf7321f9de27e7db8843330487ae4e3f8dp+010Q,
    -0x1.ebf2cc2983580b4fdb1a5b05c48a367bbb2fff92p+004Q, +0x1.a15a1077327eeb390acb50e14d62025fc997aa09p+009Q,
    +0x1.15abffb938a337ed2836e4eede05f84179e8c351p+008Q,
    +0x1.63c164f072008028fddd250f54f5c3850216e3ecp+007Q, +0x1.32530dece070949e15d0cfb50a0a819eceeb871ep+014Q,
    -0x1.59cd198857f67670b4fcde691d5cd964c527eff0p+000Q, +0x1.e1068f0c746f5df3c59e4be60dbc432b2081adffp+013Q,
    -0x1.8485d2bf99912be65f463d54193d2ef4c51152c1p+004Q, +0x1.f186637906feed5ec38be19bbc42366a59fe939fp+008Q,
    -0x1.d8ad6b074273f792702c21f7499d8dfc0da4fdd4p+004Q, +0x1.164519b5cac77a419267fd73518abd9e5a209cadp+012Q,
    -0x1.d996a55ff18ab57e4510ace92a2fbdfd6c51ce0ap+004Q, +0x1.2c05d6d04ec6ffe908195227ab47484cdaa6ac0bp+008Q,
    -0x1.db935e32d04575ca7ec8fcebd4c9ce13393bddd8p+004Q, +0x1.6528dd9f15703fdb68b8edb483e57cb124eb15fbp+008Q,
    -0x1.e00bcf113e6e838c7d1fa27161aef5df9acb8e26p+004Q, +0x1.e8d865fb172c4bac1a2c89dc1868ef8b841448abp+008Q,
    -0x1.f549e9378ad02048ca09a0a330f398e2331a3480p+004Q, +0x1.c0762fa6c518de8e09975ec2b08fb49f11c92db3p+009Q,
    -0x1.f9bd6a9e3fe3e4d9b63bcef4d0c3439bc3d3ea1ep+004Q, +0x1.c6f35f8f77bda451de656440689cfae8187a6c8dp+010Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2304[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    +0x1.65e12735dc5b28ba435b6160ec3b3c3dcca4b059p+005Q, +0x1.409518d2607f0cec13d87b0ea9653e45d2d47f4bp+012Q,
    -0x1.d4c8f545e3de1b7310886333785e9557cf75e8d1p+004Q, +0x1.165d257a5ee432367af53b5e97dbb3ea7b8b7003p+010Q,
    -0x1.c5c7604b6a5f7c4fdd22a84aeb04b5b6305151efp+004Q, +0x1.d9ffc761be95d9e185c2826565490ca1ef373a07p+010Q,
    +0x1.1bb762c6d43d06beacce2dccc55eeebfc282f06dp+006Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2305[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    -0x1.d2cad842bd65bf895d19b85500736309ecac8f32p+003Q, +0x1.50f5ff7bb0106f8eb0f4906e04dddc130422ac0cp+012Q,
    -0x1.fc609749f5591bca55814cfdb7c23d8ddf48067dp+004Q, +0x1.3c512308a7db586cc453a9f4761b37b1f56188a1p+009Q,
    +0x1.01516fd362f6353144b8bb1fb5212e4155eee73ep+007Q,
    +0x1.5952fd163aa51788733362386627c6bc1cc5ab99p+005Q, +0x1.a94871e358fa96671c6124a8a318681e7e9c9d40p+012Q,
    -0x1.0c3c1916ea1d7d5768a356acf812bf70164678a1p+005Q, +0x1.70a47afb401749406c8b217186e39d2209221b08p+009Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2306[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    +0x1.2f478179c8de1f6770b92e03c389ff2b15af179dp+006Q, +0x1.bc9ca3af8e6251ff9bd45b3c52d50345bc8e1f2ep+013Q,
    -0x1.fac7b841c5e4a864f92d2609256d5a7c2e78635ap+004Q, +0x1.d6638426e79db15bb7e182d402ef99467ab190f8p+008Q,
    -0x1.046f27c9419eb34fa4642acf3f2e8a1c3b9ff788p+005Q, +0x1.3a6f85b4d2dcd15099ba9dd7aed929de70649f0cp+011Q,
    -0x1.f5e25af47e7d38c658fa3ca0a68980db5f5099dcp+004Q, +0x1.7014a0268ba85f5c8294acfd261c4b9ddfd0dbc1p+012Q,
    -0x1.04154dc8b7e80af205f2730947457d593872797cp+005Q, +0x1.f1043c9ee74e91de7884f526297a44d0472b93f1p+008Q,
    +0x1.0c8cc02d4c79861bfb066cb6b7c4d38ac306abfbp+007Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2307[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    -0x1.faf712e4f2a2b4a86f30b64c5abaae103b6aca01p+003Q, +0x1.39d8ef08a78d692dbf207cf8720a4318ae06fc2fp+013Q,
    -0x1.f7716c65807115fa8a4bf6a6893d0f31fa077701p+004Q, +0x1.958f94c515144c601d6c9fa15e8bce360b48596dp+008Q,
    -0x1.12ed5c4c331b668699e899d259ac1a50a91c8084p+005Q, +0x1.541a041c9d75bace7ea822bee42bc5930ea9da22p+010Q,
    +0x1.7cc8c7b793294427d3744a642081287a7259815fp+007Q,
    +0x1.2f0c2b13bdd848a16912b94edc8294d94f9895c7p+006Q, +0x1.b4ef3b8794ef8f12812261b6a77a55d05be2b59fp+013Q,
    -0x1.ff1133b62ef8a921fe3f8adb2a34d7d28d107b9bp+004Q, +0x1.a15cf6cc67fa9061ed505523f83e73ddaf843ebfp+008Q,
    -0x1.350afe07393d257a23d23140781117ef63804e01p+005Q, +0x1.ce2a54aefc4c0940b7f4d82713702194683e592cp+010Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2308[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    +0x1.ac725175da148a3abe3e7069c8589a77cfaf6f8fp+006Q, +0x1.7f6cedce0e8bcac871c812529b11cd1d6df7f66ep+014Q,
    -0x1.f4d0b7f5bf53ece6af2ae9492c5ad89a466c4910p+004Q, +0x1.758435d063022a69c2081324ed9d7501f79bd2abp+008Q,
    -0x1.07d4e97d35b5cf052a04d80588ee6d0d2d2943a9p+005Q, +0x1.0b243a5174d50860e78bf4d978cb3ca1ef218ecap+012Q,
    -0x1.0b1978034067e6d73dc9399256476d84ed4f3126p+005Q, +0x1.ca836c213863869f4ea58b81f69aeb6e50fbfed1p+009Q,
    -0x1.989ebfcda3070a59c27ba299687b3cd13f80e28dp+004Q, +0x1.689385c58cfd4804afc3e1c960fdf2e01dba793dp+013Q,
    -0x1.f9c698db67ec8784daad6f4053ad3144ad0f37e3p+004Q, +0x1.7c97976f612345bd6fec019f014ebe0cb30e577ep+008Q,
    -0x1.1a7c6802a4fdd928728db7f7456af297c11bd786p+005Q, +0x1.06cff350327b4d9819f552c2cd60913a5977745ap+010Q,
    +0x1.7649ffeadebd1be9c0b0a2adaf4edd02ef425b05p+007Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2309[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    -0x1.968ae82c1d67e8383e7331b67b11e8b3712463a7p+003Q, +0x1.df43c9d97744ad342b43f5cfa81d50b815cd854fp+013Q,
    -0x1.f2b2be4d296804377f9d37fa02be854c70a96eadp+004Q, +0x1.6376134c49514c853591d2c50c1a3320f928c791p+008Q,
    -0x1.038776dc993345e35f7a23abcaf46320f522776fp+005Q, +0x1.6406e4059bd01e21c6c942156f94156bb2a0d774p+009Q,
    -0x1.16ca0974f7f13f51ff5a61a1301a398e43c2bb5bp+005Q, +0x1.21d146225d7e5812b10c064c160381ca519ab1e4p+011Q,
    +0x1.d5face0adeb5a3e2cdf0702837c3d87aadaa4384p+007Q,
    +0x1.9d808f796dc657e9626b9d446c69782b55f55ea7p+006Q, +0x1.3960fc805a1033d5ff7aa81b50c09f409280ab39p+014Q,
    -0x1.f631a01a3586e87fd7a68d1a5821a6b14e98accfp+004Q, +0x1.6892d504380a701ccdf4aeefa176602ce88f7680p+008Q,
    -0x1.0b8a006ef395668af46f75de7ec18f4ef018fda9p+005Q, +0x1.80d3dfb36406b44be6cc6d606fa390c2afadf820p+009Q,
    -0x1.445f45d60859e10b73cde1a439da93e9414359bbp+005Q, +0x1.c36bab0285ced0a6673ad72eb08db0472ff9b6e6p+011Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2310[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    +0x1.0f37fe819ecb2587cc83a24230acf938aee9ffe1p+007Q, +0x1.f65183d19fdba6f8e56b902917b88b33ac6befeap+014Q,
    -0x1.f0dc3be4c94225a1da5a55be9bf7fab892e2aa09p+004Q, +0x1.5723ebc078c2c0841dde459e5635b625f048c861p+008Q,
    -0x1.fcc870ed2edcf7aae1630fcaa112e76021df8ce6p+004Q, +0x1.26e433da48bcb7097a1840aea7c0206f7252f7c2p+009Q,
    -0x1.fd97f072fda8321e242fd163c1a2e0b77590991bp+004Q, +0x1.86f1c8e682b76988f71a7073f187d14fc4e297aap+012Q,
    -0x1.11826e105bb10784b4d5b04bdb9ebf1a9178c601p+005Q, +0x1.740e8c3eae5418633b7be0f958dbb339c0aea7ffp+010Q,
    -0x1.b1facd61f1becdcf93c65fc94e2cfc903912e05ap+003Q, +0x1.0d4959e23097c21dc89ea5b4ed4b3af526f57f36p+014Q,
    -0x1.f35ebacd4e3975c0feca35431d4034200a21d0dfp+004Q, +0x1.5b26593d8aa351476b43e40df56fdd7b103e2e4fp+008Q,
    -0x1.032b3d7ff61845004e358cbc641116fe3bb8b482p+005Q, +0x1.356002c8c2de8061193d9d04621f4cafb18a3a79p+009Q,
    -0x1.28fd1bb723a82a429917f541abb4c786a06a2eaep+005Q, +0x1.cbffcdda7c450662de7731fafe1d7f9c1892c951p+010Q,
    +0x1.c2b656ac0b42f9092e060ddc3cc00f35e4f7705cp+007Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2311[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    -0x1.d29ee1f611a5b4170d6e45cb9a2feb7f9b7b4a2cp+002Q, +0x1.54e016b33ba833b46cf75bc274a0764c47721affp+014Q,
    -0x1.ef8ff903b525223b7413ce29843712341fa3c0a1p+004Q, +0x1.4dffa34199499b62727e7958f79eee83a0ec1f4ep+008Q,
    -0x1.f85d22610e293c664e08b6011ff5fd7df07634bap+004Q, +0x1.00ce4c5e3a65f520693d0a0efd232a5243c365b1p+009Q,
    -0x1.0c24b21cd8b84f9ac04bc0845bdc9e2e67b28802p+005Q, +0x1.14eddbfac96196c67aec20b898040d9afb83b7edp+010Q,
    -0x1.16126d34df3652bd7bebd3f134ec739cda46b9a4p+005Q, +0x1.b3e3805f46eef0dbf20ac20aff561c6a77cb9265p+011Q,
    +0x1.11d036b5b0e524e43a59180ebfefb5ca8cbd2e6ap+008Q,
    +0x1.0276159538ce083dd81da718f367f8d9a05b387fp+007Q, +0x1.968c3d926c630f5ad82175ee9947f953b8b28cf3p+014Q,
    -0x1.f1667151402c59f46672864e24292237fed35bd8p+004Q, +0x1.512f5062e39efcf1f9a7727bd03c627de37695d0p+008Q,
    -0x1.ff26eab6061a20f4e8a2d66e868629e3da92a018p+004Q, +0x1.09142f3b74adc38c1b43935226ae3a4d55017dd8p+009Q,
    -0x1.195d1e9656ea122b343a9c3664c581ff10ae3ecep+005Q, +0x1.3adb00de74a4e1a5cc4e667baf42a11e27ee946dp+010Q,
    -0x1.441e3218ccbf985c971ae6f84a18d8f0c91c05a3p+005Q, +0x1.7c7adca7e613e3f529a1602c8f260790af9653fep+012Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2312[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    +0x1.42728a33716916105707b639060291bb9c054f24p+007Q, +0x1.1ac95d5f9cce2664f28230e6aae0a48e7d0cf035p+015Q,
    -0x1.d5977f7c7c725a6c729226f553950aa76f0316d9p+004Q, +0x1.0f9d1d479ebe32f484d7264fc7fba3f381e572d1p+013Q,
    -0x1.eedc9b8645212ab2b8adead3bbcc1561e1dc6b50p+004Q, +0x1.4708a863f3fa738a482d1067a433ae7614bb3c97p+008Q,
    -0x1.f712e72008cd3dfb2c5e2810ad8bbc67b325b743p+004Q, +0x1.d2363614d23671920beaead62fde0593e6cc3d6dp+008Q,
    -0x1.074287d3b5ebc39610d9c676ab3e4b99edd6b6a8p+005Q, +0x1.c2d512f03f1878e3290431c8169ae4a2d8679d69p+009Q,
    -0x1.1320df3728a0f72a7c5a227fdd7212fd134c6733p+005Q, +0x1.1b10c3473e97247047880c755ff2baf70f6104d2p+011Q,
    +0x1.37e0da58ef9fb7c849dfa160bad8da4e0c5269a0p+001Q, +0x1.5eec643fbaf1311340ee13a43aa86531a9e0caa0p+014Q,
    -0x1.f0433b48a295fffcc57eae53156521c6015fa4bdp+004Q, +0x1.4988efac2c127272043c7a338d1285c8ab4349dfp+008Q,
    -0x1.fc7272b1aa7ca3606d32e3e9a28de0ccdbd1ce8bp+004Q, +0x1.dd1b1078c2c7067c236dcdb88a0bb20b6407588ep+008Q,
    -0x1.0f37be112eb8725959c265cafd6dfefefd6f64e2p+005Q, +0x1.ec3daf1be1bd94f7eaa326fd630cdee6c24479ddp+009Q,
    -0x1.2fabf9fa62ff0a3d50f70634e4de238b810b8f5dp+005Q, +0x1.78c25f422c44c370cb05a993e0ed6dd08c333532p+011Q,
    +0x1.f85d64116fe79e2932dadbf481a619505f574a67p+007Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2313[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    +0x1.411c110027dba70db6c325c5d64fc5e15d1ad334p+003Q, +0x1.a6d76f8138066aee59375762fd67b27f35c269a3p+014Q,
    -0x1.ee6e711b5bfa1c51f922091d0e1f0c0aefe13ccfp+004Q, +0x1.426fc513f538e5ff2c50b0d497138fe939a32ad6p+008Q,
    -0x1.f5c672ae593b1c057046e0e519c755fd5b59b46fp+004Q, +0x1.b6b37f636e02fb2a277dab7a7efde3fbb39c8b73p+008Q,
    -0x1.fc4793b8ed108a6583bbe41d944198182bc1be59p+004Q, +0x1.3143dfbf321cfe307e54250f6c65889144bdc7a5p+012Q,
    -0x1.01a84f9489736fc571485b3c1075dec2f79a4df8p+005Q, +0x1.87a56a428d944c144a734a6771161d16f1716b02p+009Q,
    -0x1.09057165891c5a7503ffdb92deba8b8ce5ae75b1p+005Q, +0x1.a1286d6d770c4efa6c362b6ec8548297377767a0p+010Q,
    +0x1.1ecb57268e3089c544c08cdfa5c5e828db5c2e2dp+008Q,
    +0x1.2a3f7dccf3b5f33c8bcac42cc4dddf6f30283773p+007Q, +0x1.9e5db52d19ce668a317dca6eee36e9a30658ce34p+014Q,
    -0x1.ef9135a5a075866b5587de1567e47401df3f580bp+004Q, +0x1.44810af8889503917d169c8765f00c0d83e89fa0p+008Q,
    -0x1.fa3952b19fd5702165c6d763596e3d9129185fc6p+004Q, +0x1.bf39263f649cc289408a337d1a0e4c3263fe8116p+008Q,
    -0x1.0682cffd88c35b1dac5b12db11866606787219dbp+005Q, +0x1.a2733ed710545c5094c38b33d77d1cbf385edd48p+009Q,
    -0x1.0767da02e6877e4451b4045b2b7bb24be5df1504p+005Q, +0x1.1ddf801af5ad8c616c8903ea63b96dfb9c030395p+013Q,
    -0x1.184e9edaabbfe5743b7695cf16943f926cc2f571p+005Q, +0x1.f326d2b16ca6f8cd5e0f26f00382a2fd14499fd1p+010Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2314[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    +0x1.5e02f85fe1e2eb1c91751970386896d02fe2b8b1p+007Q, +0x1.fb993938670e1f0a8e71de7d5f911732c99abfa2p+014Q,
    -0x1.672499af1d9ae70393b5a63c50b93424e3fccd5dp+004Q, +0x1.5a5e4d546b0db2e1473d8a73f9fd7ffa3efa1993p+013Q,
    -0x1.ede987971d2331efc554c74fe6e2f27ffaec9685p+004Q, +0x1.3f319b5927b960d4b773ec89dfee53105168259ep+008Q,
    -0x1.f34792592bc52e84449a43784229eb762263fa47p+004Q, +0x1.a3dd05a274e0d1217fbfe393c001466561f027b9p+008Q,
    -0x1.f569f2541cf01c267ef28e854179c29a46982077p+004Q, +0x1.5a4f6f935908bf49efdcdd4b895781574dd8b8cep+009Q,
    -0x1.0073a17929d64bf81c854e862ae915bb77f071b7p+005Q, +0x1.3f51c8faa4573ca4bb4b075b68af5646cd325622p+010Q,
    -0x1.0275f61d7c633896ec5640e9231d63d05ef2747cp+005Q, +0x1.82ab657b79aefffbe89969df894774b74c73a2c2p+011Q,
    +0x1.5cee45123cf6b46ee0a7024696913d9daa59b909p+004Q, +0x1.7d5a6de345a829621f57e8daceda418158cac025p+014Q,
    -0x1.eed876e1efd5d06edcc896f21d2ac608c56c2f99p+004Q, +0x1.41047962cf315aaf0ea8d232a396fc66acb547bfp+008Q,
    -0x1.f6e8a3454f298a6eaee59853df3abd1dbb895aeep+004Q, +0x1.ab54d394e087e512278ae29e09efce8b5c68ed5bp+008Q,
    -0x1.faafe156b3de4ca0d107b497d707efd2f5388298p+004Q, +0x1.6b5a7a0ce6de8fe36f3adacb6f37c47cf8295dd8p+009Q,
    -0x1.09a349deadd1b175fdde05a605d4a9b40678579dp+005Q, +0x1.67964c83ea7dea7b849d0a6b1e4638012855e973p+010Q,
    -0x1.19407ab97e92912e076e2491a09e1052d424ac12p+005Q, +0x1.11cd0c2ec760aea9596df045ebbcbc32314656b8p+012Q,
    +0x1.fc1f4e65adc8afeafa933db80d56b730e5567b41p+007Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2315[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    +0x1.7e093f76d8050d83162dd3ecd0e4118c40b0cee2p+004Q, +0x1.fa423b0ef30d8e5d07c932e483d30d7c6ff9531fp+014Q,
    -0x1.de96c2d288cd0a383cbd674b520f9da18ee25ac4p+004Q, +0x1.872ae43789db2c8730b520b68d9f4483e22a82d6p+012Q,
    -0x1.ed1c347812aa99c35a22ee9f72aa62424fc32202p+004Q, +0x1.28ae9e7893e04f8ded4705336c353404a4522e9dp+009Q,
    -0x1.ed464f24c4eaaf8a84f2a3bccaeebe1376f4efe9p+004Q, +0x1.3c2c9771ad3e50a3a77aa15ca203517754669d47p+008Q,
    -0x1.effb5bdd5b51e81ce45f04bb875d80790eb1b323p+004Q, +0x1.91833889f5eade479471b740e7448037d899ac3ap+008Q,
    -0x1.01ad047a8c839b14506428a5edc11ddaa9fc0fe1p+005Q, +0x1.fc71accec93e7e81f031645350d40b1cf06a9ecfp+009Q,
    -0x1.086985db7e414b3d7632184f5c2c741385bbad8cp+005Q, +0x1.13881f97c6ef6efe569102cf9bfcfc2dd9cdd48cp+011Q,
    +0x1.308460a3d8d889ea3e3d8a4bc0c2af0b8bdcfba2p+008Q,
    +0x1.4fde322e1a23402cd2be15f4a042e2d7038fbce3p+007Q, +0x1.bb74e3ec8b6a7abb715775b6a5f2e231d6fa4bbbp+014Q,
    -0x1.a88cc839795b39009d529b1606b8c0f987ac18d7p+004Q, +0x1.7b43a98c20d162fe8814724d171b80673d381680p+013Q,
    -0x1.ee0253bd964a988bf98503e70ae408feead9e785p+004Q, +0x1.3dcda051fdc3d2383b482aa738f3a70a8062eeb3p+008Q,
    -0x1.f11527bc0bea5031cd07cb407bb8836c512fd777p+004Q, +0x1.3127a446d511e1e5160697e25f795bda485c1c1ap+009Q,
    -0x1.f2b09dea8d1562e7b30786d9d517ab009bf94cc6p+004Q, +0x1.980d623ac68a04e2a29c5b1a89869f0ca3a47b48p+008Q,
    -0x1.08b94746b4c6597adfdb72afab8ed7d181aabc70p+005Q, +0x1.154183a4f972e9480cb196ecfe00510982e50bdcp+010Q,
    -0x1.19b8c3c6440d0d081f25efb86e698137295d90a9p+005Q, +0x1.57bbc7f20f989dab2d6e9ef44a748a19b2157effp+011Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2316[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    +0x1.8bccea60434c0f4d827f38755b53c654e36fda28p+007Q, +0x1.19b11140f19eb7e0f8c949da65a01b408ed7e277p+015Q,
    -0x1.382ef43097d2501e4c91ac7a5cfde67993250e93p+004Q, +0x1.c5ed3732d2ea375e90090ed2480f123b9cd4152bp+013Q,
    -0x1.ed02fcfca310762e219fa3bcff7842464b84879cp+004Q, +0x1.38dccd8474d0a3325dd5b2ba874de86ed27a2f7ep+008Q,
    -0x1.ef71d233de0c0d0c5a1b370524a19e70bc5d5859p+004Q, +0x1.7de73c2ab557f4228235d37c0b88f42968121974p+008Q,
    -0x1.f3714562748aafedb879ec3020829037951a7613p+004Q, +0x1.0830732fed54437a57067f5a37829320c5f99dddp+009Q,
    -0x1.018d9aa8b7411a4c915b8b98ef65a42f7c30ec78p+005Q, +0x1.05d53f19f4f04d7ba43a4ef61d76b6eb60f0a8e2p+012Q,
    -0x1.04cc4e50436faa43f5539f5263fb02be46ed8168p+005Q, +0x1.bd7b8fc2caade0b14993e441d24ac15466d9c628p+009Q,
    -0x1.09d6e715fd1b40504ff9edcf1b435b522d381834p+005Q, +0x1.b6eedb481153cc9258fde930b47bdedf0573ac37p+010Q,
    +0x1.1f1ddd5e43bba7af4263e0e9754a328dac11ccddp+005Q, +0x1.cee7579b7e16032a95ce2c83af1e9b47dc433f56p+014Q,
    -0x1.ed9607a8067da751195cbc79d987df2eb995e3eep+004Q, +0x1.3a2f26bf7ace20a8c1c9e02e01572b4cfb6508a6p+008Q,
    -0x1.f187bcf478ccd5bdd91dc0de54918e7fe91d5141p+004Q, +0x1.82ade34eb29d7df2896b4e0e69afc44c179fc177p+008Q,
    -0x1.f7f04245d4c3c452c94739ce6b9d0d8d229567a7p+004Q, +0x1.0d988cdaaf4652ec3753db4e68be7a8f75a04758p+009Q,
    -0x1.0a4d604629f9391df33d79337787ecc50cf1517ap+005Q, +0x1.dda1ede448df53b0fbe7205e56d521bbe177d4c3p+009Q,
    -0x1.1502acb48b417515e4bef0e2789f89b452ebf80ep+005Q, +0x1.88351b83ceca252246fb796f84fab88aef51a5b7p+012Q,
    -0x1.15c6e6129a08d46ec693d3caa4f32e113d53d72dp+005Q, +0x1.0084160cda4287a1ca52e68079fc2f598d115544p+011Q,
    +0x1.1673dd0fae35e7fb0c08dc73ce968f5347a31782p+008Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2317[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    +0x1.9c5ea6729e81de1d80981c01ffd7b7f74b3ed14bp+005Q, +0x1.036d33886eafa948b1acd4fadb78d4ae7aaeee36p+015Q,
    -0x1.7701fe94b245401913f0a1bb87790a46344ddc17p+004Q, +0x1.017c8ec2f692716e8be782f4c16ce8a9c6bf0facp+013Q,
    -0x1.ed260e38c947d5bfc7f6590ec216fe17a96cb901p+004Q, +0x1.36d415ac8a70805b68d2d0b5823423b7c517adb4p+008Q,
    -0x1.f086bf0340c3f164d7a2c239fe110f7af50ccbd5p+004Q, +0x1.73b035c13da1bea376827ffdc9f7bd3b4bf1e137p+008Q,
    -0x1.f08b2b986c7d21f7e387bcb46fa4befdcbf0c6dbp+004Q, +0x1.87c00e730fe4d4799206304aea60c12abf196e6bp+011Q,
    -0x1.f720921662babf9cfeb8f1655b89a8b60a785802p+004Q, +0x1.f733c36cdc56e9a5019b6d995a72d7512344bfa3p+008Q,
    -0x1.02e65773fcd10ffb02541fd9b05a5a347c4b349cp+005Q, +0x1.7b61a850f90c8650e4b16c62105ea2a34f64962cp+010Q,
    -0x1.03d46b1da4ef3d9eb63031d8c340cd5178cc7823p+005Q, +0x1.9f7b59a62e057cead7b9387fe7bfde67ac9a52cfp+009Q,
    +0x1.2569661e746c03d20ec69f27438362f02e34abbdp+008Q,
    +0x1.67027d73b56483d3deb238cc501dd20bab7911f7p+007Q, +0x1.6c4f40e30e9f49acb52da1ff2841bece48941318p+014Q,
    -0x1.3d0f4516ee5ce79ad2b4d1021331a9c03c56a5adp+003Q, +0x1.db3ae3d0ab0e1a67ff91950fb75e9f657aebef68p+013Q,
    -0x1.eda958afb5401f632798f8ce8be340df6491db3bp+004Q, +0x1.37eae5eb14930c81855e7ba418969f8c3c33af04p+008Q,
    -0x1.f26ef1cd7541b7ca2c31c6364e2efe8367f53995p+004Q, +0x1.77827c55005ff48dca955528f24878af4d780ebdp+008Q,
    -0x1.fb8b1c3bd61aca17f463dc6be52a61c9f6101a63p+004Q, +0x1.0035a36de673798ed5a2402f1ec8d8ba461986f1p+009Q,
    -0x1.02d9c66717ded6aefbb15e4e93cb6405d729db18p+005Q, +0x1.ff4b217298b7af918c02fa791ae1eecc32b803f7p+011Q,
    -0x1.07f825b51d2b625ada9a27dc80e0a3d7ac05ced8p+005Q, +0x1.ba1ecca41e14bb6d235b487bf11203b9ad5767ebp+009Q,
    -0x1.09af47672753f2c3904a1fcf96ad868c3a813dc8p+005Q, +0x1.ac8fe9a1faaac5e8a5925f953a31cf7065ce5284p+010Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2318[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    +0x1.63b222a30a1f3e505a0356fbae23b4ed511cded9p+007Q, +0x1.142c7edf82af82129a61b9c5447a7caa562b1e07p+014Q,
    +0x1.7152946a3dcb44ceb2738874b5844c905dcd8567p+002Q, +0x1.c51a2f3ac5343eaa11674bbbd2ac55032e067128p+013Q,
    -0x1.561109b0d9ea683b2c95fc2cc0f9a2f016ae305ep+004Q, +0x1.33e82fcf42bfd1adc593ef31e22dbc983517f247p+012Q,
    -0x1.9c3f54c5ff56ff0dd9325cd048e5ceb9f573acebp+004Q, +0x1.2a057d2a144ca3d05379276332a3d6bbe997c402p+011Q,
    -0x1.dd9ee58f0a82f8ea5f47741f077af473e2cfa6efp+004Q, +0x1.6a2e0c35b4e436a69309d2491c4782339ed179a4p+010Q,
    -0x1.ed0d8ad4b660c1635a99ee9782c19e3c21665c10p+004Q, +0x1.35f9dd152c858649b6f01a8527407164a4495bf1p+008Q,
    -0x1.f01f394a02f10d2e75dca0f7363d84a495e6ea9dp+004Q, +0x1.6f7d3199933a1f6ba51630a7663886211fad0779p+008Q,
    -0x1.f5f019fa966ec77ba1344834f34b8ac4f7804a3dp+004Q, +0x1.ecc2d2964353a2bf443004fb67386b3dc6b9826ap+008Q,
    -0x1.ff7910652b866742f608c90a1558c6b800e73656p+004Q, +0x1.984fc683be3355a8d872e56b9899a900e355d5a7p+009Q,
    +0x1.eca0a036d971fd870669134e2c636b0daff1f5a1p+005Q, +0x1.42bbe7f2ec53338f1cd54128950dd16a9f75cc02p+014Q,
    -0x1.1c3308c8131c120b55aed0dc11c83cb23df46420p+004Q, +0x1.c5d476ffa7d20bf99d9d7bd5552aabbf6d635b74p+012Q,
    -0x1.9d0e701fed2f94ab3fbb0b4a5aaa54a87185481fp+004Q, +0x1.59f2c1c8f135a6945836b59f74bdfbf6f82c8e20p+011Q,
    -0x1.d9094e48ce11bd8db30b64129fe89583594b6716p+004Q, +0x1.92d30d6775df8571085340a2fcb180945f41d077p+010Q,
    -0x1.ed868eb6f1311465b5f558ea24bd8b01d59463ecp+004Q, +0x1.36ffd59bdabca0dad521f5d5db0d6866ba9390e6p+008Q,
    -0x1.f1e457287473a9e5868cf056dbd60395f5d544f0p+004Q, +0x1.7318c157148774c974d83c7a803117f0d807f87ap+008Q,
    -0x1.fa2124d5068887f0bd68f89842deab7a0517b18dp+004Q, +0x1.f5c407cbccc9780213650d9ddc401a15a26da22dp+008Q,
    -0x1.02aebcd5ccade19319248e006a51e4f85c64dc32p+005Q, +0x1.b3f872f6854951f50c733e36df2341628a6fb324p+009Q,
    +0x1.ba8067bb82e98cfdc785bdd1f5b31e5f6fb057a6p+007Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2319[] = {
    +0x1.0a3b0c171cdb3fa5d80cd350d7cf265b51b6dc01p+004Q,
    +0x1.e55a116a2a42f5a6bfc2e560a03ec850e000ad65p+005Q, +0x1.123284810e962ef46a8b0be0c587b12cf72877b9p+015Q,
    -0x1.5bbf65545c86a6bd9cfded384bd5b4434b812611p+004Q, +0x1.1ff068de85a0e6e1eefc172ffd52f36ed428c48ap+013Q,
    -0x1.96da788a3479a280f32c993b65308a05d825c213p+004Q, +0x1.266c1edc127aff15009e81d766576bd21cae9791p+009Q,
    -0x1.e9193e38cf5f4c3ca79c448079a1e4fe4678f12ep+004Q, +0x1.b62126f839bb9ab29681b85edbd43f50fd7fde8cp+011Q,
    -0x1.ec9c7ca985533c00e97e4400613f93deb40b8c89p+004Q, +0x1.355e39f45734be9f2b58fb0df6d271795aef957fp+008Q,
    -0x1.edeebe82a5511fc9a468fd45e64ea9cad2b6ed25p+004Q, +0x1.6cd511df665b178d597d79deba61d5ff27e0534dp+008Q,
    -0x1.f008c26e3fe762ca3f4668c1835a045faf001605p+004Q, +0x1.eafe612565f6ba6bd3837d1162404210ee7a2323p+008Q,
    -0x1.fef6dcb297ea8b5f93bac98a2913100e9c96bfa1p+004Q, +0x1.b0b7600a418d94051a201c27f12f8f0135fb5089p+009Q,
    -0x1.00cc4a18d37d1352af410aca8ea25c4fd5d1f87ap+005Q, +0x1.9e14b730d0b970497a8728e4c6cfe5dd21e88b7cp+010Q,
    +0x1.2bb9bafcff13fd270be2d1ad612e98ac02f3ded3p+008Q,
    +0x1.7899dc9cd449cf19a05c1cd3efe4759d26886310p+007Q, +0x1.6e29c109157acda5f050e3b002c54b0d7c953762p+014Q,
    -0x1.2f5471710424eb49f27666fdd003302a0808bd73p+002Q, +0x1.0705c8b1f0a75318899a0976a0dd38e77de55e6bp+014Q,
    -0x1.96d7e97dc82be2f16cf3ccb157ee2aa9dbdf0982p+004Q, +0x1.268137dc673697e3af1a4ec11a783216b610f833p+009Q,
    -0x1.ed0523ffec7d3b6b67cd0200c969f31cbd6f6868p+004Q, +0x1.36695eb3c0f78172e4eb19f1fa00a1d825a2a42bp+008Q,
    -0x1.ef7f5633781d75808874f68eef53db3d6d1d16f8p+004Q, +0x1.70ab2a94ca0741f15e68f15cab666beb2a13993fp+008Q,
    -0x1.f425ffcffa71f1abe4e142327d0e4790af85f0f3p+004Q, +0x1.f55f244f7d2eb11ba15b382e29400fff4b8f247ep+008Q,
    -0x1.fb71f4d348f5041ec0f7937d6b17f9cc6f0bbaf6p+004Q, +0x1.245505b3a430cfeb108dead2afe8c2db95e446e1p+012Q,
    -0x1.0430ac69ec978aee0fedabe5bf3b77c12a4fa885p+005Q, +0x1.d0afcceef5690a19918c0c8b1244f527ec380de5p+009Q,
    -0x1.08a54d8fb5a83a6cbad18129231725295f200a3fp+005Q, +0x1.dabb172a686b79f0ec74cbea40254205452edcdbp+010Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2404[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    +0x1.749b50f6e2555c56845d6cfb3bc68f39d691b328p+005Q, +0x1.6501cb374efb91e00793555c78b715e4dc4ff8e0p+012Q,
    -0x1.ee0610b18003347b222c8889c71fc45263a69f68p+004Q, +0x1.27fd64a3f81d71803c0937793e95e1af6f5e8cdfp+010Q,
    -0x1.e3c50bed148b8733ea756fd2e934a8c5f4dd50a3p+004Q, +0x1.fc5766ce59deaa0305c201cb390a3ed9a0c7deb1p+010Q,
    +0x1.2a554caaf10ac4d32cabb92787188fabc19600f6p+006Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2405[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    -0x1.046a98ae9ed9aa06b6a95e9c472ae604cd6ed00cp+004Q, +0x1.6f93bd786f68da7533321da5d78f552c13d0608fp+012Q,
    -0x1.09dd058cf4da7a02acbc737a88848721c9846198p+005Q, +0x1.4a6a1146dbf4a27ffd5925c08c8f5ff01349da80p+009Q,
    +0x1.0ff056d1504a07756a324c4cd20b90260784b521p+007Q,
    +0x1.676178fbc468adcfad971dda3f7ef08991e35f07p+005Q, +0x1.dc7c562015502459ea67d0ecdf63e4bbd4bbfd85p+012Q,
    -0x1.18b89f2723aaaeca9d19cf818d3a3c2990acc934p+005Q, +0x1.7f12ccfd39992fc7dcf2b980f9a5976a5e10dda1p+009Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2406[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    +0x1.3bd0afea7d3ba6da23465bac0be4d02cccf3c70cp+006Q, +0x1.fbdd7e9fa052d31adb8f988d02c6cf0bcfee633dp+013Q,
    -0x1.08195222ed838d43522ee41bce781211ebc9510ap+005Q, +0x1.e893a95bd3e2ebbb9cc1ff3d83c7a1786935d8ccp+008Q,
    -0x1.15b60c4957f683bee1d738835a07b69832bda2ecp+005Q, +0x1.4e3d696a1273516dc2499ed85019e601edbc4af3p+011Q,
    -0x1.0ef21aeb5e328449cf8b8fac3b95bd0ae37c757ap+005Q, +0x1.016aeaeaabcfed32391653c19dc3de396d035efep+009Q,
    -0x1.165b8ea94649e33de3fb9afdd6c0bb30d02e9851p+005Q, +0x1.8eab766e19107e3ef30732d5b4047bc27d59e120p+012Q,
    +0x1.1cfd1489cef571ad051bcef55df3ef11a8ba4e8ep+007Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2407[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    -0x1.2cb51a8d21745ab5bc9a788fbabb86dfeda89b87p+004Q, +0x1.56e61c363b52c5c0b47159da592e59d12ec6f997p+013Q,
    -0x1.05fc66f61cea71ca0363a8e765e5af68680c458bp+005Q, +0x1.a4617e338fed3f7b04a6fded2df56db8b65640a5p+008Q,
    -0x1.21ba1ae5c517720607bc6469d4c574f4a5babe62p+005Q, +0x1.63ab3495054be47eaf7701a51d610f58f61e83adp+010Q,
    +0x1.95c6ba205ce6f65fe0882a8221688847e60a918bp+007Q,
    +0x1.3c99f5725f17957e193c1ee6d1a9140af522f75bp+006Q, +0x1.f354d9b2ea22950294722ac12cecc8c4eb268a2cp+013Q,
    -0x1.09d6344ad58623051eb9a3c92c6b39e477b04b2ap+005Q, +0x1.aff6e45e7869f0ac829eb393a687a044dbb7d087p+008Q,
    -0x1.4706d3655d25ed41f7f1b61191d7373688b2dcf8p+005Q, +0x1.de235a4df32108138cf1118af6cb03a93561847dp+010Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2408[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    +0x1.c01dff655cfdb2e976f58af88a66f3a1e664c05fp+006Q, +0x1.c311ef7c9221cd3f1f5998fe0a5f8460d23d0eefp+014Q,
    -0x1.0473dac42ceea5b67a010d8b3b206b092b5f53e1p+005Q, +0x1.82bce616ddf982f190a20923e54881f477b7a82cp+008Q,
    -0x1.17e614bd36433cdcb5fa0a2e8bbe757e5f4d788ep+005Q, +0x1.dcb3d213ef1e9e5408af75a80dac1aa961ef7b34p+009Q,
    -0x1.1d837b86fa07549cac47b98250fe661be44c785dp+005Q, +0x1.1c192ae17cf6c109aa9408215046a674de47b5fap+012Q,
    -0x1.e5933d63aba3ba3b51cdd2054a0db5f3f296b999p+004Q, +0x1.8d78ed8b1feb4acd1cdabde040fcc7110e43973bp+013Q,
    -0x1.06f106026bc0b6677db2a26f122ad2bd79782b72p+005Q, +0x1.89ab18a7f866d804c3b5fc425c261a297b36b60fp+008Q,
    -0x1.28129a9be0d36cffdd8bf242d062479f68c8cc00p+005Q, +0x1.0f8c849c76b40e861e93141afe9fc0da8e173408p+010Q,
    +0x1.9183289461ccb7242cfbcd789f661217ade2c2b1p+007Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2409[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    -0x1.117d6609f4755f0cd967c43e6e159d105254193bp+004Q, +0x1.075a7935dd214da620d00bdf64e798b4442ad9e2p+014Q,
    -0x1.03488be938ae92a2e12f73955c84a18125f27221p+005Q, +0x1.6fda997115886e3877e8979304372ea44d62aee0p+008Q,
    -0x1.0f4dccf964bb8208f596a6a451ac3f7639620e32p+005Q, +0x1.71b68a535aac6a3b913ebd4d2fd0c193bc7b9ac5p+009Q,
    -0x1.28a466657f57b36367de075285d47f79a3beef4ep+005Q, +0x1.305348a23663a780fddac3c3293cafb4efa65bd7p+011Q,
    +0x1.f8f60b46fa89e571bc4f124ebb08c7274a5467e1p+007Q,
    +0x1.b18421e2e7c7099cc5c08282ff2966490c779378p+006Q, +0x1.6d7f90196178d77b6285c09e7d067e4a998b457cp+014Q,
    -0x1.0508a0d83dda39a207bf0247a6fa33e294785414p+005Q, +0x1.74db445f3b1fdc4a837543f5fbef46b017e56601p+008Q,
    -0x1.17a043644062e11150212817b602be8a18bcc087p+005Q, +0x1.8e46b5013340efc6611ff59cb5e5bd7fdd5f548cp+009Q,
    -0x1.5d923d322ec866182230e12cdc0cec97e0e5c9a0p+005Q, +0x1.d4ce75100c160afec88ad3ce0636ee998b6e2dc5p+011Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2410[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    +0x1.1d669a818d7076b3d2958f3a6fccd25b890d50aep+007Q, +0x1.2d584245919e5a5fa3f23aa6306c31dcd182c573p+015Q,
    -0x1.024adb83bede9a436b9c9938a8082f8609de2ffep+005Q, +0x1.6305dc952f0b789b17b693e5011d751e2501e92bp+008Q,
    -0x1.097d077b6e7063423a90f3abee5b6d883527cfd6p+005Q, +0x1.3235a1a52a39568cd9276af6858e1ac4986b3b9ap+009Q,
    -0x1.18228168086d82836f57d10ead738af36d10b8fcp+005Q, +0x1.a01c6e0dff72bb0cb279eb6143346a32e9c0bc3cp+012Q,
    -0x1.203d52c641ac0794e5fee573cfc550f30c5716f8p+005Q, +0x1.842dcd4460fd4a47c2132376892e6a033bd6cba9p+010Q,
    -0x1.2c682d72c3d9afa6f68d2b8d1ac1d6b12102aae2p+004Q, +0x1.2d4d7cd556074a85aabcfd8924150e7365898ae0p+014Q,
    -0x1.038cbb6f71ebd4f4bcda0bcaf9b62324fb53db61p+005Q, +0x1.66f32b6358a795efdc1d6341f2beb96c558c32cap+008Q,
    -0x1.0e65c5b5af377b04ff6201ee8c3de797079e68f7p+005Q, +0x1.40a5e8033f05dbb0e1cc9336a47e4383f76990a7p+009Q,
    -0x1.3990ada1ddf3687a1968e90e1f61533da9079ec1p+005Q, +0x1.dbf53147cb244dad9c95fb17ce9a3197e07b9a4fp+010Q,
    +0x1.e7023b37b1e7114c71f3af4c4c4a5401e555d057p+007Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2411[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    -0x1.a4566e14ba640fefb248e71a6a7deff4b43b805bp+003Q, +0x1.795b6feee75bd06e4bdbc52235391d6ac7fe2465p+014Q,
    -0x1.0196e04d61259ba82ebf9be8e2e26c288177bd95p+005Q, +0x1.5996de2d268a922a5ca1de41c3923b9022ef55dep+008Q,
    -0x1.06cf4f551cd51345e85620aa8c8990fb564e7097p+005Q, +0x1.0ab9bf45fc2e9a8870605a8c0c3c8c41e62c696fp+009Q,
    -0x1.192da0eb893a6677ae9c739dc1b3df2f19d4f107p+005Q, +0x1.204db0c54e1331e97099eea29cc9879c06109675p+010Q,
    -0x1.2a52d81718e13b586828ea6832e029652a4c8a51p+005Q, +0x1.cb15b1241a82bf264042e1a08f8b2470627c6ccfp+011Q,
    +0x1.27d9a5c933eeb0ef61c8cdd1b644c334eba97df7p+008Q,
    +0x1.0f7b89477f8ec89c526c0f1303ad654abd96909cp+007Q, +0x1.e187f0768b8f205f5bf7618a9bd3ff87a6743ff4p+014Q,
    -0x1.02833896d20e3572b82d330f94e9999818ac7558p+005Q, +0x1.5cb992a9f20e6760262136d90bc3331ab90927f8p+008Q,
    -0x1.0a4153cc0d7a617e7a6be0c2cf5b72fd39043553p+005Q, +0x1.130129748409127dba7dfcab78aad3c4b2a7d0dep+009Q,
    -0x1.271e9699c6122ac53a9950580d99956bb3ecdb5fp+005Q, +0x1.461ea6f63278f8087f9dd969dd532c065f3f64b3p+010Q,
    -0x1.64c631109323b2972b9e1cb3081bd9d368a458f2p+005Q, +0x1.8e03d7dd4fed5945844eb4b96e3a4e0fd79c04f1p+012Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2412[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    +0x1.54f897d2d485e050b2e7a0d8183e325745a851a7p+007Q, +0x1.58514fbc961f2afd6dd1e1cdf08fda0e8f3cdcb9p+015Q,
    -0x1.0130169dc41b46087f5cbc859f2da0721738a015p+005Q, +0x1.5258c26f3e6fd7dbce6b9f40f74d8c101708ac3dp+008Q,
    -0x1.05da5a51f52d0aeb143408a9b560fc94b236f6bfp+005Q, +0x1.e394d743f5ba108c39efcec4e4aa0d5adb738495p+008Q,
    -0x1.08b6801dde9fd2b9dcedc7aa098eddd9cff5e08cp+005Q, +0x1.20e783d34433b128104793ac524080026bead9c3p+013Q,
    -0x1.135307a63f6199a17e721e253aebb9b272d63d06p+005Q, +0x1.d3f7fcc487c8799a0a27f974f2cf60beff10cd55p+009Q,
    -0x1.23edbaa895434fcce2d9702589b8f77c9a1886bep+005Q, +0x1.27806e7671f47fc2eb5c32078bc356e54c102b6bp+011Q,
    -0x1.585774397819c7ad0b75a5e93c206eea23a69d4dp+001Q, +0x1.8ce44b5d20433001b3c99bff61e4e09cd5ad17b2p+014Q,
    -0x1.01e3f11636e9f40ccd426d1e852b77a4b1bc612ep+005Q, +0x1.54d1807a9bd376964feaf9078498fa1bba2dd366p+008Q,
    -0x1.088ca75f853bbb8a876e4d7462be53c0070fd4ffp+005Q, +0x1.ee6e1acb8a645b83ef6a73f80c3ff29e41be338ep+008Q,
    -0x1.1b9ef6d9c4f745b5a81e13311093b40380f10c43p+005Q, +0x1.fd1ee65ff02350ab08edf1119bacaf1ad200ff67p+009Q,
    -0x1.440a88362c78e45288dcf95b51a50d52689ae70fp+005Q, +0x1.8593ff743ebc4fde86c77b2de49b2c33b6db65d8p+011Q,
    +0x1.11d6ae339bc4ca58651858907598afcbb5d22500p+008Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2413[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    +0x1.aad7e6375dcddf621fbeeffc6268fbe9e7169b24p+001Q, +0x1.df43c12f100551e6845f99ae498aca6f931da229p+014Q,
    -0x1.00f153a3c3ea7f5e17e4bb633ecaa3da05438513p+005Q, +0x1.4d8460a8210988c2a4d8a192bd03b2443fd1473ep+008Q,
    -0x1.051127a7105bcc7e81e2c96427979d30492e7868p+005Q, +0x1.c672ead2e923ffbccf0dc76dff1cb489ba511761p+008Q,
    -0x1.0d4bfd25546fac4d81b47d62aeeebc8c8bf23264p+005Q, +0x1.95dd72f4f1ae782f06e7c371539754a020842923p+009Q,
    -0x1.159fcb5823ef43906c1a9519f5a9277ef6fae63ep+005Q, +0x1.42dd61754d4f1bb96eaba85f57c26716aab3b02ep+012Q,
    -0x1.1813a4f925a9bb2e848260aa85563d6298d2e156p+005Q, +0x1.b2b44eaf686b89f644589fa8811a2644cdbf5d36p+010Q,
    +0x1.3939738f1e038ec40505564558d40feb2e2d5bc4p+008Q,
    +0x1.3b758c12c685ac05626c7e5f1e6e36034e5a7e9ap+007Q, +0x1.f9a3efb6b359930854c52be4aa00a14e812aec75p+014Q,
    -0x1.0182b921c9fc303084e03ffd7494a3f0a236ce9dp+005Q, +0x1.4f8f4ab15519750ca9f067816c8f6dbb27a062d1p+008Q,
    -0x1.0749ea0bfea7d61641af5e2b3af5068358b34357p+005Q, +0x1.cee0188b2cdf1e03620ec0d1360075cbd3e7eb28p+008Q,
    -0x1.12646d32d29fb2d341f4a5bc11cdb48b0597761ep+005Q, +0x1.b07d703629770175b77818589d42553a0b5396f1p+009Q,
    -0x1.28ff638719118725a1f24d88608b71619dfba7e7p+005Q, +0x1.028e5bdb20ca6fad16363830f3166dbaf96d7a2fp+011Q,
    -0x1.3039da6ea5b40e9871193f6104680c818b8ef3eep+005Q, +0x1.308547332b425278a85e987f75d7762ea0a1eab2p+013Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2414[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    +0x1.745cc6127a5d73e7d29724ba5ba14695b63cfa96p+007Q, +0x1.39606485a792ec671b106a218c29d63e261ef717p+015Q,
    -0x1.ac0a9879460410e032c6470a4e7726eda548a149p+004Q, +0x1.73be361fcb1a07b916546d1b05249ffdf6558827p+013Q,
    -0x1.00abc7a16de8b2a29110541530de389da9e81b69p+005Q, +0x1.4a1765cb574d08b85b13e8f00c7c735a8f66a78ap+008Q,
    -0x1.03c6c750d69e9b722773079c75ae8a0b60544635p+005Q, +0x1.b2855c2781607a2b41b5d25687904aea450239d7p+008Q,
    -0x1.0639b522c4992d6ce93a8a8540ca9c166dbac888p+005Q, +0x1.66faa0e4af0b598ae9fd127ab79d73560edd589cp+009Q,
    -0x1.0e323497a98d820950da3237eeb227ab05fced82p+005Q, +0x1.4d800af9f5d0b4c5b3d60293a5a7fb788406cd1fp+010Q,
    -0x1.1566594a102bb7d95ce591b5fda9b726196865d6p+005Q, +0x1.96defca0eedcc8fefc85fccc50551d66a5ff8b55p+011Q,
    +0x1.1a8bda59a7d82ba452e79d8e689a202d045b5255p+004Q, +0x1.b57fcb15813e95fcdf055a8b72ea3bfd373cb75cp+014Q,
    -0x1.012330c392c9b0205d52abc505f2e040cd94a4e7p+005Q, +0x1.4be2df448f1c48a3525ce094da28d889aa3cf642p+008Q,
    -0x1.0596d37d0560b29afc328dc30c87999b8056bffep+005Q, +0x1.b9d8b92958a37284b5cebd296844e16c3b248748p+008Q,
    -0x1.09161e977b756d293eda227dedcaa68db6f05b51p+005Q, +0x1.78170c85cde5bee44337721de73bf2d59cac4f82p+009Q,
    -0x1.1820a9fe243ee7bf25ae0407d8f6afc7625b3608p+005Q, +0x1.7643834275ba2015e6409f833193f1f35c5b8568p+010Q,
    -0x1.31fca270cd48c6035abcc7ba0eb1cfdf0111a2e6p+005Q, +0x1.1e2f1e4f61c77c1c312539151824c52b3c241ea0p+012Q,
    +0x1.152abe91be51ae30053efdb1f85f99e05dddc058p+008Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2415[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    +0x1.1d4755fd570d81fb84a7c206e5019a4eae4e969ep+004Q, +0x1.2116017898534bed818a86b66d674af143f9f733p+015Q,
    -0x1.00593b268395ad5780e275d4e04689951f9401d7p+005Q, +0x1.4701d9fde5d92cb328ae074547b812876e5aa651p+008Q,
    -0x1.018b4a2cca3b7f0462d34d21a4f8b16262c22b35p+005Q, +0x1.35bffb130f8aae91ed5a78ef2a7d479a38ded9afp+009Q,
    -0x1.021e5ea8cfc5f16c05ce745df1b710a30ae24657p+005Q, +0x1.9ff0ae966302fd9e5bfa8a4b5cbacbf412857959p+008Q,
    -0x1.06fa0a8d509ede574e4e0ba6b17024bf84c1fc0bp+005Q, +0x1.9f04f98ee55a03e9f35a4f361197a7724a708a5bp+012Q,
    -0x1.0da19e1b14dfc21350642c9dd06cff61abdd3fa4p+005Q, +0x1.09c3a0ea21125cbcbd448a34e40f87d02cb7c582p+010Q,
    -0x1.17cef999a48606927eef4042d72b98b87c48e21ap+005Q, +0x1.20b5c091c0651344676b02c64662075387c651c1p+011Q,
    +0x1.4c2da56d629b49f3cf45c2d1f4f376cd87e560f9p+008Q,
    +0x1.63bd4eb24952ca3801d760a6ae2a28cd7564d63ap+007Q, +0x1.0e7a8ec521903262817ff0a7cc74c585f78c9549p+015Q,
    -0x1.fa31bbecddbcadd91e7b2513887b2de297662a12p+004Q, +0x1.98a927b8b750b57aba659eb5a2b53f0ff4ed0b7fp+013Q,
    -0x1.00b7fb8edbdaba8fe8ab18463eb8f920b007917ap+005Q, +0x1.489ca2802d129f53df7a2cb3391ce4cf0793cd7ap+008Q,
    -0x1.037df5e89dca20d24e6475f6cbbe98a9af2b8f83p+005Q, +0x1.a65ff845313dc3b9e6f71020b3360359976b7f0dp+008Q,
    -0x1.03989d3fd45b0e8c5901365c0c228a69a7ee7da8p+005Q, +0x1.3e9b02ad18d48b1abb22c3730d8dd16505c18c97p+009Q,
    -0x1.14f94c285cff880ab5166465c1eece95996de170p+005Q, +0x1.210319db7d12da80d38f4ae56eeff514df45b1a0p+010Q,
    -0x1.2b4d4966b8a3fcd1f689b21aeb4af3598a4b908ep+005Q, +0x1.66130eca4fcdbf191f0a9518ca9ba3a7c0f72291p+011Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2416[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    +0x1.a44c0ec6b7b1b821677cad1b0950e4aceb8e18f0p+007Q, +0x1.5a6ec9dcc415291f805d59db0ef1a3dd4f83005bp+015Q,
    -0x1.8596fd7be03e813ab0be0c2e4b5e819b3d1d7069p+004Q, +0x1.e5939ea3fa36c2166ae25a111e56c3a8f0a5688fp+013Q,
    -0x1.002f7c65c455648de65676108f4db433f69ffa45p+005Q, +0x1.43ab35ebcb2deea66b6b3af2b31a882b73f12bb9p+008Q,
    -0x1.01a303f3d1196d17119d8aa725e82fe748bde2d3p+005Q, +0x1.8c175227a1e089ae77ee984f803e1f9ffbbb51a9p+008Q,
    -0x1.03e8886743ff3d8601245e6098d9c503c8039142p+005Q, +0x1.13093cf115d980c7cad4b52088d399d8bf7dde40p+009Q,
    -0x1.101026afde4631ce4037c1eb15004db51ecbd7cap+005Q, +0x1.cee0449b4baff002ad40b415c98bca53bb476ff2p+009Q,
    -0x1.15792255a4e17d5d1d91e833e297369463e9cf97p+005Q, +0x1.12b813c4971d2eb23fb82d535c67a1fb4b8ce35ap+012Q,
    -0x1.17be7ff35090a364fe2ec2bbfc693b4767b9110cp+005Q, +0x1.c8db9aa14c6fb3cd1543a474a2313c4657f4c4fbp+010Q,
    +0x1.ffb9c174df47280c2ce77c1c8b77492f93d4c936p+004Q, +0x1.08c570e96b97db91f99f889485b9ebd22d2b93cep+015Q,
    -0x1.0079c42a911e4d03128df00544dadec731aa4fb2p+005Q, +0x1.44fd04f792916a06baeafc2e849740a238bba792p+008Q,
    -0x1.02b072c5391497b5a5f6176aad9e3357b9ed631ap+005Q, +0x1.90e52ae26180fddc763f858dac0f427899b8ab17p+008Q,
    -0x1.06230070a64fe41a17e23f04c84a8c9f0365b1fep+005Q, +0x1.188900fe7e8ca8d17a2ac1432e1b05af11627eabp+009Q,
    -0x1.15b93271d6bc005b051d8d63e6d019399308ea13p+005Q, +0x1.ef00e45c0a6e243c53489dd311b9021d035099cfp+009Q,
    -0x1.24c63db3cfbf8b687945c525d4f6e4c8c2bbb648p+005Q, +0x1.09abe89955ea651de3afa909e0cc14ba517daf25p+011Q,
    -0x1.30dced71351165e1480d393353239350429e2d3bp+005Q, +0x1.99487d712740dac741dc961c1f71259b8f0e21d7p+012Q,
    +0x1.2ec2473d9897a8efad43f3c33eef80b9bf6e11efp+008Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2417[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    +0x1.7107dd2686a19a5f052fdf691c2d18981bd82d7bp+005Q, +0x1.32f1d4166c96fdfca8090e4097b062be57069f35p+015Q,
    -0x1.b38e72b9a0f6ebb59f6b4bb4ada4a8bf8ea2feb9p+004Q, +0x1.113c59975aad5157a364683b1203e6fd5de6e57ep+013Q,
    -0x1.003abab354f3a01d21ffa068ff65597d3c52f644p+005Q, +0x1.4177bbc67fa95c0d4c0dee413df22641e8d596c0p+008Q,
    -0x1.021448948752e65a2179a4152762be1e7ffbbabdp+005Q, +0x1.80d7607732afcfc85248cec5933d7bc8dee532dap+008Q,
    -0x1.05af3f1e83aa2ea3a50e3c2991994ad54b542235p+005Q, +0x1.04c04e380d86fc3b309e414efe78775ba6b6bcf5p+009Q,
    -0x1.0af4be89ad096bd4f41a856d2439dd7c84bb69e0p+005Q, +0x1.9816c794511e0d46ed886a6d4fb8b98d06d1dd90p+011Q,
    -0x1.0eec5835e3cdc11b6f9d830948bba146dd34af99p+005Q, +0x1.ad95655f2ce21ebb7d01977b03a1efbfea8ce5e1p+009Q,
    -0x1.105fa9dc849cf12d1925eb0bfd2519c2dd0170f6p+005Q, +0x1.8848581ed2a3bf56741268d359e67642a345cf5cp+010Q,
    +0x1.44b5c69dd7f7aa29a43363d7227304256d76d992p+008Q,
    +0x1.807e49d3bd783ce16fc418a9adab6a52478492c4p+007Q, +0x1.d04688d4520009cd0ab4939c9e111494219aa8aep+014Q,
    -0x1.fb584ec69a33a982b842c32a2618e306de5f01d0p+003Q, +0x1.053547df1da7c928e8f5556f00045855284ea698p+014Q,
    -0x1.007c3060fe5669b537e311c4bad0662e5ec2503fp+005Q, +0x1.428de46b5467694d80dc6084b448a1672a01b5b5p+008Q,
    -0x1.030706d6951657add6ccae466a480aeb221e0531p+005Q, +0x1.84a82c196300b8c79529e8ff0f4b008b87fd1be7p+008Q,
    -0x1.07de555bab193b7259e748fd7f67af78a4a4e1ccp+005Q, +0x1.0958aa7cdcb4aa73dff376b9b06977f5b96dc1ffp+009Q,
    -0x1.1329df6bb2c50460089317cbae234b65b049eaeep+005Q, +0x1.c7dd2a83bdab0cd0be3ac143c77e39dcccadcc35p+009Q,
    -0x1.17ff6fe205aefe06ba996d9c792b4ed0aad4e739p+005Q, +0x1.b91d38e406af1e32f2ec494c647e5fc228ee4e10p+010Q,
    -0x1.19e4fe677348d0d6402ff6227a664dafff9fd549p+005Q, +0x1.08f2cd3436ba23fffa3935bab1f102e1c860d51fp+012Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2418[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    +0x1.84f8bed175ac62b62426ca3c0c74231339681ac0p+007Q, +0x1.71f80f297854a06bf80fa5033ee68d7702718457p+014Q,
    +0x1.d041614aac8666e8071b1eb2a895ca547e894c51p-004Q, +0x1.02cabdcf2a60b92bf601f419ad25248239911cdep+014Q,
    -0x1.917c12f89078fdf6db19bee0ca4ce42e2c19f72cp+004Q, +0x1.4f4508eb13e8584aa148518d754edcb3be17d99ep+012Q,
    -0x1.d014333b027f7387b0b3eb7820f0ac5c7cd177ecp+004Q, +0x1.3692c16ff0f9f4380f57187845facdd04da898eap+011Q,
    -0x1.f8c6504db924b36de1e14d71448bdf648f1c7b1fp+004Q, +0x1.6cc4e5208a6588936d8bbde64c919acd5d0a62a9p+010Q,
    -0x1.002e81c63bafb3838552a3edd4e9e49ea121ac5ep+005Q, +0x1.40795bf9940b8d960d326d3c51106ee3d5a31a99p+008Q,
    -0x1.01e298fddba0dc737e58361d158766843bfd9b3ap+005Q, +0x1.7bea61e766b6643a9c9674cfa234168a85c9cdb8p+008Q,
    -0x1.051dcc9aa264e71c8974ea73300afaf54aa6344cp+005Q, +0x1.fd08c1c11e348ed87ce58db842588553203ccadcp+008Q,
    -0x1.0a76196b9184608fbfeec59aff0f9e3b85772527p+005Q, +0x1.a3671385ef0fb274eba55fb220a815f062eff214p+009Q,
    +0x1.e49af07926cf582262635dda318b019f22e844f9p+005Q, +0x1.8ebed0e89ab812f046fd37b9b6ca2ba45c00e7afp+014Q,
    -0x1.69727643448f9baf13b101c7f026d7416106d5f1p+004Q, +0x1.f56f6ead12f0165a44db63a3f6a368cca7bfa8cfp+012Q,
    -0x1.d8481e7e1191777ac48619dbf6126a8561e7ab10p+004Q, +0x1.6d827925030d22bfc2d3a377648d27250576fb0bp+011Q,
    -0x1.f85249da806f746db1b4c9c7701f8b7f24a97439p+004Q, +0x1.914064c0cb189f738dd0169338f45b1e05174731p+010Q,
    -0x1.006a76cc0f817bfceaf7e595794b09d8d206f50ap+005Q, +0x1.417be0f692cce79932d8fc06e4a2c19ed546ec73p+008Q,
    -0x1.02c26c654bbfa8eb3b4b7c7e53b8d71c07721b06p+005Q, +0x1.7f78b82f3569892ca468d9ad5956eee16e63a6e6p+008Q,
    -0x1.072d4ad9ab1c1862dc9acd35944fb77636fbd68ep+005Q, +0x1.02f3d2a63da9768a92f4cb3e5da233fd54235158p+009Q,
    -0x1.0d5b8e536cda67ef3568132ce0254a72a4180ca4p+005Q, +0x1.be11d513a12309d29e1018bd869d473d79a8170fp+009Q,
    +0x1.f07b449a837099fb2fddb02d678b0880373c5bcbp+007Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2419[] = {
    +0x1.13e697773fc59377269fa230f1c3db2c02a870c9p+004Q,
    +0x1.d3fc514116b9aa5d034528a6fd70ec30f990bf89p+005Q, +0x1.39f25f98a2c0e91d3f73ff2831e671cee700da1cp+015Q,
    -0x1.87813c78ae9bf1a0dbcd956d7a19c70b7a89979ep+004Q, +0x1.32da6e40186852a0292989b5673da0c44ed96e7bp+013Q,
    -0x1.ae8103ea732d3b71a126c6b446f7f907684cb6c7p+004Q, +0x1.55ef735aa75f8d8cec097fb0ec13b54f9c833c4ep+009Q,
    -0x1.fff579f67862a443238c441cc7103cd88deaf9e1p+004Q, +0x1.3fc5b7255e305ee81270ebc25979be9969247848p+008Q,
    -0x1.00e20075695886064824f4da5e8d417c3537a1bdp+005Q, +0x1.78a882912e8b2484a556715075d02c6661544e13p+008Q,
    -0x1.024495d3f07b32828dd20c25a267afc8bdd33218p+005Q, +0x1.f85e129443b1d5779a4d945e59684cc3584ca883p+008Q,
    -0x1.03588a13cf4a31669741154e4f35d895c2e46958p+005Q, +0x1.cd453ad30f225ed8632d7e542ae5b90e6877a7b2p+011Q,
    -0x1.08b15e61ad92e806961c69d29914bf1df0300e37p+005Q, +0x1.bff8f90f5d0eafba0841b666e1a93473a97e286cp+009Q,
    -0x1.0c061375174e629cc1f8a6b55234d8cb3c32296fp+005Q, +0x1.b13cd461647ffc495cbe2e266a094d7fd802853fp+010Q,
    +0x1.43d63dd9d6fb2de714515d479cf8fa56080c5f00p+008Q,
    +0x1.8ea97d6ca025faafec11208b4c1b71df7d24239fp+007Q, +0x1.b67ad4f838b928eb509e38eb5a2cfc17e9ca812ep+014Q,
    -0x1.0f9ee7f2bffab86faecaf1c8e8ac2c26e24b5539p+003Q, +0x1.1f13dfb83efc22fdd749a4b15cc8d1d6031ee3b6p+014Q,
    -0x1.ae5d4a98997b4d2036b1dab5973711ccf411128cp+004Q, +0x1.5606ba83e7751463f462a38c75944cf91059f6bap+009Q,
    -0x1.002ee39e034211442010fb90094f96009ea446bcp+005Q, +0x1.40c9839442d364b12b20f4a76aea61a4daca1ad7p+008Q,
    -0x1.01a78144f8d4711b06c023227073b22fda6c9efdp+005Q, +0x1.7c5c2082dc2e3b58526956f484aa8fc33bf90f03p+008Q,
    -0x1.043953d60d528dbf2c3cbfcc9ba4b4427b9a27c8p+005Q, +0x1.01382a404cfc4e252773f8bb7266a29cafd0582bp+009Q,
    -0x1.0d758eb43d046bfd4fa06a803e87b5f1c45711ecp+005Q, +0x1.e11e19ba1ea6732afcd2e13e715cdaca040ab2bfp+009Q,
    -0x1.0f94371e96faabaccf6f7b81e80ec9435b699809p+005Q, +0x1.32bcbc805f1679d6d41d3055074913470f718e54p+012Q,
    -0x1.1478c07faa70ea6f33f414874291b45e0c1060adp+005Q, +0x1.ef5d587399dcbff8a8b863e94cebe9531fb465c3p+010Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2504[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    +0x1.835cd798a6767cb07d45583f369267793108c856p+005Q, +0x1.8c1ce6887ba2f6e6270185d1ed7123929e6d34b6p+012Q,
    -0x1.03c503eb25f2cf9cdb170f75dbccf0dc50de1152p+005Q, +0x1.39ec8144722af62448dff695f840565902d4ddc1p+010Q,
    -0x1.013bcde4e6cf76e24c30d5b5ebf3a77050d5d277p+005Q, +0x1.0fc7bf476bd5aaf487896833262c62ce483f8acbp+011Q,
    +0x1.3932f2008371a8be62b9eaa3562853b402de8b1fp+006Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2505[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    -0x1.206f559a8a682995ebab01aa3d01d384d636e9fap+004Q, +0x1.8fa037062f076f1727d4211b0970f5e78063404bp+012Q,
    -0x1.158d3b34a3ae9154120dc9233da6c4d1608f0ee1p+005Q, +0x1.586852dc2e8dee72c4d6313540c58cfdf1348b3cp+009Q,
    +0x1.1edc2298c65e782c2ef4ae7b9b2676d0f9298d3bp+007Q,
    +0x1.7585c20d93d76ae6457cd93570e568393dcc8294p+005Q, +0x1.09ea899adeeda89ab8019ad89b1f9fa4f6565cc6p+013Q,
    -0x1.2533126fd3de9be47b1bfa128750f3844545ea58p+005Q, +0x1.8d352abf8a02d40fedd34721fcd0b892fbe90d9bp+009Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2506[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    +0x1.484586fb0776a92aef3c6068e6707119cb55ace3p+006Q, +0x1.20d9967a76666a5e6d2425cb3e3ba1237ef1ecb8p+014Q,
    -0x1.12c8e888472525ffebc3f2540afbf9d4aebd8d28p+005Q, +0x1.fa9c6131e98a9561ba7cb9548ee9b2992e3a6cc1p+008Q,
    -0x1.27446485a9b137cc433220aa9d1b761af534c60ep+005Q, +0x1.623f0de5b6955beffadfca9d37b61953ca1de7c2p+011Q,
    -0x1.19c67bbda755e47cc4944c23c13f78ab0754ce9ep+005Q, +0x1.0a396773994193a8830cb63b839955e65fe07210p+009Q,
    -0x1.332604f947a9d8b8828b43af12ced23af35bf78dp+005Q, +0x1.ae0dba6c3a680b844d96335cada404d67fb60799p+012Q,
    +0x1.2de4c906949a9b43b57e84e5042379685fa3e72fp+007Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2507[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    -0x1.5e36a01ee3948d5ecb218366a03102cc035b33ecp+004Q, +0x1.750d42612bd5608c13cad704637b98d43a23ef58p+013Q,
    -0x1.10382adf8e529f01dc2dae213a55f6d187962026p+005Q, +0x1.b31aa7059eae7033202eaf8f5e14d12208346705p+008Q,
    -0x1.30944af430d1aca33e71c1bf28787ad1ec573d66p+005Q, +0x1.73000c375bdad9b648e1df3d8076985d86b53ed0p+010Q,
    +0x1.af7a4bdaeeec3eaecef800859e87058809661d6bp+007Q,
    +0x1.4a3fcffbaf7f36cc6d5611d49c8097c9ed7499c3p+006Q, +0x1.1bf9de0bd89bf08e007212248a65ea50dec1a8dep+014Q,
    -0x1.141b00d209b889f18bfa44744a271ed04c8cca3cp+005Q, +0x1.be75eb579c5a573440968e11e493ad8d7e4c90c0p+008Q,
    -0x1.58f87ce48c3d73d5bc9743995543c3161f4d2453p+005Q, +0x1.ed258bace22839d8aa2ea2f899e25e643a597398p+010Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2508[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    +0x1.d3a72605ad54e79d18f739dbd12e18d6bd90632ep+006Q, +0x1.08277f00462e218cf8c7af1972591ddc81fd9887p+015Q,
    -0x1.0e76878a823aef89e79b003a83506b3cf734c813p+005Q, +0x1.8fe2e3b5ec5cc18fc75ff1eebbc25639762652c4p+008Q,
    -0x1.24ab8ed5a02967fa9ce169b978db535a4c54b913p+005Q, +0x1.ee972db49277dda1de0ac1d948137d5200bae083p+009Q,
    -0x1.339605fc2966e60658f364278ea320c8a8fc486cp+005Q, +0x1.2d1a88c7c3a2cf586f5ea36daaa2fb2a921169d0p+012Q,
    -0x1.10f591707451af833ca3a4052fff1ba194f0cccbp+005Q, +0x1.96ac236dcbd48107f08c0ab690382ca68b12b9c5p+008Q,
    -0x1.1c594f13752e31c651e3790b468d6f936384c163p+005Q, +0x1.b4049537c685c6e3cbe543f0821b610bbc6bd98fp+013Q,
    -0x1.35947215ea4a1975a9d440651ac21f6f14b2a3afp+005Q, +0x1.1806e09c56af710824830665d4daa23f41e8c01ap+010Q,
    +0x1.adec695b7f63889b809a679adc25994c36d09825p+007Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2509[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    -0x1.5c56244e0c658f9f61fd99ae5d8e611eef64e31ep+004Q, +0x1.1fbe3665e3d6e97f4dfa5861b1f279018881d4cbp+014Q,
    -0x1.0d2e95d14ff9c18618d154502778664c0dc5de1dp+005Q, +0x1.7c2f6aaaf6b42ffb6d8ddd5b49673497d876a271p+008Q,
    -0x1.1b09e73ce0c1d201e9ca35c3a230953ae3300d29p+005Q, +0x1.7f392e18717c0205287a51baf4283e5b1d345776p+009Q,
    -0x1.3aa111d7ef47d5916a493050e294c703cf6c295ep+005Q, +0x1.3e96a09cc240ac0f32eb1e6126e581f87130bfd7p+011Q,
    +0x1.0e99bf655b7952087a829bb11f131a296fd0c3e6p+008Q,
    +0x1.c59789ac6e75fda7d86bb53f7142702c991cf4c3p+006Q, +0x1.a7d92a59e8608aa8ea225fdce1c2da32640d1dbbp+014Q,
    -0x1.0eef176ffe4e3f49f15f37defb0792c4c63cc0fdp+005Q, +0x1.8114ce554a6333707a6ec3cfd24904c481dc0669p+008Q,
    -0x1.23a69b46c75a767dca96651c34a8632406ef3b8bp+005Q, +0x1.9b7c1a8cc7f17a22cec2100f636d91d068840f83p+009Q,
    -0x1.76d7b3abb375a986b46019d7021e3f3e0c0161f5p+005Q, +0x1.e4963ee2d83bebb617949e9c08fba416dfca787bp+011Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2510[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    +0x1.2bac5cf9dc2bba7ff62901ce87d72836beb4a51cp+007Q, +0x1.6817289ab00087db0951f375a5185a49b95cb71fp+015Q,
    -0x1.0c1e39fcd6d41054bea73702103f20fe20c3fc9fp+005Q, +0x1.6ed84bdcd2614f2657e886132320c8579326a451p+008Q,
    -0x1.148b7f696bdfb8b57b7395d878470fff806025d5p+005Q, +0x1.3d65d06c4c8abd183c9af295d7292e6816ddd87fp+009Q,
    -0x1.2ef93861f32d419ecb42b1f5fb452721bd7e32bcp+005Q, +0x1.93f4b9a1c060863481d8c2d04108f46e5a936ad2p+010Q,
    -0x1.31f98e6a6eeba4b0e32dff2120054de189d666aap+005Q, +0x1.b9286a0f75f88a46e803c2b8c9826511b3774912p+012Q,
    -0x1.88a2e40df018a45b65c311a13329006af43d08e9p+004Q, +0x1.4f7d83cc7831b529f0d56c59e3774d98b3793049p+014Q,
    -0x1.0d607b395c07afadc1f20b7f8800196eea2d3648p+005Q, +0x1.72b13983f4128b5a4c385ba8363a364003f9c1fdp+008Q,
    -0x1.199378cce295e4184361abbd11a6cdbe0297f76bp+005Q, +0x1.4bc364f472e029f563c029fff78cb6dbd0e0ff91p+009Q,
    -0x1.4a0c44c039690e0aaa1c1b27266015e126d4044bp+005Q, +0x1.eb2766b61cc97eec645710c9ef272e8ea2f41c7ep+010Q,
    +0x1.06b17bbc1604ecdb31b12c283925ab711c7be42bp+008Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2511[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    -0x1.38364b5ca4b161f1f830a40058e9fb92e84f2af4p+004Q, +0x1.9ed50b9c5dad4b7bf0ba4910cc316ffe1e0477afp+014Q,
    -0x1.0b5cbd4508c45a1596940ada3fa2b3a853476e13p+005Q, +0x1.651f527d20786c4c50b82cf770c49b4b3e31e7dap+008Q,
    -0x1.1168e4930c2ef0c09dbb3a49b5e673351c84d780p+005Q, +0x1.1491945d7005c156542251c6792de8ccee6298efp+009Q,
    -0x1.26346cac9037026f5ae8c8f1f2430c93ec81a605p+005Q, +0x1.2b85aaaa8a1e366447b96fe073e2999c2cc637ccp+010Q,
    -0x1.3ed6052f5af1c93f56fbcf370577f4bdb5d3291dp+005Q, +0x1.e20270e682eed2fc72985581b3dc46cb6184ddd4p+011Q,
    +0x1.3ee46658e1b4b1da116c38e0bc238698095c5b1ap+008Q,
    +0x1.1c817be0d94f9f05e012039a275b4eded150cbddp+007Q, +0x1.1b835127f8748b47c6405124fe1bc61833091ac2p+015Q,
    -0x1.0c49f70553cb2ade724b20358b1bef69d57dfc5bp+005Q, +0x1.683542d87773c04786d689d3a22082ac71eda0dep+008Q,
    -0x1.14e76da8afc804a2ca52bf686e86029b5fd60459p+005Q, +0x1.1cd783556bf47a9b19b5bff4dcfbc50a033a92a7p+009Q,
    -0x1.34d42ce25aaa19193a3cc8149ba81dd61e1d7e51p+005Q, +0x1.511f2982b16bd22c1f0e48d8acc85622dbbf7f20p+010Q,
    -0x1.85faad83b684aeca31ade65c21df019180caec91p+005Q, +0x1.9df065510af8f5a2ac254e5047855f134aa07915p+012Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2512[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    +0x1.67c9635a37b66a9bfc99babd14a99efed63769bcp+007Q, +0x1.a142ac53df17e582bf5cc0a3f65b655ff8953ba0p+015Q,
    -0x1.0ae9237a476a4911294cb54cf140a7daae34580fp+005Q, +0x1.5d9b30ba6969095141376488a723d6b74b9ea767p+008Q,
    -0x1.1023e1ea97650ffedd6f51666a618e6c634e0b1ap+005Q, +0x1.f4db39c4a3d8f573c8dd79a03fe31aacbb5420f0p+008Q,
    -0x1.1f5a5c0599159c8ee682246b6636173d2f9aab0bp+005Q, +0x1.e4e93963c53e9556b66721b8122568086a53a40ep+009Q,
    -0x1.272028a95e9bf3674b212267a249d60a244a5f99p+005Q, +0x1.31e4b55719e4b36b443ec4bad96c4c0fa8325650p+013Q,
    -0x1.34beec3a15b378c4e3f1f0c02b58e428a6ba945dp+005Q, +0x1.33a736ebea4df1ec8ebf230c7d4f3f8c3ae4e8b1p+011Q,
    -0x1.0e049fb2a14e15595b6e43ec511a9d89e5ee3ee0p+003Q, +0x1.be8686209f39f94871dd87410adab0348489636dp+014Q,
    -0x1.0b9d69af39b68a8c5dd2bd76f618bd9757e10d1cp+005Q, +0x1.600c639ee731e9034fca0a24cde6e231da6d142dp+008Q,
    -0x1.12d8a0b406424792968f1fc58bf61ed5eb5332f3p+005Q, +0x1.ffa79b59b8ca723e3139c6d401504187814c8608p+008Q,
    -0x1.27f6b6213e578b5d690f84e1925b469005301346p+005Q, +0x1.06df045fbe0193f8c48234b866a81ef72911b26dp+010Q,
    -0x1.58410aaec31fe57da47bf88525b3ffc859095568p+005Q, +0x1.918ff703cf4192b13d9c3761eaa4d53fe3187709p+011Q,
    +0x1.28db56aa3e21e56f68ce591c083fdd04ce60b7b7p+008Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2513[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    -0x1.120d948fc8ebd9e02cbe4590d6e9d7b9fe9b6949p+002Q, +0x1.0d39de7a6d0fcce18d809e823d1a9bd27abc1c63p+015Q,
    -0x1.0aa2a786b6e3a4b5f56871314065add68a30d948p+005Q, +0x1.588d987e47b989b1b8ae7716518653e67acf4f9ap+008Q,
    -0x1.0f36393c2637c37200619d6cc3450b10d1f114fdp+005Q, +0x1.d6262763bda2cf998c56592b2f9fd89c3b14f34ap+008Q,
    -0x1.18e1a83aa32e86639e349b41a8fb3f1af260c88ap+005Q, +0x1.a3ffe83258ecae77a8300d2980a04f1ae896de2cp+009Q,
    -0x1.2713598e276740a08a66ae23eef79240fbe2497ep+005Q, +0x1.c3f5c1eebeebd8566fe8b5cffe3795b9328b69ebp+010Q,
    -0x1.2d5e3435b7e18270de02b45306a6a438d13b3b80p+005Q, +0x1.5441d53b020f00f0b6a2478eb342ed96970b59d1p+012Q,
    +0x1.552eccc8b4fa5bbeafd16156b6ab50ef68aa7593p+008Q,
    +0x1.4ca4d26b25562dfded9a401d24b1bfc34274361fp+007Q, +0x1.3261da784f924921d14fe6a22ceb85565708cc95p+015Q,
    -0x1.0b34089ee233a3cef9e5a1c7809a96bc37c28e88p+005Q, +0x1.5a926c6a5566fef269fe9ec374a3ae9140b87e67p+008Q,
    -0x1.116e6141c197a9dfbbf411d9659726e64636a0bap+005Q, +0x1.de7c3d7093151645fdc286b235b91a972d699be0p+008Q,
    -0x1.1e32cc6373e8c699fa4375aa7b1944553f0950f5p+005Q, +0x1.be6dcd21d94114dbce315025a91c4f179a573a5ep+009Q,
    -0x1.398ab3de756a6619c3ecbeb77c02b56671d3f09dp+005Q, +0x1.0b39625b30c197dc81cac76df980b38dab4dff2bp+011Q,
    -0x1.5a86a54c70e276ab10be9bfb887e37bdc1e638aep+005Q, +0x1.42029389159ad5d0d683c5e9d655f5deafc90d56p+013Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2514[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    +0x1.8b2bcf8c0bc1f049baa0ec71ed56845b6fcc422ap+007Q, +0x1.80e3faeb808382ef890fdc5e7c4b739e9139c653p+015Q,
    -0x1.f300413e1663109385910c978896c19dfeaf73a1p+004Q, +0x1.8c6beba21e05277ed722dd3f76669f3497ffae0bp+013Q,
    -0x1.0a59aa319823a09d2056127109d4dc9795ba1870p+005Q, +0x1.54f1e8b5c927218356186be90e4931cd6f39ee05p+008Q,
    -0x1.0dde9f3dadb0c7162bce58560f7173e208d8f95cp+005Q, +0x1.c12066ba2880637784e8e441278422fc0b034a00p+008Q,
    -0x1.11a5a4dc3343160f7921a544dfc4feb8f631d124p+005Q, +0x1.7383d33cce20fc8d513b6a06d559322255937d6bp+009Q,
    -0x1.1be0d933dd1a3fba89eff2600c70939e93185557p+005Q, +0x1.5b4ffcc438b5f2952f44fffd75b86101251fb42fp+010Q,
    -0x1.287987a0839d8f3fc382bbc920f858fd6f3436acp+005Q, +0x1.aa82e371b7298af093aba7b074710c7491f96ad2p+011Q,
    +0x1.9a477102799984b63d23815ba3980365bb7236ddp+003Q, +0x1.f2d238927ad418f5dbb199d97936a2d27f4dbba6p+014Q,
    -0x1.0ad0f7e1ef6105275a3b59a1d22128e914c7106cp+005Q, +0x1.56b6830de5f916d2faf4e2a840488410db100df1p+008Q,
    -0x1.0fae09a04cd94089df4b7aaeee737c4e722e567ap+005Q, +0x1.c8524f485494198284e913e3dc825f5861bd2fa3p+008Q,
    -0x1.14b512f2884cf2fd67bcb0bc85b8d0c4e1e838edp+005Q, +0x1.84a5ee359543aef0d54c3e3cad7890eb5ae85dabp+009Q,
    -0x1.2685abd64b65cf6b2a50a390c3b852378d93167ep+005Q, +0x1.8463d1994d67524748c0be5bb20151d69b32efadp+010Q,
    -0x1.4ac942fa6521ca35cbaea4de7c7a2358a0dcf1bcp+005Q, +0x1.299df40099c351d3892b3d2992919136ad60e686p+012Q,
    +0x1.2dd1d1790f337882a455c9a41de8e54a88c5bef8p+008Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2515[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    +0x1.54df9fe11aeb612014b64575cdc77cea93cb826bp+003Q, +0x1.480f0574fffd0e4a049f3266c2500520114096e6p+015Q,
    -0x1.0a05e2f05bcb3f1fd9411bedc3b32314544490d1p+005Q, +0x1.51c9e43141cb210b88bf367baaafd99e12456946p+008Q,
    -0x1.0c325e1afac068e15c83dd9e9585730dceab91abp+005Q, +0x1.ae3f1c3e44a65e14e4239e7b7c0e45c5dafa89bap+008Q,
    -0x1.0c859972bf2603f3624e0dca28693a446c417462p+005Q, +0x1.42886f8d48c1976bda72a61f5c2eb2180821b74cp+009Q,
    -0x1.19a74cd5895c96039bbd20d8a975ba2e399f7798p+005Q, +0x1.15363da84484f4c3f9ec7927b07ed5ce566839c8p+010Q,
    -0x1.1f3c6004791261684b935f7cf49a0662ac1d997bp+005Q, +0x1.b6d2de4a7f4dae59f8eb88ef5a5daecca27f40cap+012Q,
    -0x1.27573baa15938541fde5baddf68ca51f1a4c2de2p+005Q, +0x1.2dbf47cfd970f19d7595ef65186242cb1730375ep+011Q,
    +0x1.69e8d09a79a3ee625b00cab8eddb7215eaf6bc21p+008Q,
    +0x1.77ee67ad2078d03a93fe681728abdaaf5aef33fep+007Q, +0x1.48cf5ead5e55b31b5456b923ba3db7c8c9153724p+015Q,
    -0x1.0a6531df4fdcde17e0f688580815466214499604p+005Q, +0x1.535ebf06a845c2568bed5ed8f5796e7d966ec6a3p+008Q,
    -0x1.0d95c7fff0b3a18f9e07d670adfede81b48f604ap+005Q, +0x1.b4941dd7f5164fe3387cf98b3efb79edb3d9394cp+008Q,
    -0x1.0ea5b9711ac732d33d36994f9a24ae122a867e66p+005Q, +0x1.4bb9004dc403d04264594a4af04ed44330918665p+009Q,
    -0x1.2148b05eaaa547ca3837e03ecb309d96a08ae4a9p+005Q, +0x1.2ca2d748caadc7119a142afb6b8b9186f9a849d7p+010Q,
    -0x1.289420d37f31c7bd437cbc24de6e87c67c8677cbp+005Q, +0x1.b5b19da04d1a224f066970ea76a1ce6f4907f1a6p+013Q,
    -0x1.3cfa6263e0ff90f0afcdc60584c6cb47c7db01e1p+005Q, +0x1.73ff19fae2ea83a356c27a6c6d975ed3da0c200ap+011Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2516[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    +0x1.bd621a6de2afb8157b59bf9e3d762485a3de64f1p+007Q, +0x1.a7f0ea6befd78a9abee4438f3d8d241880b996ebp+015Q,
    -0x1.d57d2f4b16844ab92a010c9bb0c84845dd1c6080p+004Q, +0x1.02215489229ce74ae3bbbb22cf7b91dd16cb731cp+014Q,
    -0x1.09d5443f4000084a88b0fc5c5f2462b634d55f41p+005Q, +0x1.4e6b9e27d96bd3397577d9e3716e03a3d43cb051p+008Q,
    -0x1.0b88a074a45791e7d2e942cc2abcdc855de6b8c2p+005Q, +0x1.9a2f8333b2d2373b92989dbac6f491cac18581fbp+008Q,
    -0x1.0e1ddae553913b7fb8971ee6a2a87d52459617dep+005Q, +0x1.1de7503b8653ab961e0c6558671da495b6e69cd3p+009Q,
    -0x1.1b562af5b646a4317d2406b2f48e79f5f1146d13p+005Q, +0x1.e044a9c9d7e77fb6080d9654a1879e361f496eefp+009Q,
    -0x1.25ae3740a11f0b3fe72ff1b8a833c6b8651576eap+005Q, +0x1.daa49eb2f24fabc4ad2b9b48d7b37f71a3c19bb0p+010Q,
    -0x1.299c8433d9df5d610807d821d7a0d2b4b5e89224p+005Q, +0x1.1f6d715fe0594347e668f6ce3a891756cbab3164p+012Q,
    +0x1.b650f448482998bcd423835109695a4e68c8021ap+004Q, +0x1.2d2cf1b1b3bac12776734a53942544656f1d4324p+015Q,
    -0x1.0a20398ec67c55bd34cc316b42154aa2b6e6f621p+005Q, +0x1.4fbc5969c943f37e5afeb9c7eff382084c88e0b7p+008Q,
    -0x1.0c988d5b3329b9400261b30302562822d0f47c9ap+005Q, +0x1.9f0190e06446b1899feb03e62ec2bc77881f482ep+008Q,
    -0x1.10549f73104b3e29a04f62f91caa4f588a709e90p+005Q, +0x1.237fe3254577930e6cdee99858b5446a4c5ee96ap+009Q,
    -0x1.2125b0ae0cbb4ceeaba95f0f2983c000fa050494p+005Q, +0x1.002d59107552d3ab3de0ad9391a25acb9f55e4d9p+010Q,
    -0x1.33c1ccc80cca6b783b163e09f1ca4f74a00f8e39p+005Q, +0x1.12aa8d601c73d3b4d30eba7477c0c7cd29f2fc20p+011Q,
    -0x1.4cedfffff1b9df088aa8b9c49a09ea4efb5babfcp+005Q, +0x1.a9399c46630a1f200e2c8aa45cbab16226b2eff0p+012Q,
    +0x1.48b1b98ae8e25d5d4ac1fc93c76bf899406f438bp+008Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2517[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    +0x1.3ba7171b081e8c94e8bb35b5f24de87ae94f1353p+005Q, +0x1.67524da2935a62911add376e0908ce0b3cfc2a64p+015Q,
    -0x1.efb22003bcbb80bfb39edbb8baf23502c0dfae74p+004Q, +0x1.20be46f55d579b60052cbb1ab507612773f538a7p+013Q,
    -0x1.09da0fba4555bd2a1d35460977dcb76724446183p+005Q, +0x1.4c11bd9e64a3b64fb3719cdb56b57513694eff2dp+008Q,
    -0x1.0bde0ab3a9f7b0792eca26265cc3afe6e47cac89p+005Q, +0x1.8dfb78ca048597cc5196bff196f176867567bf2ep+008Q,
    -0x1.0fc7dd3fbc89b3784e16e376d4dc332a81fa770ap+005Q, +0x1.0deeed9151a14e58b5b7c8f46cfe7ab0bd966f05p+009Q,
    -0x1.19fdef6c969e34d656b823ceaab1392a7471fb3bp+005Q, +0x1.bbba20b4684bb55dd8d96b028491b21b24ae0b4dp+009Q,
    -0x1.1d7374c38dd017bbc41dd264316fd5ae437770dfp+005Q, +0x1.a8602461b674cde760fc84684dbf9a6d165cd663p+011Q,
    -0x1.1dc93955f3b979158f8960bd1fa5cc9dedf7e0a6p+005Q, +0x1.95480d802c0e2c86a98ccf266ffecd8f70e163d5p+010Q,
    +0x1.6630eba942e1b800d9efdb7ed0ea4f7fb807007ap+008Q,
    +0x1.9a41f4bfccfcfe1a2635114204584d9bb3d34f5fp+007Q, +0x1.24f554b7f131dfde9885c265dcdc789f2ed3701ep+015Q,
    -0x1.61ef6ba6558b5396640aebad262eaa770d13e401p+004Q, +0x1.1ccd035ac610f6e7ad112cd79e2354919e7feb06p+014Q,
    -0x1.0a1b62f3405730fa9e15725166779c1ba8a7c2afp+005Q, +0x1.4d2746476f0a3a84b8921b83d84fee075e1efd0fp+008Q,
    -0x1.0ccfb0207d390bc9b1da29264f282e7cbe9bb36ap+005Q, +0x1.91cb1f549aa591397ed950a24bf8f252616a1e1dp+008Q,
    -0x1.11f16a294a27e84551e1dd0a8111c44d8e2f4cb4p+005Q, +0x1.12851bce45faa8fc6b27a9af8c9919b4dd1e0bd6p+009Q,
    -0x1.1e549c1e1f2b2b3e426bb0b10e7e27da0813515dp+005Q, +0x1.d5aed91cb5eea7e65d004fcdbaad9e9784d5eb32p+009Q,
    -0x1.262e0a991c44bcbf20071f7fbfa16516696053d8p+005Q, +0x1.c5caffc2d379a60726db85a93e05927be2a5f8dbp+010Q,
    -0x1.307a883f389ef758bbfa2b1c36cef9acd7a075a8p+005Q, +0x1.11eeb6247088030d512ab651d09e018d9b0d803ap+012Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2518[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    +0x1.a666b8b52b7e5686613ad1ec70bab6897e4902dbp+007Q, +0x1.e81d79e470e500db2a1f8071e49ef27571712347p+014Q,
    -0x1.8947ce35e1b6d0fe3ba2011fb9815b5a9f187057p+002Q, +0x1.21d4c28e1b0c9c3668d39a69ab2d61ee465f515dp+014Q,
    -0x1.cabff6c502440af26ba5f837ee6c7bae78c3ec90p+004Q, +0x1.678f8625876cd3729796a381764948a5a8c2f41cp+012Q,
    -0x1.fd13036c90002c40f8a90b9a64ca4c07d8491f9dp+004Q, +0x1.43e7af7b1651121e209f8439b52fa2db5a4106b3p+011Q,
    -0x1.09cd9f25e53d1763a070ba9bf0e8da1ca639bbdbp+005Q, +0x1.4af010801f42cb87cc3b4236e100d43c8da1ede5p+008Q,
    -0x1.0a8823684ddfab64bd05bfb4efc3353b11acc478p+005Q, +0x1.71d132bc3f90f180746463f51db26af08baaf935p+010Q,
    -0x1.0bad74266a8b2067549810b86593258d23f2b3aep+005Q, +0x1.88572773086fe231aff7b12b9604fd18b1139d0ep+008Q,
    -0x1.0f3d4125e2f9b7ba5a901c143812d0d093b56951p+005Q, +0x1.06afe414d97a76a1ade3115a151102ca1d13dc0ap+009Q,
    -0x1.1543188f7c35fd44e04cd7fd2e24c72573182f3ep+005Q, +0x1.ae7ca59417fcd11a2b44bc7eb1583b8614789850p+009Q,
    +0x1.d2aed1361458f57f9222c40203426b3589158831p+005Q, +0x1.e402d55e70c1948836da892b7bc004c984798b5ap+014Q,
    -0x1.b8493a92f8f1382d7c05019409cfb2155a7b9f50p+004Q, +0x1.0fce9d604c5bec445f07845256bfc20837d82243p+013Q,
    -0x1.05ac89e23f392084d894287279a7a9f4385be3c2p+005Q, +0x1.7efb58bb83722196e87f0b4ffc8d0f919f8b75aep+011Q,
    -0x1.0a091cab08ffb7842cbde586d932f87826ecb33cp+005Q, +0x1.4bef80376f03971a250c19adf7572eefc6cbef81p+008Q,
    -0x1.0c0467c05ea2761418444b57f6d903937489e0d4p+005Q, +0x1.945c47c1cef3a3427bc8444d2dec80071cf99612p+010Q,
    -0x1.0c8af1f69fd1b726577b4c7def4c7ccf7276dc1dp+005Q, +0x1.8bd98cbdc04342da0b2e533d6308b125b1f39046p+008Q,
    -0x1.1144e8b6a0ff83351ea152859cba9efeef75d12cp+005Q, +0x1.0b0f2dc63b46fc87dedde0fb8a0dfe52df07d11bp+009Q,
    -0x1.1828668c034891b700e1617690c273cd62afc26dp+005Q, +0x1.c82dbd68629779cf3cae71ea7f6db3fb3aeebfc9p+009Q,
    +0x1.14e311e4e6bf047014ccba505b4e95c70a2236d7p+008Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2519[] = {
    +0x1.1d8f1e37082c0f4d674bacabb2a7436581abb60ep+004Q,
    +0x1.bc00e65430767caa89c368f6b563473d0aa935c2p+005Q, +0x1.674bc70d4f1dbaa2f65fba0095526ba3337e956cp+015Q,
    -0x1.b5bf9767b358e6a7d5ae986a4bac140f5df15d3ap+004Q, +0x1.465ae1f6c992bf1a8b63974fb13f55f8dba1dfc3p+013Q,
    -0x1.cb090557e302770c00b3394f66682e131075f5b2p+004Q, +0x1.8508c2e60ebbe0e503e950095409409f9b071774p+009Q,
    -0x1.099d589decee8794aa9d092969e9c4da8d680ca6p+005Q, +0x1.4a267a4212bcb838ce13332f3977bb68d9d9dac2p+008Q,
    -0x1.0abef47a18c343f1fb419d32b0e6839f970ecaabp+005Q, +0x1.8490578f55a0cd71f7109ef4d1b1fc566f3c37b7p+008Q,
    -0x1.0c8501ffc6a180d7f1ab320e8b7ebb81118f916ap+005Q, +0x1.0329d8efeb7b6a61a75096cfa427d04b42b8b2a0p+009Q,
    -0x1.117b5a3075ec8053350d929de91c01fccbba7561p+005Q, +0x1.cf0854d179f01683fe005647e24f454d1d2c9eecp+009Q,
    -0x1.1293631254f78d07a8cb3b4eb25ba62ac5b5d816p+005Q, +0x1.e5221d02e8b28e6dee789c5ec413075d5a3e56dfp+011Q,
    -0x1.1755380ef77e0721a2d4d3eb7b426804ccbfe07cp+005Q, +0x1.c559825979bdf2f07ffb0df844b83efb32349cbdp+010Q,
    +0x1.5e548459d5c16f618a1d33757f425837c0fbe4fdp+008Q,
    +0x1.a609aacbac61f95279856c6bf4f1206d69f54526p+007Q, +0x1.073d27dc4c0027f4df47cb0fbfafd75198787eefp+015Q,
    -0x1.94ffade17ffd0da75af9b2a5154a5289a6212414p+003Q, +0x1.38b7f3f91575776176abe107a2176541457427c0p+014Q,
    -0x1.caa3be16b6c1550e4ec877efcdff3c9a2157e99cp+004Q, +0x1.84d1d835df4bdcd1b18b523aeeb0a5bd87290498p+009Q,
    -0x1.09d15011b1716c6cdb23a8292d30a6151bb3da98p+005Q, +0x1.4b242b043c1efb662fd48bd0823702bfbb50f1d0p+008Q,
    -0x1.0b824f411f478ae4aa79f00f8f3832bf8b42a9a6p+005Q, +0x1.882791b3877c8f795993a6db6b99b3bdddeec910p+008Q,
    -0x1.0e672020055af6d1e99c18accdeb630634aaa13ap+005Q, +0x1.08073413a0b0dbde9bd1c783f9a54feda2b3205ep+009Q,
    -0x1.165a6e86ca806caea8b3b791b084b797121af3bcp+005Q, +0x1.f1e7470b85e2519a4e25c17099a4690b1814b8f4p+009Q,
    -0x1.206f45a3bcec9bb09369f205c735b4f65e150382p+005Q, +0x1.027ab0af3510589d0a3fcd3716caf7a833082614p+011Q,
    -0x1.2207b7ad4eef519219710ec0799afdd3ccc32ed9p+005Q, +0x1.416d9a3ef073879ab3d9d59dfeb1ae94d7af56ffp+012Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2604[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    +0x1.9224eabec247fca6c1628113df36bd3e2ba62938p+005Q, +0x1.b600bf06e9e2992688186e7d076d3fe1ef840fbcp+012Q,
    -0x1.10a97f36471b84f1c37e413bb982476eaa8a513fp+005Q, +0x1.4c25d243807dedc4c1879b85128a83632e26dbf3p+010Q,
    -0x1.10eefc21a7c78ed2a4a6cf20e99aedf7f8acda95p+005Q, +0x1.21cd883b7b54239b164e8e43c5eb9239aa5862f3p+011Q,
    +0x1.484fcd36f4a785adf3f8d37c5cc528da870b23dbp+006Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2605[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    -0x1.3d6eea3271df71d254b7858cee9be6fd8a56e735p+004Q, +0x1.b11bc8342a67e7a8217da16ead2c59e23a82d222p+012Q,
    -0x1.214043e21dce804e541b5587b30dc78efcdaf06dp+005Q, +0x1.66490df2cc3d96d587fea9dfdf4b06813d67694cp+009Q,
    +0x1.2e13fc034a6a7fdcde22e0606b48399246c6240cp+007Q,
    +0x1.83c01635c7117328a54fa514459947ebcb0b0552p+005Q, +0x1.27c1143646f44c1357ebe8647c6371ae5a724e9fp+013Q,
    -0x1.31aa719db7472d801613381e4beecac1f242aff4p+005Q, +0x1.9b09c7068a2dec8df320768cfebcc4a888808dafp+009Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2606[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    +0x1.54a26da4f25cb3a5765ed5f1fb798b9697fb5dd4p+006Q, +0x1.474c1b4dc1531017c701a1540d2d28e338995fbbp+014Q,
    -0x1.1d72a39ea820959fc0883a6b6180d013bbd3d2b3p+005Q, +0x1.063ea166ae847b4f7fbe48aaf3d409a09dc2808ap+009Q,
    -0x1.3917d1e48bc0b3b2d57aa8a3a3ba6e555dd2910bp+005Q, +0x1.766ba4a2b51cb8ad6c72741a5720940de44c0c54p+011Q,
    -0x1.249290500523a7e1acb1bfab9893c8870299cd22p+005Q, +0x1.12ede78848b3876aec5b2b521d47bafd769fa2efp+009Q,
    -0x1.5157333ffd38178ead53d58045ff639b5bf94954p+005Q, +0x1.ce1cacc9f5d0d8b37056a6713a855acd005701e3p+012Q,
    +0x1.3f44c771c273ae47811711420ee064fcc112efd7p+007Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2607[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    -0x1.91f01753126832de7fd86a951158ec1d31d37574p+004Q, +0x1.9440c2be2b4b24cb6ca4e74190a897fcabc40b9bp+013Q,
    -0x1.1a6c523bb413b8756e9da57a62b77d660d401730p+005Q, +0x1.c1bb78d32a072f0f553f39564edfb79321f4e26dp+008Q,
    -0x1.3f7a02f1ec2bc7fa30a6fb76363c96d0cd29f6fbp+005Q, +0x1.82131274ee8078a4d2682e2444a94fb48a25be22p+010Q,
    +0x1.c9e13c084f9262d6cd64c57eef903d39a8ecb123p+007Q,
    +0x1.57fdefb7e95b592137c3abbf94d7f44edfc5620fp+006Q, +0x1.4193a10a3d2bdb82d36008846c2bb1f618708695p+014Q,
    -0x1.1e575f7fd6c9e80db02ad645ce002e9664c174fep+005Q, +0x1.ccdab0fa5a79dd2c74be870d348e7fd2ea37989bp+008Q,
    -0x1.6adb0329b4881f3fb25607f350ba04c66f014471p+005Q, +0x1.fb3038f799a495b7c17007466a81078c66353b44p+010Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2608[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    +0x1.e702b8f59a629333d2c9c5b3b08676a7d523a683p+006Q, +0x1.34253c735ac37f04357a081e47c7697d9a8899eap+015Q,
    -0x1.1870d4d69c1bcf745670b05193d89ee4534be719p+005Q, +0x1.9cf6c9e1c5d974ea5721e2b7fccafcbfeaf14912p+008Q,
    -0x1.316960dcaf8c204bbd12a7849d5b98dd6193ac17p+005Q, +0x1.0016448cc5a49c4cf7f2b6399a915098b10a9c57p+010Q,
    -0x1.4a07926c7b111c17c1dea1140b62604b9e25cb70p+005Q, +0x1.3e1ef65836e65059c9476402948404fade1a6deep+012Q,
    -0x1.1af169e47b6d14fdb0357d660817a7e3a6aea4cdp+005Q, +0x1.a39b52ea6c97c5ea964815ec92b2aff8769ddf3fp+008Q,
    -0x1.4301d6f031c5235a7972ac4d83e8fa958b6b067ep+005Q, +0x1.20410bff7265b1af7ad70f5586eecc9189a650fap+010Q,
    -0x1.4926a5dc12207a1f9edaa78abe59b7a0c47ef372p+005Q, +0x1.dc1247382e50d1cb098be4f558950d707a82afaep+013Q,
    +0x1.cb917b047f892616f511141f5e233a37ad8e7f39p+007Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2609[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    -0x1.aba55284bb83090be8b8f19cf63c1909d0add6bbp+004Q, +0x1.38abfccf323c85569ebec8fd827e9a9004d71b17p+014Q,
    -0x1.170c02bac595da79c8a55db5f77830beac20ef1fp+005Q, +0x1.88753a643f7181db2738564e817e8d5ed65af0acp+008Q,
    -0x1.26bbf4d52ad2fd7b0883cac3eb4b1f8af748a4e9p+005Q, +0x1.8c8f7521b078c675e4e31036fd72bd0c33d7f6fap+009Q,
    -0x1.4cbcaa5c04387e230eaed836fdd3c98921fbf7e9p+005Q, +0x1.4c944caff1f695d52f7f45589b42b5dc4f9c87cdp+011Q,
    +0x1.2156aaeed4f60d44c028e2e97024eee09c1bed5fp+008Q,
    +0x1.d9b88192a2e69f279c62f40c11fdbb9e4a5aab98p+006Q, +0x1.e8dbc9bc93885f85196b30b891bb1e693a10904cp+014Q,
    -0x1.18ccc11f180dea4b856efe85d9cb08e666a8aad0p+005Q, +0x1.8d4012f95a47147dc0c7d03504ada64b937df4c9p+008Q,
    -0x1.2f9d9276426a902b698d70ad1daefbad105358b3p+005Q, +0x1.a87668ab6a2c04421d3b5a460e6ad9bf59d67c43p+009Q,
    -0x1.901de976182bea3ccbeca23b7a2d186b4dc3a42fp+005Q, +0x1.f2b8b880fdcf7f0840d7fc4f3e35ac43d4402f5cp+011Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2610[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    +0x1.3a04163c30136679c9c2247a349e0000b9207430p+007Q, +0x1.acbad76591ae686dbbac4c25352359f7c062a37fp+015Q,
    -0x1.15e8c4158bfad4945e65c485ba2b20b51db11f63p+005Q, +0x1.7a9c085a80498d2c2094906a1a575d430750b3cap+008Q,
    -0x1.1f8fc7a73f4958781fe1467d4166b47e67c85350p+005Q, +0x1.4875cf93040016e41d3aa617c262073fcf4968edp+009Q,
    -0x1.3db397e6849279668e35575304a077f00e5a1d9fp+005Q, +0x1.a360b89347d2205245c32fb0a93d34cc3c9d3408p+010Q,
    -0x1.4c44dac2bc48732577ed35c063ec90fd962afe14p+005Q, +0x1.d2047c4c0e4fbcc111a341fd85235880a34bd001p+012Q,
    -0x1.ee443d4b1418a6f11b14bce8d680673120db4771p+004Q, +0x1.73d4f157968b796847f2ab05338a39975f2cef1ep+014Q,
    -0x1.172b311fbd7f1a72ac49da533bcc87505edbef3ep+005Q, +0x1.7e6144df4fa3d9ce9a616dba669299cba2c4e29ep+008Q,
    -0x1.24b4a0215d0b81bb63f8566ed3df679f0463242cp+005Q, +0x1.56ba5fe3b83a1021ce2f2350e17e23d6291aa8b9p+009Q,
    -0x1.5a6c945d35cd21cceb2d9078aafca23eeca623f9p+005Q, +0x1.f99bde5c2ab8fc3c3faf2cac85e949b6ef8a99e4p+010Q,
    +0x1.1afcd116d811843a1f41b781386deaeeea0623b1p+008Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2611[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    -0x1.a6a722d3672ebd419b49608c573091959a7e7a60p+004Q, +0x1.c4f0c19790d2b0e9cd4eb34bd97211995e30945bp+014Q,
    -0x1.151a162e0368d79852a7481ba735c5b194ee24e2p+005Q, +0x1.7099e3c33d8d43f05b4416e2ba2b51693a404858p+008Q,
    -0x1.1bfb54bd55c607fed07ca4ce7d32b958e6923128p+005Q, +0x1.1e565057497b6f75f279d309c901e80e3070be5ep+009Q,
    -0x1.333811929459b16aa2109bac91da4fcbc7dd7d26p+005Q, +0x1.3694f0bb5bc4f40f61e20fa30dfa241d97ab2622p+010Q,
    -0x1.539789771342c13f0a4f87571c03b23eaad7a56cp+005Q, +0x1.f89c56f899fe4bce3d26ea9f437597b38408ca7fp+011Q,
    +0x1.56ed539d1da76c9a682dfdf94385b2899cbd2b82p+008Q,
    +0x1.2981895287ffa0636bdd14322aaef91b396e5813p+007Q, +0x1.4bfae1cacc2f8215e9bb5b60696a6c4c30b8ba41p+015Q,
    -0x1.1607ff5365354a931be536691d569b3006c01aaap+005Q, +0x1.73a34aa14dfcf23145cc1c4a6e14b358723195f1p+008Q,
    -0x1.1f85c4467a3a27f50ed25a5dfaff53d3073a02aep+005Q, +0x1.269804f10d87825aed345c21db8d2291e36181e0p+009Q,
    -0x1.427d15235259438dd3629dfd036971bd4a72016dp+005Q, +0x1.5bdd9ba0176de43ea41e4bd7ee3f7eeb13482559p+010Q,
    -0x1.a7992fea5a474ac95c5d25d0314ebe52c88ad802p+005Q, +0x1.ac1adf7441454f8a3330c5b8d2470547665e2af6p+012Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2612[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    +0x1.7ae48adad2f635bb2caa82ff0a59b3c5435fb600p+007Q, +0x1.f78a164ac9b2ed6458b3b37913d99d75ed9fb8f5p+015Q,
    -0x1.1499ec77615d2bdd25af483068cb73e189126efep+005Q, +0x1.68d096c569c71ade042eb19ee1fdbb27c407fd80p+008Q,
    -0x1.1a662f5458c2cf38536bb6c544c587853b15bae1p+005Q, +0x1.03047e3b6d2e816b0ca9b1e41af06eab5fe4224ap+009Q,
    -0x1.2b583ba4d047dfc55e0c4a4e6446d3df6e242e1fp+005Q, +0x1.f5a77b39a56764a3162482ba7bca6b27eaf13d6ep+009Q,
    -0x1.4590fb0667afe6e70c2a024913e1cc5ef5416d18p+005Q, +0x1.3f80af24f0b03bcfa1316aa0e13caf8627f15d7dp+011Q,
    -0x1.45f2833a11413264fb1e83a24b9bd656dc9e421ap+005Q, +0x1.428731968855c05c1743f195bf124e9a4ca6a14bp+013Q,
    -0x1.db139766cf9f4febffc13d8cafff0a6dee027454p+003Q, +0x1.f3e71308d8794b8aa62e2f91a52b98af64874692p+014Q,
    -0x1.154e8236649f9a2adf1e9d4cfb570af38504b9acp+005Q, +0x1.6b3a431031c4c59431b88f62bae7b794e5d4ee41p+008Q,
    -0x1.1d1d4268f4710d1f659ea9fa32be93042a4d29ffp+005Q, +0x1.086399b6d1cb081eef70e63b2a8fc8d13c5db14cp+009Q,
    -0x1.343f0eb2d2a7471d8bb3ed7c5fbdd30e96879c8ap+005Q, +0x1.0f0d9244da36ba25dd733b7d9496ae760f5757bdp+010Q,
    -0x1.6c48ffa549cff6bf7bfaefbeac0ef87ed11ab94cp+005Q, +0x1.9cbb0ba884ef799dc7c0a0cb8f3ff966e68d812bp+011Q,
    +0x1.41551d0610e8c6c39c811d4d5ada53932a42862ep+008Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2613[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    -0x1.9af9c9d8a8c04f1aa71ee55048c8aada28a34be3p+003Q, +0x1.2be2a8aa42d6655cb2c62b6ace71d6c54c657fb2p+015Q,
    -0x1.144bb9c81ecda8a8b159c2df28f0a30d2ef33250p+005Q, +0x1.638bf94c10d38355186a663947ec0fce7a88ee1fp+008Q,
    -0x1.1952f53e705495e22c20ef85a1eca93816d27b79p+005Q, +0x1.e5cd2c748b6ba8c831c99408a7d721019d690b3ep+008Q,
    -0x1.246a55f3a5520f3c1e79902a7c1cebfc5832047bp+005Q, +0x1.b20bfecbb62047d0988d3443b5ad5d8c22f08ddcp+009Q,
    -0x1.3605c1231d58527a6575b2ac02956a7bb69760e2p+005Q, +0x1.d4ec9455d0d3289f204fc7f9355a581448c8cb18p+010Q,
    -0x1.455d6e4b5404a50331af62a5a1bd20072786aa07p+005Q, +0x1.656c0a6ff820dfd2f9b2f3fcd69c3308dfc1da2dp+012Q,
    +0x1.72b333a7d29e1697f9a0e24dea5cb2ee9ca0a1c0p+008Q,
    +0x1.5dbe6bed5d7f99ce889d379278954cad7000e643p+007Q, +0x1.70e219694beeca4fe790fa87326813f1bc0f31e1p+015Q,
    -0x1.14dd0f6f878dce4275f1a3b232e09081f5719d28p+005Q, +0x1.658af392f747eef69b596598be05b2ce6343f8ffp+008Q,
    -0x1.1b8a9221d28dc67f7e8a8f667bb816c07b48d519p+005Q, +0x1.ee0d4e6a573650ca1916c18476cda04468fe2cbcp+008Q,
    -0x1.29ef96e7552c29f3f4f46532ac3ac15817bb4a12p+005Q, +0x1.cc43b6a60607eae24ec9ab3764e7744f0b000d3bp+009Q,
    -0x1.49f2c7d21f574c6cc42f8d607e9fdd09652ad6c9p+005Q, +0x1.13980d2d00c0a53ab904bc9ebe49b473d6f25335p+011Q,
    -0x1.8628221d5b34db9c79c47c180f7849bf58dc9dc5p+005Q, +0x1.521ae9fc5879700876a5577abe4095a765c4f7aap+013Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2614[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    +0x1.a26be5050600836fe61d31e597bf0cb5703ed605p+007Q, +0x1.d65d997d6040dd1c977d15035c620acd0c1a719dp+015Q,
    -0x1.13fefd3ba65e7d2fac7dcece9f20ba0bd28197d5p+005Q, +0x1.5fc1a960275ab5c28aedf8d22b35c76887956971p+008Q,
    -0x1.17ec20f35421e54e2feee4c10a0f3245f414cc05p+005Q, +0x1.cfae0af5ee96118fa839e84d9e0f9f4a2e6c75ccp+008Q,
    -0x1.1cfbab99064c3e754f1ff79bf448fa1f05b64c42p+005Q, +0x1.7fecf6b8a8fe1897cbbc4e4837d684ac3c80cd5fp+009Q,
    -0x1.1dc5d9324a9b6c57e3120cc8a1c5faab4d24d5d2p+005Q, +0x1.a43f11372a1ddbfab27436797ff01690dd0eb0dbp+013Q,
    -0x1.297eb3ab3dfa1884e50afa28af5c364d32dbb3e5p+005Q, +0x1.68c81384885a640a7c16587e45d54aafb39bbca4p+010Q,
    -0x1.3ba5550eb26ac38807adf7a47433fa1b89f5bfd0p+005Q, +0x1.bd8f3073f824e1451eef7070851a608536752d73p+011Q,
    +0x1.d117c8501c114a47713f0d2de870a28a8c6b2134p+002Q, +0x1.1ab5dd388d464a54f735cf5b599242b766be83d8p+015Q,
    -0x1.1476248d407d73406279a23885c26b4d2d935bbcp+005Q, +0x1.617fd61d3fec60762d8f9da4dce445a93cbaf8dcp+008Q,
    -0x1.19baca27f1b69dc5d2e794e137df8eb58a953184p+005Q, +0x1.d6c0fb4155125f7f258bd4afeda436fa54bd4b73p+008Q,
    -0x1.2038a61efe898178a002167e1b5d088a01eff7c8p+005Q, +0x1.910b6d9a0c5ed0ca4d14709635a5aefc2a165739p+009Q,
    -0x1.34d07fd92841f6034e8fab6ce89773d82d6a760cp+005Q, +0x1.92026f826bdd0aa67f59545a6a407ebe68d28d2ap+010Q,
    -0x1.638b21b023e34cd21bfdb7b3a100b415f7228f37p+005Q, +0x1.3416e8172b343a8aa851760f89a5144c0a798be5p+012Q,
    +0x1.4819a2d009d253e65014ec5abbcaff236144bd78p+008Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2615[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    +0x1.1fc8fd95cd9723c750f3628d6c5bec118185523bp+001Q, +0x1.71dc5099eae9d4738e430d369f7840182d7cbcd5p+015Q,
    -0x1.13a9bd4f8f912b054178c7d0d609d6aee6c63468p+005Q, +0x1.5c85c5e9eb47355f31f55be5ba852c2e32d03f9dp+008Q,
    -0x1.163aafa965e7f78ba5b38c6ade2c9024aa535d04p+005Q, +0x1.bc731eb3a6c9a55dd0a11ab3f277223090324935p+008Q,
    -0x1.1779cc622d90def3c03e660a28cd03b037b57711p+005Q, +0x1.4f0f742b468952cdef7fda21b2cd9294541e2a3ap+009Q,
    -0x1.25b9af4ba69030043d3fd95e6a0a043b3c58c8dbp+005Q, +0x1.208bb4069594d6311a2e476b02cb6398e4295d96p+010Q,
    -0x1.36fc842030d9888162b54ab552297e1884c4b221p+005Q, +0x1.3a9e5cb94f69494a34cb96f5aff7be03aa5f5793p+011Q,
    -0x1.38067bc15ab95cb603ee34d3dbcaab56f04340a3p+005Q, +0x1.ce849a6c869c2559d780dfc73d204c7c807f129dp+012Q,
    +0x1.89d1a504a212763a3257b0e639f8f081bcada4c5p+008Q,
    +0x1.8c5a45b6647829e6d513b4a3e264d01ccd526fa7p+007Q, +0x1.8e5b3ea3f8947a9eed1f9d16a624ec676ef6049bp+015Q,
    -0x1.1409756a38b5e0e84d4a272e97567e10db88a061p+005Q, +0x1.5e1502e506e4fbd7c22676e96a2ebd11abcfc0e2p+008Q,
    -0x1.17a10b049bf03679de1aa2359004092f445e036ep+005Q, +0x1.c2aebb033a520a6dee98a5578af1fc8535d2b9a5p+008Q,
    -0x1.19adbe0158aec3c18e94885708c13521c81ce36dp+005Q, +0x1.5889b33f9355c0b833034639cca385a0d83d361dp+009Q,
    -0x1.2da2fb0756dc2df2681a9e84306ec7bc44cf3729p+005Q, +0x1.381ba31768ecccd8db16eaa11f48ffba78a620e2p+010Q,
    -0x1.4eb7f2a7c2f182b4d2da14694cb7cd08295d9b88p+005Q, +0x1.817a39b6ea0763dcb2fb3074cd8a996e74b45e3fp+011Q,
    -0x1.56a849c9e91468451ad322cf453341a04137cf45p+005Q, +0x1.d1f82264fd29bb259ce9bfc2710b64113afa7180p+013Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2616[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    +0x1.d707665ed3a69bda8919c6b2ac550a93f4836cd7p+007Q, +0x1.022958a2f21407f4dda634b78ec9b2a5da9b04efp+016Q,
    -0x1.13732ad091b8a29439de38b827cbad9acf1c4e8bp+005Q, +0x1.591ebdae07b3a40b5403581a7e70c0ecca9b1e41p+008Q,
    -0x1.13aeb348aeb84ed035e9b08478872a25cce52dc2p+005Q, +0x1.10d9d6901638e030732f10c6c7ab41a35f2196d4p+014Q,
    -0x1.15691d5bd918561bc4df099dc2a299fb159ee712p+005Q, +0x1.a82edf3e51fe1b94a0aff28c9f34c898937588bep+008Q,
    -0x1.1857b0e3d922f08619e7b7b9eb2a47b496f7b3d5p+005Q, +0x1.28c4719c9ec095e0f17d9d62405cf0a39f583d80p+009Q,
    -0x1.269dd6e244009ababed9b21072d9286809cf78dap+005Q, +0x1.f1a2dd989ec597806dad2f2edec26f23ad3ed7c7p+009Q,
    -0x1.33a3ce0438adc1b014db14e4a2aac76adfa77991p+005Q, +0x1.ec41b972020db00f5f1c806318c86a9dd5d9a256p+010Q,
    -0x1.3df0b814a03cf79ee36619ae3dc16bfab56efbfap+005Q, +0x1.2be9635fcc2d95d84aab86467ebef0566eb4400cp+012Q,
    +0x1.6186df6443f9f644f266adf6264a7d4ef2175317p+004Q, +0x1.54b7af339b9d3bbb125da56298e00120c24b01bfp+015Q,
    -0x1.13beb75b3033f04ff2405c8de5ecadd96399fc07p+005Q, +0x1.5a6dfaacf8563876d43028a6343ccd003ae3894ap+008Q,
    -0x1.167b7070cba78c22e005b27ab95d96574324fa53p+005Q, +0x1.ad0275226f0ab3a918db404276a344f507caef2dp+008Q,
    -0x1.1a8bfce485e9a3beefd67db0648362e9b04e04f0p+005Q, +0x1.2e76519e21ae600bcdb825746a761c61e248595ep+009Q,
    -0x1.2c9243d548cfebcc093a2eab511fea27f33e26a8p+005Q, +0x1.08d4953ac015014c99a667e4365b7dbc7301a741p+010Q,
    -0x1.42b7127fbc6417ce6d1b9acf809011c5ed553ab3p+005Q, +0x1.1b7c313132355a8fa0d5d9e226fcae3d8e69dc7bp+011Q,
    -0x1.691a480f2cc5f04d21f9db29a3b103a8eaa7f837p+005Q, +0x1.b7f177ea6d645db6e685b46b343de08a949271a6p+012Q,
    +0x1.64551245a89e1eddd4590b9e30db908ba843b298p+008Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2617[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    +0x1.f62b768a152a67e25259286d8039e653b2d2939bp+004Q, +0x1.a0b8cfc66849af2c6c183546fb73a0ddfa8d60e0p+015Q,
    -0x1.13718a1cbaf76c3928fec2a7d3d6ef0fab21f905p+005Q, +0x1.56a2605f6d5f4939a681b132d82fe0aa87ced4d9p+008Q,
    -0x1.15a12f2e440cf417c3905e1199ca054171f8126ap+005Q, +0x1.9b1b66aea8ce8dd138e7ea707ffe85bfa0f111e4p+008Q,
    -0x1.15d4df8d04116137ca63b4eed0d89846eb0edfb3p+005Q, +0x1.30023b7b55a648a42cb2ca38dc918e1cba8affd8p+013Q,
    -0x1.19dae6bce6cfa1ebf39e3708d59340b3af4948cdp+005Q, +0x1.172470ba2075912677f9352f6ec78f156a809736p+009Q,
    -0x1.250942e7de057bb8977531145aa3c99ccd96d9d5p+005Q, +0x1.c9e64ae20620b6786796537c9d26fba8e8d3a45fp+009Q,
    -0x1.2b238d043554e2c0b95d5ceea98cfc2ba020ec42p+005Q, +0x1.a253cce66b6ee885a5d095b5dbe1b04d4f257458p+010Q,
    -0x1.2fcd4a37dfa927d2a6004b8a4338470bdbed4766p+005Q, +0x1.b88939f8005564fea4b1a1a4b798e22caa71c267p+011Q,
    +0x1.8a1f85963fc5d3840e7e01d671b1ce9c253c3129p+008Q,
    +0x1.b44fa74660535c3b6fc9db1cce7600995e4c36e5p+007Q, +0x1.6ede6db10d45989871891440040f25b2ed6fcf12p+015Q,
    -0x1.cbb12c499a53cc1a868ecaacd7fb72cfa7ab7523p+004Q, +0x1.3439c50bbf5435f46a5101423e8fdfb6c01a7a96p+014Q,
    -0x1.13b2c4ffb34df475d74290364252e0fcb57bf2d5p+005Q, +0x1.57b7470d0bbebcaac277872a3daa0631e57e0d63p+008Q,
    -0x1.1691f377b40d3bcd03f237febdc12f09bda1ee1fp+005Q, +0x1.9eea1057b058b990d0b714e2f474549bd513d6bfp+008Q,
    -0x1.1bff7e81cf1d4a2310a408c105dafcbd818afae5p+005Q, +0x1.1bb97d06da0f4ab5be0e2f7866fc7e4713d166b4p+009Q,
    -0x1.2978383b543850d1e2389cb920b97856ef916b7cp+005Q, +0x1.e38ed76c9ca7b870ca7fbdc67b3936a3cabb6dd3p+009Q,
    -0x1.343de7771d86fc4d4d5493c39ea756dbaab7dabbp+005Q, +0x1.d285ec14593bf87c82c15a0e99cc7c7fa8621877p+010Q,
    -0x1.46af12d70d74abf44d4b8bd48fa654799be3c0a1p+005Q, +0x1.1a9332cba9d68cc8b4f473cbb1334a80c7193c7cp+012Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2618[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    +0x1.c7fbf8c057328be6b3f0f22694a473d49a99c615p+007Q, +0x1.3d7682b52cfe44b706a35e45c15aa78171192008p+015Q,
    -0x1.9ae035215655cc37f5e6d83e24bd5954e69e8d96p+003Q, +0x1.3f5553dea0d7f6e0d697f9b5c298ebd998e2325ep+014Q,
    -0x1.013360c660f5f28a3c2962c91523dc3f63e54f33p+005Q, +0x1.7ddd744adb5725194f8aabbebb228be5353979ecp+012Q,
    -0x1.1317d6633c90deb9a724c7d513158cd105e8bfeep+005Q, +0x1.5122baa4aa1cfd8bc689fb53918570f9483595cbp+011Q,
    -0x1.1364948bd1552becbcd9e2ad508b8dfa36680dd8p+005Q, +0x1.555e5f51723040370a32d0138f9b39afd30d78d5p+008Q,
    -0x1.15705cf758550513fa2dcdbdab78881a1d187d5bp+005Q, +0x1.94c30ec4956a18f191cf4b60b5b3640b60b57206p+008Q,
    -0x1.18b2ad11bdeefabf7ae3c8c407103913b9433235p+005Q, +0x1.78ba00cd283ef8675a358f7b50250a1a166606e9p+010Q,
    -0x1.1955c6b43a38cb9291265c1e9c8de29494abb145p+005Q, +0x1.0ee39e89c2778d0bef6e0d52e02eaa6c186bcaa0p+009Q,
    -0x1.201d0f8e1ba6d18eed12ab214b6e4f0b884e50cap+005Q, +0x1.b9a8b5f508a8c67e7d9568cbae5dc6becc973deep+009Q,
    +0x1.b7779941f9bd26d54e086204c51e9ccc6988565ep+005Q, +0x1.213f750dbbf9940f63551e237b34803873216ccdp+015Q,
    -0x1.03dbbcb4ff6cea46e8351b9b3edd78f4010d9118p+005Q, +0x1.229bdffe14cf78914d3b5ab9d87c95a1c9549efep+013Q,
    -0x1.139faae3b51527737781105957377ba57b68c744p+005Q, +0x1.565b0df0c2262f866d358630c569501a9c984863p+008Q,
    -0x1.164bd5ad0bded11f67089c52208f6b838b747fbbp+005Q, +0x1.983ab7d58d77a1a2db64a4558d466ef4a235bb00p+008Q,
    -0x1.1b56965a49ad138776429648363c3c02f9351ae4p+005Q, +0x1.1333f4d8cbceeab16b4068465b22aef63ee3a8cdp+009Q,
    -0x1.1b85c8f6d3de604ba524e93de5249a41a3e98570p+005Q, +0x1.9a44f42c6a444a78cda8eed1b0b7c3eee913e8b8p+010Q,
    -0x1.1cf0d464510f0e74871d317a19989e0b05ddd3d0p+005Q, +0x1.8ed196538ee4f1dc95815cd957606a9194bebb10p+011Q,
    -0x1.230bb9f2a9a7b13d1b09a09944ff2f8229123a7ap+005Q, +0x1.d27346fcaeab70bb7ecf5d6526a26e6bbc30ce7dp+009Q,
    +0x1.3340083c3733a445b1a278f71bc32ed68539d1ffp+008Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2619[] = {
    +0x1.2734d519e89fac4b223a8a5ca407a8769c64774dp+004Q,
    +0x1.9bf7ea2456172b53e3a29b2386deb66b212ff9dep+005Q, +0x1.9afb43a4e867eab6f6875efaa3d48fd25a05461ap+015Q,
    -0x1.e6a8aaa1b6be02086806474266d48a89fedf3942p+004Q, +0x1.5a54606ccebdc67abf4945cb4f7a416a05729523p+013Q,
    -0x1.ebf6c676b69ecd2fdac36aacfd7ac3d61ebabf96p+004Q, +0x1.b200797c73f9afb23a5a4df884b364dd5597a7fbp+009Q,
    -0x1.1336e543605e0d61643a5f36a0cd739c1d864c56p+005Q, +0x1.547fdfb467f07f9dca564254e0e7bb2554a659f1p+008Q,
    -0x1.148fc9f609a98c98bd087655731c19f55a81fc27p+005Q, +0x1.9082d0e8ce8624ba623c9f47aab67769aa1d2296p+008Q,
    -0x1.16bdb3fc68ade2cfb2f089f90c60cf4385dfe6e8p+005Q, +0x1.0a5bb405e53ef3281f29ae303a5bb2d85815cc12p+009Q,
    -0x1.1996fbfd82cdb6e051665648a1f3a31c8228fc04p+005Q, +0x1.dd99c7dda2390508069968c4b350d77c7ca70b10p+009Q,
    -0x1.22515f72d9747ee8d1a4594fe4f076b90b581b2ap+005Q, +0x1.fd9cbbdcd0efa179f6853cea3e0d2ef735f70b45p+011Q,
    -0x1.22d311d784f05f3502881a28e5def3ed66ab579ep+005Q, +0x1.da819d39177a2652126db7337e1694a56af4ed30p+010Q,
    +0x1.7b84acada6b004ff14efe9ef73ab37d38b8bfc10p+008Q,
    +0x1.bec51e6fa653f5e4dad3925f47cf8ed3b499f5ebp+007Q, +0x1.3d060425fc9fe5cca3d44d48c0e4c2c64ce5c1e5p+015Q,
    -0x1.14c0f3e5c8972896fcf24bfb79e4696207d2f387p+004Q, +0x1.53e4ce59d75d6ae82762bfe06937b8fb398ec925p+014Q,
    -0x1.eb168056d2d8671a65511b2ceeaa4b6f3f2e3162p+004Q, +0x1.b09156beb939ba9dbd888615f69c775c7efd1046p+009Q,
    -0x1.136aab8792c00b79ffce76e6228e86a3cef8c217p+005Q, +0x1.55785bdbc4d7842c065ed78df2133746b31d91d5p+008Q,
    -0x1.15515e72dc04b8969d22efec1202ff8cb2a7f678p+005Q, +0x1.9402237d0320651176868a4e0940a850bd5b4bc6p+008Q,
    -0x1.18926518bf88c2ad84cf1f1a3ba01a8f378ff385p+005Q, +0x1.0f0f6e734ed458804b09d2d6771e625610a984f1p+009Q,
    -0x1.1eafd9e8e313365c40d6ad21a879f7d0d8163f4cp+005Q, +0x1.01ad2758a18f31fa0a8e6ac9750393c2b3914e69p+010Q,
    -0x1.2ca1a3c82f2ac9cdd331fd9474fdd699d14b3bfap+005Q, +0x1.0dc45595157d0f58021b6ee0e1ab7cbdba5a8ab7p+011Q,
    -0x1.3528597e331843c016be601ff98128b770945d10p+005Q, +0x1.504abd99b4db42c27d19303d5c5def2141412a0fp+012Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2704[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    +0x1.a0f2c09e8f18418c7cda1ccf5d459eb61a14bcfcp+005Q, +0x1.e2c7f3839210bfc9773e427d00dbcbe21d74151dp+012Q,
    -0x1.1daf9ad8a0d589a630a64aa209ac7b08cb98cd06p+005Q, +0x1.5ea4be5f31d8b31a5a71003e8ee17be02c5e15f4p+010Q,
    -0x1.20fb92c7f9e2b49a93d105dd36bf16668e7b2fe1p+005Q, +0x1.343643c1fc2c918d3a4f846ea10ed08195fd8e9ep+011Q,
    +0x1.57ab60d69df115bc4fc61530b924b62cf70f0e2cp+006Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2705[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    -0x1.5b64c3e8f4912992e0d99c62eef5e4ca13c2446fp+004Q, +0x1.d4068af3b962ffa3673fc92ca82f98792842cc86p+012Q,
    -0x1.2cf5822df4082d503802eda2ed41f044b4c3af48p+005Q, +0x1.7409ab22e357c2c89be6b75209c4ac58def926e0p+009Q,
    +0x1.3d97122c2b9bbd91d8acf206629e71c791e09cc9p+007Q,
    +0x1.9210bcaa41f6503bbc6cb20dc0e598e1ee367945p+005Q, +0x1.47d9c6e1bf0862705df29ebd471ac54b810dbe62p+013Q,
    -0x1.3e1dd42ba343edf643c14caf31991be36f0222ddp+005Q, +0x1.a88f4911ae53b3e71d91977cb7e0d5c5c0883c47p+009Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2706[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    +0x1.60e3bda8cf73fe6d13a0a20ad4572151e37e539dp+006Q, +0x1.7186d5d8feb6045df4b7f391de8fde78998c1cbcp+014Q,
    -0x1.28168919cf96d1274a859147ac2ff49397366760p+005Q, +0x1.0f1b045b09eb799ac7ef824fb6346a115bb3791bp+009Q,
    -0x1.4b2e1d63005163f1e84421bc14b33661cc647371p+005Q, +0x1.8aba8a3863bf49836eb7fc9a55623ad4b0425713p+011Q,
    -0x1.2f5679a1443fcc1a62b6786503eb8ba111ce6e2ep+005Q, +0x1.1b88c97c3fc7712aca4d823be73d561896d5212dp+009Q,
    -0x1.70f6255284830021dc37663ef8f458cf609b3a90p+005Q, +0x1.eeb5f11f8ffbbdd0f472cdc8da8e4d6dcdfaf346p+012Q,
    +0x1.511e0e08a6c71e9c5193566e09bbbc1bf7f1b1bep+007Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2707[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    -0x1.c7d12f9fe1df6e4c50b2a32c2504ece8e5112f22p+004Q, +0x1.b47268ddbc2bd5a129b231ac8a96179c3f0d4869p+013Q,
    -0x1.2499272d8e00cb21678612d3be6a14833e1fc421p+005Q, +0x1.d0445f991ca7809e0b257b106c7f5cc0523560c6p+008Q,
    -0x1.4e6975b4666bdcdfb2055554a27a679f7cbd0c5cp+005Q, +0x1.90df4e6a59b793af7d3533928fe829dbce5168f8p+010Q,
    +0x1.e4f921b93c1c3d114f47f02539a80f402cf9d893p+007Q,
    +0x1.65d4a728c207d4a306a8f1e8db115237740545e2p+006Q, +0x1.6aa59e1da164b615efdce1bda3b90487fc8ca976p+014Q,
    -0x1.288ba9011faa01c389b3564ecc379f17c0259426p+005Q, +0x1.db25d8795312fe0efcd5312ba04d23e34957222dp+008Q,
    -0x1.7ca9ee471bbde34bb73229d0bb355d54e13ec031p+005Q, +0x1.0422555eebc6ba474aaeda0e92546306de75424cp+011Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2708[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    +0x1.fa24d4497b5881a18763d2064cad6ea2cd37fdbfp+006Q, +0x1.6626dac5ae1817ffc0ba52c23aa52724856d4e71p+015Q,
    -0x1.22632aceaaccc376b452e310cd5b8e9ef9b9d393p+005Q, +0x1.a9f92b67835baa3583fb36c6795e350d669ffdfdp+008Q,
    -0x1.3e1f13c392e3bfeb61c577409b958b091475c502p+005Q, +0x1.08b9a4c959f9704a377a38ff94704625e4fa247bp+010Q,
    -0x1.60d384ba7447f851da7d96dee5d46a9536bccf3ep+005Q, +0x1.4f1d7db8a19c8e6b13b0005e91bd460b785b116ep+012Q,
    -0x1.24e4ff2dfb4e1aaebd3a363377e0939f80d4fab1p+005Q, +0x1.b0793ae0e1948e542fda761f111c5210da192cbep+008Q,
    -0x1.505ac57cd45682853b577dd3f790f9ef208f827fp+005Q, +0x1.283d1de605be84eb9731e08227468d697236ff97p+010Q,
    -0x1.795e00d52da13e1e5d7a31b1f605c7ab7330a37ap+005Q, +0x1.02ba1e8e8837bf7106d2bc782632d15edbef7b0fp+014Q,
    +0x1.ea7f29877be5060e71ff6addef6c952dc2185155p+007Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2709[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    -0x1.ff3c3b01035569c6e5a753e651499cddab95fb91p+004Q, +0x1.5201533ab8ef14815c6d7f2246c5fe52b2b1bc58p+014Q,
    -0x1.20e14bbc03d11e63acf84f786a99f3d814e44c36p+005Q, +0x1.94acadca764b11f2f5608cbe4e898bbe5f389983p+008Q,
    -0x1.3264240a9a9c53aa2c585731b4b7b19b12c12890p+005Q, +0x1.99ba0eaf5a606b84f220f8b2ca489b3a1bce2fe5p+009Q,
    -0x1.5ef4060eb54741148ca368ffd459b85b490eb09ep+005Q, +0x1.5a45c5497703d44a308f7726bdc347cd99366c52p+011Q,
    +0x1.34ae5916d2342bf782995c252530f39f659cf999p+008Q,
    +0x1.ede54bfef5c95be1ed72794767a2dee1aae5430ap+006Q, +0x1.187a2bfcc702234d548687f69ea0e63d0014b003p+015Q,
    -0x1.22a21d3f4702802e785c8b10b4c20d5a996ab3ffp+005Q, +0x1.995da72a8d91596ea6bf6db6a94245021d062456p+008Q,
    -0x1.3b85acb1a540a9f57bd25120cd189aefe5460836p+005Q, +0x1.b537d86448d7a6854f421eb3b7420694c5659a0bp+009Q,
    -0x1.a95454bed6129c8c4557223fa62af71f6d0d1850p+005Q, +0x1.ff317394cbf9e8fb14c803ad6f57b525edcdd53fp+011Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2710[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    +0x1.4868738b0a400043d069d2da3ffb84270fe2812bp+007Q, +0x1.fcd1c0fe9c0968bc4538923721018c42d615d973p+015Q,
    -0x1.1faaf7185902ac84e0eedb8dc1ed467993d08249p+005Q, +0x1.8651ccbff1b6884dd65123853b00f085dd29ee6dp+008Q,
    -0x1.2a8a0bcb95440ebe77e53f230f7d19d13ac105ddp+005Q, +0x1.5366a0ed3c4373ec63ca5cd89250a247d23ed580p+009Q,
    -0x1.4c6a313923380db174ae1fad7ecc3f059e103c9fp+005Q, +0x1.b26fddc2b5741562d2b1463358a9ae2403f5f77ap+010Q,
    -0x1.66f9243fdcc4ad09629a1ab8ccf1b530aa559083p+005Q, +0x1.eaa128b405c68162095a90d9abc8309d2db4f171p+012Q,
    -0x1.20ed625517940fafbeb1888c9fd61bab69243954p+005Q, +0x1.8a03fc12c852a00ccbd594f3a7400b4d1002fcfdp+008Q,
    -0x1.2efb9b0b980469c9354f8dcf3a89a23c77f6ad92p+005Q, +0x1.9a48c4edf20e327875d012a068b939895a1d39c6p+014Q,
    -0x1.2fc989355e58c67f1a723bb0c6c6adfa5565d649p+005Q, +0x1.618c9a66161d9d0f8f5252446476c8d7ebc5e50cp+009Q,
    -0x1.6aaef1053606cddb14a9506fe6b83c622f06ed1ap+005Q, +0x1.03ac7c99ff0e7645c3a6033060de3c959a9cbde7p+011Q,
    +0x1.3075e56ccd201087e91a357d265c381e2a0c9200p+008Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2711[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    -0x1.0ea4a9ec961e2295b9315a929c6aeed128ea0590p+005Q, +0x1.eb4956afe66169d8e92cc8e3ec26c23d0d404388p+014Q,
    -0x1.1ecf62afb8403bd5c3858226ca30a3ae52fe83e9p+005Q, +0x1.7c075ff3c7660919f479d4c8b390153fd7b37269p+008Q,
    -0x1.2686af870f53a042d279e2e5a6362b5f0ff085f1p+005Q, +0x1.28088090b60ac669d66c63fd54a8ee2c1b0b7f61p+009Q,
    -0x1.4037b6c8926cb3f79dc4e669f617fb301310222ap+005Q, +0x1.417af561d109b08626aca12a222f9887540a88eap+010Q,
    -0x1.68936b1cd0c3ae8faef6a7552fbac7c9c51a6bf1p+005Q, +0x1.076b6a30c46a930926f89a3068e0c38a79d412f3p+012Q,
    +0x1.6fefad5dafc7d4666ae780beb15631f848e52ed7p+008Q,
    +0x1.3675e381a3c1d823f8f409d9392a1f7b3147e114p+007Q, +0x1.82a118ce4f9efe8187da44a128b4551e6d0e9de6p+015Q,
    -0x1.1fbdd06ba97feec8c0bf673d04bb652485508c15p+005Q, +0x1.7f047ba34a6a3229698f6b2f9e55d9aab996bd50p+008Q,
    -0x1.2a1c67f7c95755c33e94226055cd0ee32e9da9f6p+005Q, +0x1.30437aadb0235413e5d09d4c2246b4ecbf85b52bp+009Q,
    -0x1.5018b8bc288d6adc22adb53d617c7ed9ce8be65fp+005Q, +0x1.665b518129e8a032bcdbe0d3d4e770d398490198p+010Q,
    -0x1.c97f1d303f9a1788425bf5c76722c7e968fc5bbcp+005Q, +0x1.b8658ba7ca74d4d3cb0e66d0387be27f778a5e2dp+012Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2712[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    +0x1.8e4ab0b02ee475c6c626fa9b88ed0297638d3650p+007Q, +0x1.2eb5ab321e30bde307ba6ae0df125e0f7af52aecp+016Q,
    -0x1.1e42df3d55f3bbb0cb35dcd2ef250b05ee018a98p+005Q, +0x1.73f98ca491de747f6d49c7d44470a37e2d8336b0p+008Q,
    -0x1.24a1657b3a4c5928492fadc035e730fe4f863671p+005Q, +0x1.0b8ef2cbac0ba7d806aca26e08b7e70ba8da91a0p+009Q,
    -0x1.374c6294fbb7b227026ecc4bf93c883da38c6c77p+005Q, +0x1.0318ea2bfdce8479ce993bb617a2b4692cb27175p+010Q,
    -0x1.5660893eab3c57094933f1cb19bf519be36dda1bp+005Q, +0x1.4b09341f2a5465868d100788db2f6e980fa5f125p+011Q,
    -0x1.6518d547b020851ed7f66374600d6c94e87b19d0p+005Q, +0x1.52c40667f8de361a5bff1ca3fd51eb0e66222f89p+013Q,
    -0x1.5f55076fe1c0a1bc4ed3a82aee2fd7380386e866p+004Q, +0x1.168ab276b84aaec7745b0d92cdb1d53dd22e15bdp+015Q,
    -0x1.1ef7aad81a0c85ae2c32afe5632bcf7138cd5f28p+005Q, +0x1.765bbc43c5972fbebbf59bdcc3197bc27c89be18p+008Q,
    -0x1.275aa96108e0ec7cbc4c0b51e6ede194b48dba40p+005Q, +0x1.10e658fa8e3e3db5aca7cb324366888df3b649cbp+009Q,
    -0x1.4078117c6ed0cbff2b402dffac0fec62880472f9p+005Q, +0x1.171b529abdc9752b46522d56a8acfb1148f56785p+010Q,
    -0x1.801cca39fc594e53df79bc68f7b44a528d0249a3p+005Q, +0x1.a71bdb3e5307036577103398574da32bccc6029ep+011Q,
    +0x1.5b5fc63742402ea29ac03d4ac7d835d6bfdd3c18p+008Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2713[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    -0x1.65e8250e7017fd307dbfd8d4128f7c2544dbef8ep+004Q, +0x1.4b3738abd6ec3fef6606c810c9da183f90a2e4bbp+015Q,
    -0x1.1ded02fecf56eeac30da17b4f358e18a4ade68b8p+005Q, +0x1.6e8007d83ca5f75306eebfaa3e790e1045c2baa5p+008Q,
    -0x1.2367d427faa1318f0c48032e7ebaed115cd904fbp+005Q, +0x1.f5680d6755a2a9a19787a4f4f9602ac4804c47a9p+008Q,
    -0x1.2fe6e745ad7734fec2c0289c4832d7c8a35f71adp+005Q, +0x1.c0015221ae202d8d8891c118223ffb0acf8fdadbp+009Q,
    -0x1.44ebc0be6d9ede3ba36b0379d1d80e475f477d09p+005Q, +0x1.e598eb445efba44ee3d1d9bba0923d67342d428dp+010Q,
    -0x1.5d9c356eff8c0f38dfd63a336f7cf80122292b99p+005Q, +0x1.765729a18186f330d1ed90cdd2ce3cf0898d23e1p+012Q,
    +0x1.91cbad531fb86c537820844e8d5cfac3147edf44p+008Q,
    +0x1.6eb2b023ad8615a1df4e7580f39295010352d3f2p+007Q, +0x1.b965834abfce54f9e5e6a7fa3168324b5d5bd090p+015Q,
    -0x1.1e7e46c94826adb326ee54c0bbc5fe9a49993710p+005Q, +0x1.70795db95460f50c9c848ad16a42967591e2c088p+008Q,
    -0x1.259ef23397dcb04fea5a21bc9a393e96dcaeb720p+005Q, +0x1.fd932def6800d8788c17f698965ada1572c4eed5p+008Q,
    -0x1.359c3650dbf878c11f741733ef4b7e46a2183389p+005Q, +0x1.d9ff04b46818dc0a317486b5e8ab3bab53187711p+009Q,
    -0x1.5a3984c1427c51ab2f92a02d7bbb4419952ebae7p+005Q, +0x1.1badce28667dfc0ab37f244862fa6832d7efdc49p+011Q,
    -0x1.b2f4360b9f9914d58eaac75bade7580cb29e878cp+005Q, +0x1.6094c8914c9fd862570748c2f39476bbdb938b37p+013Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2714[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    +0x1.ba1af35fee825b454bf595e97403faa4cdafdadap+007Q, +0x1.1e122ffa9366cc5b58c6b90215c0f86d6b8c9257p+016Q,
    -0x1.1d9c430732c7cd72924f18864fbd2cd1d863fe37p+005Q, +0x1.6a8721cda0527fe0964c19c8f1c055627a257c8dp+008Q,
    -0x1.21effee46682413ba36c6adbb5bfee0a80b4d5aap+005Q, +0x1.de2e3c50f906c756520a93dc8835072e8b933a4ap+008Q,
    -0x1.283e085152de7ee70a79fef2a1921c7737bb9658p+005Q, +0x1.8c3779ec1600c7e04c0048e7c495aabc975c358fp+009Q,
    -0x1.370b3dcbbe9885f7d31a6a419d3cb1597ad966e1p+005Q, +0x1.75ed4fa872af56e25acff9620ab2c8077c1011a8p+010Q,
    -0x1.429d7afc97a837562d3ea24db9f67c3a28d8cce2p+005Q, +0x1.bb185862b70fe167a16fadf3a39ef2e377c347f2p+013Q,
    -0x1.4ee0e9afda1418d83003b6cfaa926387770d8848p+005Q, +0x1.cffd0706fc5d56d4b6c094ef350caba3732e035dp+011Q,
    +0x1.ef840f9c7a664957b7ded1451983c439719505a2p-001Q, +0x1.3eb03359d4ea3b7a2e2ca6d437edd1a5213090fap+015Q,
    -0x1.1e133aa273acf97101dd22cb10ef1ea674d4b0b5p+005Q, +0x1.6c3f426a29287d805349f47dc9c54c229a6511e2p+008Q,
    -0x1.23bdcc4a94f25fe7edf901b74181da76e0d1d9b0p+005Q, +0x1.e5244b897fcd4cd0c8a25181ec58ca09eb29f1a7p+008Q,
    -0x1.2ba3d96c75246a8aab66bea17db23cb2fe5092e2p+005Q, +0x1.9d4ab799ab0404c738c6fe85e9a58c60801187e7p+009Q,
    -0x1.43001a46e574e75b56fdea2572064d4b46d01adap+005Q, +0x1.9f28c56edbe217afd079092100be8c0cd236bd30p+010Q,
    -0x1.7c2ab4eb65719347a05295b7b90439c7b7c48fd7p+005Q, +0x1.3d9bb547df99d888937fc9d51defa1e06c6daed5p+012Q,
    +0x1.64198a182a8615fd98accdb50f33d304048229d7p+008Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2715[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    -0x1.dec01ea8a9718406392352cbc3b0906ffc155e9ep+002Q, +0x1.9e2d8880577be1c4613ceeca427bb5f50a144896p+015Q,
    -0x1.1d455795cc171a8c0321a6969ef7926b7c8fcc61p+005Q, +0x1.67366586b25ff8a8f07a763d42ab1bfb47cbc23cp+008Q,
    -0x1.2038392cf66540ac9697f933d893bb37bf92d433p+005Q, +0x1.ca903d1f20080fa83150c4752377b489ed0bbdfbp+008Q,
    -0x1.2265ea7db587250df28c1437001f9074954b27fcp+005Q, +0x1.5b5c4d79746af13e3e32a891f811b8f5120a7d7fp+009Q,
    -0x1.31d4f6b5efe45c617c83c02742554eb43d23e695p+005Q, +0x1.2bc0e8243bbe15ba849c5f86cd1a9754bae36ef1p+010Q,
    -0x1.46b9a4d42fbcaffaf77ea8b3e47e511c25bdee55p+005Q, +0x1.474e30a9ea3210a52f7f5d3abcd99939df3df6c9p+011Q,
    -0x1.514df780f92f7940eb420447b6991569e470a552p+005Q, +0x1.e60d329cf378150021fadd985ae7c5492f0236a0p+012Q,
    +0x1.ac03dcd63136bdc6809a48b83acfd2b001fb1f71p+008Q,
    +0x1.a0e6faaf85a56c639c432e3524806a3019058bd2p+007Q, +0x1.e0fae26922cdcddeb92b7b4e4637cdf105a68ad2p+015Q,
    -0x1.1da55b410258e9ca4989c991f7aa8e1bd5e9517ap+005Q, +0x1.68c0501c027ad53c154934c01867dd8a39ab454dp+008Q,
    -0x1.21a0d64ff56e9f83c560d703591741fa25e73ccfp+005Q, +0x1.d0b37775e8e505c31487b92a06c83ff9b26050e0p+008Q,
    -0x1.24ae07a90bd8174f4a3ce49ab6cf54831848a181p+005Q, +0x1.651555b435f0906f40e1ca2c8079b9e8f2a73282p+009Q,
    -0x1.3a0441dea575877e45d5b5e552f99bec5edae2b3p+005Q, +0x1.436a6d1867d4838da4c371a6a35a068128c5e765p+010Q,
    -0x1.607eea8ebe8e93da7d93d2d64d9fe39196852bdep+005Q, +0x1.8e8145e1a32e9d2e605587ea190dc7947a8e68fdp+011Q,
    -0x1.87407b95da4d8ba794ffd65f9d58e33050db7375p+005Q, +0x1.ed125190b47b2034d88e7493f41530a21ad74e1ep+013Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2716[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    +0x1.f135a79de0f67fe146852132d61d3b53e2aeda64p+007Q, +0x1.38fbf4681568d8c3739b4bf08bd0d1172a3f077ap+016Q,
    -0x1.1d098513f93b32b406778fdffe5beb2bd3f9044ep+005Q, +0x1.63c54faa008e7c581b47e32f86debef9047f27d1p+008Q,
    -0x1.1f4404c37cdaf5fb57f5a991e35eaa0392f1e4c2p+005Q, +0x1.b6155e7647d554a60af5441fc32ba8e7c521a171p+008Q,
    -0x1.2294fa5056f778c430981f2c5c97f355ce7398cap+005Q, +0x1.339b654707a39d0715c354876d1c6d190a0ab219p+009Q,
    -0x1.31e6979c66ddf76a3514d8df9e84abaf4c961725p+005Q, +0x1.017aadf3bdb9450fd5837c6f47ea3781d9d97302p+010Q,
    -0x1.3d57c130c7a13fb61a004958fabda3275cd1506fp+005Q, +0x1.1ed5b2314eea0a427e7b38f1c1e1711ca69943adp+014Q,
    -0x1.419d27fa54f46845985b69b3ff18032740b080acp+005Q, +0x1.fdab7f8bf1b374d428fa535ffd3edb0aea073059p+010Q,
    -0x1.526ea82b970298712c55e4fe906a582511506cbcp+005Q, +0x1.3820a631b64dbbc657417c42e1438c9a5b401280p+012Q,
    +0x1.00eab0de97a8919e2f0cb201682619b1a3853309p+004Q, +0x1.7f6cf73ede21d0f8fb270961e3ab8382a8a0797fp+015Q,
    -0x1.1d5592bc1784a4b80f615a91a782bf2ace46a2dfp+005Q, +0x1.6512bdaa61645b1ff6acfd73beb596371929b733p+008Q,
    -0x1.205893987cde7e566c84f16739d38bd99b7a8a72p+005Q, +0x1.bae82bb4e02bf6392bc8eeddb88b42b12777a2f2p+008Q,
    -0x1.24c7ea3b543e87ae8b803186431add59119b86d7p+005Q, +0x1.39667ba28e6a565d9e9dd1ea44ad9a83e00298aap+009Q,
    -0x1.37fe4d513aa195149718e19dcf77941db28fcff0p+005Q, +0x1.11734ba52cb63dc1ca1042f7edc985613cdd81a2p+010Q,
    -0x1.51a3bea767bcfe6167788d75d0fc37b40f505fb7p+005Q, +0x1.241d9f8a2dbddc55d6bc6c5f59cac2d51c20cf74p+011Q,
    -0x1.85469d180a0776b0d188bb021d79f05a079791fap+005Q, +0x1.c55faf75cb9b0236ec67463ca10c923e4c790c9fp+012Q,
    +0x1.81bffeb5a6d54ee2a9c111bf139d839c39c79754p+008Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2717[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    +0x1.5c1fd9f4edd457ec889ae75f84e585d74fb32982p+004Q, +0x1.df2ed8751c30d1cbe9248016ff6ee12b9b1b13fbp+015Q,
    -0x1.1d019d40446450a488df34cfa6d29c2b9d7d0ebep+005Q, +0x1.6129e8b4a773aaacfc56b4b86a8e28c2661c775dp+008Q,
    -0x1.1f5e20c918079b7d48fde81c8e7c7f97b5b92d30p+005Q, +0x1.a836323c74fcb326467ec702cf7d2102c4b3bf66p+008Q,
    -0x1.23e8f1a61105c878a5d1fb6071fa6cebf2cd2531p+005Q, +0x1.205f95b7859c71abf1ca60bcf7d8a798ef811eeep+009Q,
    -0x1.300e6a3fa87040ccd4404f86506377f642740188p+005Q, +0x1.d81738d7f3d5ebcdaebec0cfa1741e361b8baa04p+009Q,
    -0x1.33cd1db678b838da3ff5de028cdf5ef7b0d82938p+005Q, +0x1.3f08f15700dfb8a20b8ccaeb8854a2cc793b51b6p+013Q,
    -0x1.386f53185edabe837add20b51f1324a0e37cf432p+005Q, +0x1.af623cf76b1fc32d73d25428424f1e3695843513p+010Q,
    -0x1.4209f34fe17e6e8e4f14ee9b6ebdef7c33228e00p+005Q, +0x1.c885bd98de300fab3039bc30144bd8b2c7c4c816p+011Q,
    +0x1.b0c575334d97c7fce060746d75433eda017270dap+008Q,
    +0x1.ce9f83bf9101ddd90c543b97282291b0b85077d4p+007Q, +0x1.c88e45150facef78bed0a04461dea16653196588p+015Q,
    -0x1.1d42c75486314e424385b25d775897f5502a1ed6p+005Q, +0x1.623e2571538207bea90190cf5b3bb06505d14b76p+008Q,
    -0x1.1d9891c014fa91a4cfe857e1b2b090caa325bdf4p+005Q, +0x1.4b478e5c89a15350ef806a454c09e3338ff6165dp+014Q,
    -0x1.204e320a7caf9c110e6dfae80c33e416d7a893dep+005Q, +0x1.ac03e5932b0a4a661f87914b072dd7a207b9471ep+008Q,
    -0x1.260919d11225136ac6b5db267ae16dc68d096df4p+005Q, +0x1.24f4661c726c6e1fe128e9fe633a2179ea11ae07p+009Q,
    -0x1.3494aeba87243d1db887e5e7134f1e8f6a9b6ff3p+005Q, +0x1.f1791c608bf295c800e24c60e980a8522aedc20fp+009Q,
    -0x1.423196f55f42b1e0fd4fd2fcef6379be26aad9bfp+005Q, +0x1.df40e514c69fbeadd11b0228b9adcc82399cfe30p+010Q,
    -0x1.5c90385b9f7e5f30b32e27c538ca6d25802d7e97p+005Q, +0x1.22de42e81b16b7512af99bfea7ab15eca1515019p+012Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2718[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    +0x1.e9b8d8fdff354f7da44a4bb87f25abd03762987ep+007Q, +0x1.97b399e960926be089b6e8adf6fd3e41e4c090a6p+015Q,
    -0x1.3db3205616f2977692c58de6cd8d2a7d80dab460p+004Q, +0x1.5afe3f274f9d202aef245e2e07f6947771cf7c3ep+014Q,
    -0x1.1c6e4e23bea0c5d28d17e9934ff30335fe4f51d1p+005Q, +0x1.92b76dd80120aa6d5d116f3f46fae48da8f54a10p+012Q,
    -0x1.1cf3d3158cde2404ed4d93677adb9e75e65bbceep+005Q, +0x1.5fc4991515cc9a47bd555144d10a22705a9d2ec7p+008Q,
    -0x1.1f2b9a6a6ec4d03d2dd52fc5a586e3e0a36c3df8p+005Q, +0x1.a12d6b6559c42f38458ffaaea742d0b65840940ep+008Q,
    -0x1.236713c0746e102c599a7b6ff6e70137d21c2401p+005Q, +0x1.171e94f7d5e81d1e6ae1d7e42689493d361fc805p+009Q,
    -0x1.26723d95df3bd99a088bfe75d02e3e40fec038f6p+005Q, +0x1.5e0ff058d0948115c4f02c1879f7242134541423p+011Q,
    -0x1.26b17b2ed80531028dc59eae62aa5a62d6e44616p+005Q, +0x1.80dce2c27661fa9ce71518e19e2eea01b618e220p+010Q,
    -0x1.2afd906f06d3cf556526f0d823f678e3a92d2b1fp+005Q, +0x1.c4f62467be16c119cccb953010981c3cef069f29p+009Q,
    +0x1.93443e68419df7b3e57124e4d62bffc1109a1fa7p+005Q, +0x1.551173834be63f7447b683c640cb22f042e26a5ap+015Q,
    -0x1.1d2e8ed015a3030b02733c336b4d621ea2a90f8cp+005Q, +0x1.60becf96ad64e3901de1b95cc75227dfa31aa15ap+008Q,
    -0x1.20054dd1dcd67e4be75cb86e95e2b317556d3fd1p+005Q, +0x1.a49b6dadd9c7c5c65a260c2a433b3fb97593d677p+008Q,
    -0x1.2561dd6145198a2ffebf0447fd286ebeaa43acbfp+005Q, +0x1.1b613b4d4a32aee1a8f150e152451e7f44b3804ep+009Q,
    -0x1.2a952e6d4b7cdfd0a71c99c4b6ded8849e3d3646p+005Q, +0x1.a1d03df188b3308ffb9eb4b41555b1eaa23b3938p+010Q,
    -0x1.2b9eabe5a96c78e350498fbffaae61c8934b7733p+005Q, +0x1.335784aba90a160556cf207025cddd64cd7b0537p+013Q,
    -0x1.2dfba60568e013ab60445672b123245d9eb51216p+005Q, +0x1.dcf33a0d659f178b4714ca20e1844eacb971990dp+009Q,
    -0x1.32c42a8c6a52b424afd19160d33e501a1acfc614p+005Q, +0x1.9d694774a5fc23fccdbc5215d8a5a47be8cb7b43p+011Q,
    +0x1.5369627f5e1c8ae6b134f511592b0c31f6bf4f54p+008Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2719[] = {
    +0x1.30d7eb71b51b6822a6415afd38f281d9d9a09549p+004Q,
    +0x1.724d6d9613ae73529f37dbb88c0069d2eaf478e0p+005Q, +0x1.d5afbc22abcbd31bb3e984ab058e172561f148e8p+015Q,
    -0x1.08d2ea6844aa60cb2e56920010e1085b05f66f8dp+005Q, +0x1.dce476406014104d92c1342831e07a60c39c63e7p+009Q,
    -0x1.0d22693b2a795f605e32176d169a2262239a4fa9p+005Q, +0x1.6e9fa774b83af407027b253a8f24e800304027b7p+013Q,
    -0x1.1cc810d8ff246ac65c065915f979be4c3d7b2f18p+005Q, +0x1.5ed1b6ec87fd246b1644e80d20e1113de5e83eefp+008Q,
    -0x1.1e55c81d75d568260bca2c5a38a70a6611cb574ep+005Q, +0x1.9c7a5f20ee4edd9da75abadce0c7b7beced29228p+008Q,
    -0x1.2047dc55b4df0e919b092dc50bd9bca426ad39bfp+005Q, +0x1.ea44cd49cac005c1fc0a23e4067062e124b237a4p+009Q,
    -0x1.20ebc4339294d0773d6b1919ee059afa8f2c92f2p+005Q, +0x1.11b472ab93c36aaa547ed9dd6e507d955c6e04d9p+009Q,
    -0x1.2e9b9cf13cbe64871a0e653a84e10f4e4b8d2ccbp+005Q, +0x1.f0ad9dddc05cd8135209950b49af4533efd8666fp+010Q,
    -0x1.329e327b33fc8814f1e827c3109733867c0d6616p+005Q, +0x1.0b443222acbb02f7780bf948f9b3e5b82b8f2d85p+012Q,
    +0x1.9bb48d63bdf34cb563b821eff4f5206341c1ace7p+008Q,
    +0x1.d8d95190bdc148c4aea87b1039a333553173d85fp+007Q, +0x1.7ef1d4b19c5bfebf2d78eb233c5b459abbe629b2p+015Q,
    -0x1.674530acf883f283e017b117b6fb6c844d0b1ebcp+004Q, +0x1.707537ab107138cab56dd0cef27b92cc4ccd8bbbp+014Q,
    -0x1.07bd5bdb142da2922db9841fd92bd7d5f0db8888p+005Q, +0x1.d6f68f91359ac2960045d556938ac8c49bad2089p+009Q,
    -0x1.1cfba49516bfb0733419f0c4a7980e4187e0c4d2p+005Q, +0x1.5fc5ae60ee02cba527042eebe385cf2104b66719p+008Q,
    -0x1.1f15d336ee303e1dc96f07a1929b100520614dc5p+005Q, +0x1.9fe52fb8c629a610e1d78d7ec8208e3289da1f3fp+008Q,
    -0x1.22b6782a26a10076570900062dd18828a3c02c49p+005Q, +0x1.1642bbde449e29b246c89ef24b3e1bb501f274b4p+009Q,
    -0x1.260c227183e84ee1b1d02808aba16a719e3fcc1ep+005Q, +0x1.0b358bf3f24bc788d59d6b19e34b524e1440d8edp+010Q,
    -0x1.3927aa69035102ec0959fea745d1e6e97620940ap+005Q, +0x1.197ec0a9722417b7e7235289565ad3bb783847b2p+011Q,
    -0x1.48fde6628ed055c2c80ad29432bd6ddc384434ebp+005Q, +0x1.5f2c93d7b7d518d92b31999ae6656e8a1e9529d8p+012Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2804[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    +0x1.afc59566162a31a0ca2e14e154416f3e82dda988p+005Q, +0x1.0946b760a7e18f643c17eaeb24011ba37475b5a1p+013Q,
    -0x1.2ad684d6b5b66e8165511ffc06be5eb6c5affbc2p+005Q, +0x1.7164bb280b9f5d49cc61cec22d7f42d1071fd5d3p+010Q,
    -0x1.316120c152a5229bf7d4f6421c4712bbab9cf337p+005Q, +0x1.46fadb8b0ae1798221a41cf0109d061a482db91ap+011Q,
    +0x1.674536d844ae3ed72d429e02c2cf2f3c38363efep+006Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2805[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    -0x1.7a4c732eda34ada58ee5a4d44e75e98c802e6b9fp+004Q, +0x1.f8605b4bb6e72722aebd8b846bfcfe192b8b4276p+012Q,
    -0x1.38ac631e6d35a4f887518af9e694de65661726f4p+005Q, +0x1.81a7d0c0d710da7041fc87b62a9e38870a6fee85p+009Q,
    +0x1.4d6499bc7984b5249a4989c9109aa710e8e12a22p+007Q,
    +0x1.a07804ad9cf4964271241a7c9879d1f0c8503bbdp+005Q, +0x1.6a4cd5e8034e1388ca0e56ae94888951370eda01p+013Q,
    -0x1.4a8c6862f2a5cea8bac4b1732c0f4b01cd50a63bp+005Q, +0x1.b5c4c09da0571287080a267c5a7291ca68fb3b1fp+009Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2806[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    +0x1.6d05c01dffb8b9bf2e92e338c3da5c1674bce70ep+006Q, +0x1.9fcdc24b9c07cbdce470e91d29d850dedfc7a7e7p+014Q,
    -0x1.32b49ffd789c51ce10f60b3ea597e1f0f198d36bp+005Q, +0x1.17e3462126a0c2bb63c9259b79d7817f29bc470ep+009Q,
    -0x1.5d85341d86734fe84a932166e4cc738a62297f7dp+005Q, +0x1.9f2344b06a1aed636108020b39ed6bfc01e462ddp+011Q,
    -0x1.3a1259670eecba5dbd526494297b5cde7a4f9992p+005Q, +0x1.240a7412ff538feff4af7b75e26a7b01b73a448ep+009Q,
    -0x1.920a5458c8530072e7408584e6a495afe0409fe8p+005Q, +0x1.07d9a665b613369344380c7d17a9e866e6a85ff4p+013Q,
    +0x1.6371afb4349b72da3b601b60333ab09c5fd9a958p+007Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2807[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    -0x1.ffc959bd1819cdd872931509aca73f618b6c47b9p+004Q, +0x1.d5938945a3b9eea1d52869dea5212f06c5d3e429p+013Q,
    -0x1.2ebeee7602450e2614ffb95274ffc18579632a29p+005Q, +0x1.deb5c8da43cb5ce772a93579eb010dc0d7fad64ap+008Q,
    -0x1.5d60f023aab51d1138f6d60c81eca86611aadb9dp+005Q, +0x1.9f6040057405c967d601911c7326e83a3328ab76p+010Q,
    +0x1.005fb6b8962fdabca78dd206f6c28bb0ba1b30e3p+008Q,
    +0x1.73c46256ba996a08fab7bd4c4f4d09cdd14b3e89p+006Q, +0x1.975dd1b7b9189709aa8e8cf922ac78c03b275e7ap+014Q,
    -0x1.32b82f8368d934bc2b65067ba8b8f6175b335474p+005Q, +0x1.e958024b18fd9e31586ec4c850d90f5d12b1e76dp+008Q,
    -0x1.8e6140385b0bed6ae28293098f11ec64e04ef0b3p+005Q, +0x1.0a32f290058da573f79b5e5ec1113c89e08b65cbp+011Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2808[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    +0x1.06804b179bc64cfc3c54df7de1177ab2c3029eafp+007Q, +0x1.9ee50a2ad170ce4cd151d45bd35d945d86e915aep+015Q,
    -0x1.2c4de8926996f04b08d3927a084ca805d1199747p+005Q, +0x1.b6ea9368d910526eb4ff915d9e772dbba55e1b3fp+008Q,
    -0x1.4acc3deb9343116ac001402cb54ac571d22d8d48p+005Q, +0x1.11359270446ce331ec55d457bf571b851451ffa4p+010Q,
    -0x1.77f594a43dfa3f02bc37549787fcad46bcec91ffp+005Q, +0x1.600d8caf353f8a90b0f5355692cee5f096c32eecp+012Q,
    -0x1.2ed0b73f778e042112bed1132fdb7711cd616238p+005Q, +0x1.bd46680c7e3ab91e88fd0f153e2c6af5036f5c9cp+008Q,
    -0x1.5d9f4b508aa124a473cdd6c8f734a76fb1e1d3b7p+005Q, +0x1.2ffd387431facf96c5cf22162b9b472a4cdc42cap+010Q,
    -0x1.ad3075a85dbaa9529c5d8ccd04ecf78635a4a234p+005Q, +0x1.17f8b833c8919fce2874edba444b6e08c0f04bd1p+014Q,
    +0x1.0561bbbf0971079b17f08f8f70f2fc834c0a8e95p+008Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2809[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    -0x1.2aaededa5e317f4c34c7196f3f647857afc6786bp+005Q, +0x1.a0d65d7b4e1cf8d3147f70994b8b52c76187fcbcp+008Q,
    -0x1.2b741c1c805b465a0fc7feb376d91773f5e5414cp+005Q, +0x1.6b9aea652707996a33d336380ecaf19d92b7b00fp+014Q,
    -0x1.3e02a29239a855d5f43c6640ab9c73825bf6d448p+005Q, +0x1.a6b9b1c1c54471746bc11c48d3d5cdeef3ca52b9p+009Q,
    -0x1.71442b8c2e3aaf263d8a5a6e3e781a67f0c35cf4p+005Q, +0x1.67a4f72a7b974608cc8c744019de7feaee69cf59p+011Q,
    +0x1.489cd92a6ffb3c7d33c17683731415d13dbe4085p+008Q,
    +0x1.010e56a5ce5dea820d23b85579465583adf70b1bp+007Q, +0x1.4046d9e3c4247897d1e2d4b6b9f515676fba0e67p+015Q,
    -0x1.2c6f9f2710b3abec0190f821be98d2ff9ecca624p+005Q, +0x1.a56e15a5536597ab103c6c0600b8b18c40d177b7p+008Q,
    -0x1.475f67b9a7d24a3a38ef86fb592514c28a7f7b72p+005Q, +0x1.c1c285f1ff518c91915438f3d50af4dc75431478p+009Q,
    -0x1.c26bb29a75df3373d0cdae21485828c4ba9155b5p+005Q, +0x1.0500bd35558a873fe022af6ae5a60b10e9565481p+012Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2810[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    +0x1.56d3e8d529478a7ecbd756689b895aac1cda01b5p+007Q, +0x1.2d17b6235722bd749562f300e767388a3e309021p+016Q,
    -0x1.296544a3713a3b6ea9db26b7f6dc5d568eab62b7p+005Q, +0x1.91fa428ba34fd7bfd2029e1ccb72417f4f199678p+008Q,
    -0x1.357a79ef81436e81a6d4ef1a76ecdbfad811c8a9p+005Q, +0x1.5e393a731cbee4ed42fb0a0117eb448ed954503bp+009Q,
    -0x1.5b1b02447b5e5ef0f68a7f4f912a725007c06b25p+005Q, +0x1.c120d791199c2c9f7fd5865d350fdf0a8a1713acp+010Q,
    -0x1.820c1b577186a55aa6b9dd495fecfe5218dc88fdp+005Q, +0x1.01784f25436d7aa9a20236f17bf285d1808db6a0p+013Q,
    -0x1.2aa787019e7f2221ee10bb7dcdb17797dd48b13fp+005Q, +0x1.9599fdd13e39ad14719b2a0f4ed31787952b244ap+008Q,
    -0x1.3ad28359ff42ac45e67b70b6661625d0f989f8bdp+005Q, +0x1.6c3bb5daf07f325a027a0647d210db4a79a5c6f6p+009Q,
    -0x1.6c3f83b7b99b0ba0111cbd6422d485f40f0aabb1p+005Q, +0x1.c2c5cb980aad7fcdb3a4db96dfccbd8c674034c1p+014Q,
    -0x1.7ad13a628692f574de286cee171651e03e9fb5c8p+005Q, +0x1.0a32e505d93fab612293cc062094cbc7ad37f619p+011Q,
    +0x1.47322548cd502915f572bc26357f107cb7fda432p+008Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2811[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    -0x1.287d1082200b8d4f4465cfe139ea28754fa949a9p+005Q, +0x1.87688238c0ffb7ed663fa4e578aadcd31fb96b76p+008Q,
    -0x1.310b0d91b64838458e88410c2bdfec051c633648p+005Q, +0x1.31a8b6f946d369ecf46253490b0c15abf043ef2fp+009Q,
    -0x1.4d32a8b19a9db10fd9419f6aa105284387927b27p+005Q, +0x1.4c3769b67b0360654b7065ef6a647e5b135cc661p+010Q,
    -0x1.4deadb4c6c4d250b8d0ee0b9f6b8fe5996647903p+005Q, +0x1.08b923f28bd4216198cf58322eb24dd1e80fdd0ep+015Q,
    -0x1.7dc6168edf57f711c9c504d79a12da0157eb192cp+005Q, +0x1.12530e00eeee38cd36dc3025067e1748240ed7c7p+012Q,
    +0x1.89e50be1b759b66c85187d00aa65f4e9fa5c5dedp+008Q,
    +0x1.435967d1920ae264e7a51dbb93fbad316d5fad74p+007Q, +0x1.bfea3afda711bdfff96f5ad803a445fbce15da73p+015Q,
    -0x1.296bde2ca9977622fa7fca05adcfb340391da4a8p+005Q, +0x1.8a5992ef5d5ae31b0515742b223e585eb24985dep+008Q,
    -0x1.34ab7437d7a34297f750480839a50611004db6f9p+005Q, +0x1.39dab0e555c75de12abe967030f99c534720b365p+009Q,
    -0x1.5da6ae52534d5d66d46de3a2a82300a1bcc259ecp+005Q, +0x1.7099ce5f32be126f412f4d8ed055a572d1751b31p+010Q,
    -0x1.eb8a2221c13dd365f66770495555304ae86277d3p+005Q, +0x1.c2bb11fb845b1cb9c9946f5757620cf64d19422cp+012Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2812[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    +0x1.a1fdae704f725ed91744a23baf33ad9824638c5ap+007Q, +0x1.6aca4ac2504824fa64e6ace5b68abac55de04fc9p+016Q,
    -0x1.27e46031c04b450406205da1ef439f6228ba28e7p+005Q, +0x1.7f169fa350b741e1e419f5e09fed1bed9205cabbp+008Q,
    -0x1.2ed5a5a273d1d16a2ac01468089bdd9ade790fc1p+005Q, +0x1.140ced62c6c958fce474c7317d6485d3fa7764b0p+009Q,
    -0x1.43369240ea1cfa235de743ec59f0be51c7393e37p+005Q, +0x1.0b43d4507a200723f4b375c4456e9057a3f0a906p+010Q,
    -0x1.672a58cf40eb1236553de03c0f0bc5981b11030fp+005Q, +0x1.563de3ce75c0182d1d4376d98cf54ec10df1b14cp+011Q,
    -0x1.847ffabeccdc22d41f596c40dd1d21c46e44ef37p+005Q, +0x1.6292b3ff5c16299205a452ec9d087da3b974b6e5p+013Q,
    -0x1.dd30055476e9999be32917914da615dccffabd14p+004Q, +0x1.350da9b66d6c1c287b20d0c66fdce5de9fe22193p+015Q,
    -0x1.28994a50f287dd1631e7025bd22cdf17b3ea5436p+005Q, +0x1.817160f47b9c2c82a0eaca2d739e4e00cbce5e3dp+008Q,
    -0x1.3190f2563110f3ba25d0fc70b7f206485c202089p+005Q, +0x1.195c04de4a34aee9dc6ac41019c497fdfc21d231p+009Q,
    -0x1.4ca1ceb9449c990c48b7ebfb299de95801d9d689p+005Q, +0x1.1f08a0a84ec10086f703994ec12ecb715bfbfdf9p+010Q,
    -0x1.93b7ab26730cf0ebe244bb643bff8c184774c2b7p+005Q, +0x1.b0ba80fa34b852cf32b189e50117dc1b257ab381p+011Q,
    +0x1.771b2335ae852d9ea7a35ad2db9a815b32a374b3p+008Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2813[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    -0x1.06fe57e14dd005e12d408d953aef5c2cfbfd688ep+005Q, +0x1.6abe1217ed3a4a9af3b194a9ec95aa1c7ac32fa2p+015Q,
    -0x1.2786f094cb0525c61c1b2b2bde03b5c045f40d76p+005Q, +0x1.796a4186c4cdd9e290e3929558737e3ed181854bp+008Q,
    -0x1.2d754256fe3370c9f8b2324fc199df09e41dbde7p+005Q, +0x1.027b7a23543f6c87d1506f4242613d93fe822299p+009Q,
    -0x1.3b582136c9c58e4cdcd4cb06880bb69f0b1d1ea4p+005Q, +0x1.cddfcad414e01ec8df59a199f39e5d2c7fcfbb5cp+009Q,
    -0x1.53c60c9c0244ba01cf3d61fadedc605d3d8f86ddp+005Q, +0x1.f5fb3a96dd96fcc960ced40d0f47733d5676ce29p+010Q,
    -0x1.7619a87274e69d0f438aaa1b7efc0ffbd7ac74c6p+005Q, +0x1.86feb7e9072f8f9d0e132c531b221ee441ddb445p+012Q,
    +0x1.b27a0bf3df9e5ac0a58bfdf50dce0991f1c7b0ddp+008Q,
    +0x1.7f7190d24c7d9d36f439515d298aa90601b8d1d2p+007Q, +0x1.068560abd0fbfa6fd8d4f7fd7abdd84868b20b33p+016Q,
    -0x1.28181cb92ea44fe5dce3b32cf6f0ed3760d46fdep+005Q, +0x1.7b5e2290aa8bb3d2ab02a78505003ff561535334p+008Q,
    -0x1.2fabebacd0ff79a237ce9eaea4aa419fa188f867p+005Q, +0x1.0686ef974ccc444b1003b384a39b0fd73229dc91p+009Q,
    -0x1.4139e2fc64dfd2f88dfac2d96a3c7e6bdc9fe402p+005Q, +0x1.e79fe49e72bdc75d884fbb4a323c49ab5ccb0effp+009Q,
    -0x1.6a609bd55db17582002438c3261b77f66dc85364p+005Q, +0x1.237dfada595faf75b20e2a714bdbe41c014a32a5p+011Q,
    -0x1.e0bce7ccb7ac2089f8fe0f7aaa6b648d69fb945ap+005Q, +0x1.6d3b35172da1d2ddba7f2c3c0dd1ae8782b2a20fp+013Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2814[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    +0x1.d2392cf2caf9ca9d9ce01a0ab0d726af49c7fea9p+007Q, +0x1.5a773ae66169432d1b91b7ebba830ec1117c7601p+016Q,
    -0x1.2731f09db1cb16a6019700546eff43679f0e7524p+005Q, +0x1.7542c1c17d026fd3b315e974ef08b1397ef41b22p+008Q,
    -0x1.2bead36f2ee02ed13047a206f4f378ec1e72e73fp+005Q, +0x1.eca0f637b7885212556b5d32ba64fd3bc504f460p+008Q,
    -0x1.336e8218ac9f2b2fd675a4c4d8d3527d0a196304p+005Q, +0x1.986473ef9090f60a2ef2686fbbf204322267a8a8p+009Q,
    -0x1.44861d5c1fa7af603592000fd1f228100f518b44p+005Q, +0x1.82c3a54c1de04d6673bab54ea4fe1f4af6a5eeccp+010Q,
    -0x1.62245cbb8ba9c087f444c7505e110afbf2f0a7f2p+005Q, +0x1.e1c687cb5111e4dfd97d4a33a0cb8384f3b79c36p+011Q,
    -0x1.67d25afb2cc78132f9c105ad38e1199be400127ep+005Q, +0x1.d0e1621fc0e073c51016e26cf839faa144073858p+013Q,
    -0x1.86e57bc2436305d9b126368f856373d9e60b3981p+002Q, +0x1.655f0e85d6c99d8a9b2ee2598286ffc70c692bd0p+015Q,
    -0x1.27a8b06d33011303cdb211e00e53dc556a1ecf08p+005Q, +0x1.76f52aa8ce8966519a2f4269d09b013c221ce243p+008Q,
    -0x1.2db7ae1bc6273195d686aab16a1d4b43067fce04p+005Q, +0x1.f37beaf326ccc830963c92e783f790237e42a713p+008Q,
    -0x1.36f90ff363b89c7f47c8d60c31c1b43aee8a4626p+005Q, +0x1.a966358d1e7a92ad60c02355f5c6d423689a2c0bp+009Q,
    -0x1.5113e4cdaf6266fc666f8e3d263b8dc7284e14f8p+005Q, +0x1.abded317de884c3efe5ef0b6238c0f7fc8cf2377p+010Q,
    -0x1.9493b91487d7cb8a2599138e241ed83fbf49c23ep+005Q, +0x1.4631d0920a104a078a71a98e7137f05fdb48b892p+012Q,
    +0x1.81ebd67c4d28258ab1950084d6fc3ee4b30c2d49p+008Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2815[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    -0x1.2a26450e14cf3034122543b71663c62a6686d9a7p+004Q, +0x1.cc8b16a5799ca97193d85c4ac0242eccf89a550ap+015Q,
    -0x1.26d93086baa7379dd2b018e5af7874ec20a138a1p+005Q, +0x1.71dc89f3efbbef666371e2e69cc1a9ee34cef98cp+008Q,
    -0x1.2a2bc59780bf147c61ad02ac8767294dc33b5df1p+005Q, +0x1.d8993d5e8dfe518da495683d1a4f97610b1745fdp+008Q,
    -0x1.2d48d5b08e062b4fe63e39dcc74a1dced46675b8p+005Q, +0x1.6775a715ef540f55c9b65660d7235e4fde94b8e7p+009Q,
    -0x1.3df5ef8f8edc9d3a10663dfe58db36c17fa907fap+005Q, +0x1.36d42f876d8b41a5cf96da53d1b6f471e1d46f8ep+010Q,
    -0x1.568a13af7a2f5ef3e66b4b9c5b0b3cfaedf8130ep+005Q, +0x1.53cb4ee2f69cd5656becb5bd279ce472e243b6b7p+011Q,
    -0x1.6b0a0cdf999110fc91ed1066104870f99839da2ap+005Q, +0x1.fd627714377127031771fea57609ffd1f5d03c5dp+012Q,
    +0x1.d09ab9c0016d1666a04fb771e1fa61ebf44485c1p+008Q,
    +0x1.b577af0a4b7bff9b999d54c3af88b88646428386p+007Q, +0x1.21652be22959b74709cf5297290b2db006881763p+016Q,
    -0x1.2739681d4760f655f67f8340f02678c9188905bcp+005Q, +0x1.736168ac784dcdfb1d4a3a38be7aeeac6ac437c4p+008Q,
    -0x1.2b961a2cb6ba5f589d5d92e384d6105c1fa3e208p+005Q, +0x1.dea522800052ec916d30b8549baf8b23b804a882p+008Q,
    -0x1.2fa5025a6d36650610e0033794f39cddbc0502d3p+005Q, +0x1.7163ac31cfa6cbf657646cf66316e506f540bcc1p+009Q,
    -0x1.466936eee9f6f8f083eefd96011d1d642d58144fp+005Q, +0x1.4e8dbf79a4dfd88bffc735a67a49ad075a0925c6p+010Q,
    -0x1.72494f43674404d9b22db222b738a5f1ff06c368p+005Q, +0x1.9b1335b62b561deda8be913776619a546cc457a8p+011Q,
    -0x1.ba42c33f508aafe7e6388aa26878e8eb495d0516p+005Q, +0x1.0348ca81a77a3269b97cc59031837d3d90a7baf1p+014Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2816[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    +0x1.05f414cb42f0ba5425d9ebd7d4673d70c90b9e0bp+008Q, +0x1.79ca4f8368c0f80357b7a55b952a59da345eac99p+016Q,
    -0x1.2698a6ab96ff3e96305bf3f44e6ec7b948a1c6c7p+005Q, +0x1.6e60093ca5e301e061a6acd40d82d91a1a0ce171p+008Q,
    -0x1.291907776f77306f170b6d98e6cf0ae6136391e8p+005Q, +0x1.c3e388751443c5201a46a7ac0cf49592b34fff40p+008Q,
    -0x1.2cd499ed18b8fc5f34227d134decd9cddaadf46cp+005Q, +0x1.3e67e3f5356a9a57647987cf4483fb615ce010d0p+009Q,
    -0x1.3d2fce12605857d8fb1605fa1612644af183ee3ap+005Q, +0x1.0a1b81f254fa902daa7cdde186c1fe67f5253420p+010Q,
    -0x1.4f983fca3f0a995cda4fc235f05897fd2fc15d2bp+005Q, +0x1.076d9bedf562aad66d66387a4e30121b9d029130p+011Q,
    -0x1.670f14f45c0033352b39205843af145e8b275ac1p+005Q, +0x1.4408a3fbe45ead74c8e178c37308cda7229a9f9dp+012Q,
    -0x1.67752b284e5aa980a017f6d5551ed5afe3762b5fp+005Q, +0x1.2bfdcab44b9a39957543f34852481b32888593dep+014Q,
    +0x1.282982d86aa584a2b526c7b182de878fb609ced9p+003Q, +0x1.ad4d9eb5df6cde5de1fde0e6553db77334a02aadp+015Q,
    -0x1.26e5206a167c0f019ec8886206672f26fae2642ep+005Q, +0x1.6fab6c33d76a9aa5033794e5fa859cc2c0d6ef8dp+008Q,
    -0x1.2a2f9cbcbed1cccef9d56caa0198a6056b62ed64p+005Q, +0x1.c8b3986c0b0328b76df9e97d429d1744071f86bdp+008Q,
    -0x1.2f07280a3a08a76001d3d46a2a47e20157cfe0f8p+005Q, +0x1.444b9abd92fc8efb9f0384a0c3086e53f733cd93p+009Q,
    -0x1.43692722164fc83683bd258a4645bba6305848a4p+005Q, +0x1.1a06dd705212d23ae6b2bd5749c54dcbdf2b8db8p+010Q,
    -0x1.6085a25b9f276015d977018802f5f475e404c9fbp+005Q, +0x1.2c8c3091650a5d17e6175791da278c5b6a7c224dp+011Q,
    -0x1.a158964f509a75f8f70e764eccb0c994c2379529p+005Q, +0x1.d17a8594b32a5b7a5f3c0a0edd221efaa05ff266p+012Q,
    +0x1.a106fe880ebb2cae89228221b055fced7e167596p+008Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2817[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    +0x1.4cb220a18f6ba319f6ae57ee4060be6ff1049ba5p+003Q, +0x1.114a73bc095471e5924f44f66f858fba813dea24p+016Q,
    -0x1.268aaf63b87d4c71e5eb62d181236175e0f94bf8p+005Q, +0x1.6ba89c7fa3017109843b5410fa3f3049c09271abp+008Q,
    -0x1.2915340f48d1da0d46f60b38394537d8102d5e11p+005Q, +0x1.b54b0ae9b3c0ff868db5276baa1a9148a6815a24p+008Q,
    -0x1.2df27181e2cbb4be10d9eb05093eae6415f81978p+005Q, +0x1.299f2ee4ac9d1890c57ea7cb56d376cde20d5f7ap+009Q,
    -0x1.3b0d81af2b3645e30602636edd3e4a5c4243e17cp+005Q, +0x1.e64abaee6dbe1e70fb041652d4595a9dfcf9708ep+009Q,
    -0x1.45ad41f5ad11085936d0cfd766d58781201d894bp+005Q, +0x1.bc6c98e345f5977c1f80e5b7cf42fa572ea659d9p+010Q,
    -0x1.51cdd863dd905e8a94976ca8419d05607d50ebbdp+005Q, +0x1.4dd4055a46a975f7a7573f2dc7edc2178e7cd102p+013Q,
    -0x1.542eb05997d8c1765d596eb8080e4e75df580578p+005Q, +0x1.d84d9d74be4a79832c50cb33775b18c81f87cb39p+011Q,
    +0x1.da68df3103fb51134e45f8193e48df5a81c909d2p+008Q,
    +0x1.e92153e5c1d855a68b269df5415c5e3008845b0ep+007Q, +0x1.1a9eab9917aa67dccaf577de0b654cca8a661cf7p+016Q,
    -0x1.26cbce06fe79b0986550cc04c93ec2a49e85d73cp+005Q, +0x1.6cbc24034f9f352010d988d320f980577642dc0ap+008Q,
    -0x1.2a04b7ef6c040b164329e6bbab1d24debf20140ap+005Q, +0x1.b917b662e6d82a20bc181de262e8331ce744867ep+008Q,
    -0x1.300ea306f7cdab6d8a8e940a98b989079079e45bp+005Q, +0x1.2e3487ac07863032c0d1c3fb57139572eff1cf49p+009Q,
    -0x1.3faa0f8767295da3e5fc5734a8a4e447e8e1a45cp+005Q, +0x1.ff6a667e25474b440bee45d3eef4e7fa74aa3897p+009Q,
    -0x1.500b5ec6a399c5e519558a79caa7bdcbeeef7a4ep+005Q, +0x1.ebf2fde508c930db77c14c99fb89b2f441325011p+010Q,
    -0x1.584de52c3df7bcad6e329b25d630cd7609b73512p+005Q, +0x1.61ba985b31fc7fba6135af5b16b7596930db471dp+014Q,
    -0x1.72276a0288c8d2927137f2af1e044d1245c17c26p+005Q, +0x1.2ad0614e4d5c8d39866bb1aaf81b74a1e2c140b0p+012Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2818[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    +0x1.05cdd84b547bb8ef39483538b33c78cfbb6a8b39p+008Q, +0x1.02ceaec2433d31a530ee3309df6576c05832f11cp+016Q,
    -0x1.b19cdf685df0acffa3908600be1978fbaa9ec36bp+004Q, +0x1.7489700cd29390e8f67882a29a2ee3cddd409223p+014Q,
    -0x1.267bc506c09b4d67eddd8335a5119da0912ca99fp+005Q, +0x1.6a2303dc98e1f6acd91596d85be646d1932c887cp+008Q,
    -0x1.28df8070663482494f44ad7e72a543e0972f2cf2p+005Q, +0x1.ad9587fb72e86c8a8d366b78a1026c2504661337p+008Q,
    -0x1.2d712060931a9e41bb72b5267fb06f3233e6ebf6p+005Q, +0x1.1f5f8f23f88f9b60a75cf74fb9e4b997bdeb1731p+009Q,
    -0x1.34785b31b03f050a2623e29879feeaa20a3ea884p+005Q, +0x1.89c84fc7fbd31ac0c6e797e24ced208235937c21p+010Q,
    -0x1.35df6d4343589b38172a4ff0389f36337beee7efp+005Q, +0x1.d066ea91d45962aec743c3560d829ddc4737a175p+009Q,
    -0x1.3737a0f2772b715ba81006d2c3764be39ce42c8ap+005Q, +0x1.a666b3995af3ddbd1378350be7b39a37eecc0adep+012Q,
    -0x1.38fe37e9047c5edfc5473610e64b46f495060cc8p+005Q, +0x1.6aa57b26bdfeee40aa5410bccaf053e65e26e41dp+011Q,
    +0x1.663f17d7f327519180dfaec58da07d2dbf0809f2p+005Q, +0x1.8d63f240711ba01fcdeacb22cc3d039245af664dp+015Q,
    -0x1.26b62feedf094f08d619d3bcf4757a111ea56948p+005Q, +0x1.6b1b0064c715d1351e2bccb4458474bd680c8a5ap+008Q,
    -0x1.29b7a1956f0b928be05e355e43845a2749e4e307p+005Q, +0x1.b0fad5ff612adb973c10442698f21df75a9307f6p+008Q,
    -0x1.2f66904e067a58b255e4cb2c52a814287719dbc3p+005Q, +0x1.2395c07577a87132a8c50e97868fb68bfac07196p+009Q,
    -0x1.38f03784b941bb1a3ecc851dcfd378393d729b9dp+005Q, +0x1.e7afa7585cf19664919461d5c18fbec43c898c77p+009Q,
    -0x1.393aa3a4c37f41b18642d739535dc61a398fb43ap+005Q, +0x1.aa532f2e094fdf688f9f2d3c7fb7098888c58c24p+010Q,
    -0x1.47959a029719ceef30028059d18810206d71750bp+005Q, +0x1.ab03c8e4f11c8d74271cf11aaed55595a2c17f8cp+011Q,
    -0x1.5341eeee1b97900cd893151cf8cc078a4378bf17p+005Q, +0x1.42201ac56b56bcb6d99ce348b578232d8cf41ed4p+013Q,
    +0x1.7574bfc69b8acc089fbc76ea62a6f4b24267aaf9p+008Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2819[] = {
    +0x1.3a788bdd416bf469eea4b1800caeca11e490725ep+004Q,
    +0x1.3d4e4ae1265f810e029052f818d15e32923b8f3ep+005Q, +0x1.0c01a6c7efafe2411bb967cdb98f7f742cad5051p+016Q,
    -0x1.1d9410f1b2b96097a23fc6a61a83c9a601884769p+005Q, +0x1.0c7a768b45aed254b9b7a263a21c293c040a36cap+010Q,
    -0x1.2581c54f93d5b85a2087b6b3a024df6bafa1a5cap+005Q, +0x1.e2058ac89f96881cfacf33d4ada0aa3bba0afb2bp+009Q,
    -0x1.26516deb3b78efed0a2e7664fd7535909b7c9817p+005Q, +0x1.691c0914f05101301ab2afa5d2810b88e7f958e1p+008Q,
    -0x1.2811f6a412bb5bd07f7625ece7df83739a09743bp+005Q, +0x1.a873b2f1ad606ff7172e5e73e866b7fa9ba2a230p+008Q,
    -0x1.283cc56f4f1b2abbb2ee5336a9beb20197640cc4p+005Q, +0x1.8311261acb51d8fbb3494bb8b7f94f20e0edf783p+013Q,
    -0x1.2b0e803b095bd43e45e31570512b6dfe126a9129p+005Q, +0x1.1928a866d10917139267b9cadfdd48f4c648c5d9p+009Q,
    -0x1.3ac6f4f3595463fdddee02149eb472b58a4ad70fp+005Q, +0x1.03d74be2f75f2b59536ff530c21b9377688665e5p+011Q,
    -0x1.437ba5ecef57dbed49277f4332311bd1b121016cp+005Q, +0x1.17d6ad8e95f57fc79caa433155a1ff7ca1923c23p+012Q,
    +0x1.bf31f83161df3639379fbc16c8f0fb0a1d89727cp+008Q,
    +0x1.f4390bfdb30d9bf80dda7829be2ab4e10a05d7ecp+007Q, +0x1.cfd92daea491413281122815dda6f27928f07016p+015Q,
    -0x1.c290ba360daa28c82a5968a191e6ba3826858855p+004Q, +0x1.8e2e6d32f68dc30bb627b59b3090d86c6943f9d7p+014Q,
    -0x1.1c5dd1a36957a43d720761217e1a0a5536e2c15fp+005Q, +0x1.f1ce499609d6bda50ec693092dc39398454651a1p+009Q,
    -0x1.2684ce6a86d05b7a973c7988353807b0b1fecd52p+005Q, +0x1.6a0c0656fce6ec1eb4356a01082047180f70734ap+008Q,
    -0x1.28d0a2436e23c7064cd32f8c0fe15e1b6192a099p+005Q, +0x1.abcca6e02ec37aff438e9107b43ade19bf57c95fp+008Q,
    -0x1.2b7d2cda3f39b1fe7a26fe2b2c94cac3d14e8eefp+005Q, +0x1.18760a21cfa1f859ae36c12ade65ac8bb5407de7p+010Q,
    -0x1.2cd17979c455d7437f24f2dedc5661720dd21a4dp+005Q, +0x1.1d95de58b8bd07ae6d102445c30de57ac4326ea5p+009Q,
    -0x1.461301d5f78a3a150c3b821c31144eecf96127cep+005Q, +0x1.258c5aa03f45806546af20740a6bc8c99727e5bdp+011Q,
    -0x1.5d82d28d6270c1ec8151bc7608b7456ce5fc13f1p+005Q, +0x1.6de68ef46eb9e99569350d5d0cffa33cccf88344p+012Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2904[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    +0x1.be9caab5037cf61dbf7f2b411090204c0a8b7eb5p+005Q, +0x1.22b634678c38e8b6d95b130c18ddeb128d12f1eep+013Q,
    -0x1.381d77683f0d5df401ba36c97217e4782e8eb64ep+005Q, +0x1.84614c177dd18d0a70c8caab618ea904042e7118p+010Q,
    -0x1.421f40c895d3b1687cff45a2456548cf9b492c21p+005Q, +0x1.5a13ed06d84bacb31d1b8e21244ded2b57eafab2p+011Q,
    +0x1.771ce010fa9676d50bdfc922c7f3444b4d136710p+006Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2905[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    -0x1.9a21a8b1a0e4dd701a5fd3eaf3ec999dbd2916adp+004Q, +0x1.0f146da8a9d8ad84c837f1dca367fcaafa8d64f0p+013Q,
    -0x1.44645d5a53d42e631be883016a94bcb142fcc092p+005Q, +0x1.8f215e9423456e6faa29969f447e096284f2d7efp+009Q,
    +0x1.5d7bcc5067e642c1e90af947606ed09d4acd0a8ep+007Q,
    +0x1.aef6447151d3c925f094bb5e146a3b07f2acadfbp+005Q, +0x1.8f32a9c9ed89a5e013562584a3f1d428683a0feep+013Q,
    -0x1.56f5718805fab37a767ba6bd5401e3a5a8d6723ep+005Q, +0x1.c2a99ae3cc5b080d25ae81a895a0c25b6e78cd04p+009Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2906[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    +0x1.7904aa09ec30ae86dd958f797662c67370996e45p+006Q, +0x1.d26884ba8ea28379e1fac8f67e8d272678e9286ep+014Q,
    -0x1.3d4cf083de64f77cab6236fc0d2dcb1013dd6d74p+005Q, +0x1.209760cc0fe330fb7748dac375650d0f36d5e04bp+009Q,
    -0x1.701b243f613d446925c82409dff1dce53253ab0bp+005Q, +0x1.b39d81e6e5db36417b5d30ec37b17fa28c6a0958p+011Q,
    -0x1.44c651dba5d7810968353cd06c43e113d44b3135p+005Q, +0x1.2c73549ad0f0d146772589371bb1981f71359a63p+009Q,
    -0x1.b49bab9b74074a38adef4b54c8698eb13cb0cf12p+005Q, +0x1.18752fbcc07e004552164f44c6654d4f126f4b72p+013Q,
    +0x1.7640d461a9788cd668a06d8d8c348a2f40e59b6dp+007Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2907[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    -0x1.1ce3eb101e1c683726a50a6668bcbcd93c8739b2p+005Q, +0x1.f7951f04604c5ff150fa5f5ce2586d97b5363dc1p+013Q,
    -0x1.38dde818b8d4315c5c3a4507fc350762357ae687p+005Q, +0x1.ed1022e679e3bbf782abac2d627365a146600418p+008Q,
    -0x1.6c5ed735be0f7f2b69ec157e18134bbde80aed89p+005Q, +0x1.ad91d9aec6c943b537aeae8b5d74cb6d1b0f620bp+010Q,
    +0x1.0e98b56a9e5c17be5730044f23a9999b42857660p+008Q,
    +0x1.81cda2e5c47b895f5e4deb4021c7f06e81fe7424p+006Q, +0x1.c7ea27c9b38dc021799868798eb750fd00210646p+014Q,
    -0x1.3cdd3f72654afe468ed49869802ef20be9db4b89p+005Q, +0x1.f771cbac9322cb4fff4addfb428093052f686a81p+008Q,
    -0x1.9ffd6f119ee8a0faecb702bdcda9d8b5944b5e77p+005Q, +0x1.0fcc366937b6c00be3cc07611977ae218908ccb9p+011Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2908[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    +0x1.0fc3f8c6c09f85f51a50d6a30a2ba9366647be99p+007Q, +0x1.df2f828719be77c4be63ccbc0854e0b30e752760p+015Q,
    -0x1.3631655c9fe6cb8186c1337d1a1c8075e0cf3b91p+005Q, +0x1.c3cb85fed0bd6d18247e081dddc527f03f94d86bp+008Q,
    -0x1.57708232365845f6cf56c4445136f9c23c4fb976p+005Q, +0x1.198a0bc7ee6a4a77f05fbda70a57aba2f5ad2c50p+010Q,
    -0x1.8f69c7c252cd8f9e48ef541913fefb8888b90022p+005Q, +0x1.70e6f02cc9b0330b228a4b25f6a6db5ff3731a99p+012Q,
    -0x1.38b4ef6d9a1137655f86dd9ea425211c70b305dcp+005Q, +0x1.ca0360817b78c9fb4c777dd5b2d1171a51947771p+008Q,
    -0x1.6acf84e4a31595cc348817e3bb0ba3f5edc86e7dp+005Q, +0x1.378382b26b629fb3160382ffb06136813141cf26p+010Q,
    -0x1.e4d4790f916796044c24c08b06ad0a6daff68ad4p+005Q, +0x1.2da1c6e696742abf9fa21af0800bd760c81c55c6p+014Q,
    +0x1.1636e349d214c1cd9ee2d4f1fcd3ef9035e19dbcp+008Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2909[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    -0x1.34752074f090fbe83ac9da797b6d210a41c03121p+005Q, +0x1.acf2d6ee8e4fef3d3813f5d2cd2bd3004f6aa7afp+008Q,
    -0x1.49979dbe84663499ef87ed3878a5e40e3818fc2ap+005Q, +0x1.b38f1b7aaf6cc4f99364800eb8055521617a3d56p+009Q,
    -0x1.593995c4ae7c810f711a22c0a8dff254cd3bb398p+005Q, +0x1.8555224416e2a2694f1d7f1a65649c8100a0892fp+014Q,
    -0x1.83aa4bfb86eaf23546a3eec68096c70498c19aabp+005Q, +0x1.74ac3e6e33679c864049d42ebd09528ac8c4e52bp+011Q,
    +0x1.5d1dbee3357ee9421d24f2bd008884d7bbe5d702p+008Q,
    +0x1.0b2ef1db998a2ef56be8215ed148de52f22f2080p+007Q, +0x1.6c07dc97077bbb8c2da0d1e518b7b94ecfa97073p+015Q,
    -0x1.3635afc113861a5d27cccececa16637f3ed7ecbdp+005Q, +0x1.b171dff56000b028838b956741a472d7adea33ccp+008Q,
    -0x1.532b3bd1c02bacc3ed52eb842145f6e6e579bf44p+005Q, +0x1.ce1872c9518b157480a2e41ef80524f75d02c795p+009Q,
    -0x1.db561446c686c63036e14a6491190a50bedc82fdp+005Q, +0x1.099768b84fa2ca4b4cd71b9adb06049f9de079dap+012Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2910[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    +0x1.654095c13efe3735cba3527a65d00eb179003b62p+007Q, +0x1.637dd8e64475788333d9b8a60014276047b34254p+016Q,
    -0x1.331814213884ce0b5c4dac10b39ad2a2c9024968p+005Q, +0x1.9d96046081f185b3820aaaf47f3dbc4743e2cac0p+008Q,
    -0x1.40614181b7f055413a1a20ce8437a1b47c77e439p+005Q, +0x1.68ee87a3e13e3c5fbae7c96201585c4ba2cdf2e0p+009Q,
    -0x1.69c43fb8c6c16f34171435bf6861f93f1f2915bfp+005Q, +0x1.cf72df468719a007df1cc47f4b7dd893d47a86b0p+010Q,
    -0x1.9d7453cbbf995c673c435ffba294f04adbc24641p+005Q, +0x1.0d734ddd7ad1ae45ca47a9b7ec16fde038840a5dp+013Q,
    -0x1.345a0c02aa247614895d23d97845a1fe600960a5p+005Q, +0x1.a123db15fe6330719d00c21f06709ad3071ca428p+008Q,
    -0x1.45cfde1844e4e8b0d74bf5a8aef8b96fd559b14cp+005Q, +0x1.76c9373aa99789958215c97b0b18695137120a33p+009Q,
    -0x1.8ad1c81019fa46d62450706bda27e7d9af188be5p+005Q, +0x1.1064f05ecf038eca99b09b74dbf08d777ef17c21p+011Q,
    -0x1.af5dffd97e25c2eb58025c179b52bb7e43bb567fp+005Q, +0x1.ed2e653a55e7cd799091441ee9696b8030e96b7cp+014Q,
    +0x1.5f4a22f76b2960ee3cb95717755166d4a867f2b1p+008Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2911[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    -0x1.3223847ad1bda2a6b1efa331c8dbfb605ca9a15dp+005Q, +0x1.92bdf557392ac5f9581f04e501dca4ea93e3652fp+008Q,
    -0x1.3b888e25fe027940677d48594837765bcdc3bf8bp+005Q, +0x1.3b37873557bd18bfe112039ce05026cdc855fb43p+009Q,
    -0x1.5a2853f572a5b563aa08cb6cb80d3917ec3a55a7p+005Q, +0x1.56ca32e78d4f54c4b8bc9a390cac46dc723d798fp+010Q,
    -0x1.90f94ef6a75cf4e0ae5502d86b026a9bc8864821p+005Q, +0x1.1b7cf945865d38561db75743a5ed2f8052e7cf1fp+015Q,
    -0x1.932c548c763f3eec9b7bc1361f5715a921b9283ep+005Q, +0x1.1cff867f27e56bf29c64753071008a290aeaec16p+012Q,
    +0x1.a4c55c43f60b27556aa1cb57927b674bcdf224c3p+008Q,
    +0x1.5027b1c00c613410074e93260c672b114610cd6bp+007Q, +0x1.02232f03ef075191956b1d81bc1e85e5712b7fc2p+016Q,
    -0x1.331292a5f249faf5d2db4920fee23ee9fe020ac8p+005Q, +0x1.95a33beec91000b8ede7ccf1c015d54547f35c9cp+008Q,
    -0x1.3f330cb9783d23264ada889a6b6f0e76d3f682d3p+005Q, +0x1.435e70ffe0363cacb97071829d9f75a2b6631712p+009Q,
    -0x1.6b26b2a2330ce99011366095ac183305b9a2dd37p+005Q, +0x1.7a9ab614fc3ef89abae7293e93f27b8510284ab5p+010Q,
    -0x1.06cc51063db98189bff8ec732054fd103ffc761ap+006Q, +0x1.cb0eb5eb90c8508fdf29270ad94e8ca7fc544bc5p+012Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2912[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    +0x1.b600d249506425a97428931c1ca9a6234867454dp+007Q, +0x1.b19b868784b2715d89a6b93dcc8afb9a6a92fcd1p+016Q,
    -0x1.317ecb7ce955f0b4a9653c0d63c4f75ee6d1b8fbp+005Q, +0x1.8a2852fb1e1ed0cd967e7df9059975386ef2dcf3p+008Q,
    -0x1.39030f9ca82ab725842a451bccff8c0abe95464dp+005Q, +0x1.1c7e6d563a13759f6702c52218a43bb84c83da2cp+009Q,
    -0x1.4f16913d6142547211d86bd4ce624143a3f958bfp+005Q, +0x1.1354514170325d5eeb48dd9e11f8bf67923ed71dp+010Q,
    -0x1.77eb4ecafe7f89f110f5364841f05090a9eb1644p+005Q, +0x1.611c9414e4a065c700f640c3c84d51bab6c09b20p+011Q,
    -0x1.a4167539d65d6438c1d8e651cdc8817dd26db444p+005Q, +0x1.71ed05f6db200a7a3c619fb71218a4f7d86be4e0p+013Q,
    -0x1.3233beef72b578f471af24ee4657adecfb4b189fp+005Q, +0x1.8c7bb7fdd6d6fcf9228cd0bcc0239c668dad04c9p+008Q,
    -0x1.34024f464e6e6c53c18c22639c822b4865a6535bp+005Q, +0x1.557dd002445f65977ebcfd5d45d3c00ba6a30e3bp+015Q,
    -0x1.3bc039c5bb115ce8da4ea97327c6ec88c010d4e8p+005Q, +0x1.21c4a4dffa5aea4e2d71919cacc5d48e6e802f92p+009Q,
    -0x1.58bc56a604f33fcec441fa361154b78da08419aep+005Q, +0x1.26d5f62a982a4a1f3e54536672609747336584d7p+010Q,
    -0x1.a715b5bf72b0c9d3e620de1264158329841036d4p+005Q, +0x1.b9a041c3a5ee925b8cdec38d85fbabf35bc4ad18p+011Q,
    +0x1.94abf6498387495191dd26bbb1f9f07b9dd1fda4p+008Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2913[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    -0x1.3119e643b9e04dd33e71bcdcf3f8ee2162251bfbp+005Q, +0x1.844b1ce38fa01a345fa4950ca3e3c9fb4dc7fd63p+008Q,
    -0x1.377ba21907a255ba972e45e0f3b933b1c9fbb0b5p+005Q, +0x1.0a3d0ed70d1fb13a5c00e8002a4e874b7f4b77fdp+009Q,
    -0x1.46beb30e1fa3af7f61e76e5828ec10d00968980bp+005Q, +0x1.dba78ccf368faee0f11fb67490f5aa945fb05fe1p+009Q,
    -0x1.62953b1b745a9cc00d9636969b6745a09286d335p+005Q, +0x1.030a1de797bd0afd0c844a158e97cce0f9efeb2bp+011Q,
    -0x1.62e672655c2e63727f12c04478cd0a7039597fccp+005Q, +0x1.89e990e4f7068df1b2f21ed2556affd31efde645p+015Q,
    -0x1.8ed553c02166a8a67473b44978d0a9027bd3e1e7p+005Q, +0x1.975e9633d2f5c431e5f1c7247e6108d41d4f998ep+012Q,
    +0x1.d4bc855a051da50c00ddb44f3949208c30b09c02p+008Q,
    +0x1.8feb02321ed8e8e294c61cfb8796ec3cd5aad9ddp+007Q, +0x1.367be29a7353484e8287b107fb1a29560e8aa233p+016Q,
    -0x1.31aaf59bc2695386d48b6f69d9b846f9754fa4f5p+005Q, +0x1.8639b41adffabdb3afe618c31be1c2e308cecca8p+008Q,
    -0x1.39b1df4d2d3975b020e7f7e518b43840ba97b59ap+005Q, +0x1.0e3ebfe2395c7fb3cd9b9ad3dd1ff72f0ebc6984p+009Q,
    -0x1.4cc9aed6eba6e52f0c9b16672714d6c670e280a6p+005Q, +0x1.f526c20356168d0abc638d086f520df639e25451p+009Q,
    -0x1.7a699d9bbf023c07bd77b7555447ca33ffb30264p+005Q, +0x1.2b0bcd0cceec1e8bb6b3d99f8398380165f18db8p+011Q,
    -0x1.07a8515a7fb1f9c7fbd1fd6bc27dbd4e4d6e2077p+006Q, +0x1.77df4a1d96c6916e769dde7fd34d71f191739815p+013Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2914[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    +0x1.eac9455efe3aa3735c75ea182b0339ead301ab70p+007Q, +0x1.a1f140ec004dee40e34c203006ea0929e1243af5p+016Q,
    -0x1.30c06f9af16093d19e032791d2f699378886a265p+005Q, +0x1.7ff4efb2733de331e1ecfcf8c778bd3d2a203281p+008Q,
    -0x1.35dd25084b5ff31864192667e1c5431f1f12f261p+005Q, +0x1.fb0638449f92c38737c04059c31521e68cc8bc86p+008Q,
    -0x1.3e8e8640dc8f273b303814cd54c65f6cd3d0ef75p+005Q, +0x1.a474bedc826d55b0d6b7e7143fd512d4fde29564p+009Q,
    -0x1.51ef0ce11a8f31e25fd400c3f322a1858befdab2p+005Q, +0x1.8f4e476684f52c7e0e01d6547295857ed0728e15p+010Q,
    -0x1.75686fea90839762576a4891cd00ad6319b5e62cp+005Q, +0x1.f2e6d3a92309947d82b2800fc9a4207bb9c57722p+011Q,
    -0x1.8d346e3a69431d51e0514ceda33f4720546ac052p+005Q, +0x1.e58c619843dd9c35b9c05e399eddc88a0b9747bep+013Q,
    -0x1.bfcd1e895c5bd1558694b6f29457600eb7af5982p+003Q, +0x1.8ec6158fda71a1d28948da8be0c6fa4482c00dfbp+015Q,
    -0x1.3136f08af2c4d8c10923c958a0e74a0ac9690f32p+005Q, +0x1.81a1ea978f073a6a4ab7b4c621053cd2549f582fp+008Q,
    -0x1.37a8f8eff045b78607ae1873870f517df039312dp+005Q, +0x1.00e3cc053fd1a77794090227a32d708c4fd0ee10p+009Q,
    -0x1.423a35c7ab0a3e9a2abc9c4893937f35ea66c231p+005Q, +0x1.b55fc8b9bf7f1bac27f6daae76aff9da87a611a5p+009Q,
    -0x1.5f0b8f0b636ac026b712a93c45c7cc6ec98d8d30p+005Q, +0x1.b82b80b0b109508a1cfed8571e5fcd859794c566p+010Q,
    -0x1.acb4de6ad5393672f26173a428a9cd161cfb8014p+005Q, +0x1.4de1cf8a720839c719f4e8cf8e513c7e12b95561p+012Q,
    +0x1.a1ae53fa2259f8092fedc1c43c93d8737935c044p+008Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2915[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    -0x1.f5079dba2d0164baf6d6cca960dccfab299d38d7p+004Q, +0x1.fc4eb59743339fe00f286a131189de265015f8d1p+015Q,
    -0x1.3065ba6cbb1aaeab4140c003acc7030d4c6a7cfap+005Q, +0x1.7c78e1b9baff1f1a1cc844bef674e1ec01f18e78p+008Q,
    -0x1.3416086dcfdd0155fe4c929c1511ed9d8e85deb4p+005Q, +0x1.e6905c643fa2c39db7639f559134b4fc36402257p+008Q,
    -0x1.3822012d4dbf20083b84d58d67ca9e4c25f60f95p+005Q, +0x1.73617310ca6f6edcce6a54f33a7486cde558dc08p+009Q,
    -0x1.4a19fa86589e5ebbb47f3634959f21497a14d4ebp+005Q, +0x1.41c4f5336f70b4ba6e3e364086d19fb199b17110p+010Q,
    -0x1.6669eae788e40a661c85dc71579dc31021327e8ep+005Q, +0x1.60136cf8c3ae084e1ec2ab5e041faded0abf3b0ep+011Q,
    -0x1.8533a2096612088c0689617a72dbb102a55d9225p+005Q, +0x1.0a3e6625de57e295ce578914d323d55a3ec257fcp+013Q,
    +0x1.f7b0727650d9468e8adddd5d3989760fe34c80dfp+008Q,
    +0x1.c9ec77b77f8e4983014b910b9dcc2ae136f6d1fep+007Q, +0x1.5b14a98aa0ebb1fdc2a691494809f16c50c88eccp+016Q,
    -0x1.30c612f00bc3e263fac0c6f150981546e23abe0ap+005Q, +0x1.7df8f62521c45314d6e3b4117cc939300a4333acp+008Q,
    -0x1.3581a6ac38fadbc1a6ad35e4bd4a0089ead4623fp+005Q, +0x1.ec85f61906e24179558032fae636a580d6528d14p+008Q,
    -0x1.3a91d2dd5acb23633edc0ca959c17221cd49db31p+005Q, +0x1.7d7bc54b4f8d621c4dd8994f40290507c2911d67p+009Q,
    -0x1.52cf25552fd550f1a7418293090136441638108cp+005Q, +0x1.59855c2f67f2c43c670cb2aedd87786a51cc3569p+010Q,
    -0x1.841234cbe8b9b52e56bc2679f978a63d7e8b69f1p+005Q, +0x1.a730bb67d73f82dddff6f3c7669caf593398d4efp+011Q,
    -0x1.ef8fdcca9933eafaf85f8fc67d023b5220194949p+005Q, +0x1.0f025362acb37c46d1ffae0eeaa2ec48309d5be6p+014Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2916[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    +0x1.138e0bd43cdab45fa980f253a02ffda73adda177p+008Q, +0x1.c61ae9e2a3e448f1832fec664235d3700ba36670p+016Q,
    -0x1.3020e0b0fb3198effdb2dbc982a23fae5c39dc80p+005Q, +0x1.78ef947a0a0b696da83f94a7f59b6c16b3fa8a66p+008Q,
    -0x1.32e7f62a5faf4c676f39c120f23222024ac4f724p+005Q, +0x1.d19a350da7143e387d6f52b00d17e609c3ff3ca2p+008Q,
    -0x1.3715771a5c71daa9c60f86902f8088379592a3dep+005Q, +0x1.492682dcda5fc2889e7664a8157e852358a98983p+009Q,
    -0x1.4878d1d2356940546e9bd38ded9d8fa59eb40644p+005Q, +0x1.12b18d400524ebd04cd21a2bc46fe59d397f6aeap+010Q,
    -0x1.5d931f3556096d0d05ed50642e37ad912c0fb850p+005Q, +0x1.0fe566c90618680693e3749ece71bbc52d032511p+011Q,
    -0x1.7bca815e2256418cb2466da26b18f7834307425bp+005Q, +0x1.4f977aca09b1e1f44077da007792627d14788ebfp+012Q,
    -0x1.91c366bb353c1fd9bccdc79a5dded6f78ef62f2cp+005Q, +0x1.38421af2daf0cceb211f423a5738a178c162d8e9p+014Q,
    +0x1.aa5bb8ebf132d47b8ff1fa6356c59e08129d5917p+000Q, +0x1.de53e7f79c5934a7823ac76974a64ef2032e0c47p+015Q,
    -0x1.306db304b9c29593c1b87677f253485dd4e89252p+005Q, +0x1.7a38c0b2aacdef509378a164a1b28a7fb94ea5dep+008Q,
    -0x1.3400572fc21413ed9198713ffca0c4d0e711749ap+005Q, +0x1.d665e900501190a4478614500748faf7dd0ccfe5p+008Q,
    -0x1.39487a2382e0b4d6be845e89fe79a39948a9fff2p+005Q, +0x1.4f21dc15f5926a802015eab42c27452f963d6f9ap+009Q,
    -0x1.4ed2250aedfe3cf4c06c4a12d0802cdce164f976p+005Q, +0x1.228ce77294541c0d48eaea9330d82f2ba2b97cdfp+010Q,
    -0x1.6f5aa6429f3bd7d9e33b7901cd169a4e4ce4ccc7p+005Q, +0x1.34c5ba76d376fc85969faad398055d1d0ec76755p+011Q,
    -0x1.bd36def8a0e55d2434f8780efa653f45f9fc4734p+005Q, +0x1.dc3ec268bb9a0ac06603defd85226d2c4fe157c5p+012Q,
    +0x1.c23f7d176e878ec7851fe5a3b1c9d0642fef400ap+008Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2917[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    -0x1.72b26ec490815537ebc67c49af5d4ec85a77ed38p+001Q, +0x1.354b05c198a43548bfa1c02fa90b41d88ef81ca2p+016Q,
    -0x1.300d1c2bb0a64c5b19ab95f274c4018eb8022167p+005Q, +0x1.761ec3896146f7661dbd6f6304e63fb8734acaecp+008Q,
    -0x1.32c6ad82e588e718903f51d53c015b404e935a9dp+005Q, +0x1.c2594aea966bfd13f6204833eb3b732ded5df428p+008Q,
    -0x1.37f7bf4e46ca3fb01edb6ed7230e244d2c306192p+005Q, +0x1.32e229632b639a068e649b270065a47b8d768d9cp+009Q,
    -0x1.4606a97b5ca4970102f820c0eeca0a34070db1a0p+005Q, +0x1.f47f0cf9b71ff7b6d643a922258f28f6399a451dp+009Q,
    -0x1.52de0cee4582470c44d01282a7e8e01dd752c6f5p+005Q, +0x1.c96e0231e887711a50c742c622b88f6a7eb0acd7p+010Q,
    -0x1.663f3232cd36b0865378a63b8c8fee117cab16f8p+005Q, +0x1.e7dbaf4576c8e82439909759f3e8aea260bf7b53p+011Q,
    -0x1.6fdfb962af0fa4712cfd303d700537a40c813c39p+005Q, +0x1.5c66017fed90ae250bbe0f0a90d5795b0b7c40e1p+013Q,
    +0x1.03aa265f0524bb6d59b241de486dda7f59500fe4p+009Q,
    +0x1.01de73e6775eebb075914b3272319f21fa166dc3p+008Q, +0x1.5c660e32644acaca7b21680a472702894c2b58adp+016Q,
    -0x1.304e32fd4f4264537e812f6bfded97d74e8fdcdfp+005Q, +0x1.773189186e0d79cfddc8444335dca6ada6107594p+008Q,
    -0x1.33b5c25b584c90c9a355ac22fc1141e910b1eec3p+005Q, +0x1.c624cc83ac7e2425bbf14daf6f90c6b6b80a2a65p+008Q,
    -0x1.3a1068265eede6451fcd8992f0520a0c7c2cf858p+005Q, +0x1.3778b0eb97af00f7c8024d84166cfa60ba621222p+009Q,
    -0x1.4ab879539e75ba8abbe1293f94e2f76280fac8b6p+005Q, +0x1.06b00dbb646d6e961f6577023608349d30c27628p+010Q,
    -0x1.5dcd41324891cb2817be944c1bf0496e3c115748p+005Q, +0x1.f89630ca3407b13567bad35e9bb023d578770bccp+010Q,
    -0x1.877ba34d5db2ecccaca110b49b170a0250f46689p+005Q, +0x1.326ba111ef6d2d4c79dff56f1b8124fa6d2babf1p+012Q,
    -0x1.960896d5eab5c2705bb8505635de9cdd66f05a20p+005Q, +0x1.775005e8f347410f3b62dfacef086d882fa59de7p+014Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2918[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    +0x1.16d06507a5fa4f95d25be3842c46673106e6ef51p+008Q, +0x1.4530b1d3c1fb7d12b3cfd16ed40705ecaf69fcd8p+016Q,
    -0x1.13ebdc6ec3b00b982256df789596856289653e0dp+005Q, +0x1.8bbc66d42642e2addf92c6bed12ecba1b1819624p+014Q,
    -0x1.2ffccd5242ab31a716b9a038d109cef9e2db77afp+005Q, +0x1.7479df8d6894f2ae2a1a920b5cd75a49077bbb44p+008Q,
    -0x1.328c67c546aa9001fe4be4794a3bec5dce9d7e4cp+005Q, +0x1.b9faba8ebab6d75ae34bce87d9cf997e4bb7caeep+008Q,
    -0x1.37740ef85df47ff82cfe8036b74713f0e2c1b05dp+005Q, +0x1.27a54db9a1c9ff1708119b1763bdf1432a64a7ebp+009Q,
    -0x1.40beef4fabc623f9f73740f43efb4f4c4c9470b3p+005Q, +0x1.dbf838ef2accef9920a23c92e982e33acd5e6d21p+009Q,
    -0x1.420843f97dcbe564440bf7049c864d36d3a5bd74p+005Q, +0x1.93329d703d26f088c4a8ff4a61502200ce33752ap+010Q,
    -0x1.4af6b966ac8693c55b4d82c154fb35b9bfbf840ap+005Q, +0x1.76e3b88a79b6290e33a71bfd09792e984b154bfap+011Q,
    -0x1.51aab00fb233f4d1911224a3136cb9f1d280c8e3p+005Q, +0x1.b914053a6a3f57b9df08e3a8a6b072fdd23e1ba5p+012Q,
    +0x1.30845d733c066dba87c9f4c8431fb33fcd075bbdp+005Q, +0x1.ca143713f5563f3362c3854557c6e6a9f736fc6bp+015Q,
    -0x1.3036ef24481d1297bf9706b41280748fc33d4fd3p+005Q, +0x1.756fd670adad774ff67d78e560d56ad6e5bb1e97p+008Q,
    -0x1.33631ff6bd0f9534b3fec8858485109149c94c01p+005Q, +0x1.bd5824987de756d6934fbadf81bb632981565d03p+008Q,
    -0x1.3964b32df08431c8ad77200abe04ac09221f5ddfp+005Q, +0x1.2bd02ff2883166fab9b78d222993d4e572cce552p+009Q,
    -0x1.43e3d27ec87586d6ea87a96f5e4af9a268131bc5p+005Q, +0x1.f2a3241c19bae4ef3a11f2e360f5bc60fa4d2060p+009Q,
    -0x1.4784d6cae02ad1f945932e89fd2ca6a85a33dfa3p+005Q, +0x1.b36a0356ec02f0c99d60b33a75455c2ab13e1568p+010Q,
    -0x1.5ba620b4a8dc9306369b79850a4afe64cae8008ep+005Q, +0x1.b7cb6fadf268d0de75c29e08a56237da7f599bd0p+011Q,
    -0x1.7aa040c955d225f42d85d95c4b4a72a3c46eb2edp+005Q, +0x1.4f086396e4974e3c3c4915656613c0f55776633ap+013Q,
    +0x1.997651a5ff76121a015f0330974ce9e4fc29b69cp+008Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2919[] = {
    +0x1.4416dce6d335f44532aee475b24931343c748b3dp+004Q,
    +0x1.f64d4e4a8a297f353431eef84ce8f3902400e454p+004Q, +0x1.313a5bd397917b2518cce0d7c63515200725b653p+016Q,
    -0x1.2b45639f255755a445486f541803ccb4b42c38bbp+005Q, +0x1.2810bf5e309590e7e9066c87279d15568d0e2e74p+010Q,
    -0x1.2fd37aaf3d10e87ba54de749fd2ad421504aca6ep+005Q, +0x1.735efc5507fb173274b7a02ac5326eb2d57f872bp+008Q,
    -0x1.31c52c0c242d1cf64fedfe844164fc2b75fba804p+005Q, +0x1.b46cc0671645979a5b8abf638f11c88352ed8a55p+008Q,
    -0x1.31d85a371961504589c4118b055e73e01ad3b218p+005Q, +0x1.dbd002abbae2325648692d7b576812cd53d6bed3p+009Q,
    -0x1.35261a58dab65625d1be8dd798f1672dfb732e49p+005Q, +0x1.20b07d6678e8ee95b8e00ceb2db6d5c59e895cdbp+009Q,
    -0x1.4488b070a068750f08012125d79c6e132ba850b2p+005Q, +0x1.977e7e1768952562d2a0b0d68442a28902439481p+013Q,
    -0x1.4762089609ef098210cbb07408186c4aa0104af9p+005Q, +0x1.0f99e424e4749778abad857ae54ea8659bc3a103p+011Q,
    -0x1.54e24ce4b5186b779bbb7381f9905f47e77a8dbdp+005Q, +0x1.2468a2884a5de1fb13cd67383a23468573b56c34p+012Q,
    +0x1.e64e083ce26c478a687c60e37c30f9f530608c1dp+008Q,
    +0x1.086785a53fc3fdedd8fd63eeecf641c37a818cf4p+008Q, +0x1.1999872850c09fbbbd46d7d3910732272bb379f6p+016Q,
    -0x1.137df62a744dedadf1d08c443ecc77d47b81df1fp+005Q, +0x1.acc418496e597908794090091a6d522b5c78579ap+014Q,
    -0x1.2efd047d90fe7109f63119ce4a6d58c847329e42p+005Q, +0x1.f34e518779d4c80dd73a271412ff30db5ff2afb0p+009Q,
    -0x1.3006a7bcc5253e86ce4ae2845adf33cedacc571dp+005Q, +0x1.744b6f622b819ddf05d2ac329f2521f76c521eb2p+008Q,
    -0x1.328296f0063e17e0d689c0fb1f6fd4ad38f218b6p+005Q, +0x1.b7b5f4815045772062ea3928ccc8c50abcb24bddp+008Q,
    -0x1.331064e949f7636f8feef7608ff393c05286143ep+005Q, +0x1.310192a1b69f431b4a3416f579a0425cf6ec32d3p+010Q,
    -0x1.36e2dd512e203d08d2c3962e3b76625ef533df11p+005Q, +0x1.2500934792010c4e780cbec8a65a10c0cc74f949p+009Q,
    -0x1.536aac8ab4398982bd17769cd64de8b52a24ebc4p+005Q, +0x1.31c358f96ae215fce1c8035403c14a10e6bd2268p+011Q,
    -0x1.72a655d16c22f0d758b40147954be69f26573b2ap+005Q, +0x1.7c4d4156cf2a6b2e29ccf5c3c5af604f60e5faf6p+012Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c3004[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    +0x1.cd774724ae919f3f0c4a88cffc74be94e53f6d6bp+005Q, +0x1.3dc0342dfa395c92859bf34456342bdb5741cef7p+013Q,
    -0x1.4583b7e8fb54937cdf6d6660fe633be5aab7acc6p+005Q, +0x1.979601bd19f1f10bd757b0beb0d2142c28b93df6p+010Q,
    -0x1.5335988888b5c00be9b0180bbb9f7848fdc14dcbp+005Q, +0x1.6d79c8e6a07c697881040f0062ae5f6df3d419f7p+011Q,
    +0x1.8731f3af22c94947bfc813bef313dc9b05dc5100p+006Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3005[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    -0x1.bae032f09ab8c20ad76d46d80f37a3dad6a806fcp+004Q, +0x1.22afbb753ded2a47f765166f87e71363aa9a3136p+013Q,
    -0x1.501cf07098a5ef77cdf614a01b7d132b7d6ac572p+005Q, +0x1.9c7469e9e1f6e68580c0b181fd384114976641fcp+009Q,
    +0x1.6ddbe7f1d8fbf9ed8c8a59889f30c4e44700f91dp+007Q,
    +0x1.bd8bd813eb5967cf6d1a50afcc4503006febecf1p+005Q, +0x1.b6a3db26ab84612ab2e4989d3f01b52183798c3bp+013Q,
    -0x1.6358462e388d46f7e4777c6677997cadfd158118p+005Q, +0x1.cf3d988344e88a3624e4edfa90b8a8c732cb71b3p+009Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3006[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    +0x1.84dc98f36423a75bcc7b70b134c1818430ce6cebp+006Q, +0x1.04d1507b3fec1c543a6110770955bd8367c16b8dp+015Q,
    -0x1.47df8402c053fa317a0b89cb4b17981d07e73809p+005Q, +0x1.29375a1812879fa068e0e1c551c6e5c85a1f1ec6p+009Q,
    -0x1.82ee1a49ddbaf63970922cf5f9e0fb63e6979759p+005Q, +0x1.c82115f4b701e1a2e6ae63c2a4fd82430b31d144p+011Q,
    -0x1.4f728590fc73465b4d1398e54f5d4987864fb698p+005Q, +0x1.34c3dd5770be9a19826e68896e2851e85e34dd2dp+009Q,
    -0x1.d8b28dd3cc370aaaa2407b9e539fcd1175a2bfc2p+005Q, +0x1.29162a5def4fa11a58c3f5d34807ea7a4f589e3ep+013Q,
    +0x1.898cb974ecdc966623740c34807533e19e51e1b0p+007Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3007[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    -0x1.3adde17be6160f87dd71964dd1e4ecf9a00908ccp+005Q, +0x1.0d33f407e9c4fa99c974b23c85db0585055cdd6bp+014Q,
    -0x1.42f64fe59e9e56e854c3ca2433c2e1fa54909836p+005Q, +0x1.fb53dc41dfc287f5378d202988a4f3eac9f54f3ep+008Q,
    -0x1.7b61a625bcdd40f5b26c670a6339cbab9645e75dp+005Q, +0x1.bb707a641ff641e9699b70e39f1901d1a39f2787p+010Q,
    +0x1.1d2621419e5e1b35e9bbfda1e66882e7d97d793bp+008Q,
    +0x1.8ff0fc3a573ddd57c2bc2cfbac8174b8cc112a11p+006Q, +0x1.fc785732b2054394768f1febe4e284643b5615a0p+014Q,
    -0x1.46fb2017c98e08492426fe45165d4386287345bbp+005Q, +0x1.02b9e723ac1e63c7361b21c9c906c0d54d789304p+009Q,
    -0x1.b17b5ef2c6306f7af5c85362d8825348c7056f4ap+005Q, +0x1.14f1075011d529766a6fa8983c9f7500d0afbdd2p+011Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3008[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    +0x1.18d5bc140a0b62527dea45c4c52bc8370e961805p+007Q, +0x1.13f84bbacfd812135b94ea07f706c9b7cbb26126p+016Q,
    -0x1.400df175daf9260ee15cc5ab94e601491a7ce949p+005Q, +0x1.d09c80c8294687d9b6521d7553d44a5f22c72b24p+008Q,
    -0x1.640b8f02246efc826bc14a84207195dbf90b3439p+005Q, +0x1.21b72e2c6b84189559e4b4b58febaab20da97c5ep+010Q,
    -0x1.a72c6bf790475eae3f305b541b9dcab895ceae84p+005Q, +0x1.81a1cfaed1f084b41db4fc7705242f79136d168dp+012Q,
    -0x1.4291fd7a6d46b21f9650014497ed65c55558b542p+005Q, +0x1.d6b0a40c695ecf68a9a99f1d17018d005434954bp+008Q,
    -0x1.77eb9b6fd639e60473d3cf3181dfadb97a333758p+005Q, +0x1.3ed2238ad75b0ca5ccd62fbc11285bcc9a504031p+010Q,
    -0x1.104351ad48c01770cf66de296ebb34d4bc7070ccp+006Q, +0x1.438a39e6f3f935cc102957559d8bdc3ab2a57a0bp+014Q,
    +0x1.27c78304151553226f61c4671d18077269c06935p+008Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3009[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    -0x1.3e346c74b2d0751ff73836b1e85c862f04d1447dp+005Q, +0x1.b9029da9ccff3cabd652762fe385c26a3122c55bp+008Q,
    -0x1.552342998c2032282c68ecd52d655170b0760a12p+005Q, +0x1.c03b0d9e61426e8de752484bdd98576f924061b6p+009Q,
    -0x1.88d1ff66930dc99993d4573e52a72581fbef5c41p+005Q, +0x1.9f0c8dc9a1abbf617f826691bbe609940b444784p+014Q,
    -0x1.9623bdfd7deed943df4be4a6db6146a215d561bdp+005Q, +0x1.8156620b3fbe42a3e27fe2197725eb4654c3312bp+011Q,
    +0x1.722c29f5496127ecb8b2f0e933a1fe770e37f7ccp+008Q,
    +0x1.15544ea094e8eff8a349d51a21e6ea6be06b1a25p+007Q, +0x1.9bef26c7410c12c39cb8f08666e3e2b130373026p+015Q,
    -0x1.3ff4aedeecbee3fd39c7be46876d8c746ed07bc3p+005Q, +0x1.bd697f4c2f899572f958bc710860137876e1b57bp+008Q,
    -0x1.5ee99c28db8e4fdfa2c0c2eeb0b7a266b741b312p+005Q, +0x1.da3b874c3660ea601122439f42cc5e1fe8d05152p+009Q,
    -0x1.f406e82ccee8b8febb5995b68b55e3191c33248bp+005Q, +0x1.0d61f439d6f3f2c2a20812d82718bb45bf6e5dffp+012Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3010[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    +0x1.73a8244d6e09d85932d8b41e23473b3d3dbe3a92p+007Q, +0x1.a2e31f351746d617349cbe64569281e6a0689334p+016Q,
    -0x1.3cc3c405d96f88ed39e0278e9e37f63afae7acd9p+005Q, +0x1.a9259ff5074ff3b16f0b130019aaee6969739b70p+008Q,
    -0x1.4b3e927345745e43c4f49ff5b3ada79771df9f31p+005Q, +0x1.73876aa8c65afb8ef88b9c5152378d1a55413c0cp+009Q,
    -0x1.78644f0b42468cb04c67e522245fea0287dcc406p+005Q, +0x1.dd65aacdb0de9fcb05ff047bb3e83eb30a4a7265p+010Q,
    -0x1.b92935b76b2d09c99f7dc30c2f1cac0ffc6eee0bp+005Q, +0x1.193c296b26b6e7cba60cbc7fa81402db9551d242p+013Q,
    -0x1.3e05545ed5cd71a9d60b0ea4bced7c90d4c8eae2p+005Q, +0x1.aca218f1f4287b10b047289a20fb1d9f8a5540f4p+008Q,
    -0x1.50c1e81ecedbe7a8292a2fb87d05dcad3c089bd8p+005Q, +0x1.81368a53692778dd4d968eeecf93c3d82f8650dcp+009Q,
    -0x1.9aaf58f10cfbff20e0393f2edbae6a15d8254aa2p+005Q, +0x1.16468f1c63a7d16af2615f10fb17549c2e133feap+011Q,
    -0x1.f8d8c4f1311a3bb7721de0f35c436105cf5934d7p+005Q, +0x1.0cabc5bc4723d6443dd7a2f8e63dd05ba9ddb819p+015Q,
    +0x1.78da37112d597d5776dbe62264c0afc322f24d3cp+008Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3011[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    -0x1.3bc31b7b2839986da64c452d3c970f05fc1ced91p+005Q, +0x1.9e0855b852d810c46ab58d2c00472e2401af98e9p+008Q,
    -0x1.45ff5570618fea73facd0d0e95e9f10700f85a34p+005Q, +0x1.44b584a02123603ec6b780984309979fcf409978p+009Q,
    -0x1.6718413dd7b625d07b857617346e6c7b4e73e654p+005Q, +0x1.61336156b07d0a06487a9f2cd1a27e09780c59d4p+010Q,
    -0x1.a8c341335d1faf66c780e3ac50867a3a013812b3p+005Q, +0x1.276b8f9fbdbfd8cb5cd3a0fcb5e42e97c3f84eefp+012Q,
    -0x1.d79a3ce7c091ceeb5d41f3e6dd79e18ee1c9821ap+005Q, +0x1.2db604b1d6c8836746c26dc55929fc1d8069e4ffp+015Q,
    +0x1.c086e5fba19234eee4f7ea538daed58348896997p+008Q,
    +0x1.5cdd296387aabdcec8e56e837d643feb5828b442p+007Q, +0x1.280fa6975fdce87e4bbc097a995ca92ff9d1cd7bp+016Q,
    -0x1.3cb24f2dc7398a8f498fc792a67ca2e5015ff817p+005Q, +0x1.a0e212c975c873039ca56ca8bf46045b29bc7100p+008Q,
    -0x1.49b35b24234fe3f5c063c3eedcd4a914b6325c9cp+005Q, +0x1.4ccf7f9464aefe201c463b7fe8ce311d98b9e457p+009Q,
    -0x1.7898a25f550fdfe403cade168e7a674b93f31042p+005Q, +0x1.845fc1b3108e5b1dfc481a0d737a19de224b3bf3p+010Q,
    -0x1.17c512a3f891bf508d0f36e4d44b6e84a9f7a307p+006Q, +0x1.d15c4d36451764f3541e5f5bbb2113c99e84d077p+012Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3012[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    +0x1.ca592b934342b2e0eab2abf633b869d9813bcf52p+007Q, +0x1.0289c482e74cf683c56e82b6b17408d97c2a90acp+017Q,
    -0x1.3b1275e9e1883cdbb7736bc238a1f4b87ddcc091p+005Q, +0x1.952f2091bf9f40984d0bcfd31c58586bef7da734p+008Q,
    -0x1.4329c1e8937672c28dc36252fca3112f1383454bp+005Q, +0x1.24e37bffb670d19cefe591ed92f93b011c4140acp+009Q,
    -0x1.5aec2b012264c495c27feb5959aeb70ec26f5f26p+005Q, +0x1.1b4a54e10cceb1148379a8861076d4623b941f9cp+010Q,
    -0x1.88a0760c6112034472eaaf109610f47e00bdbb10p+005Q, +0x1.6ba3c9f21f9a85272383f9b6f189f90ddfe39da7p+011Q,
    -0x1.c3cc717e1c9f9fd4f5bd9b253fd9bdd70ccf6582p+005Q, +0x1.80cee415e1e3efa8625a5bf83313a873df7d1bdcp+013Q,
    -0x1.3bc75f73d1891fd14c577db9b0b9dd79a3ee0d00p+005Q, +0x1.977b3e3bb26ce9e7e5d7ef1e37c9dd38c39eb897p+008Q,
    -0x1.45e89bcfd688939d107b13f6250ed3d19f782167p+005Q, +0x1.2a204b9346f4a213c0fe8e9a6b2cfea01cc0f405p+009Q,
    -0x1.64c7b9e80e6b188db1377797dd781cdd19356b70p+005Q, +0x1.2e83e5c11bc1f6bdd95ef269e555117c2820c55dp+010Q,
    -0x1.8070a63b8a11ed4266b84d55e76252436277611ap+005Q, +0x1.77d7f21de7e5450cdd92259489b29b9531791f77p+015Q,
    -0x1.ba33c28cf94f469767e2b9348b3bf6d9b1be0bbbp+005Q, +0x1.c1d740837961f59b691878b047cad0fc6e7dd7b5p+011Q,
    +0x1.b43d1373862a8c617012e552b2514c40b87dc03bp+008Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3013[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    -0x1.3aa63f50b477bde24cb47f102eac2c5221881ce1p+005Q, +0x1.8f230a28b4343a3f851a025ee15dc1dcf07914f4p+008Q,
    -0x1.417b4d4c0542e313d670e10a7a84459bfee00eedp+005Q, +0x1.11f8eacffee7720e1762ea366cf0655341d056e3p+009Q,
    -0x1.521b3affcd8bc916e84e5f4a9b822dac9af12d6ep+005Q, +0x1.e958ea54119468daaa0427f7368aea53afe43c93p+009Q,
    -0x1.7159d1927b2ae67a1ac9b55cfc42225829c3cdb0p+005Q, +0x1.0af2730a62a48af068d733cbc56fc61859359e5dp+011Q,
    -0x1.a7cf38472af4b3aafc8ba7e7585a3d148a93f3cep+005Q, +0x1.a772fec9e6ab5e98cb9bb6e6869a3a3c8755da1dp+012Q,
    -0x1.c69fff725410ddcb53fe19b737bb7a2facfd4842p+005Q, +0x1.a8192d33dac4e85fa401fc82c5232d1e66322d94p+015Q,
    +0x1.f88d4e0194501d799cdba06feda4448767f351f1p+008Q,
    +0x1.a00f6dfb3e1e9d166eaa8fb004b53aca14376a2cp+007Q, +0x1.6d29f751b16901919ede4a4062b97941bef619d5p+016Q,
    -0x1.3b372d55d27b7e045e516fa3110f01f9ef3fe606p+005Q, +0x1.910c7ee7aa390111a770af3c75b7a00fb7985f7cp+008Q,
    -0x1.43b125dcdc776d7dd5ad0a1eb8411157854ea0b3p+005Q, +0x1.15f121724e123e5d6367780bbf41c18fcce68936p+009Q,
    -0x1.584c8d6c43eae84371a3f5406d9db46b2886ef31p+005Q, +0x1.014a1b535ee862ec6e1a17d1ddf8abe49324cb0bp+010Q,
    -0x1.8a5606b5496904ba807dc91785c724b11ce5fbeep+005Q, +0x1.325a629c7dc9381b6fe50696b4e726b34ce26f07p+011Q,
    -0x1.1f3d4ec802c9c53b7753f1019b9b4218a31807bfp+006Q, +0x1.8059b2ac43f1091ed081a1cd3b64b97e59308fe3p+013Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3014[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    +0x1.01e86034d5df4212220c2baa9df841677fcffa51p+008Q, +0x1.f656b9fcbbb4529b73c4e2b7095d9074a26fc7abp+016Q,
    -0x1.3a481fab977b2e55d89f9291290301514d38f165p+005Q, +0x1.8a9e09aa2f59395ce5b52dd564228159e6972a6dp+008Q,
    -0x1.3fc76973f7eb56fc51ca8896d14d0f71e2a84a0cp+005Q, +0x1.04af01ea8a75485bafb1bcf273c21377268e300ep+009Q,
    -0x1.499f3d5aa3c9e581950bc010f0c3f2448452975fp+005Q, +0x1.b0690940928acf0e21107fa3dbe58f2e0d6a51c0p+009Q,
    -0x1.5f45ce7db6499de22d66f4ad638d2b9ff26c02d6p+005Q, +0x1.9b8fde89cc5cf9739792deb039c5f38f4fb8459bp+010Q,
    -0x1.88a6618f351278b848ac70b525690af999eb3816p+005Q, +0x1.01ad0c6a6bd83442ebb8cc1fb5068c13eb3d9527p+012Q,
    -0x1.b2988a1a234d18805079fd31d8f8f74e39af9ebfp+005Q, +0x1.f913861f298c3c812ac76c58248ead055023add4p+013Q,
    -0x1.6ba779cdd37416d49200b6747123f505cb8a1a33p+004Q, +0x1.bae5646b5b5c0e1d88e369f0f1afd353dd8924f3p+015Q,
    -0x1.3abe5b774c95255671e552e426e2fdcf78a5b042p+005Q, +0x1.8c45d762adf832cbec3758975700f5545b6ce0ebp+008Q,
    -0x1.419224c2741a285491a7d83bde5fbf4705b679acp+005Q, +0x1.08038f961b7eaae495ae3576b49e63642ff8628fp+009Q,
    -0x1.4d68db9c744c6729c43c7e5656dd6b63d7379c97p+005Q, +0x1.c138f16630bab40d0eeb822d35e54dc86b4df0bap+009Q,
    -0x1.6ce6f15a6f78769b98228a85c9a2d46b29dfefb9p+005Q, +0x1.c414de4bc24c47369551d833a6fbb0a6d7e54503p+010Q,
    -0x1.c47f86e296c18ce8f01d10105e62e32a7c7e5058p+005Q, +0x1.54b6d79c9ef795d2cd1fef25c264de8211bf4afbp+012Q,
    +0x1.c382f77a9e39adf7f328a604a63665a08ce3df13p+008Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3015[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    -0x1.39eb5cd2ab5ef2eb7fb4c523ad67df4cd0c3c21fp+005Q, +0x1.870c0813e4aaa0b037651dccaf7d2bf0da9f02bap+008Q,
    -0x1.3df7a12f36046d024baf08011cb9e24cab811faap+005Q, +0x1.f477747c79bec9a8e857834e1e47771b2fd78326p+008Q,
    -0x1.42f13f9d16b842abff918199f4f11d769d96f984p+005Q, +0x1.7f24eb9896b0f8453b508703cf7d7c73ff71970dp+009Q,
    -0x1.563efdc3edde7f2fe5432af3440cee360104731dp+005Q, +0x1.4c93702d1029d62f99352d073fe06de541e66ee0p+010Q,
    -0x1.6cf7d8f3b0661b846f96f009541a1a16a6f3b081p+005Q, +0x1.164db72f027c28d90cfe434ea3d254d1c7df33dbp+016Q,
    -0x1.7655e2e12af1ace34526a84483800539412cc0cdp+005Q, +0x1.6c253eed51abbcdb68dab80d9d6f9ffdbe788e69p+011Q,
    -0x1.9fc5492b763bca6f11e89155167377b1c61280e4p+005Q, +0x1.15ab7ad197c9ba5a403cd6e43c42e9da59790400p+013Q,
    +0x1.10aebca6472db349508228d398a2d8d6391689d3p+009Q,
    +0x1.de223d88c2f5745a17b3749b4f4e9b95c89fbcacp+007Q, +0x1.9edf1a5fbf89ca27d3ed4496d2a8923f572c4e80p+016Q,
    -0x1.3a4bc6f1ab58451d7b6e7190a45bc97fb32b4738p+005Q, +0x1.88878efbe549fd14e7751bced689e8c43dd67662p+008Q,
    -0x1.3f64316b8926557998e17e29411f6a2678609c87p+005Q, +0x1.fa57c31f537803af813ade4895055dc3844e5271p+008Q,
    -0x1.45741a4b1d4fa679221c1f223e36dad637902775p+005Q, +0x1.8963e9ce77fc8ba06f8d1d4c640e2558b3cb3272p+009Q,
    -0x1.5f33e4dc70a20316ef0181acde2d2ca2b233f7bap+005Q, +0x1.6451eb582b97623951355460360843accef316abp+010Q,
    -0x1.95d5af12e6ec139b41cfb00cfd4a36f5c3302e37p+005Q, +0x1.b2dbe91bd312931bb853b1ee16d03fe0335d1e6fp+011Q,
    -0x1.13816f68bce18b4120918aa598625c1abe65387fp+006Q, +0x1.197cabbc53e00cafc75a99473381301997cab80dp+014Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3016[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    +0x1.2168678e5d8aff2288f7e90ec559987f8f90f132p+008Q, +0x1.0fd2d7f442bb75a7068ad889c008e7bc835a7feap+017Q,
    -0x1.39a280e6f959b543716bf86e981a352610738d5dp+005Q, +0x1.83748e406561e9fc307e23b417ee73f954b144b1p+008Q,
    -0x1.3cb0ba790d42d3d658b8c8b7bcef8543b6102fdep+005Q, +0x1.df3a619df88837c0e72aa64a6c3fe0dff3089050p+008Q,
    -0x1.415689097a30e6b7ce85e3e1b6dad096d9a625eap+005Q, +0x1.53d49571688f3a19e1fab42497565f9f2919c725p+009Q,
    -0x1.53c0f3ce71351476725d89c321749f379a566fc5p+005Q, +0x1.1b3aa4df26bff5cb67401c0929729e0b6a661527p+010Q,
    -0x1.6b8bd9980cde3536f3d90a136ff85b0c7ffddbedp+005Q, +0x1.183a62628569dc265cff6ded59b7a7088b14c4c0p+011Q,
    -0x1.9099248d143ff7bd72b5f28805bced932596dcacp+005Q, +0x1.5ac40b0ed48a3df908765db67f5fe3782d347b38p+012Q,
    -0x1.bc0188e5c7da46e3cdaee15df4a59d58e5f60fc5p+005Q, +0x1.4399f67d2b63e350eb3a728716155df17bf3aaf2p+014Q,
    -0x1.aeeaaa97c6915184b3657285d86e930cebfd854fp+002Q, +0x1.0939c7a51b4754a4d74ba94a827d80fa71816451p+016Q,
    -0x1.39ef99fd43992838b7ce7900bb475286f1b07c05p+005Q, +0x1.84bb64c2060ca548ea9882b74492f3b0dfc898abp+008Q,
    -0x1.3dcaaaeebaa8db14eab076f5d238000eb8f2dc51p+005Q, +0x1.e400672900ac570690a075f459a78eb2f5b3f31ap+008Q,
    -0x1.438ab495159e538d31f7dcc5fc96fd2494bf9b82p+005Q, +0x1.59e64164c18c335e876b474b9136d2657246b1d4p+009Q,
    -0x1.5a389625b2df14c997f70fbb182caeeedf2ae0f7p+005Q, +0x1.2b03409031c4970e1e7a1182811f55a033f51b68p+010Q,
    -0x1.7e20c3f9d1a8c038af7858ce8e3dbbbd80de5ee4p+005Q, +0x1.3cc885a346d2d0c1d5682cea330ba7d2486cb4dbp+011Q,
    -0x1.d8c98bdb81d5e16988c14013f905ddd1d8de00c3p+005Q, +0x1.e5af6f49e433d39302a861e1287b93cc1d380ef5p+012Q,
    +0x1.e57fff7a82d0ed793b320e282c4400022676657fp+008Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3017[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    -0x1.258961713b61be8957c63f48fddd984248249bc0p+004Q, +0x1.5b4b417f211a55fb7af888e3172fe82271226fefp+016Q,
    -0x1.39893690ba026252107e4d7b17aca702e786e329p+005Q, +0x1.808ca787ec55d76e70064fb21a5b1aea05753510p+008Q,
    -0x1.3c72c635727397b4881d1420402067fcab6a93f6p+005Q, +0x1.cf607776be71df22ed2eb65ceecf07acefdb6980p+008Q,
    -0x1.41f91facd3f091105cddd652b55c1d50ac24602ep+005Q, +0x1.3c2791f77cacc4a0b853ec1e6bd39b26238f88a4p+009Q,
    -0x1.50fa05711fb2cb2b4fe266bdf23e6d5b2b05dd52p+005Q, +0x1.015965c5e07a47cdc595d652d15e759508e7b850p+010Q,
    -0x1.6002615350442cfdce0a460c7d505eef0195f933p+005Q, +0x1.d6630c4e3e3aee3cc061d82a09106eee127137abp+010Q,
    -0x1.783e2dbcc6977df76a79228c5d81a1751b4ea5b7p+005Q, +0x1.f72cea158e5dd45084c572be3e3cffb93ea5e102p+011Q,
    -0x1.8e09bfeed5eb38a7c9894e07aae3aaa48b771c4bp+005Q, +0x1.6ac261cb6c39147351d2bfa15dc595f779c490c0p+013Q,
    +0x1.1bec2daac93250b6d4b1e9981f80e56884f048f3p+009Q,
    +0x1.0f28cd2bb7423014681cb4956cbde9cca160f0b0p+008Q, +0x1.abf4c9c58d80dc0c6b58c567dce60b96b8841a9ap+016Q,
    -0x1.39ca47d3085d7645d84f523601281dba10f0b763p+005Q, +0x1.819e9e3e1b006a9be6cd96fdaf51236ec346657fp+008Q,
    -0x1.3d61842fe1efe67596f5d164e28ed0255d2dacf6p+005Q, +0x1.d32aa2c729a936da068b4611e10a800ecc0251c3p+008Q,
    -0x1.440ea42100665d35967adca0f3df9e8a79846169p+005Q, +0x1.40bfd44088890b9a1127e60bd09ee230adb09e80p+009Q,
    -0x1.55c015703cc2319cbdf69acf57643f261f0cf95cp+005Q, +0x1.0dac186a1c4d3198893856e24b9f78bf9c228aa0p+010Q,
    -0x1.6b79092eb1e2723ee08d8f85af90cc2437af606dp+005Q, +0x1.0293475e26f64341aa384fc8001b9a9f0a5765c7p+011Q,
    -0x1.9c926ec9e7b9de77fcaa243bc3f720740b4a77a6p+005Q, +0x1.39b3251479b0c803d7297ab7c009dd357ae3ded1p+012Q,
    -0x1.d6d4542b73275a524478a4ca920e9a2b02d221dbp+005Q, +0x1.8bbe3ab9b0b04653a0eef15801607f55533b2936p+014Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3018[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    +0x1.27e1958bb08165d91e5d2550a4c80e9f1dd9820ep+008Q, +0x1.94c0bc4c01cf80411878dc59fbca2f9c3f4db11ep+016Q,
    -0x1.3977479356b93eb792ac1ace75fce43b8dbdd24bp+005Q, +0x1.7ec967ca7c329a4b527222c5234e9f68f170e60dp+008Q,
    -0x1.3c32a8ae53847c19aa55f430bf1f4577f5aad53bp+005Q, +0x1.c65c6ad45745f7fd0f1566f156224d3a6a8e297ap+008Q,
    -0x1.41701a76b298450054a538354d0dd0f2df43f19bp+005Q, +0x1.2feea1ae91152b87998d715bf0d299de10e5930dp+009Q,
    -0x1.4b999dbe8b6cc913ac57c6fff450d44d08a680c4p+005Q, +0x1.e7a52f867c54be96a0d9f4405581ca6fd1d4a36cp+009Q,
    -0x1.4f6634f4cd17686a5b7a1bbeefb04f92dc7693f0p+005Q, +0x1.9cec1b253f5718d5dfe01e298bf68edc9ed0655ep+010Q,
    -0x1.4f9170b394047434c0c2284224849736e6ec5a8cp+005Q, +0x1.a06bf7f2cb64e5ce0804c769d3cf2be3af9fe6d9p+014Q,
    -0x1.5c80509c7633cdc785df6bc6ee2ffa3c3515fa91p+005Q, +0x1.82cd0329a7b939d8ec8f97a9ee8b1f8917f3cb4ap+011Q,
    -0x1.6bda5f5b72478d96acbe5f4989e0ca475e9ecc53p+005Q, +0x1.cad5c7322174c79355cdb6e174332e4a158b9586p+012Q,
    +0x1.e45eeedd4221a602f3d02b69c79473b6c8764861p+004Q, +0x1.05775081263c1bc22b99998f4f94bb8af9a61c87p+016Q,
    -0x1.39b1267d44c198322fa9a88b7256d5291afb8eddp+005Q, +0x1.7fbd84c99343292bc2e79cd9abaaa22d513ac591p+008Q,
    -0x1.3d0819b788514ee314d8446c4602c9fc4d2f131ap+005Q, +0x1.c9b2a1aca72fa99eb8cd7895fc22b570558f1779p+008Q,
    -0x1.435c68d07a660c4d69b1531268da12480ed8be22p+005Q, +0x1.340f3ff099e5270df184c16f6792e719cc4449f4p+009Q,
    -0x1.4ed2ced7e10fc7aa0a23c6a953b254a6fbabecc6p+005Q, +0x1.fdc5684a69cbf76bc5efe699d9087f9195d7e4c1p+009Q,
    -0x1.5581ebd635fa10a1ead91c501d80abdc796a1b9ap+005Q, +0x1.bcd872f938e7e77f100259c6e8ab262e71ecc103p+010Q,
    -0x1.6f1ec1cd5c566d95342096304a4aefd24384b6d9p+005Q, +0x1.c3dc7d3b6f93bdc01c17642a6136b27623b2335ep+011Q,
    -0x1.a195b97a60143d19a458adbaed03bfb0bb9965d7p+005Q, +0x1.5a1ebdf2898294d5919ab49eda3f88d58e72ba58p+013Q,
    +0x1.bf7fb86f6cb913af04430def50b380fce03c392ep+008Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3019[] = {
    +0x1.4db30188cee47db761ada45fb282b1a5efa5dc76p+004Q,
    +0x1.53b3165f7c3ec42c4fa40bd8622a4c1c8a0bfd4cp+004Q, +0x1.5aafebbbdbe04f9321a5f2a39992b29f0ac1550fp+016Q,
    -0x1.38f1a2423649453266d13ae4c0f6432e44f1184dp+005Q, +0x1.3cb6911d2032a38efded4576f28a2eba988b88ffp+010Q,
    -0x1.394ea5bd0cc576c8736c5592ff87c2ef629911f1p+005Q, +0x1.7d9ac4fe1ecd3c6e6bf2cccda9d855df97b09deap+008Q,
    -0x1.3b7019fd5b1cda654b6d6f3c5be767664c3b5341p+005Q, +0x1.c064390df4dc6301866d092284cd230de12e676dp+008Q,
    -0x1.3dff193cbddee37aad8e7ee4d00c14c484bcb7b2p+005Q, +0x1.df54e0bc54d8d5e8542458b554dbda13896f8b51p+009Q,
    -0x1.3f3319e4592f0e0884f63ad47f8b2c8f6973d15fp+005Q, +0x1.2846872bf688a6af09cea874b0b9bb8f1dd3d8dbp+009Q,
    -0x1.546b3c79f753f029b01f82e1282954c6c9a542edp+005Q, +0x1.1b6f6dfc2e5d4d05f316cbae92807985ac9798dbp+011Q,
    -0x1.61e313ff104331f87645c58779b247fb2891c5d1p+005Q, +0x1.abc2c81908efd5a30c316d85dba26761a4cd6fd8p+013Q,
    -0x1.66c3dc046ab0aa7d8a40cc73a78b02566b8252d6p+005Q, +0x1.30df4c9e3844567b5a54dbae3f2cab8d41dbedc1p+012Q,
    +0x1.08b086afdd54caed1af949fd81d6589a79ff1c01p+009Q,
    +0x1.174008db922a306a03f7cdc6fe5e0a1ae755e9cfp+008Q, +0x1.56a01081ad78d63731d5056627c3fae7d3857b27p+016Q,
    -0x1.39819f7f5b419164ef45f8df9376f42ecc9790efp+005Q, +0x1.7e840a4d95480e677dcf31a64a495563e2923bd1p+008Q,
    -0x1.3c2c5bdde00125844bc12a199c76ae729366192bp+005Q, +0x1.c39f6644d800b9023461ea4bd61d187ee08023cdp+008Q,
    -0x1.3d0749d03e4ce7253d1c415ccc6f18d6d2f113e0p+005Q, +0x1.f500034256250232ad2cb658dc0a7f1518e1792fp+009Q,
    -0x1.3f16ea0f03f12314a79b332a3f3cdec51335a622p+005Q, +0x1.47b6c27d4f38ebdcc8a24e559218840b198ce5b4p+010Q,
    -0x1.40eab35fe29caa6fbec054775ca691d76bbc83b3p+005Q, +0x1.2c7ce4d65e07f31736ee8662c9a16723c6fbead1p+009Q,
    -0x1.4a5dc046e1fe0e0e3e0f5c81b2d8df079242b156p+005Q, +0x1.cbdc813c0e070126d67620232eea98e8f6bd895ap+014Q,
    -0x1.6129d4459ccbeb96da504c89e279747af0e77018p+005Q, +0x1.3df69312c7b56ebf32dec5dca618a2f47d2ecc4cp+011Q,
    -0x1.885004b54a4f3ba288de7862019652ab62c1861ep+005Q, +0x1.8a3b3cb14aae3ceeea46c6d9251357efbe722a68p+012Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3104[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    +0x1.dc54b5dce69f9fd3b397560ad347f195fd5e9ffbp+005Q, +0x1.5a72a203010cfbe3cacb1583acef2eb2310e2b5ap+013Q,
    -0x1.530895e824b0383e92ce6a6c227640ce231ac7b8p+005Q, +0x1.aafe78ff8ee6324aabc639087a49c16db10fbf34p+010Q,
    -0x1.64a3d7d234a2622fda2280074084b4fa038be89ep+005Q, +0x1.812472907852153a320e7ea9db50e0ad8cf5e867p+011Q,
    +0x1.97840ec6011531c949a442dcf000c2ee73558ef5p+006Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3105[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    -0x1.dc83fc1c087bd18046e2d0cbeb5e5f75b4315205p+004Q, +0x1.3701b3aebfd2734dc6faaeea201d0eb0160f4cd3p+013Q,
    -0x1.5bd5a432586fa0cf25898a127a8a3b27bc555279p+005Q, +0x1.a99f39f7fc99e0b3c0bd24143c6eb38848b5d7dfp+009Q,
    +0x1.7e842ea4a60a28de9b81e0f15e136153bdb367b9p+007Q,
    +0x1.cc3920b73682e147d4c5cc7163790e3b3dbec5f2p+005Q, +0x1.e0b92ea39a775ee99a3e27957e7e49775d43f4a6p+013Q,
    -0x1.6fb44eaf3c98b115980425d018e15949c34023e8p+005Q, +0x1.db80c44108b84bfdb62e4a98b6059c3394734e9fp+009Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3106[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    +0x1.90898f681382348ccdf2a09a785c278f80010ab0p+006Q, +0x1.22e5db66c3cda5b073b18b90b1dffbaaa601c7fdp+015Q,
    -0x1.526c64d02c2e6fd27e170b540094f3dd1a9dadc9p+005Q, +0x1.31c341e3a05cabd610ed37c3768db0daf09b0395p+009Q,
    -0x1.95fc5ea783c89f4b1828f2117190f7075cdc0bddp+005Q, +0x1.dca5f9a3f1aacf77c13f1f6ba8d756de41924629p+011Q,
    -0x1.5a17174919b52c2f53036792d7a7d8bed4dce0b1p+005Q, +0x1.3cfc842f37f38e56745f423622c85e4ef29c52b2p+009Q,
    -0x1.fe57db0581ede4180e41e9faa6b66e1f45fb0413p+005Q, +0x1.39a2c700a596ceec0b3e6c01fd6b2b72612443fcp+013Q,
    +0x1.9d56b2530e99e923dad1b649fdcd84229c730748p+007Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3107[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    -0x1.4d085dec9f397155ec506860ad0a562ea39d9ce3p+005Q, +0x1.04c0b193792dbfec805c4c943219d0a509f4f0dcp+009Q,
    -0x1.59ca14ce848f078313200cec4c8e39039359a4d2p+005Q, +0x1.1efe402306e1f40099e72a0b249d2dacac0fc45dp+014Q,
    -0x1.8a67ecdf86678fd748f980c85c08836d8f9e2c0fp+005Q, +0x1.c8f8e834c7f33a2174f7640db46a188e9e1d2a0bp+010Q,
    +0x1.2c067e06552a2713bfa3aa4d9f905435adc33995p+008Q,
    +0x1.9e2f0fb7a916021ac069c6d239295609c4a850acp+006Q, +0x1.1a9adecac8b6e108844aab967615fb966c55b2f5p+015Q,
    -0x1.5112142333f99e6854e5c08dcfb6ebb01ad0de9dp+005Q, +0x1.09af4ff9f9475c6155087a8e00762219d5dc68bcp+009Q,
    -0x1.c2d85bce69366a2a271042be7b5124ffe8827c19p+005Q, +0x1.19a4d4fb72de00b19c0126385c1b3a4514cf776cp+011Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3108[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    +0x1.21ad0d335904ea51681d60166ae1449cc9acab58p+007Q, +0x1.3d18bfa4f7643db9e35d840ac20e03f6b6454f7cp+016Q,
    -0x1.49e3d70174c605bdfda4876443567218c45be75dp+005Q, +0x1.dd5dfb66ee518162e6ad55c19ce905a10b57b5a5p+008Q,
    -0x1.709d1d6d61bbf756a34d5c12a97096de1207e415p+005Q, +0x1.29bd323233ad489cf84769dcf97c23edccca2fc4p+010Q,
    -0x1.bf3a124cb5a5d657ceef349d30f531863278951ep+005Q, +0x1.9236a88ea8bf46d70ca8d2120a154718f2dca893p+012Q,
    -0x1.4c683076d988413107287971f5a2bf9dc1f1fc43p+005Q, +0x1.e34eac8eb4016181305dda721ec7460bce348f2ep+008Q,
    -0x1.84f3c2f68aeb54340c72f58156ad07f386a9254bp+005Q, +0x1.45eb3db940b79b6f227e5d747c3667eb6aa83991p+010Q,
    -0x1.30454c4dc5badcc788b702aa3b3c5f6219b0065fp+006Q, +0x1.597d8f67c30ca31ae9191de095fcf03e7cfc7498p+014Q,
    +0x1.3a1cf446749623346915acf113ceeede0bd5d24cp+008Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3109[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    -0x1.47ed174d1cc7eefa2323763f0aaedd85a12cfec5p+005Q, +0x1.c5062c47fcdbb878115a6512f17fea0e3beec792p+008Q,
    -0x1.60a5bdf01946c369b89825c24b59e81b24f3515ep+005Q, +0x1.ccbe4d3992e24844d34224789181df5687bd5835p+009Q,
    -0x1.a8adf9550c1970be27cd3ba5ee95128469933182p+005Q, +0x1.8d9e8fc6eeeb93f3eedff70bbca514755bb973b3p+011Q,
    -0x1.ba1f970ed0ae8e3395286f1c05fe1a4e00732789p+005Q, +0x1.b89e71f8275d77df45d457997555dbb1d3905c72p+014Q,
    +0x1.87c2cf121710b63787b2dfe386700bdafa583793p+008Q,
    +0x1.1f7e75de4f3347e65dd68c89b793daaaabfa2eb2p+007Q, +0x1.d02c3a5473a90997cb06262870e695a98a59fa32p+015Q,
    -0x1.49acf45570daf5c4f805694a4f17e6b7b5acd632p+005Q, +0x1.c955653f75e8cf105011552f42030cdc6e81a6b8p+008Q,
    -0x1.6a9af7306be69720e44281d029bfde8268988502p+005Q, +0x1.e62d94429837ad5bc5c3349a91c3ca852778e17ap+009Q,
    -0x1.06397f26860e0193631f9b854bd485a5a171ae31p+006Q, +0x1.1067808246303886cc678b6807f14d32d37a730bp+012Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3110[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    +0x1.82039ea89ca57d48bd2e4e3712b1c2ac236d1261p+007Q, +0x1.eccfe8c332eaaac16b5cf0ccaa18d8790cd52e95p+016Q,
    -0x1.4668aadcccd742ad39627ac286be3b3065826493p+005Q, +0x1.b4a997affdb5b72534b26758d792d1d62985e36cp+008Q,
    -0x1.56129ca323cb52ef66ca092d64ed2e7b7f1a62c3p+005Q, +0x1.7e04bd45a8fdae828d80cf7b7f2cad75b0abd28bp+009Q,
    -0x1.86f9c16f03e3e02ea47338337acdeeec43624e99p+005Q, +0x1.eaf95fba0c9a0fbc8d4a48606cbf9425588e93b5p+010Q,
    -0x1.d522ef131a9416d998b462c1eb17f188ed67f501p+005Q, +0x1.24ce25d550ae543e71f64406c54fc9bce0bd8f74p+013Q,
    -0x1.47a9ba7de29d776747fd6b9b0968b00fb2825366p+005Q, +0x1.b8153209eb906bf98a3715dd84e9bf0bfcd3cb05p+008Q,
    -0x1.5ba8ee8b84161e57c2a13b80946b6873bcdabe54p+005Q, +0x1.8b85048c91b6d9e24494deb01bfb34bf7dbcb022p+009Q,
    -0x1.aa6904b0b1c718e0fd256161bda0b1a592b23487p+005Q, +0x1.1bdbc8156a8d1d7eee1ff41ccf89ec4728db3d48p+011Q,
    -0x1.24a3709d3df4df4f6ebc9bc740f899bad301f83dp+006Q, +0x1.238268c158e784a7ebf5b9e92f20960091789f94p+015Q,
    +0x1.94034a250098cf7052d6cc4e755186d6ad7990d9p+008Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3111[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    -0x1.455c2b4276ca7b7a275785b0750b71e8e904516cp+005Q, +0x1.a948332533a6b776a24aebef713b70d29101144ap+008Q,
    -0x1.506f8b237d4c97f17d463a0794d61178c17c4321p+005Q, +0x1.4e2340edcb3f97360195368b7c27a89a5eac7136p+009Q,
    -0x1.7402118b4b8456e310263de6e38dda14b90241d1p+005Q, +0x1.6b732923b0c53b8504f339d88026a973fa63c77ap+010Q,
    -0x1.be8843fb0a3d8a33faef83df1b976dca826b39a3p+005Q, +0x1.319228eb09360aa4e961715d93089857b8e85d5bp+012Q,
    -0x1.10c7b9fd9437f837b4eaa8191aa83f5262288b5dp+006Q, +0x1.3f2a20630de6058bfd2cc80e0c33b3cfc7893108p+015Q,
    +0x1.dd1e5a1c1795e67cc9fd1f8aab3c1d7635ea20cbp+008Q,
    +0x1.69770cca90b5d912dee7f0389f0e80e506bd8679p+007Q, +0x1.51eb34ebd25aa1eaea8a0498405f3a46d02b3dbdp+016Q,
    -0x1.464b6d53d52759971c0316fb2766e0128f38a9d9p+005Q, +0x1.ac16a665ba664e78668add2730e4c49059ba7635p+008Q,
    -0x1.542c8d56ff857b79c5324e3aa03d37bcba0a99d9p+005Q, +0x1.562e9b42196c0fe00c7f7534652f2abf69f51131p+009Q,
    -0x1.85fc74ff435222ffc1bafea6d0ab0401a21186c8p+005Q, +0x1.8deab67ce7705ed0c6cfe570e207737be0502ecdp+010Q,
    -0x1.289fe1fc1a23279abdc56caa3b53af51b6591272p+006Q, +0x1.d5a7f54006245c809c4074bd40de98b417973e22p+012Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3112[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    +0x1.df0ded19686bde588037d246edf5e0703b8c51dbp+007Q, +0x1.33c18a6dab3e669e9bd1609117abcd0c053a5f10p+017Q,
    -0x1.449fada835807e4ce1f6d50354551edd4bd29ae5p+005Q, +0x1.a02b79b6b954ba750a0f1ee3f54c85d8d9485a9ap+008Q,
    -0x1.4d49d9bdb88871c37501b538c7daa970f3339ac8p+005Q, +0x1.2d3c2ac5221e595da55fd73e2ff2eee78028d0a2p+009Q,
    -0x1.66b72f91d06bf834a811d869494e3c76f439c10cp+005Q, +0x1.2325edf5bd7eb391734a65a9f9217fe1c3f5f2c9p+010Q,
    -0x1.99470152444fe294e16c1e00b0105732b961f932p+005Q, +0x1.75d2b0b2fefe13a0455e4f5cd91a9b52c9603a5ap+011Q,
    -0x1.e393c4dcd55cca5f525876e7d2c112771fcac37ap+005Q, +0x1.8f361d90af95b8bc5e356671729fa7597c2db48cp+013Q,
    -0x1.45547bd356abe3edb99275a634dd6f13b3ed0c88p+005Q, +0x1.a270676563f6bf6dac7316d59b0692d0bebd39e5p+008Q,
    -0x1.500a34130830cad08546899a5f66df8dba3de8afp+005Q, +0x1.326f144a12e239cd45584a7548a5d7ce22ae3e10p+009Q,
    -0x1.70c409c3d00fb18608ce7b8adc2e371d6f13012cp+005Q, +0x1.361316871543f6820167c00ba69b5cce7d23599ap+010Q,
    -0x1.cd0f607055d1fe42c5f09fe2629d9947a24eb1a4p+005Q, +0x1.c96a3acf1938c139248bc593aebf1c6858ae58bdp+011Q,
    -0x1.d480d799a57ad98f9d03b55c69029197f15d56f5p+005Q, +0x1.9c12d4f56ef1f4c799716c5b8fefe7621d54227cp+015Q,
    +0x1.d600cffc7f92a110f1d93e33c29148473a0d1845p+008Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3113[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    -0x1.442c4f945b7b4fe6ae31b8938beb5ddd843c4190p+005Q, +0x1.99f273bed4dacd02ed14900bea47a64b7c918322p+008Q,
    -0x1.4b7496ac0e13cd65083c1844c897ed32bd027c89p+005Q, +0x1.19af3a8706e54de3e152c69069acb45ffc29fbb1p+009Q,
    -0x1.5d6e49b7a4afbd2f0fc789ccceee4bd29423e04fp+005Q, +0x1.f6f45a7784bf432b9fb0406ed823036197cc5febp+009Q,
    -0x1.80144d042141f45d8f1b7bab2bed877f6efa31b3p+005Q, +0x1.12b7338bc314cfbbed89bcac93d925d8fa390593p+011Q,
    -0x1.c107d07c0c207a5889414915531ef8eec955ba85p+005Q, +0x1.b73882a6a7c38eafa07e43d97e90a685195fabdfp+012Q,
    -0x1.19031eda7f0d8747af3340c5c067445ffeb13eeap+006Q, +0x1.c49bdd16f3794f5f0dbdaa17c224a4102de74a0fp+015Q,
    +0x1.0ef11fcb8d52aa0f4272110abebdbe40852ec616p+009Q,
    +0x1.afd02f8da1ef6f73442cdc6f8843f1a45a1095e0p+007Q, +0x1.ab2074a737f5e39f001ce6a38c84e379c22b8cb6p+016Q,
    -0x1.44bd185a940948b831a95a6da75db561d1c0781dp+005Q, +0x1.9bd6ea609596c6374b9b573b271b30eded5609b9p+008Q,
    -0x1.4daa1160b396db4c87680e8cab6fef5850dc9bdfp+005Q, +0x1.1d9e36cd1ebb7a5126d9b854584312b25efdcdb6p+009Q,
    -0x1.63c359fc0f5e6ef81e7a2dc4c593f31151583d39p+005Q, +0x1.07f47f7d1f35ad372feb989931d75a2753a52123p+010Q,
    -0x1.9a274808ce28674d2263e9e016b5bae842a0a74dp+005Q, +0x1.396cbd2fc32df2c745a838fc709435c4ed0ce592p+011Q,
    -0x1.3701b424139d316278b999419056625efee2b457p+006Q, +0x1.868c01f76d1cb7bc285cc505a37358b8ff5b0a37p+013Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3114[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    +0x1.0eac2b212d72ca881d6558fe0fad33ec12405d64p+008Q, +0x1.2ce77ca839ed03d41909b07b112dabc2053e66c3p+017Q,
    -0x1.43c957caea1ceb386a9e7c9005c4c517b12ef7bbp+005Q, +0x1.953e66113f499268ebe2ddbf6092ca87cc8e17d1p+008Q,
    -0x1.49aa084d9f40c762d8087dfb03e434c2071d97cfp+005Q, +0x1.0bd42d43b63682431ddfa9e6f01920b479f29f3ep+009Q,
    -0x1.54a19a3168837bf691f775bc2b2a781dc39186d6p+005Q, +0x1.bc41e224ca57d384207c7bd194a092d64f19d570p+009Q,
    -0x1.6c8a248e820ee90ebb03eaff48a9330ee5616716p+005Q, +0x1.a78ab16ed290faa6975c732c640acb8baf1ee8fcp+010Q,
    -0x1.9bd7ced893892f4b397aca1ed5becff5d2cf478fp+005Q, +0x1.098ed251c76d2b1d24a2c599204439295767ffcep+012Q,
    -0x1.d7d8900b774f1c0f6b673cdfb9b006675eab1024p+005Q, +0x1.05bc1af3c5e44611b8c4b396ea8f4059c7c92e66p+014Q,
    -0x1.02d63c0a02370c23427d118c9db47a9284ebb387p+005Q, +0x1.e9b92975e346d33944f4a16704210464fefecebbp+015Q,
    -0x1.443f48d4426f13e7b9ca4e0e591408094ecc0405p+005Q, +0x1.96e140129049f9dd2c0b30246eeb07c34534672bp+008Q,
    -0x1.4b739ae035160b8be1c833dd47e0e32fbbd3398ap+005Q, +0x1.0f1d2b3a2b40240212ba6a08a6c1216b64a74d80p+009Q,
    -0x1.58864aaa1d00d2453906dd18672b6df2fd9a162cp+005Q, +0x1.ccf2e97b8e70adfd01c908e5f6fdb5007bfb61a2p+009Q,
    -0x1.7aa5fab2d9dc7066b3a3d7a0b4172b92b7a34cacp+005Q, +0x1.cfa0556715b5d7f2d46365a17d48522bb5589722p+010Q,
    -0x1.dbe78e0cc51a76a7abe20d709a86a6e668c9c78cp+005Q, +0x1.5abe15c12b63e675f80f4d52d3f69a7061caf53dp+012Q,
    +0x1.e790b95d0b414f8d1efee4a118e6c9d850983fe3p+008Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3115[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    -0x1.436a75f2dbbe84923ce2eb7948c26210bbeadf4fp+005Q, +0x1.919688b81b7408da538d7eab76cd9a19631df870p+008Q,
    -0x1.47d11e5b62d0cc804e7e2c98949cde670cb66291p+005Q, +0x1.01280bebfbcd16896b7abc170a4ab1ad00d93424p+009Q,
    -0x1.4db6a1a86315e0f33700f6f3cc9bff661665e907p+005Q, +0x1.8ac4a3f21728910dc9443abb232b3d620bf9de7cp+009Q,
    -0x1.6263538b329e24774fd05edc99afc8d40851d90fp+005Q, +0x1.57406b46abf67c6c3dc53cf05dc89959a1dc7933p+010Q,
    -0x1.864b4875b9e20a90da19fcbb782f42f415894c7ap+005Q, +0x1.78005083c7bd8d95dbc2a917632db82d1259f691p+011Q,
    -0x1.babb37934aa4b20e6c6039ccdedeef8341a3fa31p+005Q, +0x1.20f6f40e630d6fccf0a438fcf7825fb271c55686p+013Q,
    -0x1.ed37d576bf58c85ea828a9c62274611a71bf9022p+005Q, +0x1.2e2aa8e41a6efcdb7fbfc2a3e69713ef895d402cp+016Q,
    +0x1.26dbcc17e835b8e4e567d52f1635878c4ab97927p+009Q,
    +0x1.f1f2c084e4d45d97812830b30762fd760788677fp+007Q, +0x1.ee3b84dcdb4fefc11f5cc099f3787b3892dac36fp+016Q,
    -0x1.43cae54e50de1a6644ffcbe2f23b28c4a2e63104p+005Q, +0x1.930dba734c4ff55f026554deb970364a5073d03ap+008Q,
    -0x1.493e5a45f4c24b7a0aece55f84394d799d272d2ep+005Q, +0x1.040e07a287e7ac74682c703c6fc5db56fdaf2865p+009Q,
    -0x1.504bcc5eba0459cb97e6b66ac61e1ac6ca9effb9p+005Q, +0x1.9521a53d8cb93a21d80dbab25998799af2a8746bp+009Q,
    -0x1.6b95c99ceb2297cc96886dd15509f565b16717f6p+005Q, +0x1.6ef4baff054f68a20dac3fb0b8a7231949c8930ep+010Q,
    -0x1.a790bde9048f3139a6f558a62ad42e12e388481ep+005Q, +0x1.be17e1d801c2209a0e3a7f3f087d76bc88a599c0p+011Q,
    -0x1.30386aeef7f64cfdb316b11436f92207a1bd11bbp+006Q, +0x1.227f52083b4d22f08d58737975d294a92e4ab295p+014Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3116[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    +0x1.2f841a8c76f54578844e89cbac9ef31861716563p+008Q, +0x1.442cdb257d428a0baf21a4666d8ec639e377023ep+017Q,
    -0x1.431dd13e21b8ae9ef15d0a8baa5399a18e2d0de7p+005Q, +0x1.8def85b0f65e4e38aff3484e343a7f18deafabdbp+008Q,
    -0x1.467350a4eb29a19981de78dd4dbef6d63b6ffd29p+005Q, +0x1.ecc51588c56451fd49206f0974868524f2c3ccb9p+008Q,
    -0x1.4b96dcdbcc4677d318d454f86965f16ae6b5b2a9p+005Q, +0x1.5e700dc1ca7f8745e422445c2b06150fab859d3fp+009Q,
    -0x1.5f0780bc077d395decad52e6fe34439fb5728a18p+005Q, +0x1.23b4cec30eced8aa7c948f03e0526976f3ce5387p+010Q,
    -0x1.798087bfea19aaae0fb4ae8c48697e0079e72f62p+005Q, +0x1.206a18b8fb12ecd4bf40e93873d5df754b417a9ep+011Q,
    -0x1.a572e027c232202b2146e59eff6bb657bd42155dp+005Q, +0x1.65860dd8697181f9b9e10cb75ba080c1ed5b7195p+012Q,
    -0x1.e5f2c6bcf7758e45db73ad86856448dfcf13d68fp+005Q, +0x1.4e03f632826558109d485aaf65615cff0efb352dp+014Q,
    -0x1.febecff487563e0300ae095a89aab3461388d094p+003Q, +0x1.24ccfa60bd0ebedace2a2ceaa3c637b273e11c18p+016Q,
    -0x1.436b20f1cc37e560c3cd33845bd853dfb3d44d06p+005Q, +0x1.8f33f15d4f4efd8daf4f371a62a049aa12ad2587p+008Q,
    -0x1.478e9507d9ab27ab8ec9e62d2e1267f6e7989358p+005Q, +0x1.f1845c19d38323927e5658b3cbd33e0624a32a15p+008Q,
    -0x1.4dccc30096b0de0225d7d1909257ce0d06d02a71p+005Q, +0x1.64967f4956e64dbf908afdeb2c5d1af25000b5f1p+009Q,
    -0x1.659bc669f83006df3661870415889f8d993b8be5p+005Q, +0x1.3367f72142bb353ac5788d54b9e72fdd9f40bfdcp+010Q,
    -0x1.8cd60162507151557ffebe5bd5303dfc0b251a5dp+005Q, +0x1.449343655aef372167f40ad82eb08263de836838p+011Q,
    -0x1.f3fa6c927059735e48d3966c3a35a94552bb04f7p+005Q, +0x1.edd56cce36c582896c876c6e4d9e3c694ae7e33ep+012Q,
    +0x1.057033d32aa54fec4479e03fe34aee172a693007p+009Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3117[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    -0x1.21af6230dd0d0a1730de9a6ff557ef668d1b51c7p+005Q, +0x1.82ce077e757630febf4c56ef7ad46ba17c7a7f86p+016Q,
    -0x1.42ff4a57a39d9e72988b14807f94cb0dca07ab13p+005Q, +0x1.8af293c667215d5e57ade420a83b669e9dde3110p+008Q,
    -0x1.4619af2c8914218e30a78ce93f08a15f9f92696ep+005Q, +0x1.dc603ef525c9226538237637ede7595ddc911f51p+008Q,
    -0x1.4bf6c7c442b87594774be3f8f69f0a94b8bd17e5p+005Q, +0x1.456e98543dd9020075d13e8d0ee97a6ec4f7573bp+009Q,
    -0x1.5be7bc8906de9862fbe9872f83fed052cdda81fdp+005Q, +0x1.08727603cc2e279bbdd294129235fcdacbb81787p+010Q,
    -0x1.6d1ae71a908b274803e8adc436996f0116314c2dp+005Q, +0x1.e3496c4a6f63564c5fcc8e624d26911e692a39abp+010Q,
    -0x1.8a2dbd1aa822195fb6e0c7d524b4890a9d4270b6p+005Q, +0x1.031ff53f6779055a46549c029ed6ee0b9fb2a4d0p+012Q,
    -0x1.ac524519422e82516c2ffc0b5595796e4cd399b7p+005Q, +0x1.78ed97ed7781401fc62870aa98f174bae4026758p+013Q,
    +0x1.36269f100e10796acad4fba32eb652e22712e848p+009Q,
    +0x1.1c5a94ea1aea45139e482c17d51fe96dd4e56ef3p+008Q, +0x1.0610d32190a3ab11eee27b6af62a92dec1df6d7dp+017Q,
    -0x1.434057449b38515f83c0744401cab856152da1c0p+005Q, +0x1.8c03af739f715b29ac40ccfe6a769a9917b88ee8p+008Q,
    -0x1.4708294cb355c5bec2ac51399f2ae8668ffc1384p+005Q, +0x1.e028e1f0a436201905d8f5a75a72f3c27b946f8ep+008Q,
    -0x1.4e098380621ca7481a22087279f5dca57debeb6bp+005Q, +0x1.4a090a5d7237c8d140af1b504ae88d891d7de8dbp+009Q,
    -0x1.60c11508193e9bfa55c8378763aeb972899bef19p+005Q, +0x1.14a88d28b5bc4ade480265de58670e306e10946ep+010Q,
    -0x1.7910568a52612b90564c1b541dc418cc9ef87502p+005Q, +0x1.08d0da8a74ed6c07c79179b65bff82cafd7756a6p+011Q,
    -0x1.b170861a10431844d606483887e01b10b64fa567p+005Q, +0x1.40aac7cb6bbea0c6783a89fe218b25c2095150e3p+012Q,
    -0x1.0d5cb5b1fef7790a7f3bae0877ed4a5a2a5489eep+006Q, +0x1.9eb5010b4420b0ac4ea914bb8f62f7b3e64bedf9p+014Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3118[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    +0x1.38fecd9875089f1fb7dbe292715ac1e71545fc82p+008Q, +0x1.f367e5a03ebb93c084b9d16ce04ff4346a59e872p+016Q,
    -0x1.42eb8851adeee5d030d6ea6864a996d73d1a9174p+005Q, +0x1.8911d4b2f282ed973e577fc2e41c4c484c6945f3p+008Q,
    -0x1.45d297e53f5469b7e0d62f879473eee4cc334733p+005Q, +0x1.d2ba1224160a4e56741ad9f974b0ad90cf34ef96p+008Q,
    -0x1.4b658a1478588134974c9dedfd21fe166211da54p+005Q, +0x1.383a73a965c23f896a72de0905c9b1a80a07b8cap+009Q,
    -0x1.566deaad94e5e085bf27d6b9cf91088c4b92829dp+005Q, +0x1.f3685ec63ef3e008835c1ddb00798963595eae2ap+009Q,
    -0x1.5c97dfe65a5600b996960239b02e7e060c13874dp+005Q, +0x1.a6d54c6066283ebc0d7398d65d35ce2a2dee9b3cp+010Q,
    -0x1.6db2d0173fdd1930dd453942863e93ed0b71fc37p+005Q, +0x1.8e63887ac414cdc459a97e74cef3f58c0c1371f7p+011Q,
    -0x1.85d343052e9ddb4bebaf0c3e75c635a10b102c25p+005Q, +0x1.dbb73bd1f817ac8463b2f4621eb4c3d476d2f582p+012Q,
    -0x1.8b2640b8aa7ac94ef026046eaeea1e51229a88e0p+005Q, +0x1.b27f5d51320b20106c4132262a4d79c81ddb5d10p+014Q,
    +0x1.56c5faa014643f8e7c0aaa7eb68ab886a238787dp+004Q, +0x1.27d756cc22482994b8970d08e5c5b4c87538689ep+016Q,
    -0x1.4325294d59a003da078ca9e6dd1d1d0838deb2d2p+005Q, +0x1.8a043c33c926f988430d745c0ba5b5973185b9d8p+008Q,
    -0x1.46a6ddacd401dfc4244e6aafe2ec267ce2a42afap+005Q, +0x1.d609aa857d0fd8c0b349af4192de8e1e23d8eb07p+008Q,
    -0x1.4d4de54b0ac4ded1c570bfaffc4d3fb9ad7b1f7ep+005Q, +0x1.3c51bc9476285904fa25c6f480aedfca35e3b411p+009Q,
    -0x1.59baec84129505719cd6780c915fbba839d24a4ap+005Q, +0x1.0486d9f8381046facd2d55c1318acbe8ea0cafa1p+010Q,
    -0x1.633dc57e956635ad8c18409f8f525ae5e20cf93cp+005Q, +0x1.c678abb61af333d63850bf6e24959c7d803b7d95p+010Q,
    -0x1.821ac61675f71d89f0141c62ca9369a324b1f1e6p+005Q, +0x1.cf4a7687a3e1b1baabd548422326dbbb8048f2c8p+011Q,
    -0x1.c7fe68543874fd62b14e7e219e70a12aa3943467p+005Q, +0x1.6371716b194a824a8d1d495d4b43cfdbb7a646f5p+013Q,
    +0x1.e79f629c3265ba7bb4d778d054d6709e27e69bb8p+008Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3119[] = {
    +0x1.574d199d91e8c78cb4451d0f97225f614ad72201p+004Q,
    +0x1.1cc6529416a6b27703fac4f6a27d6339f159e14dp+003Q, +0x1.8879a54e9f946596f159bb792743848a12ea23c8p+016Q,
    -0x1.42c351528c541732e956afca13cbd2eebcb42fd7p+005Q, +0x1.87cf9dc7e914ce6531eb73708d3db7e7d0f6f1d2p+008Q,
    -0x1.4513567dadaaf3299ab54135e40ce1218283dc52p+005Q, +0x1.cc594294be21dc170f485bb164622c09cfc60a64p+008Q,
    -0x1.46a238505103bfa00700dfd3774c4715255ad852p+005Q, +0x1.4e1ee8f720ba6d6039b9190e7f3bf65be0db743dp+010Q,
    -0x1.49361f823b1db0f941343aa200f4b96b6aae73ebp+005Q, +0x1.2fe6f7b42ad0761f35f3039740a509a0e68e5b2fp+009Q,
    -0x1.49cabf584ab1052be0a909dfce642bfd4b9cde77p+005Q, +0x1.e5ef0ceeda6c2594adc11c3a633ccaf124a25dbap+009Q,
    -0x1.61d4f381c7f0427a4a83d375360df623c2671fe2p+005Q, +0x1.272d764d60bd537bd43e102ba9c7c882c0ee5c32p+011Q,
    -0x1.790e26632101b84ebd2d5793294bd6e122f994b0p+005Q, +0x1.3d24b1b4dc1b43676cc131ce5de8a35dafdcf63cp+012Q,
    -0x1.802574e9fafd13ec18937f232f3756f1d81b6d26p+005Q, +0x1.bfc1212adba4aa349b315bbc008aa857bf9787c9p+013Q,
    +0x1.206775d7125853b57a00ab67909e69c598f931b7p+009Q,
    +0x1.269603562e21b386ab24189e784964ce5e6d0c6bp+008Q, +0x1.a1a2d0277a7e3a23240c769a013e61ac4ae3dfa3p+016Q,
    -0x1.42f6182f6688ad83b4877e0d8984bdffc72297eep+005Q, +0x1.88b602f8dd3f9fb7cdb2e49615d2ee34917b31ecp+008Q,
    -0x1.45ce82652c2a4f9b335c8c6b31bc9501401cf37ep+005Q, +0x1.cf87d6a8b2b126fa3cb08b29bae5964d4eadb887p+008Q,
    -0x1.49bbbca9853ed88253d804cdf2af52dba8a3c233p+005Q, +0x1.fa4ff2e93fd7d5d62cffc1c65a42e3dea59a0a04p+009Q,
    -0x1.4ae94f799b9d2f414807bd94fb83f70cc823d0f9p+005Q, +0x1.340681429d51dcb28a585f3452d3864ee9b969e4p+009Q,
    -0x1.4c2b8a37627f468d1f5dcc3fbb288d8c9cbb3e1fp+005Q, +0x1.5ad2a6c9af71935825d32b79453de5c3e3f3ed01p+010Q,
    -0x1.6f425e7d6e1903c55d04c5b94e47cf493ba64dfep+005Q, +0x1.49fe4b1d2c109d82d2548cefcda9f9a7eed50b25p+011Q,
    -0x1.85f5be4f4bc1da95a7cffe8ca0a54472382eb276p+005Q, +0x1.eb141acaea21341493458757987059940cb8d55cp+014Q,
    -0x1.9e63c062f2f54ef39e9c43620f92e89e69858aa5p+005Q, +0x1.9793e23fe059918906e26bfab68d4d96ba2105c9p+012Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3204[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    +0x1.eb344633a3a91ade71c42040ea3001fddc165165p+005Q, +0x1.78db91d2d03ec390c61558557100eaca314e296bp+013Q,
    -0x1.60ab6a52640221f4869b61bbc6fa552ffab1db44p+005Q, +0x1.be965a6ee678c88956069d28378760ac24d75f48p+010Q,
    -0x1.7669b7e84c3790d676460295a1a82e0e4eace187p+005Q, +0x1.950b9f8660e37416a90f7454e245f4306cac7e0ap+011Q,
    +0x1.a812d3e5b6e5556b5201c5dceeb8cea21fc4e4bap+006Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3205[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    -0x1.ff090833b55bd9b2f0639f95c753986249c569f4p+004Q, +0x1.4c09db58a505d47a0027316323f9e4f8f2527edap+013Q,
    -0x1.678e081d1ae25248bf9c094f13b41896ec1462c9p+005Q, +0x1.b6a04487c738adf7b9023c6112f73881cc933bbdp+009Q,
    +0x1.8f73e601e7929e05157bbf9c5afbb0fdaf1d0c9ap+007Q,
    +0x1.dafe83ab57095c8be48a232c23b00ddd50f33c98p+005Q, +0x1.06c5c86b009e9e654eb28af9bd8b89bdc88daed4p+014Q,
    -0x1.7c0903c2526d93f900cd784b3b3b9ce413fcae16p+005Q, +0x1.e7736a8f71693442b71603c5fead042d9364670ap+009Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3206[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    +0x1.9c07716acdd2dc88028a14c8741e924231cfe805p+006Q, +0x1.439be18e6715f6ad76980372b82780cf602d7856p+015Q,
    -0x1.5cf39e27e0adc98fb928fd169e952e7b9e90fec2p+005Q, +0x1.3a3b30d82993acbc18d8932522b52f3427ecfa59p+009Q,
    -0x1.a9445381105ec4b0c852f98f08e313fb54028da1p+005Q, +0x1.f12448ee6fdaf479a14b9353e7ee2331305b6788p+011Q,
    -0x1.64b429d3728da02fdeb51cf42504de3671f046d3p+005Q, +0x1.451dc18fdb5ecc27b4f6de8197d0e96e907ee395p+009Q,
    -0x1.12ca7b75c95aace7e50bf2f3f55211f9130b870ap+006Q, +0x1.49fea210801fdd242a8f0bfb9098d0a9ef99eac2p+013Q,
    +0x1.b1a02903ed71783d0e7c1d44bd246bfdfc6392d1p+007Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3207[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    -0x1.571446dfd838c2c4d7fbdd0c69299f475b69ccb3p+005Q, +0x1.0bcc928f93f537133e326f5889c991ae2a3a2d8cp+009Q,
    -0x1.79a005b9935262e3eb6048a20df7d50751cd25aap+005Q, +0x1.3121bd7694c53d874a151d1d36621ec5480b71afp+014Q,
    -0x1.99704e998fd32b7d25320d323c58aaf463038171p+005Q, +0x1.d6284b12566dc21ddbc849d33d0b04ffe60dbcc5p+010Q,
    +0x1.3b3840088b27f36500f16a7de4fa4abff4ecb6b1p+008Q,
    +0x1.ac88891f2de3c2810593b9503529d4a3bc41072ap+006Q, +0x1.39279df2028f2029a801b59c35626dedfe391c31p+015Q,
    -0x1.5b225a1ea5f76c4f31153a42764e9b53b012a8b5p+005Q, +0x1.10996948e9ab92aef951ed3756f319beda71107cp+009Q,
    -0x1.d41213145987d099ce47bc84e9bb0e7115437195p+005Q, +0x1.1deb7f72256b305fa2c75d1861f511093b5b10c3p+011Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3208[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    +0x1.2a406d29824a6c83b2e969633d6e7303e75f5f41p+007Q, +0x1.6b8fbb8946ff415944e2a4fe81c77926488b3450p+016Q,
    -0x1.53b35aabf646f75abd6f4539e4b780083e662ca0p+005Q, +0x1.ea1067f01122d1a9abe3fe09cbdcd998d1912444p+008Q,
    -0x1.7d24f0536072190bfdb85321c87d5853b2e13d91p+005Q, +0x1.319c682f8b574258c6edc7a980ea5c2b5792b9b8p+010Q,
    -0x1.d78f8a30aa62aff2bbfb738a2aec4ff38d63c488p+005Q, +0x1.a29e494edf1f797cf78fde94feecb3c3ca42a42cp+012Q,
    -0x1.5637d182424553cea075e7b626eabe684dd6b065p+005Q, +0x1.efddee5733c83971e9a6cf166fa2570369f5ed4bp+008Q,
    -0x1.91e83890aa6bea34ffd532d1a7433488c42e0e1cp+005Q, +0x1.4cd0ec88bb8522bc370ade0a8faa20f493febee9p+010Q,
    -0x1.52960e37f704ab0e92d390564d9ad41cc29a09f6p+006Q, +0x1.6f3bee0ba018d1e7912ed9b576f6da6d2243e957p+014Q,
    +0x1.4d4191854373d46042c1f6676c35ccac296fab73p+008Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3209[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    -0x1.519f6ed63140d3e2d08c0ba869d50e343b84c2cbp+005Q, +0x1.d0fdf55ca8ac22b683d36352c43199b431ed1f6fp+008Q,
    -0x1.6c1f3c530e8641cee00091ed86c3d4236f8668ecp+005Q, +0x1.d919a16d5cf75c8bede45c208c73d6633ff16ebdp+009Q,
    -0x1.bb46932a45a69aa248c3a3d130a180c544140d73p+005Q, +0x1.99805890f0015294cbdafd797e607ecc6c135a15p+011Q,
    -0x1.ed03ab76912ac01d3615c471cd5d4499ef4bf833p+005Q, +0x1.d1e93d52d269f293c3f521835b6c08a93edb6c4ap+014Q,
    +0x1.9ddc0233ca36eb63fffa1877f25aedd63c62be1dp+008Q,
    +0x1.29ad9bbbd0f34fd61a3788c1b30f0d93d76e375ap+007Q, +0x1.0475dcf3b3ab7be6646e96b0df3f0c3a92b3e533p+016Q,
    -0x1.535ed0ecc606534f592151b7d2b0992cc35ffe22p+005Q, +0x1.d535fc728248430cbcc2c23c846b6446a47342e9p+008Q,
    -0x1.763fb6e673083260c73847d9b5634f7ca6fcabc6p+005Q, +0x1.f1f05429643c15a9f464f40179a1ba6bfe2e2fc8p+009Q,
    -0x1.124843fd66ba586f43b794561fbca51ef8446fabp+006Q, +0x1.12b0c7ac2e09a4eb5e12b7354326fd00dd251eccp+012Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3210[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    +0x1.904b38ffa457cde91c693d36e9bc47ee3487dc2ap+007Q, +0x1.218ed1bf08f7a1e4274988b6c2990f4becc74087p+017Q,
    -0x1.5007182ee62761c0c278413d47e439be03d6c464p+005Q, +0x1.c0226403a722c3f88cffcf1037c6bd0a64a0e14dp+008Q,
    -0x1.60dd8f767218ff7c6c9e0c02b23332d0ba3355d7p+005Q, +0x1.886751a2187148dff23bc4145442bfec583a423dp+009Q,
    -0x1.95834f923286d3dc41aad6a58d93d2a2dca34160p+005Q, +0x1.f82e87680b652f196311579f269ec5dfa1066411p+010Q,
    -0x1.f15a65c4b2f67cc6d8089522f8505d68ac2d3c68p+005Q, +0x1.302523e2b36cdd09f7834cd7423238204d43c651p+013Q,
    -0x1.5147912ffb3a2625355900d70d6faa4acc233ab0p+005Q, +0x1.c37d97d6b1d29de6608091a1d92d1d134d511b64p+008Q,
    -0x1.66853c75790beb055e69e9c486e414614d2364bap+005Q, +0x1.95b5e74585174fcb2d200a079a7658e22eca97c2p+009Q,
    -0x1.b9fe2f1f282213b595dd8d26e2cd8c44187fa731p+005Q, +0x1.2128a99fa2e4ca0abfd7fc82046c7b83cb2fdcdfp+011Q,
    -0x1.50acc75f940553e630a801125a49ba12a81052c9p+006Q, +0x1.3af179de39571e94abaea5657135e83f624a04b0p+015Q,
    +0x1.b0ebd4a890c6c786e917ae9f1f214d7e7f37d47ap+008Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3211[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    -0x1.4eef03275cbf4ad0b0ecb365c15835c43e669d73p+005Q, +0x1.b47e1242ab0916c29ff9db749936cd3fb727bf30p+008Q,
    -0x1.5ad9596917165d8645d3e6efacf08d1211aa5db2p+005Q, +0x1.57814b4098a9e56424ef8f61654c06d51de12025p+009Q,
    -0x1.80e57b0b955bd867338a048168f84420ea15e2c6p+005Q, +0x1.7589dbe7fd7e3e84d85e669134ada71f9e0d4d5ep+010Q,
    -0x1.d479088bdf3e77e69e9f6b650e67be112cb86ed1p+005Q, +0x1.3b6e8d8a68eff833510e0798ed54b42aa78d94f2p+012Q,
    -0x1.37498c860dda3d8d88d3ea0aa4555a58c115b769p+006Q, +0x1.4fa08b7526c694e5c91ead526e66a85d2422d82ep+015Q,
    +0x1.fa7eec6d981a622dce2998e2b02184007d7fbe0cp+008Q,
    +0x1.75f3737c889099c72644e0e315cebd3cc3f4d7e4p+007Q, +0x1.7fe14e26d9c8535077851e738adb81c36b4da32ep+016Q,
    -0x1.4fde3fb538e4ac6fd84a93229bb37b18e624e1d9p+005Q, +0x1.b7417a158f73504849bfee74e9cb497fc100a6dap+008Q,
    -0x1.5e9ed412f91e127b6aadea7509d6e3444ffbcef0p+005Q, +0x1.5f7c7c095f1104e6eacdd58264a50799705467acp+009Q,
    -0x1.9352384de6d6f889b2869505c8dd4d894289e160p+005Q, +0x1.973d5ed9f28ecfa569c4688be0100ff4c50a338bp+010Q,
    -0x1.394e449ec10e6782aa7673799662df7f4d4081dbp+006Q, +0x1.d7fd8af684d0a93e21eabe612c3d6ac0d7335cbdp+012Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3212[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    +0x1.f428ee490b1d5a04329124c400b59c650aca90bap+007Q, +0x1.6ddec0e06ca3894dc6081557bdac761f4c1a4e72p+017Q,
    -0x1.4e26baf477c6d51a4261ca516ef15de269bb0a67p+005Q, +0x1.ab1dc7daeca0058631d91e4d6593e15a7c90111ep+008Q,
    -0x1.5763731065efda53f0d1eac6f824d5269d8bc159p+005Q, +0x1.3588918fc21c46940a510c65563f11dffc85e50dp+009Q,
    -0x1.7277732e86eecd65b0c30eb93a21963d8aa23d00p+005Q, +0x1.2ae7430fdf538e943320b593b9c85c0503aec826p+010Q,
    -0x1.a9dc4d01ff017483511acdd900a6f08067e06a0bp+005Q, +0x1.7fa910f924207cf0e01047bada690ff82e0ffb2dp+011Q,
    -0x1.01aff1f44039661301ff8f3ff911ae90f92caec1p+006Q, +0x1.9d2231291c8d90610ffee8a1f64ed938a3de0d59p+013Q,
    -0x1.4edb5de3aecf23714618caf3113051da13a991cbp+005Q, +0x1.ad5b9edf1f19bd8b8f32c174f45d1a284aa40962p+008Q,
    -0x1.5a251d8896898a3d5c4b64b0a3797f843fe91c25p+005Q, +0x1.3ab12145251cd73d42370a7efd802453b07b638ep+009Q,
    -0x1.7cb15835a0a7b141bdd358d1c8c57134ca3bc4dbp+005Q, +0x1.3d84409955b7f8403649dae1cd97d7a699a20985p+010Q,
    -0x1.dfa6c5116878b21de7bcd04bd4526b77b3de6ce0p+005Q, +0x1.d0644e004f03d6a0be172d89b002180348d8ddd2p+011Q,
    -0x1.18765ab291f84a9dc3f91ac61fa87e04c2f57f78p+006Q, +0x1.c21d288d65d4229271a43c62eac0339c351c44c1p+015Q,
    +0x1.fa32dd4eb9730722146b5d7d4a707e216194b792p+008Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3213[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    -0x1.4dac645946c96bd29c0042ca578523689e04ad72p+005Q, +0x1.a4b9beb6f3ddf619c83f6360a227703888ea1c36p+008Q,
    -0x1.5567cadfa66f2a269a8d5f423eb3a9c4f606be37p+005Q, +0x1.21602ff65247b1419891e454f6d124d835c028fep+009Q,
    -0x1.68b8650bbb77d33cb693aa35e739c1db9e4b7a19p+005Q, +0x1.023d390dee83032ec9494b97e29265c9e19f8629p+010Q,
    -0x1.8ec5280ad7676631f75cf9289e07d67524b02b37p+005Q, +0x1.1a590e723db47f66388e9e215beef5d1a2b08609p+011Q,
    -0x1.da8014a2c3f6be07fd1f4823fc798b959d404ca8p+005Q, +0x1.c6ac07c424ff8ea331c13f91a4e3c3a124ddf219p+012Q,
    -0x1.526ccfd7cf7ea37892dbfee27bf92c1655d36b85p+006Q, +0x1.deb3af8dc20d2f7ca0ff861d7f9d6cac0006e304p+015Q,
    +0x1.225649501f26e7315c3d4aedd4c61b9fbf96c266p+009Q,
    +0x1.bf20157cb900c0107c8b48604e626d0364be2189p+007Q, +0x1.f0e92e3f4c1d735cb535f9b158220a88d3646ed1p+016Q,
    -0x1.4e3d0488d340cb8d7ddaf32b2d3e322991cd00f0p+005Q, +0x1.a699591c2cd7bef7768488e28ff55820d4c13521p+008Q,
    -0x1.579cee12fae11b2dde65374a0d454341639fc2bfp+005Q, +0x1.254629ef00aaa584c064d11238f7459e2749a47cp+009Q,
    -0x1.6f2edc1c5e7bc20373344b247ef8d98d72ff84edp+005Q, +0x1.0e92f8f776571a4ef1e31041edce13d1b636c52fp+010Q,
    -0x1.a9decc05f1c5ea74a400d54539a4d9a0de9ddca0p+005Q, +0x1.4045c2235f81130af9c5550f7d6fd00b08354597p+011Q,
    -0x1.4ed8d09cc2369e1cd9c802e2c32181f87fb97aa9p+006Q, +0x1.8a61d26d810412d488f2623f8ad833cab42de0cbp+013Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3214[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    +0x1.1bb63927cd1f6de1a6b5951e2943291440f1dd68p+008Q, +0x1.6771cd6320762f36aebcc094a949fb5508fdae43p+017Q,
    -0x1.4d44674cecc8ef60aee650062c24e18568bb12e8p+005Q, +0x1.9fd65468d859caacfaab63b3266636515db8e28ep+008Q,
    -0x1.53855d0a3bea84e2014e6dc65192018dbf4ef3e7p+005Q, +0x1.12f29ead012bfad583bb95e9fb77446aefd60149p+009Q,
    -0x1.5f9664b4f1393cd55b01fdcff9c5883d9fa0fd6ap+005Q, +0x1.c7ffc1bdf10718c3d57b2ae8ab263073a427f4dap+009Q,
    -0x1.79bbcd97e03eb4fc2dfebdadf43e06b4175bdd37p+005Q, +0x1.b340c39941d64a1e66cf0234f7dedfce86cdb8f1p+010Q,
    -0x1.aef6a1dca7fc37ac8c61a3643ed83234415e991dp+005Q, +0x1.1117fb691ee18230311514f804ebfb9a48e99596p+012Q,
    -0x1.fcd381ba9c61b0b771aff64096cc5785740b5827p+005Q, +0x1.0e61129efee02067aae9b77a657e7be8dced1e15p+014Q,
    -0x1.4dba087c605361a487b6952f5ab4398261f1017bp+005Q, +0x1.a1746dfde4310db1db76dd0f40d668ef899652cap+008Q,
    -0x1.554db80557c4bee4eb1d4f93e0bd44909ebe49bcp+005Q, +0x1.16308d7b02709a9992c501dda3b95c869369c22bp+009Q,
    -0x1.575fa644f5a06b33386f09eebb416328e7842789p+005Q, +0x1.0d9c88befe197d6c4631d0f2d244fdcf362a4b62p+016Q,
    -0x1.639393479338d2d115481ea5ae59620d58115430p+005Q, +0x1.d88eb7550f4f928eafecbd206cf067fad801098dp+009Q,
    -0x1.8848a5670b59b3d8ae0baaa90fa431262d8923bap+005Q, +0x1.dad2cff4552c6f965f1dd1999ad58dbc3bf8a89ap+010Q,
    -0x1.f2e317028db5e57f9c68afd12c3405d06dd2ea19p+005Q, +0x1.60063f54a798713fb20fd2abbb4b12d421e38a93p+012Q,
    +0x1.070254b2e5ef3c84bf3f0052c26f375d27ce4f4cp+009Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3215[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    -0x1.4ce35be91ed597492f8e57f68482368e3853f7bep+005Q, +0x1.9c18e2b333515d3f010d9c3f4cb01038e2e171c7p+008Q,
    -0x1.51a300052a5ba966ffbe88d71dc4b34622c67e4fp+005Q, +0x1.080dd1acd5510a6b3e3a0e2aff30bd1eecdbbf83p+009Q,
    -0x1.58725fa7dc18bc1c94cb4bd7bc1d18bd3feab388p+005Q, +0x1.96449ec5dd5c587634a65e912bd7bd5d2b36e94ap+009Q,
    -0x1.6e85b8ece881a772a2bad5adc384b5f46db13758p+005Q, +0x1.61cd1b7661da6202defae40a10e742df7caff64ep+010Q,
    -0x1.9647f17683bafa378f82c1491e0d4b259e9c1563p+005Q, +0x1.83a4e4588bba47e6a0e5ab0c4aff2ece3fbd5a26p+011Q,
    -0x1.d613382d832f5dbaff5a4eabe2c671ab6b28f5c6p+005Q, +0x1.2c2054f3499798e7dfa9307f1a15feec7f0fffb3p+013Q,
    -0x1.3e00dec4776df9dcc9229dbb47ebe69b30b33721p+006Q, +0x1.450cb4168cf3398707de6287aa98ca0674944bdap+016Q,
    +0x1.3e686fa4b8b455f5e65072ce11b4fbc6ebe76993p+009Q,
    +0x1.029a61c0770a533031047aaea3a3bb4a2f156650p+008Q, +0x1.2561e5e185261c078bb479391861ad9649c58135p+017Q,
    -0x1.4d43c68493f2eba4c378a1cb9065d2ce58888e69p+005Q, +0x1.9d8bf38480e150072f63ac3fce2d714980789b9ap+008Q,
    -0x1.5310af1a1dd250e4bdc4f0ec08b767bd7affb271p+005Q, +0x1.0aea14e547b14b190f9ee507a9f05215c584c166p+009Q,
    -0x1.5b1913073c7f9d5115f6ec16e0d987d036df4c8fp+005Q, +0x1.a0b9d9076fa0d8eaae278154ee6ea49c1235d73ap+009Q,
    -0x1.77f392bf47ba720ab1e5f8e3ce3c435f13c66b8bp+005Q, +0x1.796f8e59eb86ba5e55906607998e2cdfb267b908p+010Q,
    -0x1.b94136d1d14b9ac342d3f47eb5c08069b51560b0p+005Q, +0x1.c8e89738d66db6998a0c8b8fbdb819bad3b18136p+011Q,
    -0x1.4dd42d1d61f813b5308a0de80d1de25e652d6cc4p+006Q, +0x1.29d390d675c4221cf7d1003d7bf395a266c2b1eap+014Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3216[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    +0x1.3de386fdf0d72ea2beddb01ec7df5a025a2cacacp+008Q, +0x1.8131fbe1641ba5fffb1c2da65dbfaa66cbbb746cp+017Q,
    -0x1.4c9317978a62459cc6b4ec24c7f4db08cd204333p+005Q, +0x1.9860fc8c29fecb1d5833c00fcbc4eaead5582990p+008Q,
    -0x1.502fc2577f313f71e97b4f3a40e166112ac41b44p+005Q, +0x1.fa3b514f6da3fe65f58fda26abd196c96d195259p+008Q,
    -0x1.55d5981a73cdcfb01d5a93560f267584d99e2ef5p+005Q, +0x1.68f75e75323d390d70ba44e7fd781a8af2659f06p+009Q,
    -0x1.6a4bc2e061ce51e68b3edaa06d015eb69e1b54afp+005Q, +0x1.2c1e3f5a9e6762d84a99bbed6fbc63d1694f1e5dp+010Q,
    -0x1.876f4487179ce5b7860d4f14c2ac663eba87f9ccp+005Q, +0x1.2872588b283efb30b607c0e74e967eee4302fb91p+011Q,
    -0x1.ba4f3b2d4877b57e96431abed1684548eaedafd0p+005Q, +0x1.6fd6322aa348ef1a93469a3e26c6000facac405fp+012Q,
    -0x1.07afe7bf88cb10c728dbcf4ceae3d0d8bf1bd5a1p+006Q, +0x1.578592e6e377102c7bde899b1d3b75e45186f86bp+014Q,
    -0x1.a0984a6cbd8cf75bde4ae6d76fd8f358d3f1fd6bp+004Q, +0x1.41d72c580b7c5bb6ee8dcd069ffbe16b97cd2abap+016Q,
    -0x1.4ce08f5960b672f193b07019de2cea891fde5a33p+005Q, +0x1.99a2efd81b932efca78aef977de7b44411708cccp+008Q,
    -0x1.514c21675c8a82cb4af1290ed3cc7b154ec81f69p+005Q, +0x1.fef2ffe9d8eb4564386211c648cd12ccf810e721p+008Q,
    -0x1.580dabd27720226a8f8e80957bacc554278653a5p+005Q, +0x1.6f30dca8d09ccb96d1eec13c23eace4ff28855c4p+009Q,
    -0x1.70faffe619d17c4d793b8c73fceb608bcd29557dp+005Q, +0x1.3bb94dc144dba48dacd4f57ab7674a903485b39ap+010Q,
    -0x1.9b786d1202138d83b73f10ca73d57361a4a4b759p+005Q, +0x1.4c2506f280aa819ddc52ec94b62734f07ffa9735p+011Q,
    -0x1.075aaa608746939369bf29edcdfcc19c6781f14dp+006Q, +0x1.f4bee6913c7f9906b20fa955acff1fdadb1f67c4p+012Q,
    +0x1.193d26ee23cff444903faa472d890ba1edd8aedcp+009Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3217[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    -0x1.4c6f9d324ff3d901cceafac7ff65074d76f300e4p+005Q, +0x1.9550d4a66471ed775380e76e84d091addf9602f1p+008Q,
    -0x1.4fbb93dd0577698753705427b1cda7cc7d38aecep+005Q, +0x1.e95875edaab56d1a328938905f2aef518b2344dbp+008Q,
    -0x1.55f0e12a247d0f0e931a95025a1a81c642ed1713p+005Q, +0x1.4eb69111e572e49970154c9c0956e954c402041bp+009Q,
    -0x1.66cff8b5501332830a82bf6973d6d0631bb1b206p+005Q, +0x1.0f8a5b3b92ff90942846ec15744c3e057d083b8fp+010Q,
    -0x1.7a2842f2c3a2f60a8b388bca4a5bc121aaef9bcdp+005Q, +0x1.f01fc042d4af75c3284c6493df1228ed4224911fp+010Q,
    -0x1.9c0fa1232d1bafd38f8c25954fdd1012b4d4017dp+005Q, +0x1.0a8a50b67d8229cf3f2b3ba1c35a0adcc09ee789p+012Q,
    -0x1.c6493e33fc2a0da593ee2089a3089bd0fc5b0eb1p+005Q, +0x1.ab16f38d17403e9adbe7510d3763365eca43e4a9p+016Q,
    -0x1.cabf9800ab31c8c9ef051a154cccd09fe5dd3378p+005Q, +0x1.86ed12d098907e03d80f1be8cb1731949768f214p+013Q,
    +0x1.528a1a73ef3aafcea2b920d673adb7629de280dbp+009Q,
    +0x1.2958f72937654d30148a9a192d3caaed3520d567p+008Q, +0x1.40306a7b2c4f4b082f529c58084b90ffd13102dep+017Q,
    -0x1.4cb0a642cd347dff4499962e467ee4772532cddfp+005Q, +0x1.96610a5adada92f4122b2985c79cf41e0938dd7ap+008Q,
    -0x1.50a9d8f2330f81cfd1371b5141a5cd86602f1804p+005Q, +0x1.ed1f5c8f1678252c661f7b0e3a00d83965e0e684p+008Q,
    -0x1.580128284988ccbd6504ef0e617cfe440317f1d8p+005Q, +0x1.535394150a572cae6cdc11fae99cee86e5898f79p+009Q,
    -0x1.6bbbaf52051e97e1b309cf7eb1c841a61a36987ep+005Q, +0x1.1ba4de0d5df4cdd113a68b1c86d496bcb71ee6a1p+010Q,
    -0x1.8694a8a66cced9f4f5278bfc3ad548356fa0f93ep+005Q, +0x1.0f0337a13e38e558d58ca93e8ca3074f9ceb815dp+011Q,
    -0x1.c61a35ed9e7065857beb4bf72b3fa6158560c684p+005Q, +0x1.4756df62669446c2192d9e8b26144533895b5d97p+012Q,
    -0x1.30de9ac20f1cbdf02d5b8656d52803a263a99fc7p+006Q, +0x1.afdd988e683f54110cc2c641f8988f236f3a4ef4p+014Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3218[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    +0x1.4a25d679f56cfc9844531a1d1fd2fecbf11a345bp+008Q, +0x1.319a4220c112e4e48e47f945db85452b40a29be1p+017Q,
    -0x1.4c59dd6efeddef12dff4a8273690e0055cba3156p+005Q, +0x1.93535b1e65dafe995dd0d886c818af7048d6bd47p+008Q,
    -0x1.4f6c84f7318b63d06628f475b66c9d2406da507ep+005Q, +0x1.df1338ee2151d6e0d39ffe30deaf15244cc435ffp+008Q,
    -0x1.5554a95bcb72c580d888c3caa3d4da820d7c2eb4p+005Q, +0x1.4087c3c607486710de9445dfe751c2ca7c5fc993p+009Q,
    -0x1.613ae9ae4ec668c222fa958a1273d373eacf5877p+005Q, +0x1.ff3c7ff1f9396635401f3a727f18d9309fd0600bp+009Q,
    -0x1.69a283cd01eb6f350799844ad085dc41ba405be5p+005Q, +0x1.b0d8d2b3f9595a4990191b24a3888d1ab71736f1p+010Q,
    -0x1.7e9e4d8e52bfa908eabe2939692c436a258826f9p+005Q, +0x1.99a8c8352dcca8957f4c9aa6dc2253493f6502bfp+011Q,
    -0x1.9f9d0b8f82c3e00e97ed3399b191f81387f2c648p+005Q, +0x1.ebbc8a953293187f4d39e6e9cdbc1309fd911b50p+012Q,
    -0x1.c619755895346f20d7c3fa235d6c2dd11a4fb67bp+005Q, +0x1.c1f2224f0c9fc541462306cc67ba0b88ab9227c9p+014Q,
    +0x1.71352599874364fcf78fe988fe777f329f22a30bp+003Q, +0x1.4c002ac0c6099387afb31409b368dd67ddd8ada4p+016Q,
    -0x1.4c934481df39d82e9fccf597ea1cd727e614cc85p+005Q, +0x1.94442b490954789312eae82375ddcc9fb459ac66p+008Q,
    -0x1.503fb6acc80239dcfcc121bae20a1c7b29091ef3p+005Q, +0x1.e25caf0b2a0112068d82bc0f3589a0b2d15bae22p+008Q,
    -0x1.573964e0cafbdd6c07f899c3673bdb09c79d2ca7p+005Q, +0x1.449689efa5353c935fdb4bfcc11b96ea9088d481p+009Q,
    -0x1.649adc5989b35611dbaca4e72e6e37266e6db02ap+005Q, +0x1.0a39edd3546cce8c68c34ec56b2c89bc3f3fee41p+010Q,
    -0x1.70c1ede332c11069a73eb62f290001213a76296bp+005Q, +0x1.d032099b4ae65b50dda81e345d67672c8dc827a1p+010Q,
    -0x1.94ad0072a6d91d0533ff5288106d658e225628cfp+005Q, +0x1.da2346d49418b6deabdfd3c9230d67fdac836244p+011Q,
    -0x1.edb655eb3a6911975f341a2f86d2bd39de885533p+005Q, +0x1.6b1138bb111ede64d300eeab6cc7f6f73bbe180fp+013Q,
    +0x1.08f01c6f79a8ce653d88705f43ddf86cae69ddc8p+009Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3219[] = {
    +0x1.60e5423e5692bcdd863124227017e82a3a89bed8p+004Q,
    -0x1.7aabb6a96ed262840cc2b537df7c8dcc5acbd513p+002Q, +0x1.ba906f1b74b5614e2de3697765b44b3d49271375p+016Q,
    -0x1.4c31d5a4832119ef725ceb82945930bf1ab8ac29p+005Q, +0x1.91fdc3bca9489bec94b1533b61ef7f9fd2736218p+008Q,
    -0x1.4eaf628c12886a7c42c46faa4b4fa01f8fef1cd1p+005Q, +0x1.d84b4d35577d171c302689d538b5c4e4e4104bfdp+008Q,
    -0x1.532fcccbacaa8e2b5825fc4c8719703459da481fp+005Q, +0x1.378f15c01a3bf6200a676d523f40e25f16aba277p+009Q,
    -0x1.5432e5eafde4cf3213f11e42a917e9dbc125007dp+005Q, +0x1.5d76945e119eb4a463fde99e1ce59a59fa7a76c4p+010Q,
    -0x1.5553fc52761c98f01502f588bc4f5ea0ba20566cp+005Q, +0x1.ee08c1bd9ccfe4fa0663bd01099e23546651890bp+009Q,
    -0x1.6f8b61cd6867836f7701c02328bf188431c96fd0p+005Q, +0x1.32b5112f841989eeb8434bbc6cd9800472955140p+011Q,
    -0x1.8badd58f30c9b9a431bd5ecbe7cf5aa544bfef84p+005Q, +0x1.49288d49daf710e9bd3607730c040066e3c8864ap+012Q,
    -0x1.9f29fb00a2bb871ea7117058f7be143b41bc21f3p+005Q, +0x1.d365a062a237d9b240ecc0b0fef940c09fb43320p+013Q,
    +0x1.3a86051a3f0c8bf4b68ce3287f83c1ae8e8cc540p+009Q,
    +0x1.36570556f3013f8feda24f99c5deaee3fe81fd29p+008Q, +0x1.fdef0e50b43da69bfe561675e79a203670744d8ap+016Q,
    -0x1.4c646a2d034ae691ad5887d8ec012e6652159601p+005Q, +0x1.92e18ad952e3afe8940ee8b0b81962187346e203p+008Q,
    -0x1.4f6988427b9eca3b501bf381ad84911f84062a07p+005Q, +0x1.db6e7be8284ac62472d26c68225d2eeeae42e743p+008Q,
    -0x1.54df20a6ccc6b318cf1f887e8918ff67c1ea8120p+005Q, +0x1.3b9a3de8446561495f5d73cb858801d6b5666702p+009Q,
    -0x1.55d648fac01e3e88b8d0f678dac8304305d44c50p+005Q, +0x1.00c0f493e7e5ca02857341b08d2dcd023582a210p+010Q,
    -0x1.598139db809813d1fa302a4ac8cacf08b86bbe6cp+005Q, +0x1.6b86067eb73352d2c582481cfedfdb5eb7ff65b8p+010Q,
    -0x1.7da1684752e969f95a6aa76611c8165be72bc004p+005Q, +0x1.55bd5027cb998fc9cf8d50258371e53cc51f3c6cp+011Q,
    -0x1.b4c5167f45436dc2a29f409c21e110141bfbb811p+005Q, +0x1.a44432e3df623e07020ec3379f615d04823b785cp+012Q,
    -0x1.c64d3d827027ce6e531da35cdf8733e9f9eed225p+005Q, +0x1.04fffc7cf34dfef403631e423f4a892bb5ca9ccap+015Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3304[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    +0x1.fa154b561695ee3588ba5ce273268a6b45d2983dp+005Q, +0x1.990940caddd3c53db4f9d15578e65c7563f79028p+013Q,
    -0x1.6e6b96b2bb6f804cb5c764ac51b00f675a65f70ap+005Q, +0x1.d25959a5e4efd1552d0dc3fb14a7d85549880219p+010Q,
    -0x1.8886fadd0a6a259b75151dde04f71f69a733d9a6p+005Q, +0x1.a926b6c105ec9f218ae5c9e98106366ca77970c7p+011Q,
    +0x1.b8ddeabdf3024dd34e8121b9c479976ef5d98c7dp+006Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3305[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    -0x1.1135b9ae256bd1fed254767a04a3ed952a7bcae3p+005Q, +0x1.61c7a1708bee32b289e4dd987761fd3b5af5fc9fp+013Q,
    -0x1.7345b2d3635388cf037762163e402491f4254eb7p+005Q, +0x1.c3762ae027d89bacde7f2cb414873daeb87dd496p+009Q,
    +0x1.a0aa56e0018bf2f5d9fee888414ae8c7cd5c317ap+007Q,
    +0x1.e9dc69ac472e34aac841b3a81debebf4ba7632b5p+005Q, +0x1.1e9a091866f4034c2bc0666131ec8824dcd6568cp+014Q,
    -0x1.8855ed303f63ef3de396af82402e2f8adb25d7b6p+005Q, +0x1.f31611ce029de2d7515d83ebbbc148aefa290000p+009Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3306[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    +0x1.a75200c1dc8d9f0ff70c7a12d7500b009145714dp+006Q, +0x1.671fb3108a77e2c6ffbff149063f50aef6ed764fp+015Q,
    -0x1.67753c11cba33d0951a78e86697518049cc216cap+005Q, +0x1.429f473c835df98729225ca409c0d5bd22f21f2ap+009Q,
    -0x1.bcc472cbaf3931aae408eba4e056d6e43416ee4fp+005Q, +0x1.02ca20c33b02979fdd91c6a5a7af3a1a0caa3592p+012Q,
    -0x1.6f49dfeedd1285684b37cd70d008d3e77108addcp+005Q, +0x1.4d280f81c1568381339be8c94473ae1cf0d17b9ep+009Q,
    -0x1.2739e8013cd10d39af898e977d58c66be544a7a8p+006Q, +0x1.5a0a8fccdb37c58e7920036829bfa1f8e2ce7dc5p+013Q,
    +0x1.c66a9eea913294cb3496381fe6cd426c783e7628p+007Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3307[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    -0x1.611a3c679380b6a91551a60e64c386e7238a0603p+005Q, +0x1.12cdc7573b3244378b7fe06389b463cae83f5d30p+009Q,
    -0x1.9a5737155c8f64ba64b12481d533399faa9abc24p+005Q, +0x1.4396bd4aa4e669eb1042f65ff6d911150c74c468p+014Q,
    -0x1.a879809736973e4b27cc72a4f1592ae8a49ed42bp+005Q, +0x1.e2fc27eb21be97156a9b4f8b2ecbe0b6db15b730p+010Q,
    +0x1.4ab9cd39a2aa6e53d3ccbabe15bccc7ea56f0ec9p+008Q,
    +0x1.bafe1b18d01cd5cab7b75853cda954f83aa751e6p+006Q, +0x1.59f889f504af27b26c9ca9ac25a1b622ce5fab73p+015Q,
    -0x1.652c2cd30e413ec65a817bad77a5c3329d1f4b19p+005Q, +0x1.177879f8115df4f721e59d8223df50a449d85e20p+009Q,
    -0x1.e5268d4ea08452df61107b9159fda33151fda23ep+005Q, +0x1.21c93fe7b21da4885c70731a2ccf4b0bca424013p+011Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3308[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    +0x1.328537576fc678539d94098925c7fcfd9ffa1cf1p+007Q, +0x1.a008fca678bc1e9d1725d3c225f2c0e0f55914a7p+016Q,
    -0x1.5d7cbc405dd2508fbd9b6b17964dd356a3e71bdbp+005Q, +0x1.f6b4334f3546a5811bea4b1bfcc417ee561c836ap+008Q,
    -0x1.89a2d3942429df942e8e5860b448376405ecd066p+005Q, +0x1.395535219f9c928f32554acb1a7b366fa6742cbep+010Q,
    -0x1.f029dd16b2f7a41089728d28d0041420f5c580a1p+005Q, +0x1.b2d1ccf34aa7f8203b406ef8192d1380ed29a88cp+012Q,
    -0x1.6001246e69f450166a5ea52eba054a5b07c12bf1p+005Q, +0x1.fc5ed8763cb7d1f0bd1ada64b9b4109410a9ff90p+008Q,
    -0x1.9ec940e1c7f7c5637d43bb539a15041f4885cc0ap+005Q, +0x1.5385413f04cd9a8ff6a397873b31ef73c7b8baa1p+010Q,
    -0x1.77602dbe1ddf15c308a930ff25bb9ca8cf74fbffp+006Q, +0x1.8477c88eb92910112bcd8bdffeb4069757b60e2fp+014Q,
    +0x1.6140db1f2150821a400868ea6e88d67a0cae421fp+008Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3309[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    -0x1.5b4bbb06e1f6d906cb16397998e8ff8a2b5917a8p+005Q, +0x1.dcea6439142581f0458b20596ceeea2699e92afdp+008Q,
    -0x1.778fea12ab3fff76cdf510959aa4c824452d4819p+005Q, +0x1.e54dd26053d2006c942f02ea634d4d845b07e566p+009Q,
    -0x1.cdeb3acef828495d799662fb9d4e2b649fdfa5fep+005Q, +0x1.a4f7ad3df8f8636833c0b5e69f017be363f8763ap+011Q,
    -0x1.10af7268b2528a9d0ce38fe275271988f4e36970p+006Q, +0x1.eaccf50e19377663403f4fba954f11f5f16a1a8ep+014Q,
    +0x1.b471c1fef0f85ffb64f4567c86e0f3b52ed05990p+008Q,
    +0x1.33e2187055de97ac8ff52f50b9d799a03f622d01p+007Q, +0x1.232b820bc8c2a15f8922427aa21beb3869ce46eap+016Q,
    -0x1.5d0a8f2c96c61e60f548418aac198b5b420e4b6bp+005Q, +0x1.e10ba92d3f5e087d1b4e9084d67e701cd7d331f3p+008Q,
    -0x1.81d84115db157e873fd2dab753d59ebca92200acp+005Q, +0x1.fd856c62cb7d637aaa814cbc93b208cfcd765815p+009Q,
    -0x1.1e2b897fbf27df514e6c041c7484cb5bf7056454p+006Q, +0x1.1447cd54ecf6f3cfec9961894cd2200326f2e792p+012Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3310[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    +0x1.9e760a951bedd3aa2a5e64e9436699537f614433p+007Q, +0x1.54065861b61a095c22f04af28761182e6938de12p+017Q,
    -0x1.599f5547baba41232d70ca6ca39acdb6a676b84ap+005Q, +0x1.cb9074940e9fa9c97c4f255d67eb1d35824f7f32p+008Q,
    -0x1.6b9f9990a1cf66f5ba1d6d376a2f5545cf0a899dp+005Q, +0x1.92aff2f33a37234b49adf16db91dbb2ac03e4cf2p+009Q,
    -0x1.a3ffd5f736c6736d00e031eb1373801545b1f3ebp+005Q, +0x1.028302097d59bb86c4b20ce095c3adf562a03cc4p+011Q,
    -0x1.06e495221332503091d13d629348cffb4d5f48ccp+006Q, +0x1.3b3d9309a09ced1f61d144e3b75ed00c10a6fcb2p+013Q,
    -0x1.5adf248d649b3de791aeac318c66f1e6d33a4463p+005Q, +0x1.cedbb3b3ab75c5162018b0a56d3ff76d612b1154p+008Q,
    -0x1.71571aa3dee79ddfce75f879fa3c6b12d2c3c3a1p+005Q, +0x1.9fca61e0c31960733cc69f1a2a4bece8f6e6ff96p+009Q,
    -0x1.c96e7d2b278fb621794dbf3a0384b9027f007448p+005Q, +0x1.26313d832da41f805467b826f7dde1d54b2ba612p+011Q,
    -0x1.80f1359b1173b0c32816ec3f78421e1d17ed81afp+006Q, +0x1.52c02e78b2cab1b18cbdf8481e10de1872438424p+015Q,
    +0x1.cfc12784345b901ff3607dd6b7a0dc5f57e976acp+008Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3311[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    -0x1.587becbb280d76dd48b11574f56fd4b1a36cb7d5p+005Q, +0x1.bfaa6dd73ed51fb0e3f01f1763f8a99b518b67d9p+008Q,
    -0x1.653cec10128d962c0750fa9ce1732d9fba0f9813p+005Q, +0x1.60d02f9140e0a009f0ebbadaeb416e7100f6cc05p+009Q,
    -0x1.8dc2465f2b1db7276275f78c9a3faabe4a0cd1d0p+005Q, +0x1.7f77e371f3c7a3b96e6ca7600ac548064b34fa40p+010Q,
    -0x1.ea9378606f4f2f3b500092602f87dbff27cf8571p+005Q, +0x1.44fc2d1a109cc768d7987f582c26f5cd4adee612p+012Q,
    -0x1.5f2c4ce63912769ff44187e29dfdb87198b84c91p+006Q, +0x1.5ee34cfce734f5442feb818fd90e5af595bd9b3dp+015Q,
    +0x1.0c4d3b0a39e95ae3c1a84d0d413d6b37c0f3a7fdp+009Q,
    +0x1.82514baf56ea44291d3668ccee4862ac844d5132p+007Q, +0x1.b2173524cc787ec195f47936a0ac7ea32ad55e84p+016Q,
    -0x1.596b12b5dbe8175873ab67a64050dd09e4f58098p+005Q, +0x1.c2630700e7dbd18c895ce6249956ecfe07b19442p+008Q,
    -0x1.690a61f436ee81c83b3dfd6d58ac5895ab0e6008p+005Q, +0x1.68b9d2fe0b125fdfdbebf99573963469a98fe565p+009Q,
    -0x1.a09a0cae6f9a2a8b628ebe93b02a04e665fae388p+005Q, +0x1.a05984db9c65ce50cca7453dd586c12fdda03460p+010Q,
    -0x1.49c2e59661d44e1b9d50daa0525479af5894b7afp+006Q, +0x1.d86fec73460071a507abe6100ed60054653daa81p+012Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3312[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    +0x1.04dbac48c3c4c19b4c36c7c7edd84010146b7b8ap+008Q, +0x1.b29f3fe97d027814c86ee80e17248911ffeb0185p+017Q,
    -0x1.57a7e0abb5d9e225db69b7017063af29959735a8p+005Q, +0x1.b6066d3f8b3e3382319d519635fcc3a75f10e79ep+008Q,
    -0x1.6176a891b2d520f691539fc079d8fec8d8f67600p+005Q, +0x1.3dc8cd9d28f0235a7f1758bb5628edc14066fb1bp+009Q,
    -0x1.7e2ccdfdeb664310a768f1f49b510e6815729476p+005Q, +0x1.328e8ffc1df84b90cb629ea05f74c87412d81c2dp+010Q,
    -0x1.ba5de0a67ff3f4570e672040cfde5798b4d52409p+005Q, +0x1.8927477eb3bbca0158900dd62c51fb95c8b373f1p+011Q,
    -0x1.1192e9e4535a9a3b3f421b29b093850798a5485ep+006Q, +0x1.aa9414413bd0a4e3579b35547370fa8d7a534f68p+013Q,
    -0x1.585c49f1bd7ea1f0f450365ec4c655ab58cb68f4p+005Q, +0x1.b83d487eed1ab671b5010a29a425cbd69f007d25p+008Q,
    -0x1.64397264b409b0ceec385b45f6261cfb11d3cffcp+005Q, +0x1.42e69a517b9b66ca50d97f0e1b2aaa372ce95a45p+009Q,
    -0x1.888fb7fa1288dcf473afa300b18f749e3d4cb96bp+005Q, +0x1.44d82a570c11d8abc270728cbbb8bb929a629359p+010Q,
    -0x1.f1f8bd1d64f68c3a8e8bd9077fdfe4bbbf0b1a2ep+005Q, +0x1.d6d0c485324ddb8a14d59ef594a707143f5ee757p+011Q,
    -0x1.4b488d139e385cd43133cb7d12334f338396fbf2p+006Q, +0x1.e9da9c891e14db91d62e67260426a9ebd3a7a2f6p+015Q,
    +0x1.108d5badcaca39b8c18929e82cdfa93ce1533fb0p+009Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3313[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    -0x1.5726c5189dc022dda763e09fdf48a8cbd8dede9ap+005Q, +0x1.af794b3da558c04d2be3f12efdeb35b130170d86p+008Q,
    -0x1.5f55315043098b9cc3eef8040a66316c335d3e4bp+005Q, +0x1.290c01d9da26ccd52beabae672af57be60a6f8efp+009Q,
    -0x1.73fa0a0c5c8bbe5752f9825fcf312febb73d24a7p+005Q, +0x1.08f5ef5e3c626b5e530cd08399929464acdd3db2p+010Q,
    -0x1.9d6cded34e1bb446ab7336ed5509877961b08345p+005Q, +0x1.21d8c85c5dc21e01755a7e11e2d12f3e1aec2637p+011Q,
    -0x1.f4397f3c551f9b909996e8daf869ea480d6dfc09p+005Q, +0x1.d5cac93bfe400d1cd7fb160bd9c9f45dfdcebd64p+012Q,
    -0x1.8f5ef82ef4e413993d86b8bb659a6cbd14ab893ap+006Q, +0x1.f59aa7685dcd31bc3f6e69d47236872be258fe0bp+015Q,
    +0x1.366c598acfa4d2a0253b10bd7b7534a08b58e5dfp+009Q,
    +0x1.cdf3e2d4a358a489c335cd9b7f4001a99e10d4a3p+007Q, +0x1.1f8129633aaf5de4bf26036116e6f21390919f0bp+017Q,
    -0x1.57b739e6d29763853d31bbf9261354ecc6cc2145p+005Q, +0x1.b15429347b6deaa13d8834575f19b58dc8d454dap+008Q,
    -0x1.618a032ce644b4475324715fb82345edb677aaafp+005Q, +0x1.2ce92b296dac21871acc86936d5ef39a1127433cp+009Q,
    -0x1.7a8fcb49ee776b639dda3f60e3d807ddbf9f22d7p+005Q, +0x1.1525fd90a6925551908b8431322ccd01225eaf34p+010Q,
    -0x1.b97df9fbbb7ab6c7b844e7f2b0bd9a81ac4ff108p+005Q, +0x1.46e83adb397a18ae7f8dcf11751435449e34d28cp+011Q,
    -0x1.66a56823f52a765d3a3a1e3971033e63167f82b4p+006Q, +0x1.8bd1976ef7dd1266188c42f2b07daca87e57838ep+013Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3314[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    +0x1.290eea61f13817ea288c8c89a5258c6eb675f043p+008Q, +0x1.ac4b705c05894249c8b7965700c16b3de3ddcdf3p+017Q,
    -0x1.56b996bed2de819272e48d5df172ddadb2f41edcp+005Q, +0x1.aa661df484170ad3d000ead4c8e07dac5b22f3d2p+008Q,
    -0x1.5d59b895671ce52f52d1e405fd83085ed90a5a27p+005Q, +0x1.1a0a561f03484e50f1053631d8d366a6753aaa6ep+009Q,
    -0x1.6a7e4212f3b66ba114013d654df6f67a7394299ep+005Q, +0x1.d3a310055a3d959ccd212c6fa303072f7610f582p+009Q,
    -0x1.86da822f127dc238c24cae44ca5f2722a17f25e8p+005Q, +0x1.beb3ed0a6809906cdc680d7397981a86c17b69d6p+010Q,
    -0x1.c1fd0867b06e59945d9685bc3dfbd5ab583a12e5p+005Q, +0x1.184869eb529b669bd7473308c79071df56da8206p+012Q,
    -0x1.10b6be2a45f2cbaf29ceb9a301017016b52e7adcp+006Q, +0x1.167f2b85a9be639ecee0663783a8eab89ac10d91p+014Q,
    -0x1.572ee3696290ea0454adc42d14fb15afce072c78p+005Q, +0x1.abffa53c0f2f7bc893e8c6d178094b76fa353ea9p+008Q,
    -0x1.5f20ce0fd4f4f6a4398da49e7fae1f21549b6aaep+005Q, +0x1.1d3da76f7caa73efcfcbc979396f03dac6134438p+009Q,
    -0x1.6e9197d100750139fce4d6f3c2a6007b0ef2db91p+005Q, +0x1.e40d3b8910e99d3c5ff56d4bd720088a968462ecp+009Q,
    -0x1.95cef0383c6de2ad11989ab417832e8799160e7fp+005Q, +0x1.e5b0d774c86a9501c6c311f6f967995398db242fp+010Q,
    -0x1.b3e4a11410a641b8444d83549bb02d6e959a4c54p+005Q, +0x1.27abb68bcbb835d58088d13c7c9d464809610f31p+016Q,
    -0x1.04b52ee6295a6483e8054a2488c4aed176020dafp+006Q, +0x1.649f1d25296c701d029e4f79a2dca4a2c94afc2cp+012Q,
    +0x1.1b89a5cbae4e586c35d6c17e737f32bb3ff13570p+009Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3315[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    -0x1.56565db35fcf592c42e34fcb7b5c97a1e3f90529p+005Q, +0x1.a6938aa24c16e75a6781b04b3ef5e65f8d88a698p+008Q,
    -0x1.5b6db9f87eb1fd53a028e14e7b2383bee6086951p+005Q, +0x1.0eeda6196b32c3da885991d8363e70d01bcb9c7bp+009Q,
    -0x1.6324cad4769e1c117437db52498c99c455d32bb5p+005Q, +0x1.a1a864e140f982d1cad29a3c945fdae55b2542a4p+009Q,
    -0x1.7aa53deb662d2d9723db3d18ee5cb64d4b615100p+005Q, +0x1.6c3b01b8113fc450a7d8a4c60a35e8d296f2ac92p+010Q,
    -0x1.a64a309ff160676c4a376047a7eafb1f63eda174p+005Q, +0x1.8f13d8bd43e2c73a63f5afe723720445f361742fp+011Q,
    -0x1.f1cc9bf0edb251641e511296de8b06c3f890637cp+005Q, +0x1.3728214b46037c51d84421d4bb3e8cf3a96533e6p+013Q,
    -0x1.8d0103a5cfb5c102ed0ba268c962bd5ba9f2d638p+006Q, +0x1.5a1b46d4a4a764c99b87a856719b26bf7ff2c7abp+016Q,
    +0x1.575b32c1f860fa5563a74d27ddd28c8d97ff3814p+009Q,
    +0x1.0bde36fe14600942811cace14593c4f1ca161c1ap+008Q, +0x1.5b18d4628e5e9cb6c63741aac3ad714b5ad2c5b2p+017Q,
    -0x1.56b6bb86c5a0364320acf1d0a23e6b176f261642p+005Q, +0x1.a802ab1b28b2397a83c93368b0d097ba895709c3p+008Q,
    -0x1.5cdbaecd35185ce5580c2c83e7f8414e7669550cp+005Q, +0x1.11c09d1895c7d3ed96b37a0aa4f3a0b3623d7c5fp+009Q,
    -0x1.65dc3b21b94e9baaef4e43f7a0d870bd744bb919p+005Q, +0x1.ac30d34318b51b6d6e71a68cea47b0161ed08dc5p+009Q,
    -0x1.844c5a15c0c9d626a53907f269facc3d766b1ac4p+005Q, +0x1.83c479e02a057087a9543b1a538157c32ea67ae0p+010Q,
    -0x1.cae5ae7f1c3e3d8af150c74e13d4f6f490b734c7p+005Q, +0x1.d35293b04552abfd2cc8b44b055eaa9215fba588p+011Q,
    -0x1.6c3896707da12ac9d22fe0e71f61e6ebf40d1b95p+006Q, +0x1.2f45e050b64f80c0200b979497e663214cd991d9p+014Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3316[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    +0x1.4c8aaa9d55f80ccdf4c1b3a818403cf515e01d4ap+008Q, +0x1.c81baf5dbf419e221be20aa5d39dcb17e063b740p+017Q,
    -0x1.560295b376d47a3349f980c5d189e57cdd06d713p+005Q, +0x1.a2c968001723a04034217d1d798660dcc2815e45p+008Q,
    -0x1.59e62272098dc1201a8c955659e7797ab455eb55p+005Q, +0x1.03cf026c0db19100b83cfb37abd4f0dd842e8ecap+009Q,
    -0x1.6011f8b7e77b1c7b30721fb0be91a29a6cc699a4p+005Q, +0x1.7369600ac275f09efc5347b81e0e375145dd2037p+009Q,
    -0x1.758d0344540cf4f46e4b28d27924a83544af0ffdp+005Q, +0x1.347556aac3080f8f8ccbf474bae95420761b5856p+010Q,
    -0x1.955629ec4f33fd9f20d61a6118ed7d619b5618dep+005Q, +0x1.30513390f060e79cd3a2b1b86802b853c40fce34p+011Q,
    -0x1.cf2561f3dce2b3bc4ea2a3f173ce14619340c9abp+005Q, +0x1.79ae40bb20539ee2a19236fad78af9d3ecca6c28p+012Q,
    -0x1.1c0bf78e32a25deb084c3b83d34790d818bb179ep+006Q, +0x1.602a771f21ad45251b0bef9a68c963b786b45c43p+014Q,
    -0x1.27da47ee6aebca86e870735faf6ee7e6e7a060e2p+005Q, +0x1.60490ec3ea855f1c0ba5ddb9ab42bd4032be9dfap+016Q,
    -0x1.56502867723f38d5332101be82abfd13fff7fc4ap+005Q, +0x1.a408db2ce358848f1bf0e4c0458651d00f7b6f10p+008Q,
    -0x1.5b0365fc147aeeac6034d7299a014089d64559fep+005Q, +0x1.0626b86712a92eb0db5d43c2903d767fd5cce7d1p+009Q,
    -0x1.624c90a4b5d468cc6e9b46aefde5b64f97eb9865p+005Q, +0x1.79b4152e26338912e7daaa66119d093779c2ca92p+009Q,
    -0x1.7c558b8ec2764b924e926b1247c0411fba8b9002p+005Q, +0x1.43f5b7e922c8aeba8a080f341df293fe6097f22fp+010Q,
    -0x1.aa061b8d3072df0a7d7e1a734e883ab1e8298220p+005Q, +0x1.537d40a42cfea40558061dc27fc231d3558c6ebfp+011Q,
    -0x1.14742d203e9c29038f19912281a876f2c55418bep+006Q, +0x1.fa7eaa75b62cbf724d32af62d7e640e888fbd593p+012Q,
    +0x1.2e34b92ba0f107c85fbae9f5c5a6d99f5e50222ap+009Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3317[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    -0x1.55da6f9faa6aaeb0181c12f0ad0a012e5f78d25ep+005Q, +0x1.9fa7b71cbb6b0a3c51f611ca2499ff2c58e39486p+008Q,
    -0x1.59589bf5519765f84885a57cd0c7cd704ace421ap+005Q, +0x1.f6491369297da89a6a322231934d56bf81c9321dp+008Q,
    -0x1.5fe78d0951b5ae2ada15e57ef7f2e5359c404765p+005Q, +0x1.57fef69ced39f97ecb88a5b39b12f1abb4421bb6p+009Q,
    -0x1.71b2e6d32ec425672560ceb17602149bf6038102p+005Q, +0x1.16a0e053a194e3405218a96abad7cc7c3f75376bp+010Q,
    -0x1.872b18bf55754fd4a4969a76ffd1efd8a8a66444p+005Q, +0x1.fce566bf736e5371a7b14435e05c591da8fe5928p+010Q,
    -0x1.ade56e145bc6b8f85aa80f5d78518d1be7bc069cp+005Q, +0x1.11d60e71e28f9e8998556c283aa417d7bc4c7a81p+012Q,
    -0x1.e9585b50dc21c67f505b492dd842a3d520f7bcbdp+005Q, +0x1.94c74eae174f7280e4481675433e42d283742eb9p+013Q,
    -0x1.41a752a94b79126771432d36a7c99c6c57e87515p+006Q, +0x1.d314ad44d7b50f1bd967d612a2551a5646db8b6dp+016Q,
    +0x1.714c86796f2844affde3689557f2b609280814ffp+009Q,
    +0x1.36022ffb823b9a39bad4e9c754e1f196a43b3464p+008Q, +0x1.8674f3781b90756feeafd23a3c4c2fb3443d8392p+017Q,
    -0x1.561b74c60cdb4393f24a4382b8520a94d19d51eap+005Q, +0x1.a0b6fd7b636bbbf9b9dd53186a9d55b8fa755828p+008Q,
    -0x1.5a46b77129b7e161b265e98c27621e1d86b4fa14p+005Q, +0x1.fa0e0a76fe8e79ceaa04683bf63765b8bae411efp+008Q,
    -0x1.61f5ac61e72b10d44ff569fc7d06c3148da7d135p+005Q, +0x1.5c9edb24aeed5c1a699ccbaa70fe86ff8b702109p+009Q,
    -0x1.76b0206e3fb8c1f67a408d82edb8aea7fc4d76a3p+005Q, +0x1.22a0affda99c73ef132829c3a7aaeb9d6a1932d6p+010Q,
    -0x1.9407676af0e3953da1d09c317a698f684151bd30p+005Q, +0x1.152a3a9b0037cfa65bdcdbc6fe6daea8e7b59128p+011Q,
    -0x1.da939d24061113071c58b6b8eeb131dad0d969e7p+005Q, +0x1.4dbc1444489016306114d57f473fe3e5cba703eap+012Q,
    -0x1.55f10d12abc49727a31e203f90cfd2e593d18ea1p+006Q, +0x1.bedac22b7999d106592ac6ccc7d4ea7521ddd64bp+014Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3318[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    +0x1.5b5556121057f8bc135474507d6b828db7f8231ap+008Q, +0x1.732b1d1d0420a1188654ea2e548213952c4d5567p+017Q,
    -0x1.55c28ea6e9bdf540fa45154a0091e1b9763633c7p+005Q, +0x1.9d8e2ca60a0f45d892cb58a37322591841c220c6p+008Q,
    -0x1.5900b98b66305f50f4008b00e05e4b26a369a312p+005Q, +0x1.eb67737c0cce118a8745a6374263a37f12342819p+008Q,
    -0x1.5f3dc32e146c002703740827986ef8f17b41971bp+005Q, +0x1.48d5a6250c2979053a711d517b6200039f1421e9p+009Q,
    -0x1.6c001839c50b53bbceeb74a736f9c63a03d6d3b3p+005Q, +0x1.058e5f42a4df69e754716a36902ceb49049a3122p+010Q,
    -0x1.768a9ab7c99a97e05dbc352c5166f898e50f39d3p+005Q, +0x1.bae7b9151c5fc761c306a065b536796c1c6b681cp+010Q,
    -0x1.8f4de4e119fa74af22c276fccd13d8c3e0977e72p+005Q, +0x1.a49d8c8f0f553eaedd292c0651517ef144b8a1b5p+011Q,
    -0x1.b93b73da07b622aeb4606481bbd839d810a8fa24p+005Q, +0x1.fae53258652bbc9233be70a66900a4e2cec7e67dp+012Q,
    -0x1.ffe4b313c964f16e2d5ce3aed9b2bd0c04301c69p+005Q, +0x1.ced4ae71c0f534ac9075a43a3525e44a4e47d234p+014Q,
    +0x1.4aa72cddf4dd34422028e5d5038cadddb0f78161p-001Q, +0x1.71c141f2d5876cef690bf48137dcf62b2bc85bfcp+016Q,
    -0x1.55fbbf0fd87fe3b575a05a352fbeaff288305a97p+005Q, +0x1.9e7d7e5d1b8b5e4b77e2a613e9b0eda931518fd7p+008Q,
    -0x1.59d2ea8440e2237891bb9e05a7783964e27a6b79p+005Q, +0x1.eeab2e49442fe781bcbea50369d9d3094575e8e9p+008Q,
    -0x1.611f261d0fd361b418785f25b5e8279e86b70d0bp+005Q, +0x1.4cdca1a2ad74e58e3d05b379378cc7eb234f2b6fp+009Q,
    -0x1.6f71e94ff5c307eb68c9e2a1f45f0a7f4703a5bbp+005Q, +0x1.0ff851586e9386f786ed7f0de065fcd20e5909b0p+010Q,
    -0x1.7e15ec522c74d6d82cb2a16777e7508ca18b47e2p+005Q, +0x1.d9f3e48b9112ca463e50d135e89aacdf4b7512e2p+010Q,
    -0x1.a6e2bb559f3d1e9890e9e5f827ff3bdb8e43fbf3p+005Q, +0x1.e47124a9f437ad80558c759450b605ff1c9f2ac0p+011Q,
    -0x1.094d10a0fd510cfe66596ec11937f0dc38041e82p+006Q, +0x1.7112b246f4a83f944bf6b2d556cf065a5cb8333cp+013Q,
    +0x1.1f24c0dc93f2984f111513006499f680222766b4p+009Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3319[] = {
    +0x1.6a7b96142bf91e9a2b7245aeff3e69b8877c5ca3p+004Q,
    -0x1.795a9b4e3077bb6c06ca0904f38859d94548c9f2p+004Q, +0x1.f0c2c7af56161fae7f5f6a299d7ac70b937ceb3cp+016Q,
    -0x1.559a8290baac7320cbc87a4c1c0b4421b6c3c8a0p+005Q, +0x1.9c25741c716ed1f719481177a6f0532f83d05fa3p+008Q,
    -0x1.5844aed2c2727a1b3181e59ee42095a6e662fb15p+005Q, +0x1.e439fb638b92ef2791e597a7edee5201ec235a3ep+008Q,
    -0x1.5d20baecd669483c95bbdfffb6179774d60a9ae4p+005Q, +0x1.3f3ce62c0de77fc9ffbfbfb5866284951c526023p+009Q,
    -0x1.60ab51e5892590c70c3d9f21d864e40a258e73e3p+005Q, +0x1.f6ffda08488e8d6eb980a579ca08cdd6b7316486p+009Q,
    -0x1.61945638638eb7a9a3db78352587fa4b4021ce55p+005Q, +0x1.6b5fcc7f170f9ef01d135df49d03389c4c1e4810p+010Q,
    -0x1.7d79ec980a42014a8c0eef8ab091ccf981d26fc8p+005Q, +0x1.3df3e14005093bb660a2d4f3d1f52f4f19ff50a9p+011Q,
    -0x1.9e90634b49ba998eaa21374372ebaef1d4ae6ba9p+005Q, +0x1.54e02680461b41a13f5a0cacbf19a747f5e6fc25p+012Q,
    -0x1.bece3f92ee0f74c9ef1aacf460fa9d9a35c12330p+005Q, +0x1.e6a52321a45579633df625d984c825f96310db18p+013Q,
    +0x1.575193eca26aa25b8fd05b6b6e5dfe43d10419cep+009Q,
    +0x1.466db869c88c72a02622e8982027fb4d64e767fap+008Q, +0x1.37da7486e70d57c35a704c6e48ca15aad9daabffp+017Q,
    -0x1.55cce5742433d0ff28e7ccd346fbd0e8e64ec6d2p+005Q, +0x1.9d06d5f5b7df0c58fbca1ac9e639cbbcd827c7ebp+008Q,
    -0x1.58fddbc6f2752f5b0f80f5100df013bf57d12e36p+005Q, +0x1.e752cad011bfa27231a1a8f9062404b1bc639732p+008Q,
    -0x1.5ecc9def329d502772c0e6e4b4f264aba49e6993p+005Q, +0x1.4335c1544c9daca9520ba26673a01cbc57578a5bp+009Q,
    -0x1.619433d54ef7791b4c1908e26917363f8340f6acp+005Q, +0x1.04e55cac56a78252b19f48fd4c73ede8043375a7p+010Q,
    -0x1.66d6c590a418e000670209b70e7dfe3791021e18p+005Q, +0x1.7a85518e628c164c53ee934e5cadd61e19a55d2bp+010Q,
    -0x1.8c336415cfb56bbda15e448a1849f97cbbd95fd3p+005Q, +0x1.6121e8a9747b8b9915a8606091ee7c291a3cf04ep+011Q,
    -0x1.cb59a6a307339cccad6da3ba7ab3de9837acf89ep+005Q, +0x1.b0422f51dd3be0177c2835125bc3ac0b4bb0f22cp+012Q,
    -0x1.05b4fb771570c078356cf4d0471f95b82c90cc2dp+006Q, +0x1.14178e52b5da237711572ba3e844d8c94190d262p+015Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3404[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    +0x1.047b8dfceba637921c4e86fe11e682acfcb0685dp+006Q, +0x1.bb0a15fd0ae8fcff699d9368a9f388fe11f3b898p+013Q,
    -0x1.7c4884876ceb2e06ac1deab8124a7521f33f31a0p+005Q, +0x1.e64334b8bcee4f6f4c48828597bef6d017f4d1f1p+010Q,
    -0x1.9afb6b005948caa2ddf42c161776ce69bbd722a1p+005Q, +0x1.bd6ccffe8248c04b6fd8d86745690d69d4354f3fp+011Q,
    +0x1.c9e4ffc9e6046b95a58e297796c71d1cca9b147ep+006Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3405[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    -0x1.2353b831fc52b89ba03ea5bea7476a1d0e018715p+005Q, +0x1.783a60732b5c1792d65dc7f31095bb983f48440cp+013Q,
    -0x1.7efc41a1e7f927fa942bfcba6f5ee7564077db51p+005Q, +0x1.d01fb6e891feb351da9124c3fbb567d1c79af6b9p+009Q,
    +0x1.b226cd059e4169d7ac4ea44b5105575243786a2fp+007Q,
    +0x1.f8d33e2fc61eae1f4a0ef36b800f02f59fc46aa9p+005Q, +0x1.37e5f17c32178be3c9c826e64bb44f1c737024e5p+014Q,
    -0x1.949aa0a14b8d5b30eac1733086dce7495eaaa5eep+005Q, +0x1.fe697334075793507a1f28d53996e6444391e36dp+009Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3406[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    +0x1.b264d91cad5fb3abf1c07b5e1dfdb0d1e2f708cdp+006Q, +0x1.8da017c0873cadb10571128962ea7dc88fc8fbf5p+015Q,
    -0x1.71f14b49f106c095860d827c98059ef943ef0337p+005Q, +0x1.4aefabeb6ba30e882eff743225f983594693c56ep+009Q,
    -0x1.d07b4c89388359bead16068f4b70749f18e36d14p+005Q, +0x1.0cf720b4a9715ea09b345112395e2941580a5796p+012Q,
    -0x1.79d85c2fb20dc28f3df81f6ffdb595ff496215e3p+005Q, +0x1.551be8e2815e1b6f7d89ce011a9458bcd42eb116p+009Q,
    -0x1.3c7f739dab3da797e90d075d8d0db149229e8df9p+006Q, +0x1.69a46342fe339c2e509756554664c12b8a50412ep+013Q,
    +0x1.dbb7ad942e0c5f4bfdc53afc6f12028c002e92f3p+007Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3407[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    -0x1.6b1a6d6a9d8a8d8cdb7bea7fb0617598c47ca1fap+005Q, +0x1.19c485875e720c57c62e2998515acbb40ed2ae1fp+009Q,
    -0x1.b782490e9849fce679dabd4b7f576c8734d2fb3ap+005Q, +0x1.ef725c04eeb7b332c4163ef9cfe53ff6be543b73p+010Q,
    -0x1.bbe733b07053ff20930364b61f21ff1f240b82ccp+005Q, +0x1.5655a3a2f8a678dfee7c67736823e3cb31cf68bbp+014Q,
    +0x1.5a897e5227282a6e7bc94db67f431eb51001508bp+008Q,
    +0x1.c9907bea872e6c4514700c832db26b70378de506p+006Q, +0x1.7d23639041855465428d1bb46d335f6516acb415p+015Q,
    -0x1.6f2fc39fa5f905f116a0ed3f1afd4b0234920a5dp+005Q, +0x1.1e4cc6e1d425e6017706d14910e7a98694e61f0fp+009Q,
    -0x1.f61427bf4f91529dd0592751246833ce0f3d4abfp+005Q, +0x1.2542938f1aa2cd7ec7e8bb9c3b96fee4a586a434p+011Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3408[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    +0x1.3a6f690c72e7cfe8a6e475f2b1e51b183ebcef6fp+007Q, +0x1.db492636e3c7e9fdf4511b177f3d049e3dd23828p+016Q,
    -0x1.67403728aacd8d9a08660c1f8a8d3a59195f81f3p+005Q, +0x1.01a4e2d0390df52edee64e46dd07daa5fd8c362cp+009Q,
    -0x1.96169b50dc3af941856687812c748afec8883284p+005Q, +0x1.40e80fe3b42cd4ffba6f750b3c7fe40bb9f11a2cp+010Q,
    -0x1.04832535e8c59d902b7add65b4e8010d71193c04p+006Q, +0x1.c2ca966d7423ed94e3cd88f29128d861d3e4eeb6p+012Q,
    -0x1.69c4684c78ce4bdb196b6199bfe813337a2d4f3bp+005Q, +0x1.0468ea86783015a4efbe5dc5b2db58e83990c86ep+009Q,
    -0x1.ab9726bfb3b8297633e86cedbc3db4d824c12c14p+005Q, +0x1.5a0a411a166f4657b1926a4c58561fdcb1534cb6p+010Q,
    -0x1.9ed3bbbe9b6754e2132df7c630f0848738405018p+006Q, +0x1.98d2ea537adf511784559ca868538006d3a7087ap+014Q,
    +0x1.7627a2cb3e2ebf2459668863fca5cd20d3babfdfp+008Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3409[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    -0x1.64f23e954e3057a42d9783c0f46a7c8504f6c1bdp+005Q, +0x1.e8cbdd9839e159a14787b85534ddab6a76239d7ep+008Q,
    -0x1.82f7f3362a7f26274c155c3dea732f46b3bb28d3p+005Q, +0x1.f15ba852b69ac6de672ba4610e180b2f9c4de3efp+009Q,
    -0x1.e099b6f19d4e46085b804a7891e02157d8b1e9adp+005Q, +0x1.b000db97f7774c7a0563914da52cd7bec2f9b2edp+011Q,
    -0x1.2b88c6b951f537e7f8060541236acc76622d3c3fp+006Q, +0x1.0195cae89fce8274db71e795ecfbdcff6631a50ap+015Q,
    +0x1.cb7dc401e7f068b0aba46a16283c68e4281c623ep+008Q,
    +0x1.3e1c60cd313a5c8f49528b898e79a206db6190e8p+007Q, +0x1.4449ed2af21eca0008ca2825bee00890f2e09287p+016Q,
    -0x1.66b0740acf755c71b661e1f88a7dd6d98e0bc30ep+005Q, +0x1.ecd6c9e321ec8b8237359a2c85ab302e6cde4e83p+008Q,
    -0x1.8d64f78f777cce97f49572f4d6f58706e0654cedp+005Q, +0x1.047737277148402c80986163b718b208d48a7589p+010Q,
    -0x1.29dfc035bae1bc1faaefc5de40a3971fd5dfd253p+006Q, +0x1.153790ce7f78e936df9a8e51d6e991deee646ae4p+012Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3410[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    +0x1.ac79af5cf6f30f68edad960e7ba4df9c662a3357p+007Q, +0x1.8f30e95cd6e48034b7170e95b38be37409497bc5p+017Q,
    -0x1.6331a5dfe1d83829d50b8039f1eea781382a3d60p+005Q, +0x1.d6f4313263705780897427311649565804a98c60p+008Q,
    -0x1.7658e8a2b39b4bac2d8d08c8d64d723a0939da98p+005Q, +0x1.9cdf660cf957556546b0795d3e332eacd61bfb49p+009Q,
    -0x1.b26e51cad951e586fc4305f237c07d81665f69aep+005Q, +0x1.08c0836259ac89251b9fddea50984f1fad9e9015p+011Q,
    -0x1.1534b56f4411682bc128f3d7e50d1a6f87ac7e8bp+006Q, +0x1.461463dad96acf6723570d64fc851a9a6023b051p+013Q,
    -0x1.6470bab5b8907f344c0597183e662700025f9d9bp+005Q, +0x1.da2fe7c573e8b0056c41285fb10b00f3e6ad80d6p+008Q,
    -0x1.7c1ecf64993a26e97f5a90da40ed48dec34594ddp+005Q, +0x1.a9c39389561569e4233ddfbcd2c6858fdab970c5p+009Q,
    -0x1.d8b9cb4389dab43eca11cc446df0a9ed270fe770p+005Q, +0x1.2af97f58d6fd14a235a1ecc7e85bd933642cf9b5p+011Q,
    -0x1.b5edcbe1b32e404a067056718f5a7c73c80cd5c2p+006Q, +0x1.6aa15d3ba6f1de1a254c0ba5576d36869566f48ep+015Q,
    +0x1.f0b9173012500fad44bd97332790e0e119bf59b3p+008Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3411[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    -0x1.62032c59fa2d59a08dd403c57a2220a8ee63cd30p+005Q, +0x1.cacdb7e4708dc7c4c23858fb836792e7b4fb4b28p+008Q,
    -0x1.6f9a6fe9a97c58e957346bd9b0834a4b014ff8a9p+005Q, +0x1.6a107653acb3778c2b67eab60d82d4588dea2e88p+009Q,
    -0x1.9a984c3d721313119eabf4317f51aaf1bf2cd4a3p+005Q, +0x1.893dbd57c2b27eb1729202f145dac1894cdf55f7p+010Q,
    -0x1.006ada8f8346a45cdb53778f2042508744a83e56p+006Q, +0x1.4e36a52b0b7bad05ce61e1c026a3eba28bc3c7e5p+012Q,
    -0x1.8846e6b2c2c3103e5f5895ae51bbbd11b35b8772p+006Q, +0x1.6cc0860915976cfcac78dba1c4a2f065be5e6a0ap+015Q,
    +0x1.1bb0d08534935743ed67d8d4c04620c5d76506dep+009Q,
    +0x1.8e905124a7de85d62d8b114adcceb8ed4dd888a3p+007Q, +0x1.e8ab246127fcd9fd2666d4e9a7632bebc2d17b71p+016Q,
    -0x1.62f22d22bac91b8467da5a341138428a20b78b94p+005Q, +0x1.cd7bbd599da31df3559b54628a4d34009c0e32c1p+008Q,
    -0x1.736f6aa8c9dc439eac64d2da3ef5a60dc1f1e1f9p+005Q, +0x1.71e74a37a4aa430ff2fdd2bfb42e45f4bbe778a4p+009Q,
    -0x1.add421ef7b8f93c7d78ddf30d183a691f3dc0929p+005Q, +0x1.a940ee0b41a542aede278d73532d5ce32d3ec19cp+010Q,
    -0x1.59f1ba2e3d101ca58e890b3a37bee07c9dfd2418p+006Q, +0x1.d7180e6f465ca28eef159cd4adb0bb9041e9968cp+012Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3412[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    +0x1.0fe54a581ec8bcc439ddfe11d2e60b54a6986025p+008Q, +0x1.0217766e1db85b442403e9ea9e36f446544c6065p+018Q,
    -0x1.61235ccd1af93e20189052cea975247da0f663ecp+005Q, +0x1.c0e5c59af000358ae49497a4c75d3c4d54f1d871p+008Q,
    -0x1.6b8393ae505b7eb6bcaecbd23ccce27962f2dac1p+005Q, +0x1.45fd0098ab6f7d9d1c09bcdb54dc92eed3e69c40p+009Q,
    -0x1.89d71bc3655d553cd88af4cedb5cdd345417ff1fp+005Q, +0x1.3a1c23a8d8b3b6f63e2bd356fd11a582c90b7a1cp+010Q,
    -0x1.cac97037fe26528e3ff758220b79c606a52ab307p+005Q, +0x1.924e3b84f04da6ce876e4f652eaecc1b566662ffp+011Q,
    -0x1.216e0baa23111a1b3df718ffa6ed9c07bd521e8cp+006Q, +0x1.b78dfa9692ea7077786c804e1953061d45e5b2d2p+013Q,
    -0x1.61d77f46d43012388e2b68f106286bcbad8559e1p+005Q, +0x1.c315c14422aae4e30051a400c463081f24b45522p+008Q,
    -0x1.6e474bfbc5040272a0194a24a944740417557a4fp+005Q, +0x1.4b0fabbc63e8f0ab28d618230e2e2e6348718acdp+009Q,
    -0x1.945f3c8e7e412cb5d27ffb29ed627a03f8fb18e9p+005Q, +0x1.4c0fa6369cbede61a81fc2d1e06ba1246e18d9aap+010Q,
    -0x1.02024e5ece7ab54cb779f302dbe33b9942ed6ba6p+006Q, +0x1.dcbaeb009311c25415c99149e8d142065da12c7ep+011Q,
    -0x1.833b921c47822ea447c6cc5e0c657d0ed695b489p+006Q, +0x1.098fd6567a0994ac1d3068bfef9c767644f15aedp+016Q,
    +0x1.258770a288e296cc33f42b438aed604056ce2a6fp+009Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3413[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    -0x1.609bb41af9afe87f069be2ee94734b061f2797d8p+005Q, +0x1.ba317507c934276cce0d6f49ee10adef5d76b43fp+008Q,
    -0x1.693d0cd9a855f11d8656e5180bc480785ea71a62p+005Q, +0x1.30b2eb1c3aec11c35dbe78ef24b63516ed68f960p+009Q,
    -0x1.7f33ae989489ff33698af113cc7f40ec90c4961cp+005Q, +0x1.0fa4b14c73c36b4c7f6a180ac5d769fcaf967708p+010Q,
    -0x1.ac0bf1bdbcac6c3a6bc2b99ee430b6984397f670p+005Q, +0x1.2937396da097972fc36a2f1335bcb744973f7409p+011Q,
    -0x1.071b091ba50319fa046ae14013379696de7d1132p+006Q, +0x1.e4925a07b680bfed67b71343cdce1cf3e6b8bb8ap+012Q,
    -0x1.cf9c9f9a9d28f5a595aac0c1533cc17296fe40fap+006Q, +0x1.044460ae55061dd82beed2e15f7b3b8e4a1f5059p+016Q,
    +0x1.4b271ba985e25042d4ec96b4f372d399083609c8p+009Q,
    +0x1.dc42c8cc0d79ad711ea248c68679e57c68427b55p+007Q, +0x1.4aecbe162561be1d0a9c25606a3f60d7ea1a2cc3p+017Q,
    -0x1.612bfb42d2c32540145bac870243f4e60b5c5f16p+005Q, +0x1.bc07b49e75cfea7e49a6191f2af24bc0344e0ec7p+008Q,
    -0x1.6b71938a272feb9841f8702a732c7c7f2bffca01p+005Q, +0x1.348770439b7f4a63ce2a83999e2436b54a90529ap+009Q,
    -0x1.85e6d1aacfaf691d082a6c9d04b5ede44632f2eep+005Q, +0x1.1bae0b600e3d04b9c40aa57167802ef9c348d324p+010Q,
    -0x1.c906382d4a20e15ee7c7fec105b600b93eb0c28dp+005Q, +0x1.4d56d58e1d9eb8ebcf167bca2caccd96fee2510bp+011Q,
    -0x1.7e4a314fa4256e66f4176100d73ba6e0ebcca86dp+006Q, +0x1.8add0f278aa4ab2e7835e769f71337fefb56b3b7p+013Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3414[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    +0x1.36c131aab2cbc87691d61b3b91845831404346cbp+008Q, +0x1.fd405b5937d316bdac40ae46fec7f095d2ce64d6p+017Q,
    -0x1.602928a58b67cf297065302b2ef97ce5eca6a602p+005Q, +0x1.b4ee0655f14ea4d2ed05914a5ff174eb9b296703p+008Q,
    -0x1.672762a05a7c668feb2273070a728809519386c4p+005Q, +0x1.211b530093a6aa13be5598f7232048dc4393809ap+009Q,
    -0x1.7559bad565589a8b0cf99e602f603ec569fab0d2p+005Q, +0x1.df2c29ff8fe754b1281d5442228d4872e4c2db58p+009Q,
    -0x1.93e5f41b4005da2fa17b9dd0dd690dfebae262ecp+005Q, +0x1.c9e5ed0c722db5a8f756fff857a542b0c2b7d958p+010Q,
    -0x1.d4e5716fd5e810782c86295bf5c5af9f46bcff74p+005Q, +0x1.1f20aa2ac0b524d6054ed4629e410cf641e69deap+012Q,
    -0x1.22c7cd99b974105db5be74d8b68a1ddc9053fa40p+006Q, +0x1.1e1f09a799e96b59ae97538f374aad68a9de6c53p+014Q,
    -0x1.609e1c779cd1b91fada0a553244b95f764841762p+005Q, +0x1.b68325160e88c13a0603c543950ddb0cc3f5c0f8p+008Q,
    -0x1.68ed255f87cceb790e2294d5d98b2041eac58b17p+005Q, +0x1.24446c248eb90f551e288375eb6c10f591392115p+009Q,
    -0x1.798114ee623e9e5194d673f9b0d21f099d8e9f28p+005Q, +0x1.ef6f3b67b46cbecf3c946f75b02dd1277bb802acp+009Q,
    -0x1.a338da3bbe5986749a7436167b303d648bda10adp+005Q, +0x1.f03eae1b76630cab95db9ded61139577ed71fbe0p+010Q,
    -0x1.0c76a7dee9ee3ba9a5d56150af0d973f5701eeabp+006Q, +0x1.42fff933cac47d4fc48a38ca9501d8fb17bc9a41p+016Q,
    -0x1.0fbbc5648efee1b8e80a585c5e3519a1cba392b8p+006Q, +0x1.689921c4d16a600e2071928638c686f9b3802174p+012Q,
    +0x1.317d29eb6376d980c5d3232392a7f6ec5fc7b536p+009Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3415[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    -0x1.5fc3c409e44ecd8eb101787b724279cdba349f84p+005Q, +0x1.b106ec75f6f54fdba440e3a1bd86ca5098d968bcp+008Q,
    -0x1.6531b5816329d7b8fdc8d439ca1d65872a48cd8bp+005Q, +0x1.15c814f9db20d8584235655f4d9f1781ea19a5d8p+009Q,
    -0x1.6dce43768ab2ccd1c427d28792b40cac319c366fp+005Q, +0x1.acf31a41cb78a9407ebb62ea5ac7fba0f259b922p+009Q,
    -0x1.86c137908bfe2e2e5463946545e4331e2a3af214p+005Q, +0x1.768bd5cf612d38b26a9d06086361cb63bbe314a0p+010Q,
    -0x1.b650c9b2b3382ae181d5ae826223e7e8eacc9023p+005Q, +0x1.9a4e921504d3627934e76bb8f4ba0126984e61d4p+011Q,
    -0x1.06f414de42c5b2e27214a46e17810eb7925f8f04p+006Q, +0x1.420fdfde41ff1aade6b43469b5cda8633abb4bf4p+013Q,
    -0x1.e3e588dc25add6579429ca1fee6404aee35b745bp+006Q, +0x1.6c541bb3fc121c237d4952ff0c3e33c10c297789p+016Q,
    +0x1.71b76ea3d1735f17ca412bcef22fc5521fd137bcp+009Q,
    +0x1.14adf9a83aa055d9be1399e96194c152bc73daf9p+008Q, +0x1.992c7ac13d488a9c0868c011f7cf4e2b30f2e52dp+017Q,
    -0x1.60240eab845d362c1d49d196bf0cdec46cd0db09p+005Q, +0x1.b27249d61565ebb68c560828fca1322fbdb78d0ap+008Q,
    -0x1.669fcbb39c3b5adc602d29989a4eb11731df7512p+005Q, +0x1.18922573979bd6de7c03c0374b9ff1abb3c255b4p+009Q,
    -0x1.7095a7736a8f3b8e6b48f79013c938dfd92844d6p+005Q, +0x1.b78a655040cc38b4593c0a86da433121ad32bc1cp+009Q,
    -0x1.909f8555807b9e2de88a0ea32d80fdd4555fe4f1p+005Q, +0x1.8df5c99a473f0879bbb312a92d787af78a104a56p+010Q,
    -0x1.dc7d63292fa09656e102e888097ee6bcf7fed94bp+005Q, +0x1.dd5ad0811ce8f0a7423e214e72145601488b48efp+011Q,
    -0x1.8b45f51a6709195e0369f605f60dd10916e95033p+006Q, +0x1.32a76fc6feec4ce0e4ff7dba73da1a82ba55b368p+014Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3416[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    +0x1.5b7f4b42741920753c8e903b537b93dc7ba6e584p+008Q, +0x1.0d259e81a0afb599b7ba8d52f250a50567b6c893p+018Q,
    -0x1.5f6c893d376029bd9675ecb85998b73ab8f97f87p+005Q, +0x1.ad2931a88a10496ccc3c44da83bdce824c3f1ab2p+008Q,
    -0x1.639689cad2d06d99a07bfc849fec5c416a31d3eap+005Q, +0x1.0a7705341e0a924d3fc34d449d3df05d9d140440p+009Q,
    -0x1.6a4b53861b1f1a76170e4060fa75d9e203290b29p+005Q, +0x1.7dc53a0dcd235c62f2edb4e061ed3dc76ea03719p+009Q,
    -0x1.80ca8a53f78f349c21a6168385fd40c72a0e7730p+005Q, +0x1.3cb89d5da80531f1d55363c41ac067d02871e51cp+010Q,
    -0x1.a3334e8b5beb01888aa4b974bd2d5074c98271c1p+005Q, +0x1.3804fe3f9f8f5a3b90c251917c913f6e7dba0f91p+011Q,
    -0x1.e3ec2c4c4e8e1fd237503ef45283c3b4295926e9p+005Q, +0x1.830944d7288dd78da34af60e75311cfbf1da9230p+012Q,
    -0x1.2ff8f5f30fe955a7ae492f047e3be64cd911f978p+006Q, +0x1.680396132fd16669095ac0fd4a73eef0789b2184p+014Q,
    -0x1.5fba2b135006882efbdc2f5130c457a623a3ce3ep+005Q, +0x1.ae662164285e66cc7b90c4ffda1d0efeff97f57ap+008Q,
    -0x1.64b47f01f6a755f242c0a0308e157a8ed83859a0p+005Q, +0x1.0cca57a624316f75efc8a80e56e2f2e6faad960ap+009Q,
    -0x1.6c88acd2b6dca7084c02507a44119bb227e26a58p+005Q, +0x1.841f3fe1bf860d4ab2324b457fd1a92cc9aaa0a9p+009Q,
    -0x1.8682f3ecd48fa4b61455f64d629620ebd1bada5bp+005Q, +0x1.801080236c6cbf0c61bcec88c9b09ac4bf7bff61p+016Q,
    -0x1.87aab1a0b56bcc38683cf5f57d4f385eefc89a05p+005Q, +0x1.4c1bd6aecd29fff178e90425fb9b4b81dd3a213ap+010Q,
    -0x1.b87d252601e821273c18e42ac0e160dc562922e2p+005Q, +0x1.5a9bbb5dbcc3c4b106202de1fd7be8dbeab5c432p+011Q,
    -0x1.21420314a6db6b4a510c06de5d06b6c51e25d43ap+006Q, +0x1.ff2b6a9daed017eaeae832fd6a41e2d9f0b0f78fp+012Q,
    +0x1.446624f1f663b3c7eed898715c291c81ed05bdedp+009Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3417[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    -0x1.5f3ffd9b734a910d1fbe827a0602a6d41832631ap+005Q, +0x1.a9f7883ceda605e62ab4cdb32f6022cd4b82cd19p+008Q,
    -0x1.62f0eca2457e4754f5bf4b571157c210af664f93p+005Q, +0x1.0199169ac6ad9ec8cd4c2441d30a674a8c219b9bp+009Q,
    -0x1.69dae6a86bdead730fc741a7c7f3e6f41c03abe4p+005Q, +0x1.61476960c4a7f448e0e8860f78e3d5fac4f59e44p+009Q,
    -0x1.7c90b6b28dca40d83681aa3b7d0b494821552816p+005Q, +0x1.1db5f528182735bb9d06654422b9d36f661aabd8p+010Q,
    -0x1.94240df9b64d0f12a3046448ee2b3458e5f265dap+005Q, +0x1.04cd30aa64aa823bcdc424fb0421aab07b6f38efp+011Q,
    -0x1.bfb0aa515d69b30616ed65860a77d1d11e64d0a7p+005Q, +0x1.190430ffb55f5ca1bc1314caa56d230d23e8f6a5p+012Q,
    -0x1.0411dd6e6ee51b6e1dc9e8594db1c912c2882648p+006Q, +0x1.a283f1da539610fdb583b671b062f1242d14e0dbp+013Q,
    -0x1.adf6ad978f509b4e9c3dd822224dba5fa86ec548p+006Q, +0x1.f9437ad2560e1524e22217af8b1b6a634b5fb4aap+016Q,
    +0x1.92a9db6930118e5972d9fe8f42f919918ff84448p+009Q,
    +0x1.422be6ca2fa834dfc182e2b08acdb50f20cec188p+008Q, +0x1.db73e6a84829b0a0901b1010a918935687c5ecadp+017Q,
    -0x1.5f80fe72fe603861726c43fdb3f84cf76a43ab0ap+005Q, +0x1.ab05d7a5b40374f3250c6ca9d87bd5f0e8f7efd6p+008Q,
    -0x1.63dee754cc86f36f579a7433162c07c333551b1fp+005Q, +0x1.037a8225ec98786702eaaaa667f947348cd4b51bp+009Q,
    -0x1.6be7254f1b28f158ca62fd02765206c84876fb3cp+005Q, +0x1.65ea723a18347038259eb9dc5a477e54315a6c0ap+009Q,
    -0x1.819ea8b5081915b2dc46463e85647905d0e28613p+005Q, +0x1.299bd6714491f2f391dcf751bdbd6114f8ec2599p+010Q,
    -0x1.a169ea816d4906ba6faae0d412d29d674c1ad407p+005Q, +0x1.1b461ea61b97c46807d21d63cd4f3a47e1d7614ap+011Q,
    -0x1.eee0d4ccb4c3be46bd3017fd374d949bdc0d935ep+005Q, +0x1.53df44c6556c32b738d244eddd13c5ddb0082412p+012Q,
    -0x1.7c93a043465c695f9334ab91faebde8abf16be53p+006Q, +0x1.cb48da517e3539eaa1cda59c027a1cfd0ad875ffp+014Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3418[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    +0x1.6c8d2f863e8ed9ae41255c14fd7c2d966ec28ce4p+008Q, +0x1.bf8c97299cbbe4142a07e9a74cd6e3ea4edd521cp+017Q,
    -0x1.5f25de1287890baed47a552101ccc8477f094310p+005Q, +0x1.a7c2779d9fec48e345ece4b0ffc43bba7f064c40p+008Q,
    -0x1.628f7931ff94b086c3d7a5d3fc2583134115a901p+005Q, +0x1.f7b65ec206c10eb863f615fef60c4e65c38fa7b0p+008Q,
    -0x1.69211ec3b5a7a08042620499d4eed19dbdcb0ef7p+005Q, +0x1.51233e780801f0dbd8aa7886e77da305e9fc6dc5p+009Q,
    -0x1.76bd3698bbc5ab9905012bec84375aa971b503afp+005Q, +0x1.0b8264f8bb971b31e7ee82a0d41a86cfc40f24d5p+010Q,
    -0x1.8353d47271dc4897dc890f1b209f85cd40a47368p+005Q, +0x1.c4f72e4671385bc7cc5126763b86dc7714eeef0cp+010Q,
    -0x1.9fc954eda72c903791b1fa459629d7548de1b5c9p+005Q, +0x1.af4202d82bd38b61f5213155461cdffce3bcf6b9p+011Q,
    -0x1.d2aedabdfa4dac4bcbde6fbeb64a49cbd6372461p+005Q, +0x1.0496d5ae439c0b19dfc7fde19ccedc9c1b2d37bep+013Q,
    -0x1.1c07a11420cf27327e340d2fe7160a1b430b572fp+006Q, +0x1.d94b5f8d18ba297137b679c7db0dc3a8104ec50cp+014Q,
    -0x1.66ea683460b4754b769d87d2aacf6fa8d696e981p+003Q, +0x1.98e533352dfe2ec4a2753f3e61380d463b012f5cp+016Q,
    -0x1.5f5eda6b0fc134ccdd11932e223e46696b5c275cp+005Q, +0x1.a8b05f51ec1538dde7e04e935341c4c9140826c9p+008Q,
    -0x1.6360b98bd7fd91ac06f3d24f342d8242fe45ccebp+005Q, +0x1.faf4b2e55633e10ab56197ab26c32228010d8f5bp+008Q,
    -0x1.6aff661b07b8c4438c61d71b04e382980ead4845p+005Q, +0x1.55230ed9c5cb152e5611490f92a93e5f354ae73dp+009Q,
    -0x1.7a3fbd8cc832e9029a4ee8e882af98a44365a3afp+005Q, +0x1.15bee16ecc8ff4203eadd1dcbba0fade83e0f812p+010Q,
    -0x1.8b3fa8c2c4e00bf8378f26a180a32a115955ff43p+005Q, +0x1.e3b28ef76582c22124aa7634723ef259581d0474p+010Q,
    -0x1.b8c57397e73f64d8d2cf14af00de8e2290f8e4a5p+005Q, +0x1.ee3bc357e6971f6a3fa716b9d24656a73db1316ap+011Q,
    -0x1.1b43ef69bd2d2c726f6a637de37766ddfeed2611p+006Q, +0x1.758f0c9d6f17737d16382ac13f07ed499e90ede9p+013Q,
    +0x1.366f7a6f77f45587fff3f0b1930f47c567b8f13cp+009Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3419[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    -0x1.5efda0e574f0e698048c9af8ebef5392d9bf1cc9p+005Q, +0x1.a646eb50f06805bcc1c94984a7dc02eb4c7a6fd4p+008Q,
    -0x1.61d39f067e3e4b47996a39aaf21425ccb14c4b9dp+005Q, +0x1.f02513296ac8d8788bcfbe74b12c89823c9ec89ep+008Q,
    -0x1.645e88b66a2643899c66fe9ebb8070656d5210fcp+005Q, +0x1.15510ed78ee6538c7c5bdebc13ade0296cf83a27p+017Q,
    -0x1.6709779c8bee20697e559c4f384a136ad8150fe3p+005Q, +0x1.46eef43ee2c296433ab93b1a1ea3d5951f4e188fp+009Q,
    -0x1.6bdb9164e0f07a1e243bc337f4709d5a7f86325bp+005Q, +0x1.0041cb394cd65c246691df51ad2cf0dd9bf544dep+010Q,
    -0x1.6ec2da78bf84fd959495ea2b568290f81781cd21p+005Q, +0x1.7841340fe505be180ba2fcaf172c44acd1133956p+010Q,
    -0x1.8b8e592620aa883f7e15c1facf21f7533d5d3fa4p+005Q, +0x1.48e1bc584612a767ad775312f76b3de0dedb21b8p+011Q,
    -0x1.b1a545b3329f07b0545eb744e2c82899f364cfaap+005Q, +0x1.604590cd90c559dbd78ccd235090582093a31221p+012Q,
    -0x1.def4f4798369fb4b9642440f3141b38d2f68dd3bp+005Q, +0x1.f97c6c51c1c98f2d48272836dd93a35a38546478p+013Q,
    +0x1.771e54a4d3e9e373fbf09cfc8585990aeadfc727p+009Q,
    +0x1.56c0bf090f06f1c392929a955ea7c4d8e137374bp+008Q, +0x1.7e2b733553ca110de6c0849849830967291e36ebp+017Q,
    -0x1.5f2fd2e8f122c40c01673e7ed5484b212541a8dep+005Q, +0x1.a726194103f6af2eb8e61627102003e7eb79ac35p+008Q,
    -0x1.628bdeec327dd9b2a156597f7f264d643fa8b8dep+005Q, +0x1.f33464e1686bd855f4c1e0180f79241e95aa7199p+008Q,
    -0x1.68b23d6f6af60a53b39747a3bdd0f610f7bc3727p+005Q, +0x1.4ad7494b31c98754c5ba22b29d07f440920c7c9ep+009Q,
    -0x1.6d122e26e5612a78d41239d7b604d41a83f7e7e3p+005Q, +0x1.09621e7ad014391585e07d6c95d51998e17ba682p+010Q,
    -0x1.7412c1d5d070b21df1d67c9034265728d0cb1fadp+005Q, +0x1.88447fc6c1a499a18dccac9424bff7f8a761c3d2p+010Q,
    -0x1.9ae6b91e3a6db1932630698e892a4e401c6569e1p+005Q, +0x1.6c2411f14298c47d5e03553fa80110bb65fa736dp+011Q,
    -0x1.e20a8ae674c71e51feba13f237aa1751dc6ee8d5p+005Q, +0x1.bb8b716b968e734e54966e10876f00d4f8269807p+012Q,
    -0x1.2aaa38fa11aeab6d89846cb14ef8bfc2e3c05841p+006Q, +0x1.229554e876e5d4e52136f2ebf4433a721533c18ap+015Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3420[] = {
    +0x1.74102d9d6c751c1681fb3160d4008f08030ad760p+004Q,
    +0x1.8c980d60e77140f493eabf33e07c912ce0b95175p+008Q, +0x1.f42af8eb560324d53849441c22875f5db2238f5ap+017Q,
    -0x1.5ebfd1d9cc75a30d3b070d80c7f91e81140f6c85p+005Q, +0x1.a4a0b86f1d7017aad2320c14559a1f2ba1cf5119p+008Q,
    -0x1.5fc4900aec50e2976b5f1019ad41ac023de78909p+005Q, +0x1.a85d1e73be634187cac57bb5ac5493571d3d04bcp+009Q,
    -0x1.609b294caf13897d27551fbb3441217acefe05cap+005Q, +0x1.e767cf737ecdb02650cd2d120840939934e934ecp+008Q,
    -0x1.62f2885b9369bc890881af7cfb86b2c706b61636p+005Q, +0x1.396f6deb302c993217bdc7bac0d66d7285f9ceadp+009Q,
    -0x1.77a3df2c065fbb71e15af7cc5ee9b4bf426ff967p+005Q, +0x1.329528c591a27232a56448c174629b42cb29ccbcp+010Q,
    -0x1.8e0f8ccbd5579e1a43c513ba8157eedcc8264702p+005Q, +0x1.0da9c8daff4d06441a53999568c9d2f24a419495p+011Q,
    -0x1.acd6ad4824dba3e82cdf43df662ec60fd7c63b2cp+005Q, +0x1.07feb571678932ac8996fd25e8d1ba4718032465p+012Q,
    -0x1.de322a4b978f6ae541a846648b3bfd113feac38ep+005Q, +0x1.3eb8fd8be656ceb285b5e422d22a88d92a872cfbp+013Q,
    -0x1.318e9eb0307c7fbc0d249ea479e0291c37754599p+006Q, +0x1.1e2462c7840406cbbf056c2d7eff201b5c659923p+015Q,
    -0x1.c70db2c0e0c1b407eb459fa1e3d51212847a4f95p+001Q, +0x1.db602d50d3e7d33bee29dbd109145457fcc8e2c3p+016Q,
    -0x1.5ee96e8822e4ce3256f032bc6682b7d28760f695p+005Q, +0x1.a573f739f78a88b913dd3951ed3f0feaf95037c5p+008Q,
    -0x1.60cfcaf2e3ab7e24c78539860fab62e03431437fp+005Q, +0x1.ad0563b208cd2662137e2a4d37db97e36283d0f4p+009Q,
    -0x1.61308f2c8cf3a6ffe7a25aa8a65ca9109c20da54p+005Q, +0x1.ea5853af95d97b7d65d78a52487cee98ff2a6daep+008Q,
    -0x1.64288246526c427f8565e1eae8ab0cd6bb2aafe3p+005Q, +0x1.3d5f08487e86f83b11636d70220d17a12ceeb793p+009Q,
    -0x1.7cfdc5bd370dd41a9c214e0e4260173899761bafp+005Q, +0x1.3f7d9262b3db43d6a6cba7b923afabb67b04f309p+010Q,
    -0x1.992aec4d55304c406720830a338b86b3ba386b69p+005Q, +0x1.240744fec5480cc1662bda7b593960c7e0d1e700p+011Q,
    -0x1.cbcd1d697f9d81901ae3cf4715c35ab091499979p+005Q, +0x1.35416b210f2ad1a3e5f065b6cbb1c79b661042ebp+012Q,
    -0x1.29598cf1a9693661ef1c884aa53e386885c1a2d9p+006Q, +0x1.df7952f87ebd583a5b5c7b7f6d410c3c96db280ap+013Q,
    +0x1.4ce77c6ad785f2786b9a78f3601c2f6a10261a42p+009Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3504[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    +0x1.0bec890a92e9983c00e98c9f52286c2ba97c8c1fp+006Q, +0x1.deeca30227d654180dc40b3e996f1a6e83304bd4p+013Q,
    -0x1.8a41a4a853b110df1d08cdb2a634b69ab1341396p+005Q, +0x1.fa4fb3af8d3f71c9e37139f59bc9a0c705f0ee0bp+010Q,
    -0x1.adc6da5c592242fb44a428283b5ebc9eaef4e7edp+005Q, +0x1.d1d4b3057b92a1191af50d653cb26f55ba24992bp+011Q,
    +0x1.db27c4044a31f34283af1f07b09710b5e42c1273p+006Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3505[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    -0x1.35dca3b818a6938ec2d7ab8a8dd7150104d1d4c3p+005Q, +0x1.8f615fcd8922ac34d245b9e512866b25ed3dfe45p+013Q,
    -0x1.8ab1580ff9c3cf5545081cffd80e61a20a783367p+005Q, +0x1.dc9bd87f1147794e629c6fd5535fbcebdac88da8p+009Q,
    +0x1.c3e896e61343b823fb498b4628860b2250ef41d8p+007Q,
    +0x1.03f1b7610a5e648a0ec46e0c9f847effb8737198p+006Q, +0x1.52b6279f38ae577d6e44a619cf26a22aaf397a6fp+014Q,
    -0x1.a0d6c082e1b22b01d494e2c3dcc62c034ae041cdp+005Q, +0x1.04b73a2cbaeea2162cf32c49adc7eb0e309db87bp+010Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3506[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    +0x1.bd3b6c08314cab543009995cc529490f0bc92a04p+006Q, +0x1.b74e784ce0ba1faa9935475e2bb275801f6b6fc0p+015Q,
    -0x1.7c67d929e3c434fa8322793f39342cad412f6453p+005Q, +0x1.532c8b698767d2b9df6df15e4148ee8e5774c88ep+009Q,
    -0x1.e46785344b9fb29057e2b005183e684e363fbfd4p+005Q, +0x1.171562bdec5dcd939ec8d0407c15dafc9005b4abp+012Q,
    -0x1.845fc0e9b1781c82f420a79359ec5d084e80a219p+005Q, +0x1.5cf9c8c06272e4575c86179cde068c67b79561e6p+009Q,
    -0x1.52a0ac329f2bb7f70f7087848a31e9983efff25fp+006Q, +0x1.78a6af93e99b81615d6cc38f1b1fa39c5ee5d914p+013Q,
    +0x1.f189079e20f9461e792835b28f262fdb000aee4bp+007Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3507[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    -0x1.7515064d00fa52bdc8f9153e22a36aee44a03bcap+005Q, +0x1.20b101fc43d20f666f14fd520681930485302e3fp+009Q,
    -0x1.c6897e2d90a7845d76dcd27844f2f2f65010d353p+005Q, +0x1.fb89188fecac5e806b7555e0289b8868f3a4721fp+010Q,
    -0x1.de4793c9586ab2b11f68d36d52a37fcb2fa23074p+005Q, +0x1.6956f172f9b6cb50c35b843ea644c09e6f21da51p+014Q,
    +0x1.6aa59ffffca80a27037ca8ccea67ae7c1779c46fp+008Q,
    +0x1.d84062650553db641d320816d0be2b1883ff9fb2p+006Q, +0x1.a2bd7b844b21e5774da7e3b29070932ca89ef32fp+015Q,
    -0x1.792d52c651ff7c0880c641f08bae9c2ac120c824p+005Q, +0x1.251692d36c1b9707312b583433aebb7c076dd12cp+009Q,
    -0x1.036cc706489385a0d8549d6cd7a655b58cec3f9cp+006Q, +0x1.285c286ecea39d61c4c0db47fa680f216d1adb25p+011Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3508[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    +0x1.41f15c7da0833c69004647dcb11dbd4a33f6c6a5p+007Q, +0x1.0f1930c0a655186a07eb93f8b75114325165cba4p+017Q,
    -0x1.70fe02dd2d9597d8f61f582c9205e9fa4d88d0b6p+005Q, +0x1.07e8c140b9e48e501b46960d58868add76f708c2p+009Q,
    -0x1.a2802339d71749a0448129014997bd445c168b69p+005Q, +0x1.48557eafe65f0cc1e744c7af0ac4a220ab53bbeep+010Q,
    -0x1.111121ee69177292636941aebd53fb3c78a1fa4dp+006Q, +0x1.d2824c248b341aa6fa8034739f1b611eb091adfdp+012Q,
    -0x1.7381d7e705825addc73cc8ded9eec00ca7388c43p+005Q, +0x1.0a9ba4cbe4d59c3f16d19847a59793cea14b8048p+009Q,
    -0x1.b8523a03522bb1b382f7aab311d7cc2693f3006cp+005Q, +0x1.6061e3c84ddcdc19e2d0df55c84faff977974f24p+010Q,
    -0x1.c927334299327b9208fcefeb1389b069660665edp+006Q, +0x1.abdac08e0909b3cc2e7678a97cf42f7b6d730491p+014Q,
    +0x1.8c043f2b550c6fda6d854668be09ddb473e89211p+008Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3509[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    -0x1.6e93378142b9a03c732113ab8262ba873f82f245p+005Q, +0x1.f4a2c035a711c13b3b1b80d46267ff2637bfd825p+008Q,
    -0x1.8e57837171f0ca684d4b8ad62168d132bce4669cp+005Q, +0x1.fd43ead2ff207d9ebb817a60a863a6d50519c19dp+009Q,
    -0x1.f34fe32f1d28cb6a7dc0ad0380a845615dd62c02p+005Q, +0x1.ba988bba9db561fb2ebd6cafedc63d8fd95d4563p+011Q,
    -0x1.46fdec782911b818b320d31b4a1c605dd56a18bep+006Q, +0x1.0d74b32c348269698e01e84b5d839b0eb3df118ap+015Q,
    +0x1.e2f98195baefaa8cb666221650766a4345378cd6p+008Q,
    +0x1.485cfeb771dddec8af3eef679a3ba8e12895c823p+007Q, +0x1.67e20ac092ef9e50ca55d15b0526cad238adda48p+016Q,
    -0x1.7050bf8202b448a38443f506930674b1f5ef3fb0p+005Q, +0x1.f897b7ac07cfd9a037cd8ea222b057315c150df6p+008Q,
    -0x1.98e6385d5da407c0e7508cee6983ffa30b39cd12p+005Q, +0x1.0a166c28b048ddceb50e5a007a1fec65ffd53982p+010Q,
    -0x1.3561fbbf4034cb0ee0fe7cdc360d72cf7ef7b87ap+006Q, +0x1.158bc33f6cd72e3d7ff87b7dae9ea9f5f9de29abp+012Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3510[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    +0x1.ba49c80d46baced15a041fc63024d8fa720c02a0p+007Q, +0x1.d4c72afc753694db50002bfbb2cd27889a27ab21p+017Q,
    -0x1.6cbe48b07d2cd1b5e60b021e48a3dc373856fa23p+005Q, +0x1.e24dfab51568b70642b7652e6a3fc3e13af36200p+008Q,
    -0x1.8109a94b32ce0349d974ff672b8d1dfe858f6454p+005Q, +0x1.a6f669df7f25886160c09eba09afac43ad822140p+009Q,
    -0x1.c0cdde1f4c08dedd0d776fd850688b070bc43830p+005Q, +0x1.0ed08304b53a72a25a8eeec6b24e7568267dc41bp+011Q,
    -0x1.239af3ce9ca928b57dc7eb6db7fce378475c9fdep+006Q, +0x1.50a6fb082af79f04b426fe2b0161928f62077aa8p+013Q,
    -0x1.6dfc94744deae4c257173a6e5f876b8735a11c9ap+005Q, +0x1.e57a8fbfe8e781a10748c6eccb9e0e4def6f386cp+008Q,
    -0x1.86dc9e791082d9332db3b1dfeb557d5b6840a869p+005Q, +0x1.b3a28cbdedb4ab7c1743ca22f64a5b3c9c0d0f66p+009Q,
    -0x1.e7e024f30a4484a9b7b0b25487028d6abfda0db5p+005Q, +0x1.2f8554f6a48ebf716da3bb6b4101b66290eb4711p+011Q,
    -0x1.f0393f3fd06e5a13f1c74cb85d86afefa7e5ee6fp+006Q, +0x1.822c1ff0c2298028b0912b215ce2233bc33ca22bp+015Q,
    +0x1.0a0a176301c237ae633a8348d20124087618c132p+009Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3511[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    -0x1.6b8501aa1b168a4181449b7394a2547bcb59177bp+005Q, +0x1.d5e85a9a8191d416452e7e2a6be99951999d163fp+008Q,
    -0x1.79f2124b647f2eb08dba3a9881b14f3d807e4cc3p+005Q, +0x1.7342a447adbf37c77fd951bb60492291069cd18bp+009Q,
    -0x1.a767736a2be7347fa404fb14c58ab108ed95e658p+005Q, +0x1.92dbf740ced503afab097321f7f7f2c4ee9ce9a9p+010Q,
    -0x1.0b9f09cd4b603e5f6fe595c638bf1b931eb5ef68p+006Q, +0x1.5719bb6256d63c110f7a34cfcc5585df61081632p+012Q,
    -0x1.b26e1d309416c505484fac15fdf7d280f7e0acf3p+006Q, +0x1.790ba31e050d288dd123cd6ed6b8a5de8af56bbbp+015Q,
    +0x1.2b620d9fe7b761646ac4e5c51e30fb5d6c1057ecp+009Q,
    +0x1.9ab0fe04751c5990c51e80d89d545327d640febbp+007Q, +0x1.11d9cf400951bbcffbe233475bd4d27d19e6e5adp+017Q,
    -0x1.6c73d0c038e67d419ab0cf3daaa18376d9c14422p+005Q, +0x1.d88c0562cf2cdac5091d493c77d7d8fe5e803426p+008Q,
    -0x1.7dce2256ae51dc5493964e47e474c52a2801bf44p+005Q, +0x1.7b0584ec553bc38e15496989bc8578e47aa16862p+009Q,
    -0x1.bb00b49cad9d128cd986ee7ac9985a839af18495p+005Q, +0x1.b1f55841b90474c1e57ee857e8230ffe2b591304p+010Q,
    -0x1.69d01e3fa6af2944bfd9395f7ea5668f977a8882p+006Q, +0x1.d413f1abb613b3747d6082cdeba30c3f6fce593ap+012Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3512[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    +0x1.1b3ccaf455ff991e1a644f96cffa623f31011cc0p+008Q, +0x1.32a5e9a16d3c67f181a8bb18e9bdab6401f27c15p+018Q,
    -0x1.6a9968ec656cbe6dcab9e108fb543b2108e9b077p+005Q, +0x1.cbbc26b2d9060add85408a34b34878b661b03346p+008Q,
    -0x1.758a4c8de94c13a2f6231617105d1919cfb87fe8p+005Q, +0x1.4e254fef742ec821f839b66683f99e7891049755p+009Q,
    -0x1.95763b9db2562c2406a561280336f05ea376ba72p+005Q, +0x1.41905e698a60048359a41cc63faf96d4ac1007d4p+010Q,
    -0x1.db1cdd30063c00e86af46ed9e2d6c64823e8e132p+005Q, +0x1.9b1f54e5d6160ce7a78a7d956dc603959562caf7p+011Q,
    -0x1.313d4c7e06a31cc1e999c2baab8b52544c6d5484p+006Q, +0x1.c4132004c8d9bde8faa9202f1277f556fd8bdb91p+013Q,
    -0x1.6b4d389ebb1c1fadc47637588d2996a27a545fd6p+005Q, +0x1.cde56001388f19e887a5bb0db061c4c97facef3ep+008Q,
    -0x1.784ec2ad4711bafeb941830129659cdbad43e195p+005Q, +0x1.532c858ce7a1e9f442ab3ffe9f995e8f5a6c83e5p+009Q,
    -0x1.a01ffa2f8349e6d2373d349a6995b40ebc5b9d08p+005Q, +0x1.532b910fbb162225a2159548f3387cf3fd63a0d8p+010Q,
    -0x1.0ae5184874b64e1e3991718975c247cde7a04405p+006Q, +0x1.e22decaf3e7639a41f697ba8974ad473d513b107p+011Q,
    -0x1.c0f046268889963d8aafe6ba4b80d61189448c11p+006Q, +0x1.1ed5c063cdf2b6a8e8fa7d3d2d9e404adda55c64p+016Q,
    +0x1.3c3ca3de674a15668ca60f5dca189702b50b82aep+009Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3513[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    -0x1.6a0b6f02688ed23425729a98aa4ba30e41b444e1p+005Q, +0x1.c4e293b9202dd10395869f4bc36a5105b5161a21p+008Q,
    -0x1.731f9c58586cd782558d46e83784ba2128665237p+005Q, +0x1.38552a6809b2624e1bd43115312b4a9515031fc1p+009Q,
    -0x1.8a65c2943b038a4e73fe78fad49c389c05d1505ep+005Q, +0x1.1649e8f7eee3f3f9eb0836fa2070ddb4ccd3ecf2p+010Q,
    -0x1.baa2e70ba48b4467d428d297398836022aa34177p+005Q, +0x1.30754bc17eec5b8add519ad9ea87680f8b445c08p+011Q,
    -0x1.143c2eaef4024a7c3767c65d2ad1df51584b6c24p+006Q, +0x1.f300ab2d4534a4db6e66a7d3353adf5ce7551119p+012Q,
    -0x1.096cf15b9a8af493fe75ed32a2065c719b300fbdp+007Q, +0x1.0b5d780cfdbb709cecd6ec68d34db6a8680f4e02p+016Q,
    +0x1.6077ffd1f5e5308042a80a21534450bbd4eb70a9p+009Q,
    +0x1.ea06d07ade29136a844768a5159f1044e1174122p+007Q, +0x1.7ae358c855537aba9a5fd015fb97fed14ba61840p+017Q,
    -0x1.6a9b86bcfd5b1be3a094f9df20b66614ea82b602p+005Q, +0x1.c6b45180b5da79e14ad112c66a3593320f3a1dc5p+008Q,
    -0x1.7553de2df906927cd2f4d98d0110916f44b7cebdp+005Q, +0x1.3c2133d078f2b76f509f2d70471dbea90642180dp+009Q,
    -0x1.91348e352d1aa761a9f7a5497c83e148040929cfp+005Q, +0x1.222ba76064a78ca7eb476fc02e8688fdb0e93540p+010Q,
    -0x1.d878ed15772d6471b2aa061511ed94c2f9ac2521p+005Q, +0x1.53942695f679e5a8422de7861fafad2e4b3959f2p+011Q,
    -0x1.95aa5f59014f2f3d7e9fcb01b15b8bc0ea42e2f0p+006Q, +0x1.87914684653b23bade4d9facfd63a820e2e8ca47p+013Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3514[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    +0x1.44db1d8bf9b5f2c5318a32d4c1733546f246b99ep+008Q, +0x1.2e3d30434b945e8ce1adfbbd7310c21c71a5a5b7p+018Q,
    -0x1.69935a20824cf08298a8e7c32a48ee54dd5daed5p+005Q, +0x1.bf6e4c1d227b787bf58a8ea815967182bda421fap+008Q,
    -0x1.70ee9ab4354b2dcebb1b2b15f6721f4b00f24267p+005Q, +0x1.2825943dd959e007468059e7fbc7c8c8c50e3996p+009Q,
    -0x1.80293f95e34adfd9764e10fefa204fb688d63098p+005Q, +0x1.ea9b662e5c5c9ed24fc5798fb1653b89b30a90ccp+009Q,
    -0x1.a0ddce3fa9324ab53772f3d13383edb3b45d1143p+005Q, +0x1.d4d8797c61c72ec3bb29e62a7558763d66655f83p+010Q,
    -0x1.e7aa8f965263ccf8b061e3d9f8170179ecbc3870p+005Q, +0x1.25a1f814be344b9a66354c9f7589a82d644f4ca7p+012Q,
    -0x1.3493e1cd06327be2ea7e814cb3d686b737d01dcap+006Q, +0x1.254aefa255d6f6da8e3daed9fcdfe93a4fa52d87p+014Q,
    -0x1.6a07f10c94b9b7505ce01926de3c882844a08483p+005Q, +0x1.c0ff28751082e79f2bcadca040ce013f3a20cbc1p+008Q,
    -0x1.72b2fdf6179a309f79b489937745e981788112b4p+005Q, +0x1.2b44d04894bcb3515f2225ef9003e4b1359f2e29p+009Q,
    -0x1.8462a7f5f4ee21791b857053c6030243022497ebp+005Q, +0x1.fab5694a39e3492ebfbd073d820538e81b262a03p+009Q,
    -0x1.b08660a03b06d5b701083fa2f02faa415b07b720p+005Q, +0x1.fa806363138d8f1024f1d634eedfb70174cacde3p+010Q,
    -0x1.1a8343a98bd8b26ad658eec2a6d29f9ca62edc7ep+006Q, +0x1.6c050be9d10a6b4f4936cc3b6f66de266bafa44dp+012Q,
    -0x1.438cf5be96afe0d2481508b44cac2e607a910199p+006Q, +0x1.5f8af9bbbb8c7d652763893f66f2628419f9da06p+016Q,
    +0x1.49016fa52d6323da71f590af78e8a7990132bdc5p+009Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3515[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    -0x1.692bd2167d7d288976d942ffbf9a0fe443131aadp+005Q, +0x1.bb736cdf02755b484d65dc9a76c2be6b8cfcbfa8p+008Q,
    -0x1.6eef52e2a47cfc6500cf4315ce1d4d32471907e9p+005Q, +0x1.1c9d9f13bb48992ea364bc590b5f7a77403a96fbp+009Q,
    -0x1.786f326522c88f810d13a6645606ee131ced0974p+005Q, +0x1.b82790a916c7d1334c65ac36f6497b52f5ca67ffp+009Q,
    -0x1.92d93405a9b8ac52ddc34a9c6b54e369f5ffc727p+005Q, +0x1.80c177beb7cf75a3a9da4224f73cc54743add47ep+010Q,
    -0x1.c65ae613f109328aa14d66980e5ce3c1dfde7081p+005Q, +0x1.a556ea559e800626201815a73588cd92562fe43fp+011Q,
    -0x1.1534071c19051b08d49e9887c5aa7796864d47b0p+006Q, +0x1.4cda28d5bf02163e154bf45fce0de99b8e7e66efp+013Q,
    -0x1.2172b4f486c6d1a63859ff83d8341ca50f3642ebp+007Q, +0x1.7a8a35ac702783c41880cd8e9f7e716779b63823p+016Q,
    +0x1.8d7c82223a53b18051d3c8565d6a424c22a3c259p+009Q,
    +0x1.1cf2470f995f8627e7bcfd751f61ff1386c32c4dp+008Q, +0x1.e08f487b3db1783497d54e35a4c3ce7b5e620ad0p+017Q,
    -0x1.698c047737be5465cf247ae07dd24ac22bdd1777p+005Q, +0x1.bcdb316f314d41430d9474ecdf316a1464059dfdp+008Q,
    -0x1.705d6d7f229af10399c0892f8b7f06955a103988p+005Q, +0x1.1f5f289bc7d64f16b16ed777992d7e49e12a924fp+009Q,
    -0x1.7b45c7e0b45fe08967f07e45a0028b4ed5528224p+005Q, +0x1.c2c9f8bce756bf984082bd1cafba5405623f5b24p+009Q,
    -0x1.9cecb931880c7788cb1b03ee302040c78b7c0eb6p+005Q, +0x1.9805ef64fa721a55942c652db17e92fc11b410a6p+010Q,
    -0x1.ee0828703c646f6ae7c770dd0d06b0242c8f9e44p+005Q, +0x1.e706966f370c1d6f724fa42c6e85c6f99671c3f8p+011Q,
    -0x1.aad8f19c99788bcfafe189a77dde2d32a0545435p+006Q, +0x1.33cfce7807f38e7e0b0feff4a286977b13c7fdc0p+014Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3516[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    +0x1.6ac9255e5883feb3f4f97f0e83f618c8a3b0ae86p+008Q, +0x1.3ca7d57394fdcf06096a8926da2f8dce429866bap+018Q,
    -0x1.68d12be96286ec2811aac1117f51e329353f36cfp+005Q, +0x1.b780b89d056afebd8b393f94b464e4ee73bc1016p+008Q,
    -0x1.6d4114aebf8912024480a2aad3f17a1c674f93fdp+005Q, +0x1.1116125156a409c34d8632fddb47734bd72b2e3cp+009Q,
    -0x1.748111cb77193c7c1c9e609439c936fd9fc766d6p+005Q, +0x1.880a5059eeb1b43405dbe2f4c7280fb606863cf4p+009Q,
    -0x1.8c039ffed1860f16e5b33cd9f577dfffb1bf46b6p+005Q, +0x1.44e6c21e442924d1e6b45dde4287e88f4916009fp+010Q,
    -0x1.b104c37841c8509ce39d38a7dc3611c85e020e64p+005Q, +0x1.3f8c51343c5ab75ab7bf97e05214e1cedd0d0837p+011Q,
    -0x1.f89a2ae88f48d36b2bc985e3e1ea2fb7b8780d2ep+005Q, +0x1.8be3b898497992c02af4bcec7129bb1e28a1cda3p+012Q,
    -0x1.43664b3f77a1a43ac7b58848e3b953eab4cb8469p+006Q, +0x1.6f26199a37efea7cc6f5d371b1fdb2ced170498bp+014Q,
    -0x1.691ed235ea4258738a2d0d197bc20275330568e7p+005Q, +0x1.b8bb24f4590de3e3c81760a4512a52f418c1071bp+008Q,
    -0x1.6e5f8c3983a7cf1ccc548c4866180af0a5dd097ep+005Q, +0x1.1364cebd84004094a6add3167666c35682adb3a1p+009Q,
    -0x1.76c152feb28c721270aa205f9af6019efbc94c96p+005Q, +0x1.8e71ba18dae5df8b3053f2cda5271c6dc02f13e7p+009Q,
    -0x1.92f9b99f9409b278729766d6ee13c80927a4ad07p+005Q, +0x1.542a75f9e79d1dc430225dd3777aeb75f47c107bp+010Q,
    -0x1.c6dba482331d4aa2ef6e42211ca9bf45f068083dp+005Q, +0x1.61809c031ae8267da4a1afcd0e4390ec3dec1676p+011Q,
    -0x1.ec71ecd2b58e0676e846b582e321dbc599aa6d88p+005Q, +0x1.a1189b975b21bbc212709991db37dd05dcda7c56p+016Q,
    -0x1.2dbdbbb261c2197319b396af49e2417cd5174c7ap+006Q, +0x1.016f7911631995f49d46c8d4be612bbe4c6d6733p+013Q,
    +0x1.5be2547663173405c9f3a32351a532034e6c4f02p+009Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3517[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    -0x1.68a07f2a1baead9730bd3d9d8162db913cc54c01p+005Q, +0x1.b44094dc300f043b9131716a7d311a4ce536731ap+008Q,
    -0x1.6c84a9700307606f65c7e03074342e72175b7e04p+005Q, +0x1.0809fa2ce4b9a347ae71410bbe08bd13bbb0abf3p+009Q,
    -0x1.73cb056a13265578f36e06af84d603914ad6b9f0p+005Q, +0x1.6a8faf6d663e843f333f2304967fe799a5992cb9p+009Q,
    -0x1.87699b25d7fb7ba9038d6dca5ef0b0f1e6d74342p+005Q, +0x1.24c9ad17d67100332373de5e071fa217d8808f5ap+010Q,
    -0x1.a113cbb7b10c7a993a61501471585a91796d12b8p+005Q, +0x1.0b1f9fbfdfb49ddf4ca849fe23b40e73f22cb9e8p+011Q,
    -0x1.d172e369fa14199bced00292da75a417fb0f4c48p+005Q, +0x1.201629bc474a35326ef1c90d6837ab7a4910736bp+012Q,
    -0x1.1394c2c9928539da6f936b18fa31269912af1844p+006Q, +0x1.b02bfa57173182403697f20c84ab602bf98cb38ap+013Q,
    -0x1.14f6ef41c2724ec6c4e4be3d6d3093ffd270f0b3p+007Q, +0x1.0dc294bab992d1d36ae8749e5933559276da00b3p+017Q,
    +0x1.b6e4faa2685cc2396dfdf2a6733797669ee544efp+009Q,
    +0x1.4da10945b977c4e4b51d4ad8137f7337079e7bf6p+008Q, +0x1.212d6c798bfe41897502e1a2a3fe42a5adaa72d6p+018Q,
    -0x1.68e17b1cb01ed2fef15491a41d1729b935ff5205p+005Q, +0x1.b54de77b21cec52d2e86dcdbab31b01e27eaf646p+008Q,
    -0x1.6d728a29daf409ef447dcbb04c9eab5b537f9d6cp+005Q, +0x1.09ea3fb005b2b203c251518df077f7aa35825319p+009Q,
    -0x1.75d5a4dc7fdc3d3932ad9a6a4b6f80f4c85cf054p+005Q, +0x1.6f361471c83b84f87c974b705bdc1fa011f968a8p+009Q,
    -0x1.8c878c49ef2259596433d352e7375d57b68f99d8p+005Q, +0x1.30965031572ea2a3de523dd4cb63c8f983c9bcfcp+010Q,
    -0x1.aebd7f04284fb57d6f03f097bdacbcd13309def7p+005Q, +0x1.21576dfb60ca3ac5fe322c153d14773e69631620p+011Q,
    -0x1.018304af27d627dc223ebf1f95e954016df72f9ep+006Q, +0x1.59c5730d99e38b745ebf0c602c7787971b6afd42p+012Q,
    -0x1.a4c3fa7aedd4971173f84833e9cb772a82307a0fp+006Q, +0x1.d4be14865d5d16f57cb3aede90a37dbb4f5ded33p+014Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3518[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    +0x1.7dcec82e24e3b24a97f6fd53971f6c43058972ffp+008Q, +0x1.0bf830bc288308c213f4e753500e9a1c92c02acap+018Q,
    -0x1.688408a72fd4a1dd37c01adbac5ae34b39b8276ep+005Q, +0x1.b1f0670aaed4cae78228f6a97f4d563e132b7ba4p+008Q,
    -0x1.6c19017d9770b0bdbd97b50c396a12eb5cdb4aabp+005Q, +0x1.01ffcec4963c3c07a0ca451ee040621e66f668eep+009Q,
    -0x1.72fefdeb506ec8f27b798e98d11799420bce1fd7p+005Q, +0x1.596fbb8e99bcd26b47b4b78985a3cbd90f17d488p+009Q,
    -0x1.81722d4a832e49cf7c28cb8a24824c0fb4622a81p+005Q, +0x1.11786718b5a6c9a1bb9f8af52dea4bc4755428acp+010Q,
    -0x1.90012a499fa6214497ed8fccf50c79e725dacd6fp+005Q, +0x1.ceff1a75cc1945ec0fa373e2815401cae3139270p+010Q,
    -0x1.b015fb8b73e65f144330c4e576df6a0bedac821ep+005Q, +0x1.b995da9fa9b7b2cf36bb83666ebfbe521b57a003p+011Q,
    -0x1.ebf4a54578aca638ffe6e65a36cea4edf186d0c4p+005Q, +0x1.0b484fa7ab762503d64351cf6d31886d87ab8f9bp+013Q,
    -0x1.3718a19b72405bd269d14cce2a551a91f53aed0ap+006Q, +0x1.e18c4de034a28bc42c0795b6a6b93e34c4918d9fp+014Q,
    -0x1.8015dbed366e722d8c9edf2c6596cc6490722b60p+004Q, +0x1.c133a3ec705ca174dace6b5fc2b7eec9c7e892f0p+016Q,
    -0x1.68bcd2fc29bd0b1ef33d8be6afa2e04198c533e7p+005Q, +0x1.b2dcf56d16ee1c652762ef5055b8244b60022592p+008Q,
    -0x1.6ce95e98130e9e6e0f2acc1d6a07c9f040c88abbp+005Q, +0x1.039c67f45b4abede315b84fd16855c81faf33f7bp+009Q,
    -0x1.74da5e38a23b691322fe003af721594041cdcb43p+005Q, +0x1.5d68e9f2bb7ce7074adabf790245448346bfb17dp+009Q,
    -0x1.85043b919f8c87e30f91fbccaa66cf2d6c391fa4p+005Q, +0x1.1b8ae9a64326b39cdc20aeb41831321ca7f89e25p+010Q,
    -0x1.9843c215257e21c3cd33db460198b60d2bcdfcf0p+005Q, +0x1.ed658b809a9076750763ae5081a1afceb70787bdp+010Q,
    -0x1.ca5beb1688415b0257266ebc96caf04092a24c36p+005Q, +0x1.f7891d14dd8925ab77fe4888355f08e1c7048cb9p+011Q,
    -0x1.2cb0066073d834c1eb018fde58fb32fcfbe6064cp+006Q, +0x1.78a4205a3676ceddd2dcfb10738ee400c93faca7p+013Q,
    +0x1.4ed07da83d35332a6e7f7893b2b587ffdff0037fp+009Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3519[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    -0x1.685b735f9bd2a96e83ecf56c07a63acd0c277c92p+005Q, +0x1.b0626476d4431da4263bc3324d73f4b39a2a724ap+008Q,
    -0x1.6b5c8c5e2710c305ce0bad9a7f9cf8bfde9e581ap+005Q, +0x1.fc0c751cad6ec6305e3a4202c5fcfb28c3c4225dp+008Q,
    -0x1.70ea84bf9de9c66c1a81e7ab23428ed4a10a2de6p+005Q, +0x1.4ea42d522555ed5558fc5b37b5c6c80c7bc0a477p+009Q,
    -0x1.76ec2946e3f105d358acf8058eb5edf4bae5d3abp+005Q, +0x1.05333297716445570b9bc1123f335e83ac9bf24cp+010Q,
    -0x1.7bc02f7cf868a830f3d6da9281f692bdc67e059bp+005Q, +0x1.845fb3b32376fc6d52b3a5f5473cd5a63719e540p+010Q,
    -0x1.99b9fac6746d32734a9653fccc36ce9bf963dd36p+005Q, +0x1.537d77f701e748b8f7fa4f0ecc1d54654a44c36ep+011Q,
    -0x1.c4de779f85fd8cb8a93932159e2f53f0d49b1dbcp+005Q, +0x1.6b56bc45cf95bae5c052efc3104c645ef7a6d0a7p+012Q,
    -0x1.ff86a09b776bfe5605c33085aef014f8bd4e3447p+005Q, +0x1.05f77ecd5df6a3b3374fbc909e6e4c13ad11a24ep+014Q,
    -0x1.1560bc0d10cdd1057ae0107ce09ab2eb3a04f20ep+006Q, +0x1.33b2c367b2b518ba6c38893364dc75af9cc5bd60p+017Q,
    +0x1.9a541f8ce45c0ab8e42c4e01ddf43a0f8dd93a84p+009Q,
    +0x1.6730cf638f71b780a95ea4370b59cbdc2aa84865p+008Q, +0x1.d56e9610b52ef397f3b55990a265dc600fddea26p+017Q,
    -0x1.688d75596331a8a01b7beb83f85bbc938f7ada71p+005Q, +0x1.b13f89bb0da733e5f06483f91cacaeed596f5594p+008Q,
    -0x1.6c13e99df9ca3cb73dcfb7aad240d7df141bf7f7p+005Q, +0x1.ff130d11b2c3d1c4fe3fb5459dda2fb8923af7e7p+008Q,
    -0x1.72907063d2bb309f512b850f8a4e9bc954f66f7fp+005Q, +0x1.527d83995e8d1ed8434d5ec9ca4e4ae623cd6984p+009Q,
    -0x1.78606ed50842ce5618f14eb805d7bc03b5cfb29dp+005Q, +0x1.0e1a892c8ddae07f9eff2e4475d8a27b8e4f9ecep+010Q,
    -0x1.812b939347570cd720db1ad250e2066e026a5d9fp+005Q, +0x1.95130a9ee96083a0fbebc995a49b6e1d239013f8p+010Q,
    -0x1.a9ace99293dc44e5d16b811d2d6f05f43863452ap+005Q, +0x1.76c2dab4e589b6d11148ef851663239ed7997581p+011Q,
    -0x1.f8c4f6f2d139d360e2e5fe583f9b643b1af42889p+005Q, +0x1.c62384869ec188a138ea536cd8229e695651bdbfp+012Q,
    -0x1.520ddc4712f9064b6f8714f9b88f6fceadb93c42p+006Q, +0x1.303a94f2d75ce213f5f599c5b30c66c592d0f920p+015Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3520[] = {
    +0x1.7da31f69a215ddf8ea40aac8e79a3f23d6b02073p+004Q,
    +0x1.9d8602c0a89089ce98c5256ca5140cac6ab0dce1p+008Q, +0x1.2600d890c8972d8964ce81dc1154ab43ff91bc52p+018Q,
    -0x1.681f1f4e94aeec0affccc6ddd04ff515c4b9f37ep+005Q, +0x1.aeb9d1b30ff367cb6b2125f86d3dedd4a43f7332p+008Q,
    -0x1.6a2deeb12dc850094db99ea678842ba441d14567p+005Q, +0x1.f34cb4a2b39f55687b81792d6d090a48c80e101dp+008Q,
    -0x1.6a4e362c1387a34721f0b5da9879c5dd2b669894p+005Q, +0x1.b88a8fc557172093758fbd88bba84c6b3e3d7499p+009Q,
    -0x1.6d0801919b423fe1ba569b6f82199ada9ffbfb86p+005Q, +0x1.415b1b4ed2e062001194b2de2cbdb5440244aab8p+009Q,
    -0x1.81f45b08a365722a1c3dcad0c676ecb27881747dp+005Q, +0x1.3bf3515a2a5be279ddc6dfe58d045fa208638324p+010Q,
    -0x1.9a45b0942dfa976e290b12fce2d3bafa1b968576p+005Q, +0x1.15352c08cbcb5eb0df4f03dd647c31ff0057d51dp+011Q,
    -0x1.bca98fe20b5c499913baeff10c3660296f2f2f98p+005Q, +0x1.0f40758b4ef32127635a907e0b11d2df01b8206dp+012Q,
    -0x1.f707ca94a243546a1308d53f4f042d7e449c8fb4p+005Q, +0x1.47fd475f1848ea6fde37627360a005baa8d7654dp+013Q,
    -0x1.4db221df2f72a9c6a10c602217c83d2a75756f4fp+006Q, +0x1.22d630c12553798863b1d1b64b21e21096dcea44p+015Q,
    -0x1.ef5b8a8079fddd16a31382872655f63a28ae58a5p+003Q, +0x1.02dab51dacb81f1e588549f256d6bc117f6545aep+017Q,
    -0x1.6848e604cef3c2ee9a28ff5de3c8f235aa231f31p+005Q, +0x1.af8af76494b98a0bdcfbaca3258cd65e0683d77dp+008Q,
    -0x1.6ac433454ea1e9b2f4e3b6e5f5c65771a6ffe5b5p+005Q, +0x1.f633521ca0fdb472d3f3f621e2ace78726ffa07dp+008Q,
    -0x1.6b4cd18a5a2f30c2e896a777480df23197ea2952p+005Q, +0x1.bdb9bc36f06ef38d59dbc2cde8d0eae2a036fac7p+009Q,
    -0x1.6e458c956a7838d9b2dce3169adc1f84d39be6ecp+005Q, +0x1.4537df19351273a0775d1f9a2339e05e07fd4ff2p+009Q,
    -0x1.875ced84df0f7b0c7f2ec6ae3b6ebfd4fb5a76fep+005Q, +0x1.48d0213ab8a50d5aff32c689484a8df7a1e110c6p+010Q,
    -0x1.a5b01145d1e4ea9e892cc7822fb55e87a525c253p+005Q, +0x1.2b87fa9b3a5bf2aacd4c9a1103bb958e99922b67p+011Q,
    -0x1.dd1b3686e356b8a15bc90dc94036e5137279b7ffp+005Q, +0x1.3c2278497948531081daacb4a10b9b8c51d6e8a2p+012Q,
    -0x1.3ba7494df261ae1f69dcd5792827ade5d6a7b911p+006Q, +0x1.e56d12769e129cb8e72ebfa0bdef6d7b14d35008p+013Q,
    +0x1.641e789511c2d9998a7344a0f13f13d95d6b56d9p+009Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3605[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    -0x1.48ceaa679713b0ba1350c52a630b3dee71709bfdp+005Q, +0x1.a73bd53b8edb9873ab4b30d77e605bc2e58a0c78p+013Q,
    -0x1.96649f79d5f2dbfa1120dee6ec4c056425110106p+005Q, +0x1.e8e9a2fc68932ea09ce295490b0d22112e77e7a1p+009Q,
    +0x1.d5ef0565ec381195722a96eac593bfd4592501d8p+007Q,
    +0x1.0b86b538136103e3b66e54e1ae4786d50e69122fp+006Q, +0x1.6f175d73d02605aea563a6788726ce038d34a11fp+014Q,
    -0x1.ad09fb02b5dcf79828e90428008d2482e20c33d6p+005Q, +0x1.0a1310a93da522bbd1a8d1e46943857bb75a451fp+010Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3606[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    +0x1.c7d0fca9008468c54d58c22835f5395b39b4753dp+006Q, +0x1.e45f0ad211cbcc29399296790750575a93da9610p+015Q,
    -0x1.86d8f393e080c98f6983b61452c29e3a4c9e4165p+005Q, +0x1.5b561716e49a0e98f6dff8ea5599417f955ada01p+009Q,
    -0x1.f887d453057ceb02feaa46b7b267c1d13c3558a0p+005Q, +0x1.21213418421bc72b5028922d4fb781b7c5d91e12p+012Q,
    -0x1.8ee0301d42090ee5c377c3fdc65ed7a96fcb8dacp+005Q, +0x1.64c229d1b394db145c6cab76fb48dc0e0c17a807p+009Q,
    -0x1.69a371add34bdfc51bab44808bbc28e5d22454edp+006Q, +0x1.86e882e48cb0fab7dcb468136aa2f85eb25e8cd0p+013Q,
    +0x1.03f03cd9c249d9482c587c1699323a3c4769c475p+008Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3607[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    -0x1.7f0a3126c64553b069e521880ab222d2269dca14p+005Q, +0x1.279370bb87563f8f543411e52ba93e78fa5a7953p+009Q,
    -0x1.d58e053a0772131553fc990f94cf0330bc9a1b7dp+005Q, +0x1.039f6f359c69c4396842a8b8f5585d354d5c2bc7p+011Q,
    -0x1.00b80117a5fd2aacbc30da7d84070b99dc6ade3ep+006Q, +0x1.7c934de989bc431945bc2e2055bc9d3321e38bb9p+014Q,
    +0x1.7b0c741ad9aeceb32872b56a415bcc1556273a7ap+008Q,
    +0x1.e70e830a3aa93b410fb3a4974fa9977fbb1a3ee5p+006Q, +0x1.cadba3a580237d5849083ba84ba14f2e36100ab7p+015Q,
    -0x1.83250baecaea59becfa88fd74df5c2d3a909f313p+005Q, +0x1.2bd61e90d90636983bd7a1b1990d4343f8f34f5dp+009Q,
    -0x1.0bbada03abf1922eb0139bb4e9a5e61df8cedc80p+006Q, +0x1.2b1acc364eb8a343b527ee15173990c6e79fa6dap+011Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3608[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    +0x1.48fb73abdad71d14ca5aa38afb701e4017a2d77ap+007Q, +0x1.34e508c16d3ffecef080090601ace70163e3607ep+017Q,
    -0x1.7ab653456b6ec5ae00600ae83e36b32a2b46b6b1p+005Q, +0x1.0e25e4ad91b4aee559d25043f026bf50da37cb4ep+009Q,
    -0x1.aedf4de960e808f031f78e174e1e5f1d796ea9c6p+005Q, +0x1.4f9e14e204f380a566f05b7fe7d6c5afec3ad727p+010Q,
    -0x1.1dbdb4f36dd8ee45bc421474d80024c994f9d2acp+006Q, +0x1.e1f2d39e07479fee8f02cb6de06b68dfc284bc42p+012Q,
    -0x1.7d39aa2c3c0cc212ddc1bd10cf42d4f4feeb6a93p+005Q, +0x1.10c7cb9a3d32fabb899ecb489d002e6086df92c7p+009Q,
    -0x1.c4face7f94c56fe50e9b2b71123807d50eb9049dp+005Q, +0x1.668e1246eeae021dd58db53c39fcd07383780603p+010Q,
    -0x1.f6989d78ca2474f92bbf7125e18611f6661eba02p+006Q, +0x1.bd03a4a1cc1051d98203b6ee8ada560af8898cdfp+014Q,
    +0x1.a2e6c96e8b7a97b3119eacb9dd88f2ab6230714ap+008Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3609[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    -0x1.782edf8c87020f955e385e82e037cfa03db80bc1p+005Q, +0x1.0037b2a93a79dc9299482e14acc0406f91b1f801p+009Q,
    -0x1.99aec619f7901f8a7112ec761b3d7e903fe4a509p+005Q, +0x1.0483b007ef8c274a78c122e2fddbd1924dbbfa6bp+010Q,
    -0x1.0305d6fb699570a274b9eb897ebf6d6fb2266442p+006Q, +0x1.c4bbbdb3671a7a8122401bbdbde20b8fab47e674p+011Q,
    -0x1.62ff144146d0e6db18621fb57c14c3b464a95084p+006Q, +0x1.18f69d679cb05e9686ad7b5db37584f21529e662p+015Q,
    +0x1.fade4522126ed23eb77c41ea44d7371b882e4424p+008Q,
    +0x1.52a489c7b7d4331893eeb75bd5e51d603c0ed2fap+007Q, +0x1.8e02b4d0dd3c833e12afdc68fc840010333d111ep+016Q,
    -0x1.79ebad138a5fe9a1126c8100f6df93d02979c9b6p+005Q, +0x1.022763586222ba4d68b6880b247403b48ed5e672p+009Q,
    -0x1.a45c5df1ca6bdd2e2a63684f62135ae9d8647e9dp+005Q, +0x1.0fa10b63d4fa2de81bee3a0e315d9ebf0c4a4ee9p+010Q,
    -0x1.40afea970d56907d4d36990ade1857002cf141c1p+006Q, +0x1.1550833d7ba1b169ab93f1d76fec2bd785f8badfp+012Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3610[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    +0x1.c7d7496295bc7243e371f6865335c8776b2db4dep+007Q, +0x1.1379f51036953743d6d4044005b5a444abfdd9b6p+018Q,
    -0x1.764577f3a566dd42840ff74c6ff600d6b604ae1fp+005Q, +0x1.ed9e2bb2c9d6c8094332deb2635b4c36f9bddfb6p+008Q,
    -0x1.8bb2070267bf1d0b3a59da7c80c0e0ce94c6e6b3p+005Q, +0x1.b0f5b7e4cdbf6a53e9646b3987acdc8b3da20346p+009Q,
    -0x1.cf1db1796c91ee3deb1bfaafa8dd598275bf91a1p+005Q, +0x1.14b3daab3986d23bba9ce7c9e5e133e3504499a0p+011Q,
    -0x1.3214f36a3a2172895dbe8afd70fa28691e7dff2dp+006Q, +0x1.5af3251df22d3b3b485379ee2013f8eff1fbece8p+013Q,
    -0x1.7782edce510b1a92654291f058ad298b89d3360ep+005Q, +0x1.f0bc01916518d906d12a07a01e19816b26fcdfa1p+008Q,
    -0x1.9190c912969f4bcdcca854aea9f0cd713ed57c22p+005Q, +0x1.bd6850aaed44b0a2e00fcb35bc27b8236d7425fbp+009Q,
    -0x1.f6e1bd8f11d4c6d6a692833240848129c772a3d8p+005Q, +0x1.33d888996b2a3e9f8a841afb02b0e754764b9fe8p+011Q,
    -0x1.1845959d56d8be0c887e37de3b708210f93005c1p+007Q, +0x1.98d13bb8478222405d6440951bac22dce771fa12p+015Q,
    +0x1.1d1050f5d86a935254e96b98e44c9863e86114b2p+009Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3611[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    -0x1.7501a80c9ddecf7113d7a22f6d0f34e5c324b423p+005Q, +0x1.e0fab92cb43d4bd09ef9d2eafd093f795ada5bcbp+008Q,
    -0x1.844400adb64d912587c904a43ed55d80ec5ca679p+005Q, +0x1.7c673a69d406eb89e002f10f62dee8492ad335f2p+009Q,
    -0x1.b42faef072f312630dd579ca6f967d87da50d5b4p+005Q, +0x1.9c532bca34540fa9f0d9f6d0c67b053a28fd9039p+010Q,
    -0x1.16e58bb5b9d512a4388d033177e40b3983ecf3d5p+006Q, +0x1.5fa158237db4eb70bcd2400fa86805231290e02bp+012Q,
    -0x1.dd753b9a95f690642c2d36f5b1ad75d9e0114938p+006Q, +0x1.839e5f4376c836809151a8df739bcaef593cd187p+015Q,
    +0x1.3b5867ec3ea635b36ce049b4d54ce86ca9485504p+009Q,
    +0x1.a6b476691b31b4e0556ca3bad0e78906118f85f3p+007Q, +0x1.319f77796389635abe40d32290fd5abe1c4f7d8ep+017Q,
    -0x1.75f03ac73935f8802e0db58b7e8f33be4ebe4328p+005Q, +0x1.e394405389b53cd1729dcc39ead26ed93b4badeep+008Q,
    -0x1.8826bd266fa7821cc8600424c9fd5edf8b220364p+005Q, +0x1.84151fa8f468adfd0e30db590099ceb882c9e5e3p+009Q,
    -0x1.c8200bbafe7d6b707f0a7ecdd85db998244bbd38p+005Q, +0x1.ba787755c81216cf9d05762da90ebb3627790d63p+010Q,
    -0x1.7954e73118babf95340940ede35c7ce09850463ep+006Q, +0x1.cf8585983b4c387e584ced903b38b297ce72b021p+012Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3612[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    +0x1.26f158fb9fe1ee397e1ed910b4abe9aaac66001bp+008Q, +0x1.6cbcbf20cd642b3c474afd346aad23002e9592bfp+018Q,
    -0x1.740a3a975acc71c2adbf486e6379bf9be835efbcp+005Q, +0x1.d689e0ec12a47f1a520886f29fec4f0f4876df76p+008Q,
    -0x1.7f8aea14103e37328761cd58dcaea38fcbb9bdc6p+005Q, +0x1.5641e453fcceb18d9e9e3159c18b6f17a26c7822p+009Q,
    -0x1.a10a0fd005862e816d691813c42f2ef6cba6b74dp+005Q, +0x1.48ebb086ca8800179a182cea2cc0efdbefe5d35bp+010Q,
    -0x1.eb563768dc2bbfa922b1b2cbd946453e37ab56b1p+005Q, +0x1.a39c71c93368f884f40434812e781b1e59cc5f26p+011Q,
    -0x1.40fd4937e2f2b5e567fe1ed2f5070af30611d00dp+006Q, +0x1.d027955bfcc00b39ddd90a9f44eb7381c48586dep+013Q,
    -0x1.74bdac9096f26dee8c2fa746af7943759d29db31p+005Q, +0x1.d8ac75f87f27dbb413c87b97885beb02327c8c87p+008Q,
    -0x1.824fedd461e62d907e46647f7af7518b8e6c0aa4p+005Q, +0x1.5b3d5af49f66296347dd0852487fd5679634d719p+009Q,
    -0x1.abd205d92d3400c5a2ab86a2562218b3362d3983p+005Q, +0x1.5a2cd0c2143db651ec5df60b9c7b6711359a3b54p+010Q,
    -0x1.13a4d7ae21bd6658fbcf751ecfec41b3883bdd3dp+006Q, +0x1.e734b66fa61f22f17fe6a3cdacf95d89b6b12021p+011Q,
    -0x1.02961c703b420d7869b080a1f54a34cd67f23cfdp+007Q, +0x1.348f6cb8a03d4dce25923f9e6bf9263a5f3438dep+016Q,
    +0x1.54eea72ce90f10ee456a28a7be6f22261a197f9dp+009Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3613[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    -0x1.73762f4167ef7b526dd3eec800a789e722647149p+005Q, +0x1.cf8cfb4522b02b0023c4778a1e0dadb117b4f04cp+008Q,
    -0x1.7cfd1b1d6459ac219c81e4abcf0dc752542d1dd4p+005Q, +0x1.3ff301d7a3a4d21893b127a6ec12bc18b27d8532p+009Q,
    -0x1.9590b0d4b9c4dacf90c781a47660bf2e0e6a3cafp+005Q, +0x1.1ce60888c18a02f25415a3d9bba95771dcadb646p+010Q,
    -0x1.c9324be0158d10ff3b8854467180cd377c79cf7dp+005Q, +0x1.3793fa6609cd4b675d73534aa6f02d517a4a0e87p+011Q,
    -0x1.2181c33259c43d2e337ed87862831280eda21df8p+006Q, +0x1.008a0b206a78b98007e7a6cc833b55e978f0d32cp+013Q,
    -0x1.2c5e3b45e1fd678c843bb78fefd1ace0362366abp+007Q, +0x1.0fbd5b77d7eab84ed09ee482eceaaa6354c38eccp+016Q,
    +0x1.764e41645b4a5195e60eb563f2b8ba8da2c31e88p+009Q,
    +0x1.f73d2bddb90198a6f309a874041752b677343d10p+007Q, +0x1.af83d410b5989f5b4be72dbe04751fbad94efdc8p+017Q,
    -0x1.7406163e7567a69c06435d1543d4f5c60cb57df2p+005Q, +0x1.d15a52889165cbe5a59802875ff4d0124b22128ep+008Q,
    -0x1.7f311eaf686188688b076b6989b5a66f4eb074bfp+005Q, +0x1.43b6b4b057e2fee27fba7f7309c5e2348dfd51aep+009Q,
    -0x1.9c79965e6639c1967987f829d5da9e185bdd716bp+005Q, +0x1.289f5c8ac154e915825e30be0f8c14501ac7ab71p+010Q,
    -0x1.e7d78023f55f22cfcbae85db2637fcfa13dea374p+005Q, +0x1.59a2aa46b4c2403651c78640dcf7cdae654ad451p+011Q,
    -0x1.acaa327850f7ba4d47d8e6726656243ac8eff03cp+006Q, +0x1.820627fdc8fbc44e2132626dc0fb1297b8a4e1b3p+013Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3614[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    +0x1.536e8ecdf4e9793b2dcde13773829a4ff8b819afp+008Q, +0x1.664d3b337447d2ad17f9c882a1dbd9e65926c075p+018Q,
    -0x1.72f8637572f833b9df6bbca15834948b93fe853fp+005Q, +0x1.c9e7294f158ea962a8bb9f9a7688049b730c44bep+008Q,
    -0x1.7aaf9914a38ed473ff580f49f2dcdbbb530d0d5fp+005Q, +0x1.2f29187bbb5f01a7c760b789a43c1580c72a4ac1p+009Q,
    -0x1.8aed2caa479cd0a36e52247d24d5f227d399faeap+005Q, +0x1.f5f1187fc797de98ad7249c384f9feacef647bebp+009Q,
    -0x1.adc1b5101dc7e1243a13256322886faadf2b225ep+005Q, +0x1.df8d4b87712171a616aa269b9bbb028ee7d18518p+010Q,
    -0x1.fa475f7140c02df39971c3ffb4ead63b37ae22abp+005Q, +0x1.2bce41d28c3b80912f1dc47755d1224134287588p+012Q,
    -0x1.46142e1c6a30ff3e459f5f81c64e7e6cb889e57ep+006Q, +0x1.2c0e40a1a5c08e95635bde6aab32597901bec685p+014Q,
    -0x1.736c99a5ebf84b00e71dd5e69b018aaad779cd19p+005Q, +0x1.cb73e64eb6da9a0edb18c3482d9e763cd8ec44e0p+008Q,
    -0x1.7c729064ad0f68c36a3970582cd7b57aa3f66f95p+005Q, +0x1.323eca0b26709bbabbe7c8c0c9a550d44127ffddp+009Q,
    -0x1.8f36d3ed93f5bd46c0d8306eebfa581e6d940db2p+005Q, +0x1.02f035b5ce3535b6453238b5765a55e67528bba3p+010Q,
    -0x1.bdb77dbc2af7b9443e1d14c4c0741f802fe02530p+005Q, +0x1.023cf28fc8b7140ce1eda260db89a1e37207df4ap+011Q,
    -0x1.250a69aadbcd9e4513983101c16dd908f9ae0739p+006Q, +0x1.6ef3954346875b857948f98554fe2e9d37ee492ep+012Q,
    -0x1.7f944223fdf5e0938a7a7c067351a752e688f704p+006Q, +0x1.7d38e81f94fbdd7316ecd7a0bdc4e3f34cf460e3p+016Q,
    +0x1.62422bcac4e6b0a59a62ee48d8c2b253cf6fc4bap+009Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3615[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    -0x1.728ec6106a1ebf33e48728bd339ebea3a51b4b63p+005Q, +0x1.c5d96a7b1bd6abaea1184adb7fdfc08714ba581dp+008Q,
    -0x1.78a6ea89b71e43d83860236ad2f5be5ebcb51b24p+005Q, +0x1.236ebd1b75862f087fb9e3daa3c16c898a48e6b4p+009Q,
    -0x1.830804b5c73fefd2c7177dd877ecef337da1e664p+005Q, +0x1.c34857a5a064ca6b2f3d24ec6d7eba102f0441f5p+009Q,
    -0x1.9eecf0843d812ada8af9e64c6a140fc68353a38bp+005Q, +0x1.8adde647b42f554f0b9abf4cb0f37aaa079f58a8p+010Q,
    -0x1.d6680a1bb1c162686b7345fa13e10b2a6fd88178p+005Q, +0x1.b02f2553b8dcf52467d8ee4175d8ef2fe312546fp+011Q,
    -0x1.23a7e5a3fc10f7cbfb3b4a7fc7419b8dbdda41d0p+006Q, +0x1.578ac287b9602a76f1153fff712c6c742c37f344p+013Q,
    -0x1.550fb89b80f598af1435bad480b30d45f3bd22dcp+007Q, +0x1.83673e4d25502c74bd9e7fb8f69e6857310d7abfp+016Q,
    +0x1.aaa4fd8fd6bbc0c43b4c9f982bd175e7d187e880p+009Q,
    +0x1.2493ee566cd964e6681b85e54f4864d0fc82587ep+008Q, +0x1.191acd977fa2b763c7bc6e6f6bb03f52b5bc0ae4p+018Q,
    -0x1.72eedc45d95f9ff94e4425b9e2a6ef7325a46acdp+005Q, +0x1.c73dbde26636040c868346ff0abf32b28d62404cp+008Q,
    -0x1.7a14f2cc378bb77982f22fec70a6968897ba2587p+005Q, +0x1.262819ab9b301380d433a70e4b7b3f71c95e7004p+009Q,
    -0x1.85ed138039c9945ca94e290877ee374cb58db70ep+005Q, +0x1.cdf2a1dd7f835b1eb9bb26566c776264f129a2c9p+009Q,
    -0x1.a933ce4d8cfdb60108f3e2c83b99c0fe1078dcb8p+005Q, +0x1.a1f77750190ea7059c268b13726b917256b2938fp+010Q,
    -0x1.ff8655179debc803336645b977483148a7abda5cp+005Q, +0x1.f05b68160440f09ad1ff3326e18346267e64f86ap+011Q,
    -0x1.caca97b004c587fda6a0f2fd0597072195863c52p+006Q, +0x1.329ea47373d39ae0a8f41dc6ea841a2398fb3951p+014Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3616[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    +0x1.7a721e9b1508d33c3388eb01aa8d96ad9d36dc56p+008Q, +0x1.737684e06bcd4a5c3ac43ea2d2b0785acdd6ec31p+018Q,
    -0x1.7230b39eb07ae862e3cf40b10f09886a3b0e50a2p+005Q, +0x1.c1d0527a6d46f1dffdbc3565c86136f6e713ff4fp+008Q,
    -0x1.76e5e0fe5d79c2f387e62ec8eced7752a7e47d46p+005Q, +0x1.17ac7f35a279767e19552df760eee982ffbd998ep+009Q,
    -0x1.7eb2ae6bf90c8901fa3f4029f36bc4fee8878a63p+005Q, +0x1.92383436e047574b3de508cab399b7435f285886p+009Q,
    -0x1.97378b71a2a8b6de306ddf9d3bc1f76aa11b94ccp+005Q, +0x1.4cfe978904a2ee38304ae60398f32e846f114fb6p+010Q,
    -0x1.bec892934200d16a68e552a61329217fd7482fe0p+005Q, +0x1.46e60c5515b54c82eee8eb26e1f2488baf097874p+011Q,
    -0x1.0692de8536e19edaf092636bc1d441a491870085p+006Q, +0x1.943bb1cc4ed61bab39ac23bee5e714a018b58a18p+012Q,
    -0x1.564784099f3a0d2ca1b1ac0c12704bb24f7432abp+006Q, +0x1.75aa3a337bf8825c4c095abaa55f8a941e4a75d5p+014Q,
    -0x1.727e54b45fa646d64dbf0680e165775f136ec3c6p+005Q, +0x1.c3083e0c2eb7c7cb8db5f68dd479aefe1282eb44p+008Q,
    -0x1.7804aed6fa49f87f7b7611e2ab31b1701584f883p+005Q, +0x1.19f6800ad74e4bb8c2aef3a0b1ec95ab6ecb24ddp+009Q,
    -0x1.80f5ea0f66c4e4ea51361c6e6c3c0ccc32b5bdf5p+005Q, +0x1.98ab169499fd8bedc822fb9fa4ddf1e55aaa9b80p+009Q,
    -0x1.9e41ea04edbbe4ffb8de7f48ca7fbd2d4df449a8p+005Q, +0x1.5c208a6f59077a3709e42462646ad250c07e71bcp+010Q,
    -0x1.d51fb5dc6bbcf07388ff643404893635406bb51bp+005Q, +0x1.682c62dd4f9aee7eec64ab9f56b48a1831a27fe7p+011Q,
    -0x1.2cebe2e846d5057d988d241d1da756d8c692675cp+006Q, +0x1.c349b2b26361bd3738f693bbf68239c877814ddbp+016Q,
    -0x1.39e23b111a14daf02d3b709c98766e5c13ba36f8p+006Q, +0x1.02daaa6076c424311b52b01f38ffd115f9063adap+013Q,
    +0x1.74bc48d3de3c372f1c8c3699f83be3aa343053dbp+009Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3617[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    -0x1.71fc28c994227ff696a17ba3eda72ab3a0661961p+005Q, +0x1.be83294f0c680460c52707f3aadb18e9d734cf66p+008Q,
    -0x1.7613f4e0429482a1d9057badbbc91968a400c540p+005Q, +0x1.0e7758f3758cf7e1a72f6dc93eb879a105ad3663p+009Q,
    -0x1.7db7fe5a7d630551010b126fdbe7a0662716f507p+005Q, +0x1.73d7b3cbfebdc8cbd58392b04457ce1a45e18af7p+009Q,
    -0x1.923dca0bdd97f24477665dd9fb9e5ee227059092p+005Q, +0x1.2bdc3e05156176776baa234508250d26c9d5c742p+010Q,
    -0x1.adfb0035f1feb37472a94817a70f1ad89eea55ebp+005Q, +0x1.116a87e644666b4583588ac6f40699628e44f6b3p+011Q,
    -0x1.e32dbc1e5c735198d75ba5404dbc30390dcae14bp+005Q, +0x1.270dd11992522b01bf8bf454c0455fe934157cbcp+012Q,
    -0x1.233918a6a141b5f3ee3fa213e178c4769e186461p+006Q, +0x1.bdca00627846ae7f02eccb9ef5cf844fd3dc1b32p+013Q,
    -0x1.5bdd4a502ffa328add6d393e5eddadde35472966p+007Q, +0x1.1b7516e1db4f71f35540f0acc22c4252c900b412p+017Q,
    +0x1.de4891121e83df2479cf1dbc60c16e8e016da75dp+009Q,
    +0x1.581f040f845907bb66e23ec037427d079d378419p+008Q, +0x1.5f8b0cb37209042971c7581709fe7dd4377e65d6p+018Q,
    -0x1.723d1f2d5525bf7931d3324e235aaeeaebcac8d7p+005Q, +0x1.bf8f7b1a291be377123b474c15a418bb04a86222p+008Q,
    -0x1.7701c0fd098c0a0c7bf0dac515b4f105f8f3e6fcp+005Q, +0x1.10566509ad82b91372c5afbd27c1ef653d35a302p+009Q,
    -0x1.7fc13b43cb2add3125af55a39e0bb4ee3af076fcp+005Q, +0x1.7881a483b58e395618721a8b05e1f0976555ce07p+009Q,
    -0x1.976b12d204b1539ec0b6db2b72b7dca540b60d66p+005Q, +0x1.379044f5eb0852f865230bdff8330a0a1ae15984p+010Q,
    -0x1.bc036bd1d5408ac7ae958d91934d0696b6506c6ep+005Q, +0x1.275ef6c329d55021a7b11aab871170b80096c0afp+011Q,
    -0x1.0b83c52a5edc2aa60fc12d0c4f904766f508e0e9p+006Q, +0x1.5f73bb8dc95eb03bc5a3483e45b54b15ae17345dp+012Q,
    -0x1.ce7d60f9f51b92f2034c2267e5dfe777878801abp+006Q, +0x1.dacaee294c75332161f766f1a183d9b72601d056p+014Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3618[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    +0x1.8f1d2e3850c0d592b179db1914e42ec6357a62fap+008Q, +0x1.3ec88e8a33a2d2480065bbe8b96ece87f5d6d047p+018Q,
    -0x1.71dd46ac033aed6b7056d8b67ee8f8080e93f136p+005Q, +0x1.bc18229f581f98abfabe554e48de2dd7befe45ebp+008Q,
    -0x1.759d8a4150ee107c8cb41569e1e401bde3baedbcp+005Q, +0x1.08216b02c4ff37c85ceeec1b9a120a74ee1ec6d4p+009Q,
    -0x1.7cd79c0b28a39df905aa63e6cffb9efa23e5595bp+005Q, +0x1.61ba53511796ec9a323ddd3632393e41297979cdp+009Q,
    -0x1.8c1efb2b6993624fb050b9a6ac0e5d9f2dbaf598p+005Q, +0x1.176eb169809d3bff55a0608040df9c2e3fbc1844p+010Q,
    -0x1.9c94f828e57c38b857ded0ab92d1ae9571096836p+005Q, +0x1.d8f939462041a10c086c5dbef76d61b660bb8cd8p+010Q,
    -0x1.c03774cfe95abfcd7e171905d7141680b2678350p+005Q, +0x1.c39864ca1744c04ebbbdc3c596d4c70a6692f189p+011Q,
    -0x1.0283bf5badec0b980185d25f67ad65180a00ec8ep+006Q, +0x1.1183f822e8b4fe7fbfb1e422ac38cd33a6d68245p+013Q,
    -0x1.50fb379aa0888fb57f810b6c0463c2daa1ac2f86p+006Q, +0x1.e7dbf937501f1f6c6d50f041300a7e9db97dce67p+014Q,
    -0x1.2d64437ba1919a29abb829776e542f0ab63b8f72p+005Q, +0x1.ea734f203650415d92890d8f9d49f1be21be0c60p+016Q,
    -0x1.7215e08ffd0868638b3102ec5ff77c670174fd14p+005Q, +0x1.bd0365358af7bfe93fafb954c3b402f3dbd3a840p+008Q,
    -0x1.766d0f1981bd76f951d6aa0ab5ab8eb63119831ap+005Q, +0x1.09bb8efe00bf51d6fa7cd1b392f26bbbbbaf455fp+009Q,
    -0x1.7eb042adcf07b16795456f3b5e591b071f6d109ap+005Q, +0x1.65ad5464ee4afd5fefb50991e261f79ad02bc38ep+009Q,
    -0x1.8fbf64fde4ef2489b14edb0a540dc9c584918c7bp+005Q, +0x1.215a12b2c6591cb3cb2f3f691cae1557e754e5b8p+010Q,
    -0x1.a525d24834fcc758dcd70ef4d0551951cd6ad7f1p+005Q, +0x1.f706747f98757ccc929cdf4044504c22ef3be31ep+010Q,
    -0x1.dbaad9dc91e9c8b5312709dce64d0996ba52560dp+005Q, +0x1.002f0042063943baa892068811516fc7ca6925fep+012Q,
    -0x1.3d8340ec05a145176dd35794fde0052bcb5ff6a9p+006Q, +0x1.7a7418b5825447c804d38543b20bc23771aaa747p+013Q,
    +0x1.68468cc13bfb2c5627b9c58b32268c7b96eb8304p+009Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3619[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    -0x1.71b43775416d5a0ea36d189daea31a488a411b72p+005Q, +0x1.ba78193a2fd3a87a640bc96f0c015732420aca53p+008Q,
    -0x1.74dfc76bafd3bfd8cb0535fd49e74cc774abb62dp+005Q, +0x1.03f80b56054f5db72ad009628fa3f895c6f00db4p+009Q,
    -0x1.7ac45920403729a15c7e8f598fe1e6aab639ce3ep+005Q, +0x1.565bc8adfc4bb2ab3f30e23ca0a0d1abbb99d1e6p+009Q,
    -0x1.81e2717143c303790355def8be470da09ae5a85bp+005Q, +0x1.0a4632a5a4f476173a875325b6eac6b565a48f95p+010Q,
    -0x1.88903ec243d79eafce7890b5b4a4f1dad2996f00p+005Q, +0x1.8feb0ed17b08b388d33337e29d7cea12e6bf7531p+010Q,
    -0x1.a7f1b24da27fd3adb71187ffa1622395b68eaa48p+005Q, +0x1.5dca2e86f19dc99e9b965662118407011bbc9cafp+011Q,
    -0x1.d83095043b7548de96c76b0515df3513f6e24896p+005Q, +0x1.761490f7f454f9b655b0eac2c30da730e6af5484p+012Q,
    -0x1.1038db7f275908eb49dee368d9a903314f532c41p+006Q, +0x1.0f02f8edd4275f9553c5d32925371028a27e18e3p+014Q,
    -0x1.8aa72e53dbbfbcbb300a3f7ba9219faa01a9ecf3p+006Q, +0x1.52dd851ff5d4f86bdded752448ee6a1a49c5a548p+017Q,
    +0x1.c1751c737e19679767b4fa028054e27494223d31p+009Q,
    +0x1.7795b74abf5ea8c43f4cddc0601c8dd98c2ab4e8p+008Q, +0x1.2128248859d5be096d7d995e64bf3233e142cfd5p+018Q,
    -0x1.71e60a4a1ca78705e9b32ed3876066ddfd423d99p+005Q, +0x1.bb535c02f1d7e08a55dd0e91652a63ce8f5afef0p+008Q,
    -0x1.75964b75b98877b2b267133aac52a43e60c1bf6dp+005Q, +0x1.0577504584b86850fefd8e6d2f18def00263d958p+009Q,
    -0x1.7c67a19fbef913321444d876908e6818c32e29f0p+005Q, +0x1.5a2773540398866ce5d1532fc392bacfc9a06a78p+009Q,
    -0x1.8389395d34f17a25a2b0ad85382782244df980d0p+005Q, +0x1.12fd294d0c9ce1a2d911e28f6034fcba8b6b8409p+010Q,
    -0x1.8e1eb6185240a7b9225ef956f84d1dd08c55f137p+005Q, +0x1.a1295ae7246a668d226edc3315a049a294b8c346p+010Q,
    -0x1.b87abeb73d257f131a17fa12ed5304c5ac4c01dap+005Q, +0x1.8101ece2f9222d91cfc6ce7f33d990ef61a3adb9p+011Q,
    -0x1.07bd270c7cedf0669f937dee5f6ae0497541792bp+006Q, +0x1.d0124fa49290c65c1eb7231dd8bfa5d3579039e6p+012Q,
    -0x1.7bec4bdf2745c4c7a435e89bfaade0b540834194p+006Q, +0x1.3cc4791e7decd02acd6e54fb765344bcbb10fa1dp+015Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3620[] = {
    +0x1.8734804d68cd9d0ae51a7c11b2ff31a70693e4d0p+004Q,
    +0x1.ae8c7687da6f20680bf3dd95d458cee6178f845bp+008Q, +0x1.582d0cee2de9b4d12657c7c9db58309b7b686d65p+018Q,
    -0x1.7179157f78bfa2fd6573dbf952d830695dcb6b26p+005Q, +0x1.b8cb78cda75ed86029e34a181bca9caa8d931697p+008Q,
    -0x1.73b93cd999e121921fa7c2052211368bf048a71fp+005Q, +0x1.ff231c9cc9589f055fdd98f78b53c200f8ae5f62p+008Q,
    -0x1.74fbb2be6403034eb1aba68f49d785b78b5485c6p+005Q, +0x1.c83202f460a855da481c2685a9bce45d104b55a1p+009Q,
    -0x1.770d0195e8464164a407a0f871d97b1f303dcd35p+005Q, +0x1.492a6fa083dc70934f8270ecec9d1ee3cc916b35p+009Q,
    -0x1.8c548eaa51f5168b5428c16dd2ba11ddaf4f9eb5p+005Q, +0x1.45754294b849e91ad41f4a0d7fad4c0d58399e65p+010Q,
    -0x1.a686014f7b1f29fb723ac2e171bd7b786dcb2a04p+005Q, +0x1.1cbbf3b2f92648bd3136e768bf6bbbdf58e5bde9p+011Q,
    -0x1.cc8c975ec42ecaaca08690221cd971d2ab15ddc4p+005Q, +0x1.1663a258d31f23a2002839634723c55bfe5430fep+012Q,
    -0x1.080f079534802eca3990d661d28edf34f13cf0bap+006Q, +0x1.50e2531da19f66543839de39677ab1cf9f21c150p+013Q,
    -0x1.69240bf312211e8d83bf0d3a4f41cdc01b95540ep+006Q, +0x1.26490dfbca8c2db18a817014b5f37ba4fcb17692p+015Q,
    -0x1.c4ea285b0d47ae9eb3e4ebff48c46a9beeab82eep+004Q, +0x1.18937c2be464073de92e8cf75834530a42537bd0p+017Q,
    -0x1.71a2f8fed954cca2b32a71ece6c32548e08ef219p+005Q, +0x1.b99a9f5586baf278220cabc622570221efa6e154p+008Q,
    -0x1.74501c25f1975a9b68e9bcdc7cf91e426591eae4p+005Q, +0x1.01002f6748be08d29a4ca64f2f5dcacf49689b4bp+009Q,
    -0x1.75f38af19334b6213a14a100f65e1381d608c243p+005Q, +0x1.cdea6b41f4e35ce63721754202f40c9ac8a93badp+009Q,
    -0x1.78501391afed307f504e5ee5c1849fe0dad5298cp+005Q, +0x1.4cf4caf866e3d5e440a0fab4b5e9f6bfc57ffb35p+009Q,
    -0x1.91c9ec607c185cfc30296c79256943c41c7ee30dp+005Q, +0x1.52436b0d108d78f95fea307817a3483c06a0366cp+010Q,
    -0x1.b23cece7ba570fb0591623f254d9b80b09d6dbffp+005Q, +0x1.32fe49deb7f2ecb4d48a51644c004e639b96ba72p+011Q,
    -0x1.ee6a1c920ce3c9102955157df2c82f2bb32a8660p+005Q, +0x1.42c977e280df67a7c82c7f9d9a659f0885d93bc9p+012Q,
    -0x1.4dbebc29a6f80e297dc291d9825f329c6185ca4fp+006Q, +0x1.e9bfa7c64f0c291d6c74b48ef5e38225e3156be3p+013Q,
    +0x1.7c69c875d02f40a21abb36b443e6c3f24f5bcf76p+009Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real *c00[] = { c0002, c0003, c0004, c0005, c0006,  NULL, c0008, c0009, c0010,  NULL, c0012, c0013 };
  static real *c01[] = {  NULL, c0103, c0104, c0105, c0106,  NULL, c0108, c0109, c0110, c0111,  NULL, c0113, c0114 };
  static real *c02[] = {  NULL, c0203, c0204, c0205, c0206, c0207,  NULL, c0209, c0210, c0211, c0212, c0213, c0214 };
  static real *c03[] = {  NULL, c0303, c0304, c0305, c0306, c0307, c0308, c0309, c0310, c0311, c0312, c0313, c0314, c0315 };
  static real *c04[] = {  NULL, c0403, c0404, c0405, c0406, c0407, c0408, c0409, c0410, c0411,  NULL, c0413, c0414, c0415 };
  static real *c05[] = {  NULL, c0503, c0504, c0505, c0506, c0507, c0508, c0509, c0510, c0511, c0512, c0513, c0514, c0515, c0516 };
  static real *c06[] = {  NULL, c0603, c0604, c0605, c0606, c0607, c0608, c0609, c0610, c0611,  NULL, c0613, c0614, c0615, c0616 };
  static real *c07[] = {  NULL,  NULL, c0704, c0705, c0706, c0707, c0708, c0709, c0710, c0711, c0712,  NULL, c0714, c0715, c0716 };
  static real *c08[] = {  NULL,  NULL, c0804, c0805, c0806, c0807, c0808, c0809, c0810, c0811, c0812, c0813, c0814, c0815, c0816, c0817 };
  static real *c09[] = {  NULL,  NULL, c0904, c0905, c0906, c0907, c0908, c0909, c0910, c0911, c0912, c0913, c0914, c0915,  NULL, c0917 };
  static real *c10[] = {  NULL,  NULL, c1004, c1005, c1006, c1007, c1008, c1009, c1010, c1011, c1012, c1013, c1014, c1015, c1016,  NULL, c1018 };
  static real *c11[] = {  NULL,  NULL, c1104, c1105, c1106, c1107, c1108, c1109, c1110, c1111, c1112, c1113, c1114, c1115, c1116, c1117, c1118 };
  static real *c12[] = {  NULL,  NULL, c1204, c1205, c1206, c1207, c1208, c1209, c1210, c1211, c1212, c1213, c1214, c1215, c1216, c1217, c1218 };
  static real *c13[] = {  NULL,  NULL, c1304, c1305, c1306, c1307, c1308, c1309, c1310, c1311, c1312, c1313, c1314, c1315, c1316,  NULL, c1318 };
  static real *c14[] = {  NULL,  NULL, c1404, c1405, c1406, c1407, c1408, c1409, c1410, c1411, c1412, c1413, c1414, c1415, c1416, c1417, c1418 };
  static real *c15[] = {  NULL,  NULL, c1504, c1505, c1506, c1507, c1508, c1509, c1510, c1511, c1512, c1513, c1514, c1515, c1516, c1517, c1518 };
  static real *c16[] = {  NULL,  NULL, c1604, c1605, c1606, c1607, c1608, c1609, c1610, c1611, c1612, c1613, c1614, c1615, c1616, c1617, c1618 };
  static real *c17[] = {  NULL,  NULL, c1704, c1705, c1706, c1707, c1708, c1709, c1710, c1711, c1712, c1713, c1714, c1715, c1716, c1717, c1718, c1719 };
  static real *c18[] = {  NULL,  NULL, c1804, c1805, c1806, c1807, c1808, c1809, c1810, c1811, c1812, c1813, c1814, c1815, c1816, c1817, c1818, c1819 };
  static real *c19[] = {  NULL,  NULL, c1904, c1905, c1906, c1907, c1908, c1909, c1910, c1911, c1912, c1913, c1914, c1915, c1916, c1917, c1918, c1919 };
  static real *c20[] = {  NULL,  NULL, c2004, c2005, c2006, c2007, c2008, c2009, c2010, c2011, c2012, c2013, c2014, c2015, c2016, c2017, c2018, c2019 };
  static real *c21[] = {  NULL,  NULL, c2104, c2105, c2106, c2107, c2108, c2109, c2110, c2111, c2112, c2113, c2114, c2115, c2116, c2117, c2118, c2119 };
  static real *c22[] = {  NULL,  NULL, c2204, c2205, c2206, c2207, c2208, c2209, c2210, c2211, c2212, c2213, c2214, c2215, c2216, c2217, c2218, c2219 };
  static real *c23[] = {  NULL,  NULL, c2304, c2305, c2306, c2307, c2308, c2309, c2310, c2311, c2312, c2313, c2314, c2315, c2316, c2317, c2318, c2319 };
  static real *c24[] = {  NULL,  NULL, c2404, c2405, c2406, c2407, c2408, c2409, c2410, c2411, c2412, c2413, c2414, c2415, c2416, c2417, c2418, c2419 };
  static real *c25[] = {  NULL,  NULL, c2504, c2505, c2506, c2507, c2508, c2509, c2510, c2511, c2512, c2513, c2514, c2515, c2516, c2517, c2518, c2519 };
  static real *c26[] = {  NULL,  NULL, c2604, c2605, c2606, c2607, c2608, c2609, c2610, c2611, c2612, c2613, c2614, c2615, c2616, c2617, c2618, c2619 };
  static real *c27[] = {  NULL,  NULL, c2704, c2705, c2706, c2707, c2708, c2709, c2710, c2711, c2712, c2713, c2714, c2715, c2716, c2717, c2718, c2719 };
  static real *c28[] = {  NULL,  NULL, c2804, c2805, c2806, c2807, c2808, c2809, c2810, c2811, c2812, c2813, c2814, c2815, c2816, c2817, c2818, c2819 };
  static real *c29[] = {  NULL,  NULL, c2904, c2905, c2906, c2907, c2908, c2909, c2910, c2911, c2912, c2913, c2914, c2915, c2916, c2917, c2918, c2919 };
  static real *c30[] = {  NULL,  NULL, c3004, c3005, c3006, c3007, c3008, c3009, c3010, c3011, c3012, c3013, c3014, c3015, c3016, c3017, c3018, c3019 };
  static real *c31[] = {  NULL,  NULL, c3104, c3105, c3106, c3107, c3108, c3109, c3110, c3111, c3112, c3113, c3114, c3115, c3116, c3117, c3118, c3119 };
  static real *c32[] = {  NULL,  NULL, c3204, c3205, c3206, c3207, c3208, c3209, c3210, c3211, c3212, c3213, c3214, c3215, c3216, c3217, c3218, c3219 };
  static real *c33[] = {  NULL,  NULL, c3304, c3305, c3306, c3307, c3308, c3309, c3310, c3311, c3312, c3313, c3314, c3315, c3316, c3317, c3318, c3319 };
  static real *c34[] = {  NULL,  NULL, c3404, c3405, c3406, c3407, c3408, c3409, c3410, c3411, c3412, c3413, c3414, c3415, c3416, c3417, c3418, c3419, c3420 };
  static real *c35[] = {  NULL,  NULL, c3504, c3505, c3506, c3507, c3508, c3509, c3510, c3511, c3512, c3513, c3514, c3515, c3516, c3517, c3518, c3519, c3520 };
  static real *c36[] = {  NULL,  NULL,  NULL, c3605, c3606, c3607, c3608, c3609, c3610, c3611, c3612, c3613, c3614, c3615, c3616, c3617, c3618, c3619, c3620 };
  static int   o00[] = {  1, 0,  1, 1,  2, 1,  2, 2,  3, 2,  0, 0,  4, 3,  4, 4,  5, 4,  0, 0,  6, 5,  6, 6 };
  static int   o01[] = {  0, 0,  1, 1,  2, 1,  2, 2,  3, 2,  0, 0,  4, 3,  4, 4,  5, 4,  5, 5,  0, 0,  6, 6,  7, 6 };
  static int   o02[] = {  0, 0,  1, 1,  2, 1,  2, 2,  3, 2,  3, 3,  0, 0,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6 };
  static int   o03[] = {  0, 0,  1, 1,  2, 1,  2, 2,  3, 2,  3, 3,  3, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7 };
  static int   o04[] = {  0, 0,  1, 1,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  0, 0,  6, 6,  7, 6,  7, 7 };
  static int   o05[] = {  0, 0,  1, 1,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  5, 5,  6, 6,  7, 6,  7, 7,  8, 7 };
  static int   o06[] = {  0, 0,  1, 1,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  0, 0,  6, 6,  7, 6,  7, 7,  8, 7 };
  static int   o07[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  5, 5,  0, 0,  7, 6,  7, 7,  8, 7 };
  static int   o08[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  5, 5,  7, 6,  7, 7,  8, 7,  8, 8 };
  static int   o09[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 5,  7, 6,  7, 7,  0, 0,  8, 8 };
  static int   o10[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  7, 7,  0, 0,  9, 8 };
  static int   o11[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 7,  9, 8 };
  static int   o12[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 7,  9, 8 };
  static int   o13[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  0, 0,  9, 8 };
  static int   o14[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 7,  9, 8 };
  static int   o15[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 7,  9, 8 };
  static int   o16[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 7,  8, 7 };
  static int   o17[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o18[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o19[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o20[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o21[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o22[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o23[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o24[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o25[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o26[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o27[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o28[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o29[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o30[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o31[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o32[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o33[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9 };
  static int   o34[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9, 10, 9 };
  static int   o35[] = {  0, 0,  0, 0,  2, 1,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9, 10, 9 };
  static int   o36[] = {  0, 0,  0, 0,  0, 0,  2, 2,  3, 2,  3, 3,  4, 3,  4, 4,  5, 4,  5, 5,  6, 5,  6, 6,  7, 6,  7, 7,  8, 7,  8, 8,  9, 8,  9, 9, 10, 9 };
  static int b00[] = { 14, 21, 27, 32, 39,  0, 45, 51, 58,  0, 63, 68 };
  static int b01[] = {  0, 17, 23, 29, 36,  0, 42, 47, 52, 59,  0, 62, 68 };
  static int b02[] = {  0, 15, 21, 27, 34, 37,  0, 44, 49, 53, 58, 60, 65 };
  static int b03[] = {  0, 14, 20, 25, 31, 36, 37, 42, 47, 51, 54, 58, 63, 70 };
  static int b04[] = {  0, 13, 19, 24, 29, 34, 37, 41, 46, 51,  0, 56, 61, 65 };
  static int b05[] = {  0, 13, 18, 23, 28, 32, 36, 40, 45, 50, 51, 54, 59, 63, 67 };
  static int b06[] = {  0, 12, 17, 22, 27, 31, 35, 39, 43, 51,  0, 51, 58, 62, 65 };
  static int b07[] = {  0,  0, 17, 21, 26, 31, 34, 38, 42, 48, 51,  0, 57, 61, 64 };
  static int b08[] = {  0,  0, 16, 21, 25, 30, 34, 37, 42, 47, 50, 51, 56, 61, 63, 66 };
  static int b09[] = {  0,  0, 16, 20, 25, 29, 33, 37, 41, 46, 50, 51, 55, 60,  0, 65 };
  static int b10[] = {  0,  0, 15, 20, 24, 29, 33, 36, 40, 45, 49, 51, 54, 59, 63,  0, 68 };
  static int b11[] = {  0,  0, 15, 20, 24, 28, 32, 36, 40, 44, 48, 51, 54, 59, 63, 63, 67 };
  static int b12[] = {  0,  0, 15, 19, 24, 28, 32, 36, 39, 43, 47, 50, 53, 58, 63, 63, 65 };
  static int b13[] = {  0,  0, 14, 19, 23, 27, 31, 35, 39, 43, 47, 50, 53, 57, 63,  0, 64 };
  static int b14[] = {  0,  0, 14, 19, 23, 27, 31, 35, 39, 42, 46, 49, 52, 56, 62, 63, 64 };
  static int b15[] = {  0,  0, 14, 18, 23, 27, 31, 34, 38, 42, 46, 49, 52, 56, 61, 63, 64 };
  static int b16[] = {  0,  0, 14, 18, 22, 27, 30, 34, 38, 42, 45, 49, 52, 55, 60, 63, 64 };
  static int b17[] = {  0,  0, 14, 18, 22, 26, 30, 34, 38, 41, 45, 48, 51, 55, 59, 63, 63, 68 };
  static int b18[] = {  0,  0, 13, 18, 22, 26, 30, 34, 37, 41, 45, 48, 51, 55, 59, 62, 63, 67 };
  static int b19[] = {  0,  0, 13, 18, 22, 26, 30, 33, 37, 41, 44, 48, 51, 54, 58, 62, 63, 67 };
  static int b20[] = {  0,  0, 13, 17, 22, 26, 29, 33, 37, 40, 44, 47, 51, 54, 58, 62, 63, 66 };
  static int b21[] = {  0,  0, 13, 17, 21, 25, 29, 33, 37, 40, 44, 47, 50, 54, 57, 61, 63, 66 };
  static int b22[] = {  0,  0, 13, 17, 21, 25, 29, 33, 36, 40, 43, 47, 50, 53, 57, 61, 63, 66 };
  static int b23[] = {  0,  0, 13, 17, 21, 25, 29, 33, 36, 40, 43, 47, 50, 53, 57, 60, 63, 65 };
  static int b24[] = {  0,  0, 13, 17, 21, 25, 29, 32, 36, 39, 43, 46, 50, 53, 56, 60, 63, 65 };
  static int b25[] = {  0,  0, 12, 17, 21, 25, 29, 32, 36, 39, 43, 46, 49, 53, 56, 60, 62, 65 };
  static int b26[] = {  0,  0, 12, 17, 21, 25, 28, 32, 36, 39, 43, 46, 49, 52, 56, 59, 62, 65 };
  static int b27[] = {  0,  0, 12, 17, 21, 24, 28, 32, 35, 39, 42, 46, 49, 52, 56, 59, 62, 65 };
  static int b28[] = {  0,  0, 12, 16, 20, 24, 28, 32, 35, 39, 42, 46, 49, 52, 55, 59, 62, 64 };
  static int b29[] = {  0,  0, 12, 16, 20, 24, 28, 32, 35, 38, 42, 45, 49, 52, 55, 59, 62, 64 };
  static int b30[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 42, 45, 48, 52, 55, 58, 61, 64 };
  static int b31[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 42, 45, 48, 51, 55, 58, 61, 64 };
  static int b32[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 42, 45, 48, 51, 55, 58, 61, 64 };
  static int b33[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 41, 45, 48, 51, 54, 58, 61, 64 };
  static int b34[] = {  0,  0, 12, 16, 20, 24, 27, 31, 34, 38, 41, 44, 48, 51, 54, 58, 61, 63, 66 };
  static int b35[] = {  0,  0, 12, 16, 20, 24, 27, 31, 34, 38, 41, 44, 48, 51, 54, 57, 60, 63, 66 };
  static int b36[] = {  0,  0,  0, 16, 20, 23, 27, 31, 34, 37, 41, 44, 48, 51, 54, 57, 60, 63, 66 };
  static real **cn[] = {
    c00, c01, c02, c03, c04, c05, c06, c07, c08, c09, c10, c11, c12, c13, c14, c15,
    c16, c17, c18, c19, c20, c21, c22, c23, c24, c25, c26, c27, c28, c29, c30, c31,
    c32, c33, c34, c35, c36
  };
  static int *on[] = {
    o00, o01, o02, o03, o04, o05, o06, o07, o08, o09, o10, o11, o12, o13, o14, o15,
    o16, o17, o18, o19, o20, o21, o22, o23, o24, o25, o26, o27, o28, o29, o30, o31,
    o32, o33, o34, o35, o36
  };
  static int *bn[] = {
    b00, b01, b02, b03, b04, b05, b06, b07, b08, b09, b10, b11, b12, b13, b14, b15,
    b16, b17, b18, b19, b20, b21, b22, b23, b24, b25, b26, b27, b28, b29, b30, b31,
    b32, b33, b34, b35, b36
  };
  static int nm[] = {
     13,  14,  14,  15,  15,  16,  16,  16,  17,  17,  18,  18,  18,  18,  18,  18,
     18,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,
     19,  19,  20,  20,  20
  };
  if (c != NULL) {
    *c = NULL;
  }
  if ((L < 0) || (L > 36)) {
    return -2;
  }
  if (n < 2) {
    return  0;
  }
  if (n > nm[L]) {
    return -1;
  }
  if (c != NULL) {
    *c = cn[L][n - 2];
    o[0] = on[L][    2*(n - 2)];
    o[1] = on[L][1 + 2*(n - 2)];
  }
  return bn[L][n - 2];
}



==> anc/zcnm4.c <==
#include <stdlib.h>
#include <quadmath.h>

typedef __float128 real;

int zcpqfn (real **c, int *o, int L, int n)
{
  static real c0002[] = {
    +0x1.936378e4c57a6000c07c13cbd49de26e84a8ca32p-001Q,
    +0x1.9315d2b7fda6c206723668172221e127070848a0p+000Q,
    +0x1.197072b10b3f218f7f6e0ddbc671ac4f6b35ac6bp+002Q,
    +0x1.9b0ff3eed702da930d55068cbc7e71919eda60cfp+003Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0003[] = {
    +0x1.936378e4c57a6000c07c13cbd49de26e84a8ca32p-001Q,
    +0x1.12d30c04f5f0fb1752b3b922130bfdc3122c8f38p+002Q,
    +0x1.e95c9847338c098377fa7fb19ad68f38f1ef38cbp+003Q,
    +0x1.f65b1142a501313ef44cc1bf28d076fa6455bf2dp+002Q,
    +0x1.e775ee62367bcb3fbee3395a96b182fc0ad03c6ap+004Q,
    +0x1.db99c7b30a583be54ba5a681f600799eec4048c2p+006Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0004[] = {
    +0x1.936378e4c57a6000c07c13cbd49de26e84a8ca32p-001Q,
    +0x1.1f1417dd3ba647ba1f3a51a70e6ace082232d068p+003Q,
    +0x1.bdbb4fbcde848f006c8cb47e3d60e58a8c4e16a4p+005Q,
    +0x1.bbc69f80e11b39a45c87e1997d9efd0633f42897p+007Q,
    +0x1.b924366f13aa861478f995b4cf52485ca511ca44p+003Q,
    +0x1.a92e9d0f1c27177aac3f0febfd2f5a591108c15ep+006Q,
    +0x1.7f7f1befcc7f6593fc218ee61ec9b60234d8e0b2p+008Q,
    +0x1.afb845a9ec86562ebc9f70104866b1c23419754fp+010Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0005[] = {
    +0x1.936378e4c57a6000c07c13cbd49de26e84a8ca32p-001Q,
    +0x1.49544176fd1a9d99a2e4cf68875458a17597ebfdp+003Q,
    +0x1.dbcc5ae729bd1ba33f1db7cd1c99a801595d6b95p+006Q,
    +0x1.651fe82b2330a6862acb2a981d30ed25109b4632p+009Q,
    +0x1.903f18024a0d37ad9fc681f17bd89c4380e99223p+011Q,
    +0x1.eec49a1240b220898773a7b43ac081fb9d63b8bbp+003Q,
    +0x1.694d53481622d216c699582751ebd7f49481a0fbp+007Q,
    +0x1.6e3a5231dbcf5d0998a7ac7114c44c7fe23429a9p+010Q,
    +0x1.2e6e5d2dea8272d7fc631a643973447fb24c6524p+012Q,
    +0x1.855d394454287c9864cd3602b4fc4974115d0832p+014Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0006[] = {
    +0x1.936378e4c57a6000c07c13cbd49de26e84a8ca32p-001Q,
    +0x1.67979e2c4a1745a179a9d1be9766be8a7a6d3af4p+003Q,
    +0x1.1d1cabc2aab0570ccd818c0106f803b742e42029p+006Q,
    +0x1.bf05f3677015b96799294b104457e67141c5c749p+007Q,
    -0x1.9d3c63b0fcf22ba961385fa946800fdd4ffc4cdbp-001Q, +0x1.e2497d1ad2e2383e10b1fce624b0dce1d87c66ffp+005Q,
    +0x1.fb74d93de06a551c7656f324ef54fa0c6abee40dp+003Q,
    +0x1.c76122b4c9252523fe10f00f4666f7fb73d1111ap+006Q,
    +0x1.e437a866f22c148d96486bc8eef9cbfeb044f8f4p+008Q,
    +0x1.b5317aa225193f7ac04b25af2ff349804a2bb3d5p+010Q,
    -0x1.9ee7956bcd2ae00fc54d4ff342da514be6a1ce61p-002Q, +0x1.e398073ab3ec12c4b50bfb9013a4bf743c56ce2bp+005Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0008[] = {
    +0x1.936378e4c57a6000c07c13cbd49de26e84a8ca32p-001Q,
    +0x1.794300a2bf9099313bbaad47174cd52f6d0f68dfp+003Q,
    +0x1.379cb80fae48583f5fa00db4c349fd6501a3b8a8p+006Q,
    +0x1.0e52275bf5ac617aa4ee38f4f5c40949d47a55a1p+008Q,
    -0x1.7a2c2670dac31b5e37943d798ac20e0b1b839d14p-002Q, +0x1.5f6a849d439bc925af7b76b4158e2c9a97ff41bfp+004Q,
    -0x1.05334d1ca4102cb3402cea39c8184b7a487aae2dp+000Q, +0x1.0f2936cac87f30c32e6fbb77790823711634f02ep+006Q,
    +0x1.0cba7b6f67fb569e05a54c6fedac110036aa5776p+004Q,
    +0x1.f5c0096faa9b09f3a4a5798e05cf3a5c2237a7a4p+006Q,
    +0x1.fe40bffd40e4b1fd41656aa5c2834e48cd58295ap+008Q,
    +0x1.fcbb911e9d2b4e1071a25d07773661883746b81fp+010Q,
    -0x1.81c43b8f8bc33a66355739e6302ab69305f7d3abp-002Q, +0x1.61381f696f069ef53410253934e627bfd8a6cda5p+004Q,
    -0x1.7568869f5e958bd2d06cc2ddeff5860c229bdf09p-001Q, +0x1.18ff3b03f2a0ec65925776bf8ec6a96b873dfec1p+006Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0009[] = {
    +0x1.936378e4c57a6000c07c13cbd49de26e84a8ca32p-001Q,
    +0x1.13335ea5f0ce0be7b3e8ab2167303d8174d47f23p+004Q,
    +0x1.aba9b61c25f0a554f6a0937c48ba5b60bfd7895dp+007Q,
    +0x1.c501659b1ceba832e4afa530de99ec097c52dcbap+010Q,
    +0x1.5c2c39021b282ce5c576354c2bb7bc922cc81036p+013Q,
    +0x1.3def3946b7371f317c1fc3ee10d2b4e5311198fap+015Q,
    +0x1.a3d3506e809b984bf406b0376c9ea3fb6335fb7cp+016Q,
    -0x1.fd76fe55f3f178100d3c99477b65e6cf350ae88ap-001Q, +0x1.a5c02859519d32a91634d5e9a93912d91543eeabp+006Q,
    +0x1.8a37b7d3a2beb63a60b0c8772bd80960959cacbcp+004Q,
    +0x1.4e24f7fcb490e962e231d24ba2eec07759f0c66ap+008Q,
    +0x1.809ef2c8f240c8a7cdc20c6c7803337b61f5a70cp+011Q,
    +0x1.2e0f9913b7ce27393f242ca4434824fcf0f1aec2p+014Q,
    +0x1.841cb27ab6b6c0c189df729e2f93b47c030cebb7p+016Q,
    +0x1.180c4f318a928da6b492f81dc6ea9dcfc1f2d422p+018Q,
    +0x1.8cb89d61404c2023e5a2f00fbb47a63112126811p+019Q,
    -0x1.33052a144a5faabe8c6c9933895cbd27851a2618p+000Q, +0x1.b0808a2eefab6a586745809ca2a866005cc0c098p+006Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0010[] = {
    +0x1.936378e4c57a6000c07c13cbd49de26e84a8ca32p-001Q,
    +0x1.613dbb248f7dc3df4d33e68e80e4d4359eaa2665p+004Q,
    +0x1.58729f9040e9c9664ccf8dd0fe79659dda2aa323p+008Q,
    +0x1.ce18ca707e52f9b7d98c1c22d1c5e8323ba097aep+011Q,
    +0x1.b8f7fb6f114d5b4cbaa02ae0c5b3a54cc86688dbp+014Q,
    +0x1.4114c849576a08f82502993561d0b7a598ee2623p+017Q,
    +0x1.124e9b7621b5aa2a8cf4f095a71b0308bd53c367p+019Q,
    +0x1.69912b7237bb512a078e0d897e42a2a7eb2ec952p+020Q,
    -0x1.7cddac09a2a9bc49a565ce3511af3e7e4892006fp+000Q, +0x1.2977d7ccb54efd90e703d64a1a4149d5e69eb8fcp+007Q,
    +0x1.e88a76196d7d87819fd32e53bae9f5bcaeacf2fdp+004Q,
    +0x1.015227b1386e42c86c9841d3cc8234af592804b8p+009Q,
    +0x1.757f3a992c2a841f9fe9ffb7c4614faf7736e1b9p+012Q,
    +0x1.8fe6a916fb4e682acf99be1af38f6248b467c176p+015Q,
    +0x1.248789412993645cfb9a929575d89a6144d248ebp+018Q,
    +0x1.719d12c3fa8210af17a21a545270cb4c8bb4d732p+020Q,
    +0x1.f9f0402a3588f01541365d74c61fcf50a3670939p+021Q,
    +0x1.67b0320e8a1c3d9fbebf4b26c9b884cd7c8cb469p+023Q,
    -0x1.8b516004ab5264c4b8ba045d203f55e46e7cf208p+000Q, +0x1.2273b00949113760be7a6ab643eae040afa06805p+007Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0012[] = {
    +0x1.936378e4c57a6000c07c13cbd49de26e84a8ca32p-001Q,
    +0x1.67d20ffb63a97263f4259b02de96172d7265073bp+004Q,
    +0x1.61ff95079dcc20e1a670449a78f01f3b9e7d8126p+008Q,
    +0x1.dce9b0316ed09832926cace3e06f5f22f5adaa26p+011Q,
    +0x1.c97afb33cee1798b5759dd5b2a58704d6fa56a3fp+014Q,
    +0x1.4d572abe223ba8ff417d2fefb4554afeb186a181p+017Q,
    +0x1.1dc2ec585cf6033b044284826de9ae487d7608a1p+019Q,
    +0x1.77b3a84b1e239dfa851bf4fda6ea329744230a99p+020Q,
    -0x1.28c2a6b252ff72853769f0251cd7bcaa6a1cfbb3p+000Q, +0x1.270a28fed9edafff658accf4a4ca7dac623a1423p+007Q,
    -0x1.4cf23a3e9b08f14eb561bfbe933d36bd4a74b1f6p+003Q, +0x1.60cb68d4f59953d9508bbc16df4d88e20db24f03p+007Q,
    +0x1.f1d216885b803cd8d38bd195fa8b0be80d7fe3d6p+004Q,
    +0x1.095d1ec7d6664ec7d523f18edb41951ffc4dac9ap+009Q,
    +0x1.8472c47c611726a3f320fa8887884f00212e7f25p+012Q,
    +0x1.a0945c39f6cfd42b5218d17bad074c51dbf7655ap+015Q,
    +0x1.323ee73b0a1c65ff7ed2cc91838cd77f0460f9cap+018Q,
    +0x1.825974f7532bdefbdad4410e4cd084373ddb7517p+020Q,
    +0x1.09820b5fb3db45de640d8b4b54e39eb995eb3d37p+022Q,
    +0x1.7807294e34b5290293d412e1c7e0993a651a4347p+023Q,
    -0x1.3ea1d69203f6a1970f4c077dc90b91957928c4e7p+000Q, +0x1.1e47e468a7165ae4ed0e0674e7e4fc64147c0b35p+007Q,
    -0x1.4cf295c170b119509bde379efb646187aadd161ep+003Q, +0x1.60cc0ef705fb2e635c0a834feeb0774af062b800p+007Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0013[] = {
    +0x1.936378e4c57a6000c07c13cbd49de26e84a8ca32p-001Q,
    +0x1.8f921b895bc9b643e43554499cb70cb4de893b04p+004Q,
    +0x1.0392c2fb66b9ddbbb30feaa7b9ef9fed327d63f5p+009Q,
    +0x1.ec833f2460671adde2ca731f4b0d30304e9c272ap+012Q,
    +0x1.65ad622666463c2c64288e6175befb40085e0c65p+016Q,
    +0x1.9687570c27b469a3c442993037edcac1bd55fb76p+019Q,
    +0x1.6d7b1de225766364228d1fccec6e1f2945a3b88ap+022Q,
    +0x1.fc834fe763802f613f718c104956821c2238cdb2p+024Q,
    +0x1.0933a79b1ee17d680cc3faa3237535da39803733p+027Q,
    +0x1.743c2501ff7253f38524d81498087309ad2325b2p+028Q,
    +0x1.4695d7d4a172e81b3b25112ee8aa1a021cecb55dp+029Q,
    -0x1.b6e885a2bec0cba00e3a4401b64977711157dbe6p+001Q, +0x1.9adccfa6ae0fb52b30e443c270b81023afa191b9p+007Q,
    +0x1.13f70210ec265154ec4764eeadf645ae64ec719dp+005Q,
    +0x1.3b5b2a5e6082cdc2a2a142b282805fd2001e3adcp+009Q,
    +0x1.e579fe03786377dd45036469689165c0745eb30cp+012Q,
    +0x1.0e6a9899e58f16a4dd36e848dcc979f347734a10p+016Q,
    +0x1.c6b1508083652ed70dcc9d78ffa6f223890f5ae0p+018Q,
    +0x1.22380538485fbf916635455eadfb5c70bd2b3d06p+021Q,
    +0x1.18bd40fe1e76d7c0a1cee95b5ca076e2fb6466eep+023Q,
    +0x1.6f0010fd55e88995fc7b5f9b376f89c8d26e4b83p+024Q,
    +0x1.510712936af4d5c506cc5b59d774ee8dc79e2e50p+025Q,
    -0x1.c50be239d87bdb33a654e4e9ba567a514693fcc8p-003Q, +0x1.e26d671c3b2f70f3a0ca8a1f724ea03f171d5feap+006Q,
    -0x1.b428d408401932c0ec623f2b4fb39d8bd8854b08p+001Q, +0x1.9b2d956e028df0b3c661d605cfeadf246d323af6p+007Q,
    +0x1.f10529a8e72be94e604296f8006b2929d1c31864p-002Q,
    +0x1.3bd3cc9be45de5a4adc4d9b30118358e10acd47fp-001Q
  };
  static real c0103[] = {
    +0x1.93292a5103169b980a4ec5faed84610c66fedd58p-002Q,
    +0x1.30696bb47007a8697f27e41febcf57aac761740ap+001Q,
    +0x1.b05d5c41738e36b1a48066ff5fbfd41f970d92dfp+003Q,
    +0x1.07209709de611b4078958a59164b9bcca6ec8722p+003Q,
    +0x1.541dba3c5e45207577a5b93878b0fa13b13f51dep+005Q,
    +0x1.d94f5992c84b66ad8b83bb80e503962350e4de9ep+007Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0104[] = {
    +0x1.93292a5103169b980a4ec5faed84610c66fedd58p-002Q,
    +0x1.f83391ba0f248f43af4026c2c7ba57e10e615e7ep+001Q,
    +0x1.c266d32fc422659b703659784c693e52d7f90daep+004Q,
    +0x1.84ed17d2bf95cd0fafbbc4461f2deae3e4cdc612p+007Q,
    +0x1.a87b5bf53cffcd4dd3bc09f408a2b79ad6635742p+003Q,
    +0x1.3d980ac445deb322f3656a66338b5c28314fc821p+006Q,
    -0x1.13eeef36310d415a80dd1d76987942cc80d831a4p-001Q, +0x1.558f5d8eb06db5537bb9fb50c9e19e7e69a624c6p+005Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0105[] = {
    +0x1.93292a5103169b980a4ec5faed84610c66fedd58p-002Q,
    +0x1.a0e340d08b23dfaf12d2b582ecf8e4919b52dbcdp+002Q,
    +0x1.6a70784dc2faa06a96a6c2ed9d2d91169224714cp+005Q,
    -0x1.64de2aacc7d4c7012117b506e740da3cce4be14bp-001Q, +0x1.171143a837da7cfd7bee29e93774007f171072e7p+006Q,
    +0x1.3386ddd8301defd9eed4f2e73b32fe4b0dea2a1ep+004Q,
    +0x1.67a6455e57b2c2e288476c82380095ed3f3167cdp+007Q,
    +0x1.19d15157364c846f7b4b9ab1a91b63e8eb3b896fp+010Q,
    -0x1.e32fa265403bf091c04cb89de796e9a944537d7dp-001Q, +0x1.85484a4535f2838b1ca0d8d8dd0b2c93ddffbe83p+005Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0106[] = {
    +0x1.93292a5103169b980a4ec5faed84610c66fedd58p-002Q,
    +0x1.69cf84a8ae4ea76681a721f23ac10f52198dfcc6p+003Q,
    +0x1.2207ca8ad09c229c2527a8b0ec7e559ce8af72e5p+007Q,
    +0x1.053318e9be4da5dda2a5aa7c5b78131aa8b879efp+010Q,
    -0x1.1c211c0f1347cad0e51e4851a50b1041bab7d876p+000Q, +0x1.2e61c8c2f70174d1f86b7a35dba389edf2d20d3ap+006Q,
    +0x1.e87ceb09323ac7f5b9081664f3353ef41ce89769p+004Q,
    +0x1.c79c1304506bbba05b95117467c51d2d4647c7b0p+008Q,
    +0x1.e420d8f906bacec709d65659dfbfa9ef22bc9622p+011Q,
    +0x1.a746ab3fb93c9402ccc5bbf28604d29abb598178p+014Q,
    -0x1.d9a1074fedc615a6b2e0cd2be493b3a5a8a8a686p-001Q, +0x1.992abc85d7f91710b3435a1732f97bf1f34d889dp+005Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0108[] = {
    +0x1.93292a5103169b980a4ec5faed84610c66fedd58p-002Q,
    +0x1.4b65b09842ecc3d9fd58011dad97eb10d28282a6p+003Q,
    +0x1.ed6315a315a3c413780c2f1f997f00420b63aab3p+006Q,
    +0x1.86fc7ace7c1a901250bdb709faac20733f5240b0p+009Q,
    -0x1.0b3ff6dcc069e545df5cd58a13a73bfc90c6aa44p+000Q, +0x1.289c609ae47e4ea47dac594de53e06e9f2b188c0p+006Q,
    -0x1.b62fa6ee33c5a0e5bb93c0a36f4d88eceb09524dp+002Q, +0x1.7950ad05ef95b36e2281aebbe99af43813654833p+006Q,
    +0x1.c4752587d90bdf27aabe3a8b5fec85d8279cf752p+004Q,
    +0x1.8bcbf34002525377a3ef3be43e222cce475b9dbdp+008Q,
    +0x1.98500c23c3213e9bb2d7e308d995c395fae8c9b6p+011Q,
    +0x1.37d51c086f22563cec78fa70f2f63a81f40eda58p+014Q,
    -0x1.df0573ac816a061c759d08dc4bac465435f3a21ap-001Q, +0x1.96b1dfce64808d0f3bd87e9b342f8777686d748ep+005Q,
    -0x1.b67ab987b5913c2e2b53726932db71a431bf45d3p+002Q, +0x1.795df6f4dc1d02e8e14163f0bdeeed58cca19f63p+006Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0109[] = {
    +0x1.93292a5103169b980a4ec5faed84610c66fedd58p-002Q,
    +0x1.7462045fd57117327674afa6c8e41a638132d5e9p+003Q,
    +0x1.4cfa22df63a5d722d5be856babce235e36fa968fp+007Q,
    +0x1.59977f041a1b16eb94d039fbe8d3976e82cc0f04p+010Q,
    +0x1.c15867879ec2254570ba57dbb8bce7c41c17d0d4p+012Q,
    -0x1.c65a84dcd5077c793e0d04a62ee7a23e67361bb0p-001Q, +0x1.0fda344538e567d6dbb0cf9b541de54c5cbd1cb5p+006Q,
    -0x1.7c2958e6c068d69e3fa72a358812deca2170310ap+001Q, +0x1.bcbc53a2415a7fff9c77904410990a16e8753988p+006Q,
    +0x1.febc0ddd634630fe91301a3658dd5c9db702965ep+004Q,
    +0x1.ff6ccbd37d4c1d50b2b1c27116db7c0757058890p+008Q,
    +0x1.45cd5cc7ef9fa5d1ecf408cfcf723685d8bcbc4cp+012Q,
    +0x1.0105fff23f435837aed6ca94e7c68f03a8a6881ep+015Q,
    +0x1.407fe6a130ec63a0ba3398d6cf8bf1b80b540355p+017Q,
    -0x1.f251bb77ff28b1380de5e7d64a94eabd1ed227afp-001Q, +0x1.91e7a90a6e086a20888672346f2ee1bf58659429p+005Q,
    -0x1.7ccb286e8a329aa347fb80047dbfe7a26cceb8b9p+001Q, +0x1.cc59b0c368855bd59d6e2caeb4e18a8e8a62d173p+006Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0110[] = {
    +0x1.93292a5103169b980a4ec5faed84610c66fedd58p-002Q,
    +0x1.a2216104f723e699a78735e8d5bd5d6dc72c7633p+003Q,
    +0x1.72020ccd161fd535effc5c830926774df6a8a262p+007Q,
    +0x1.337017aa59a6cbf7aa096a27139cec4fb5272c97p+010Q,
    -0x1.0ae6d5beb8a3005c1ccfbd99051cdbf1bc47c4f2p-001Q, +0x1.632fed859dd0b461f35d774555c38124c67bc896p+006Q,
    -0x1.442f859b78e890c7b910d440490ee969b5f508bfp-001Q, +0x1.c309381ab1b0802a0f1e2b1d2b5198e4545cacd5p+005Q,
    -0x1.1646e637f23708e21e1f50a91e2bbd51af56764fp+001Q, +0x1.47361a582d395ff9e288b2760377b27a63e40b91p+007Q,
    +0x1.200bb5f775eec6c2ed077563f67c0e1ae8d40c1fp+005Q,
    +0x1.33f265fd81d3c21166ab59ae485df605e9204450p+009Q,
    +0x1.81f50cda5e5354d6b16c87de8e52908f43fd3fc3p+012Q,
    +0x1.29153f46002264cb03120d0d4f35a18b0f82793fp+015Q,
    -0x1.b7a37ba1b3ad02c0960f1b3583daddbb5a4f22d8p-004Q, +0x1.d2d6e0a4140b5490089c86d1c91f65d5bf32d698p+005Q,
    -0x1.fffdf2662683981377c45fe2268054a8ff610987p-001Q, +0x1.89da51f826dd0b123ff193eb3aabf267cc970cf5p+005Q,
    -0x1.44f8e9135d9e610fe4395bfeb7dd854fb10ec228p+001Q, +0x1.3cb44cb952dd564a9cf73bf03e67a545d8c5aa00p+007Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0111[] = {
    +0x1.93292a5103169b980a4ec5faed84610c66fedd58p-002Q,
    +0x1.0ce9c26c5260c46c8632de7a442021f47e52bd63p+004Q,
    +0x1.49d371cc52bfde735e3a266108380f0546bbb282p+008Q,
    +0x1.c78d90807cb4c4bdad6e6049113e6a8471cb91e2p+011Q,
    +0x1.55e79cf7b26cd20c1009b6285240c903b0f4b23fp+014Q,
    -0x1.d59951f684e6c425e673fa18d5e7b65b431efbd6p-001Q, +0x1.baf8e87795ac95517ba552a7fc65b4c3dcfb370fp+005Q,
    -0x1.fc8685c952e40a18cb59284e9e9bd07f50995130p-001Q, +0x1.5d6dfe68378a48c0c4fb9a94277a156d92e9660dp+006Q,
    -0x1.bdba8ea44bb62aa1516229e592b8ea2444f1b3b8p+001Q, +0x1.83f5890229c4c7bb6ad56156e0006c3a831c50dap+007Q,
    +0x1.60a1dd75a2729ad94a606b7f24b8d437e28694e8p+005Q,
    +0x1.d4e1b4357e24e0dded689ef45a7db0213eee139fp+009Q,
    +0x1.844de06cdd3d065bc01f9187aae4c07337d6225fp+013Q,
    +0x1.a25fd8877eaa9bd85d81eb3ab869066baaa1fa75p+016Q,
    +0x1.390b62c89b7f7d0f9c7b4ef1385410827b25a77bp+019Q,
    -0x1.ef4bd69284a1c9194ed9321d680a58897d618d07p-002Q, +0x1.e1df422edf7b82eb423f5dfbd412d1f2aa064dd9p+005Q,
    -0x1.0b4faf4265344d839cd3271e5567b63e658e1f54p+000Q, +0x1.89ed595505b4a9774f264ce20ddc83042a84d84fp+005Q,
    -0x1.bc01b3001c16081d8cd59f3b7f1ffa2d8a2cb17fp+001Q, +0x1.7ad3f467d6fdb1d0f0ee981f3ef96010019f1a79p+007Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0113[] = {
    +0x1.93292a5103169b980a4ec5faed84610c66fedd58p-002Q,
    +0x1.0895dfbe8529d994615e1b0edb2bfbf00d63b5d7p+004Q,
    +0x1.400ecfcf15efd04e6863fe3cbb62e7dc1d51d8e2p+008Q,
    +0x1.b470ff7f5de7fcb048f4131626f89b9a8f347385p+011Q,
    +0x1.42a375004cb2a753983ce0d7227cbb543e62ef6fp+014Q,
    -0x1.d94e4b9dbf69d820973c0efb4e84adc40f9cc127p-001Q, +0x1.b9bbdec4b87270111f806c233d77c74ba851ad6fp+005Q,
    -0x1.ff4e5df0c3308d745a7ecab2721217c9fd55e22cp-001Q, +0x1.5c00312c0948f18d9e1081c8731c4080bd686079p+006Q,
    -0x1.c753868ba6006d521733351bedbcb8592bbd81b9p+001Q, +0x1.7fbe417a1641a6e22b597f058a0645963ea7ee22p+007Q,
    -0x1.12d2cd3b9411e2f0e993fb5a1ab708d3aa4bfe1dp+003Q, +0x1.075bfcd3faf0347271f31cd0dc807ddf62f89aeap+005Q,
    +0x1.5b5d4237a71c8ff8d73c02b6055a3795483bc009p+005Q,
    +0x1.c85313a3b282d6cbb571b4592103f7ddebd3d9d6p+009Q,
    +0x1.75dc2e9acd680fb0d866d76faaba293f93772a77p+013Q,
    +0x1.8ee448f16f753e7caa345a7201a3282f8461a77fp+016Q,
    +0x1.25bea7febfafc662b97452149f9dc7ba914ffdb2p+019Q,
    -0x1.ff3c5e144cb5a8b42f572262d9cf979e4dd15515p-002Q, +0x1.e09a03cb2ea7119baec5683db885868424852c14p+005Q,
    -0x1.0bd654f206c3dd9e35f293570290cb3cb7c20f2bp+000Q, +0x1.89c80c40fa0cec6acfafb27a567dfe90dab2f605p+005Q,
    -0x1.c6cb6f6d94fbae0331d75005d343ab5d7ae88bf6p+001Q, +0x1.774a8991b302c2f359868cdbf45f254122fd80fbp+007Q,
    -0x1.12d2cd397a1c87ad8cc97220daf01f0edc7637d2p+003Q, +0x1.075bfccc58971601ca0e2f46500ca4cda8d2b136p+005Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0114[] = {
    +0x1.93292a5103169b980a4ec5faed84610c66fedd58p-002Q,
    +0x1.2b92806349034b41453636921ca18049d87ba843p+004Q,
    +0x1.af86680a45b01ba4744863806cec2ec13fd3d6cdp+008Q,
    +0x1.81c3eded0d2b3067df0cd795b1955e6da3cb10c2p+012Q,
    +0x1.be415d98825a42774934cb250584b3bf1cbc8667p+015Q,
    +0x1.48151ac4816bd0e8d387c7c6928f6da042036ccdp+018Q,
    -0x1.b5a6efa882bbd9de3983e2c33cc9030ddc03e657p-001Q, +0x1.35559fa9b57d34dca4f449ce79c20dff3a6412ecp+006Q,
    -0x1.f3c7f98732892555aec1d05947932fe0e5b32bf2p-001Q, +0x1.a9cea72df9b85fc9cc5368a603b724d821f0b110p+005Q,
    -0x1.0f4d77b30af4ffea50dd0ee154423f67746207bdp+000Q, +0x1.ca25b1c4f1447ebfa28c41cb49ed065e137dfdc3p+006Q,
    -0x1.1fc2dfb994552dea7585d7f021f7e32bd0644530p+002Q, +0x1.efac2c5e3601b005985bd167dd86ba295c870bfcp+007Q,
    +0x1.8c9c6688ff351b8d367dd4623357f20ff32880cep+005Q,
    +0x1.2a1f4105dcf1a991edf2be589ced48300c0e270dp+010Q,
    +0x1.1757465a080178ca24853039e5b68c4837b9208bp+014Q,
    +0x1.61f06d22e4114f8e35430cb93b8f51e8d1f2d33ap+017Q,
    +0x1.2437b52b882e8fffb7d75c8de22f8efa7bed46cfp+020Q,
    +0x1.a79a9d0497fe8e18a7d1d01c17dc36dd72e35529p+022Q,
    -0x1.5bb7615bdb67024655d5ae0c9aa1108a5ac36a9dp-001Q, +0x1.cb2a1e7c36c424a17d15435baafd9563175c10c9p+005Q,
    -0x1.10449914af9a7b2288bb229f1afd49acbf85bc82p+000Q, +0x1.87a749818a3de062201f4ca0551e0855b5ee39a0p+005Q,
    -0x1.21130bee7141449abf24c144d018fe50a69318b5p+000Q, +0x1.1bdc0476d8ee3177f66fe0644c36f6cf31aa2dbcp+007Q,
    -0x1.1bcb29808abfffd91c32bde39c8e37f05ed2fe8bp+002Q, +0x1.f183e99b1ff19ef3cbcf7af5007f4d111f600122p+007Q,
    +0x1.bbd30bfc29ecc9881fa219df2b30afb8617ee669p-002Q,
    +0x1.228768143c32a761859315e529d7759f211adab5p+000Q
  };
  static real c0203[] = {
    +0x1.2e37e60728af8e10d5193ebf4951e693b939c6cfp-002Q,
    +0x1.f3c1523733314cf5c00b637327bceaf08e75d182p+000Q,
    +0x1.e6bbb5d5085fcf72aefc9f9a299aef55dc8d33e6p+003Q,
    +0x1.2ed1f9694e8d50c671aaed03d58f45052b7e3a53p+003Q,
    +0x1.db281947fd14b327173726df3a44d1d5bcb0320ap+005Q,
    +0x1.de9575a0277cf26e28d810406a0a5d37487a1fc0p+008Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0204[] = {
    +0x1.2e37e60728af8e10d5193ebf4951e693b939c6cfp-002Q,
    +0x1.844389c1d60133fdbebce11bfbaec4ff4f88249cp+001Q,
    -0x1.3dda993aa1473c741d4e9fa2784d46b47f36b232p-004Q, +0x1.522b2dee456c2ab5a17f200234031073d657b9c5p+006Q,
    +0x1.0097e95dfc028acf0da94c31d274d93d67df2164p+004Q,
    +0x1.eab8c8f84a028f6214d90938f922094a1eb5b895p+006Q,
    -0x1.8870ecbccc8d2ccab7d6832c46fafabd7c790488p+000Q, +0x1.fcec56a7e634e74e8e0694075c1cfb707b7a30b1p+005Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0205[] = {
    +0x1.2e37e60728af8e10d5193ebf4951e693b939c6cfp-002Q,
    +0x1.5fd7195da249293d4f5502922b2d480fc3c7d642p+002Q,
    +0x1.793e188cf620035c5020bfbb0f16cfb668f22819p+005Q,
    -0x1.0fe0eea6b536471ca05f03d3368cd392c2389774p+001Q, +0x1.66333e68cd765ebdd62afbf95f5c66cb055f12aep+006Q,
    +0x1.5f64ce7664dde5a1bc581f4ce0f356bc277624afp+004Q,
    +0x1.de0fccebfedf6098254cb80a5d637a830eefb812p+007Q,
    +0x1.dd6da67038ad18357b2365f879f1038bbc33df40p+010Q,
    -0x1.2f020cdd4545998a42be1dfb0ae34e3c9b31f16ep+001Q, +0x1.0eb7006eee548b841339ea9b0861633b515c8c00p+006Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0206[] = {
    +0x1.2e37e60728af8e10d5193ebf4951e693b939c6cfp-002Q,
    +0x1.f00dc6af6eec196e413aad143fc22c6f4f6d09f1p+002Q,
    +0x1.93e32483340aa247b5fa5175008cb11a4963477ap+006Q,
    +0x1.9a99df1b3905b85289e52b8f5fbcea95941bfd3fp+009Q,
    -0x1.68098940060933310855c3bd2adcac26d9212470p+001Q, +0x1.633b8c4d30a813ccf664bdab20521cd10cd370a2p+006Q,
    +0x1.cc5d00f901a61c58c3f3ec56d73eeb015e80cd9fp+004Q,
    +0x1.b90067f8b10c74ca1210b2d061ca342a0ec169dfp+008Q,
    +0x1.f08ef79b40c236a11033dad392152ae3f10df91cp+011Q,
    +0x1.fb1e8c2f10df7964672eaa173e1b54c7707f6fecp+014Q,
    -0x1.5268ad7af2533efa147512bcc4a8c5bcf679c209p+001Q, +0x1.18e6dfae96b460a7b205adfe184e49aaa1004af0p+006Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0207[] = {
    +0x1.2e37e60728af8e10d5193ebf4951e693b939c6cfp-002Q,
    +0x1.3d92f9236c24579ec8792b0835b5b7d08f7d1984p+003Q,
    +0x1.4974015183d23a5b4cc1acaa98a2d1f4bb4e82d6p+007Q,
    +0x1.a4956d0674bedeebfd44709e046e229becc14661p+010Q,
    +0x1.1b6c73d5961a6473500a8130de60a34f5ba761fcp+013Q,
    -0x1.70bf3f65a953e983fc9947fedbe6d2522465c36cp+001Q, +0x1.613480297fced5487c178e66cda749870856b3c7p+006Q,
    +0x1.207e85a071d70469e322304bc6d0c6de2cce86a6p+005Q,
    +0x1.4da77ac32a96cc98cf5b414aefa28f09fc54fb5ap+009Q,
    +0x1.ebf50d99152561960bb419aed5d0392e1e4355bep+012Q,
    +0x1.ff857309824b7ed5d8771cbaa8496773c154ac59p+015Q,
    +0x1.5bbd10aa2e8a925852244bd88fa88051c7ef7618p+018Q,
    -0x1.5654256a25336e2276cd22afaa0c6a89ca229003p+001Q, +0x1.19eaa7e37d8392498d20203e34750b0cea6481f2p+006Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0209[] = {
    +0x1.2e37e60728af8e10d5193ebf4951e693b939c6cfp-002Q,
    +0x1.4f41d4d9a68adf187a90560ca6c16ff93f4872c5p+003Q,
    +0x1.7fa39927c0d05e2f052ddf3394055427723d1b09p+007Q,
    +0x1.0945277577296b579e95960b98d61a53e8a7ad97p+011Q,
    +0x1.0b2d8d4a4b36a4f0f637638d4079410e0844ba7ep+014Q,
    -0x1.a26ccc784d8d18ceaede1ba913c663339b72d2fdp+001Q, +0x1.63023773dab5ffeed9f2552cdaa7be3b2dd3593ap+006Q,
    -0x1.13d7bf468cf877646dffc2d74b6fd0c976e446afp+002Q, +0x1.25ab53fb741c06d46add290a7c9e07f858166bcdp+006Q,
    +0x1.2fa458ff6783acae8ba5f537e886630e674fe1cfp+005Q,
    +0x1.382f6a0f997f81223ad42af6816aba93242541f9p+009Q,
    +0x1.4053eaff55e1b37267a9b5023732c2f2567468d8p+012Q,
    -0x1.a58b39ee3dcf392e31d5ff066d4e235a8785b1afp-003Q, +0x1.050bb6e0a91d345c9a604a45390484a135fe15d0p+007Q,
    -0x1.690fd0680de83d6bbace47765df55be1cff03b65p+001Q, +0x1.1e3a58b7faf8172fd26ce4c0db7c2137d00acb03p+006Q,
    -0x1.16d16223c65c49e33967b4dfadb0427e870c5383p+002Q, +0x1.271991dcb1c20f9e5e9e875812d942a534d55c36p+006Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0210[] = {
    +0x1.2e37e60728af8e10d5193ebf4951e693b939c6cfp-002Q,
    +0x1.9848bef15194cbdc8af356e9a9bc647a12688f2ep+003Q,
    +0x1.e26fbcff17548667b6e075d31e26ca319af1b38bp+007Q,
    +0x1.19b37e66aa37c2222e7fa3467d86a2e8dd5310f6p+011Q,
    -0x1.8ef04ba7381cd947ac4087d17cf5eef55c925c1bp-001Q, +0x1.ac6f5d1f28bfdc530810bd20ba57fbc17c556ad6p+007Q,
    -0x1.7bbe94b3b28bf1220b036577e34d9a4098df31fdp+001Q, +0x1.296ee17943042fa65cf6bc89f1439315207dcb0cp+006Q,
    -0x1.97e9f2c751d0d05e797822578314b4687490f25bp+001Q, +0x1.d02f6d2ef79d0f400092397c4968f1b90bbb5b23p+006Q,
    +0x1.77b6ce90cfaf521d0dfe2e792a3304c72c6f8752p+005Q,
    +0x1.0bb9e5655dd7505bd32e345dd64b90c4a8800db4p+010Q,
    +0x1.c0f9ee9d4c34017fea0ffee021fd192f3d19b7d7p+013Q,
    +0x1.ea432368f4e8672ff732293fc24534b546de905ep+016Q,
    -0x1.1ebe74766e4f54b8e7191fd6499cfa212faef743p+001Q, +0x1.7d182802d8ad1833224bff26291d7646309967e9p+006Q,
    -0x1.21b394f32a2e8f7373afe3d93dae0576de45c7d1p+001Q, +0x1.460859a413d5ca5128ebe3b6f371369ac45b350ep+007Q,
    -0x1.6f9612031249ea0ebfb71961b24c8a7ea1567fb0p+001Q, +0x1.0e005f48c5c31b2cca73ca1f31751fef8a49b71ep+006Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0211[] = {
    +0x1.2e37e60728af8e10d5193ebf4951e693b939c6cfp-002Q,
    +0x1.baa07ba83bc9794f3da722b08c65c92bf3012442p+003Q,
    +0x1.3c13420e725cc332e935ece1562a36f02f989901p+008Q,
    +0x1.0b3ea6b38d3d62bf62241694c0ffc7f9c72ca352p+012Q,
    +0x1.1ff15771652e48d5b9c4f3fa5a0ab641ccfdf048p+015Q,
    -0x1.61192f2b0f3f4243be17d2072124c84f875a831ep+001Q, +0x1.b17669f71eb034906d0c7d7d6db845b72bdfadf0p+006Q,
    -0x1.72326121d11c96732d0eda7a25442da0865f631dp+001Q, +0x1.206d364b566d4988b871b47741eb04486134f5cdp+006Q,
    -0x1.44d4f1010e4afdaa43821521358f95ec3b0c7445p+002Q, +0x1.1827e872e4daf401741ad9e2a1882d53f6bf5539p+008Q,
    +0x1.80e90e89b0709b4ad19ccd392ee5e211cc677a15p+005Q,
    +0x1.211e3ec69c4d4e261d9170f8edb280b010855156p+010Q,
    +0x1.1834bd7eb2b0c5c3495c8110e4f46d3887a426dep+014Q,
    +0x1.5a4054fdce322239579acfa1ccb9b050e43283bbp+017Q,
    +0x1.89c02a9869897c7117295e71e737ad72593ec103p+020Q,
    -0x1.1b4f28aad1100d572de58b8376026ab0973cfa4dp+001Q, +0x1.598ac61fede832ee0530242f63cc750a1d160465p+006Q,
    -0x1.6fd441ead7d34e2b2be7797852996c23f4ab50a0p+001Q, +0x1.0a3c487a96e4eed3f55667b29913dc225f32f9ccp+006Q,
    -0x1.35a6e9442876773195c3a51714dde01b77dc581ep+002Q, +0x1.16035d212402994603170ff3af8f261646a67e03p+008Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0212[] = {
    +0x1.2e37e60728af8e10d5193ebf4951e693b939c6cfp-002Q,
    +0x1.ce1d2757381809e5a8e044956d4b5ce42f31c6ecp+003Q,
    +0x1.5ee3a9d3ae5894e17b541679e996304439d7ee33p+008Q,
    +0x1.4d3b7ac43dd4442c04595368b1a8c29fc6eb9d8dp+012Q,
    +0x1.97555864554f2062be867f0c2267e424a13e1d15p+015Q,
    +0x1.23dff138aa5deb49e51039e4de084a500f2ea2cap+018Q,
    -0x1.5f39dace748e78e01061fe28e4749fe82e9b5794p+001Q, +0x1.9f4389a35c3ba567b7bb6db13704f860bf4e1084p+006Q,
    -0x1.728db312202654b61062b0b902efef487d2600dbp+001Q, +0x1.1ba8c95dcb5f1add16a2e40c077165e8eab2817dp+006Q,
    -0x1.8b288a047c6cbc8c1d46d1faf665adea5572384ep+002Q, +0x1.b42d681a263372f196a1ee23a92d9170aeaf9461p+007Q,
    +0x1.96e5fc22384718109de56354f147b3c0d19c49d8p+005Q,
    +0x1.4883853d6a7fba020f3e374e916b3d81dbecd595p+010Q,
    +0x1.5a132766b009a2ce6cd6e3cb2ca31f038884f46fp+014Q,
    +0x1.00f1a2039a2d98278404c33603e4d157538652a0p+018Q,
    +0x1.08653a4f456a326c3489b49efe53989e29ad6b91p+021Q,
    +0x1.82f062474e354b32aad3d0844fcea2ed85c24250p+023Q,
    -0x1.25f6b02e10d6c16c7d041baf9896610d4f51cfcbp+001Q, +0x1.4e76da549e436b151182de18ea64ed693da5afe1p+006Q,
    -0x1.717d3f2c192aa6d422818256dad3b3deb4a8fa50p+001Q, +0x1.08a188a9b361c5c033c88ce150de3e58c51c7799p+006Q,
    -0x1.8afcf374f395e2a6cb752154690fca1ebf5b7e0bp+002Q, +0x1.b0024373d578ceba7e75ae392dc5632f37f653bfp+007Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0213[] = {
    +0x1.2e37e60728af8e10d5193ebf4951e693b939c6cfp-002Q,
    +0x1.c9e4d905f3da53e720bdb0e6e34cb083850b479bp+003Q,
    +0x1.5ab0570fd0c123a4a18a2f3fdad3f1bfec0754a3p+008Q,
    +0x1.4a96795f00748c6a4a5c6dc15887f2246e31b755p+012Q,
    +0x1.a4703389ce527a44d2fc2270314435ae5fc3c6b6p+015Q,
    +0x1.3434f126d59e9078f1c4ecf1f40c5964aff1a42fp+018Q,
    +0x1.f9193c8f9883fde9d6926ab3749fb08f401cb1e8p+019Q,
    -0x1.545c5af652ad8f208a388c3b6f93b7214417dea5p+001Q, +0x1.9cf3a66b5dd9c7400517fd8e6638847867ac6148p+006Q,
    -0x1.6f82cad238b5aad38ff66126e986a874b81eceb7p+001Q, +0x1.1a70c2fe9e6b5f2e051fbf3d7bd5bd4c4540f843p+006Q,
    -0x1.6f1a0f332eabff04a7d1884f7031b7b0a18bfc14p+002Q, +0x1.b4250eb5302bde6a9f2c3ce01371a9f395765474p+007Q,
    +0x1.948328f9d711f33a9ce0ed9fc5433e2d939b2d06p+005Q,
    +0x1.46ffdcc8bae8d450544cf1cc81cba11e00505b1dp+010Q,
    +0x1.5c88c6550bac299c84cd30768c5fd5cfca57d1bep+014Q,
    +0x1.06dad2dd7c3e6334a7438c74cfcaed99ac234262p+018Q,
    +0x1.27fef3fb9c6b267b60242aae137e67ea164084f9p+021Q,
    +0x1.984073d5756d89d09210770aa12597c723392ed0p+023Q,
    +0x1.50f139e9f68aefea12fc855c997fc0ce46c563e4p+025Q,
    -0x1.20d7481a409e23b5894c55e02e738a7604292ad3p+001Q, +0x1.49e57985cec825a68b82bf826fc3d812731e8e67p+006Q,
    -0x1.70c9cc7851959128c1a18e2bda301d1416e9ef58p+001Q, +0x1.07ef6af664218996f1def39bc78de74863186453p+006Q,
    -0x1.6fa4c5ff71becc267f680766765faa7fa4f2940ep+002Q, +0x1.ae0c355dfdbb5d165310631373fae03c22f8c170p+007Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0214[] = {
    +0x1.2e37e60728af8e10d5193ebf4951e693b939c6cfp-002Q,
    +0x1.155693b7bae6deb827e46e96246540689f36155ep+004Q,
    +0x1.f3641fa2c9c3314e2b15838919d6df974076ea91p+008Q,
    +0x1.1900e148191bcbd3d938d00f91293d934e3faba3p+013Q,
    +0x1.96d6447264ad1e4d084be347636477593a8efd17p+016Q,
    +0x1.7e8ae729dfbba8382e4827ac914f695544549ac2p+019Q,
    -0x1.592491b8e7f0c2450124b01fe99fc5457dad6f1dp+001Q, +0x1.c742ebb0af7192abef3b1aa0ce2e144d92053914p+006Q,
    -0x1.690e2098221692a92045958c2caa3f676e3482fbp+001Q, +0x1.3de858dbf7e388802af049a3cbe1c996f64701f8p+006Q,
    -0x1.7bf292dcadfd02dfb1aaf8e10d4efec9bc04c2b8p+001Q, +0x1.05f87890f1c91ba655ef7c152c228585a42bb8c6p+006Q,
    -0x1.6b0429d16c0ad37fc10e92916ef2c9b01b701604p+002Q, +0x1.f972ac400438ae642f13bfc10203bd8a5de1e2d0p+007Q,
    +0x1.e4657e1ead0b1a966d7b2e4f07f7824f1696c803p+005Q,
    +0x1.9cbb6d29d3755b9f7ce4c9c3096da1912a84a613p+010Q,
    +0x1.827df59234b93b8a5dc0fe4ad33cbb13de9f58f9p+014Q,
    +0x1.75a5c099580a7a0b825b4bb215ba1a39da1ceb1dp+017Q,
    -0x1.0aac879f2f2a1621b4435176790039d6aea28f37p-002Q, +0x1.6a35862f710ba1dade521a594c7e74909d043f10p+007Q,
    -0x1.0eaf1e80d133c5bac480238e20cd5dec1908af61p+001Q, +0x1.7738bfdf7449b4e3f8f6dc68c8db26ec439ebe53p+006Q,
    -0x1.5f78f277cbb79731698400c87e98e1590798c977p+001Q, +0x1.1f59aa456a1b5f22428e51a857407e7232e21529p+006Q,
    -0x1.7bb0f55f7e5aa5df959d9b17ca78609a5898a18cp+001Q, +0x1.0060c8353d65311339195aa4ac96cfd3c4f173a0p+006Q,
    -0x1.63877bd736bf3a4c69df582357de2a44b76d6d83p+002Q, +0x1.f474ffe9ab6f00a84900e813a400836f298dfa09p+007Q,
    +0x1.4b2b4bbd97d57e6647a52f8f2d609096030ad5bfp-002Q,
    +0x1.363c68ec92f73b078365627e7d648bc3ad9b4860p+000Q
  };
  static real c0303[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.c217696e104a4777e439ded3b4a7658a4e5a3cecp+000Q,
    +0x1.1ba6f1832ca2630c903c7e9a27b46936bbf63940p+004Q,
    +0x1.5d4438ecf89543a71f8ab8b82aba33ecbf4db426p+003Q,
    -0x1.719504154e652fd7bf5be7851bdd4b241c191769p-005Q, +0x1.3f921dd2919a0c79fd3066b888010755ac94a67cp+006Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0304[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.7dbe8bdf16df6a4daa6ce568f67634e17460631bp+001Q,
    -0x1.d4fc1fa2ed6614777b9fe6536a562ffe61abe8dap-001Q, +0x1.d50b659936c73966f0c5aa16309a3b154cba792bp+006Q,
    +0x1.320b08f1d19705ac9aa56261fc50a5af3d678395p+004Q,
    +0x1.6fd80eb3dd9b58ab1122d66b2727025afd2b72e2p+007Q,
    -0x1.45a8948328abcd874ffcd1524f8cdd6049caa0fap+001Q, +0x1.603d6705d519c97c7fa35854325011c2047c782dp+006Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0305[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.493d5b3666035cfc3c0bda26d4771a944519084dp+002Q,
    +0x1.b58109d64725ca50f65db0351a328d254010ff80p+005Q,
    -0x1.beb18c6527cf9031d837b589063ffd081f73443bp+001Q, +0x1.c5ded28a9e80628fff41df2daf0b9df57ff5e81dp+006Q,
    +0x1.9369c1156e8c4c2a3444f615b471506d7e24aec7p+004Q,
    +0x1.3f9ff3fce968b2b95746c251710a7e31638f83a1p+008Q,
    +0x1.a0257a7f7c9fa6bc510d7ae6380af83f9707eb9fp+011Q,
    -0x1.da27548a9a56114b2c841c2273126fae94f3d29ep+001Q, +0x1.609768e891b9db10f46a2baa10955e413e21eaaep+006Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0306[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.ad292b46c2de4c5b00a5be8cd1ea0029306821d4p+002Q,
    +0x1.86891ddd0bfe2d8ff4841f1affef12b48e71fd63p+006Q,
    +0x1.fe9dda88aaa81a1b7916f41e6ba542235e9eb908p+009Q,
    -0x1.164309ba2f305d03df7c9eeaeb3b32e3a179f7c8p+002Q, +0x1.a90879ac72b3a76219b9afea0aa550bd6e704e19p+006Q,
    +0x1.edfbb6392af6d4020600bb02318406da268e2d58p+004Q,
    +0x1.0cd0aea41d9a6dafebdf7b3112df5fe0b3635f83p+009Q,
    +0x1.4f330f83dd3e1bd7c0fdd3bdb8bb938f7964ec74p+012Q,
    +0x1.d24b56cb7ac1c779b300947e82a76f8a0fd59754p+015Q,
    -0x1.0b2a554c7e7ef583081b54eca80abdad0b8e6502p+002Q, +0x1.611743ba61749ead82ea8c123bee0a587d3b3b8dp+006Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0307[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.ea6fe0526116f21fad864ecb8a8e023ea8871644p+002Q,
    +0x1.0d0f8a3a50d67245f90835f076e6df5e9a70befcp+007Q,
    +0x1.7b909402eb567753f35f81ca2666eeeac323cb7ap+010Q,
    +0x1.71565851f477ac7b970b6cc446cacb58f212e299p+013Q,
    -0x1.2079d16eb43ae5df62ddea4c73f7cec6983a5f09p+002Q, +0x1.9b8d669ac535b7c326518e36fd2759792384f0bep+006Q,
    +0x1.21941cba7d4980716f32e4e081bad5e3d2ee95fep+005Q,
    +0x1.20be7fe280ae840ab19e5a3a4d912a7fae5ab762p+009Q,
    +0x1.14b7c922aa34ec6fee61b746dc6d08c20f7f31d3p+012Q,
    -0x1.7328a72738eb3494bc4027bd2693f07f6e3a5f7cp-001Q, +0x1.30963723f93260ae36f30a3fc1f20a33283819c4p+007Q,
    -0x1.130624ccc405abf640ee079f3eb19925b71527c0p+002Q, +0x1.5f04ac04ea929036b382b1e1df0db557d27fa60bp+006Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0308[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.de86e1bbe2c5b205bf435cf8537213ae776f16b5p+002Q,
    +0x1.02461ff967e1e6615d76874a2362f6bbc3e95f72p+007Q,
    +0x1.6c81cd1fb8277ab7ce2e2e7cb43eac0dccbb899dp+010Q,
    +0x1.4d5696e1628929ed36122b6cf459d0946198219ep+013Q,
    +0x1.b02f974b2505ba8dca51536d5318a86710369718p+012Q,
    -0x1.1f8803f8aefc969f04115dea0dfde91431299bcep+002Q, +0x1.9a8077561d5d757296b76b0b0a825013d52f823ap+006Q,
    +0x1.1a226ae2392d17111f8e2dcd3ca9e54137f08f58p+005Q,
    +0x1.1317991136671aeb3c99b9954aec0823822cba7dp+009Q,
    +0x1.fc4af234897e44c8dcb750407da42cb3553a2827p+011Q,
    +0x1.494b07cac0f23f7798a19dcf5aa8a53d1ff9f229p+011Q,
    -0x1.42ce1bef294c99510b4cfb67a1bf425e57c23378p-001Q, +0x1.2b6742ede44ff6c3451031a0010ec172f3e080f2p+007Q,
    -0x1.12e5c100bdf9146c6b9a0ea5a55b57722f41543ap+002Q, +0x1.5e360b6cd0e234e71d7fde9d99f076b52811d6c0p+006Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0309[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.2a7d5794bd1d436ebecff0b06ee1748cd79e78bfp+003Q,
    +0x1.7e9bddd0778db5eb6a33e026d6e490d66655aa63p+007Q,
    +0x1.2b766eacfdec14749ef4ce1ce1aae401ee03e0afp+011Q,
    +0x1.82c985b7a37ec97bd38e4f51453ef81f28bc1dd1p+014Q,
    -0x1.1e9903e85f5ddbcf8a215346d0b2a5cf742c6b71p+002Q, +0x1.af1682a4949809cadabb5ee667eae64cac93ba59p+006Q,
    -0x1.1f2d087b6f640fcbd71c9439588ba38399d1184bp+002Q, +0x1.f4b5e32c1cf327e73c63cad48c248aac8a470dadp+005Q,
    +0x1.5a8ee63c2fb7f37477d51ec57677525fb3efe067p+005Q,
    +0x1.9d460cf9127e0185c675a9655c55f7817b227d99p+009Q,
    +0x1.02a6f280366f3ebc89913b58d82ab8ac0f862f8cp+013Q,
    -0x1.de6e8fe6c27e099cca316ec98a3a7369ec71580ep-001Q, +0x1.5c2d7260cf1a6acb488f5396fb14e8e23ceb6b81p+007Q,
    -0x1.0b7f6be3d8a2188df80de5776fc3bc5d6f96efe0p+002Q, +0x1.69a072e99d557a77e31087126695130021ea61dfp+006Q,
    -0x1.1fb7f7e96ac86f8c7876fcb04a77bbcc66ec17c7p+002Q, +0x1.f3e9a231e124f9b53bb08f2e489e49f1ad1c2d23p+005Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0310[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.8ff126660793d77f6bd1ab13c6dbb64513082b02p+003Q,
    +0x1.1ac9f39a88e65a7b3124f5af7be0c15e8e52ab74p+008Q,
    +0x1.96ac26e52b2aaa169cc3505a2d7d37706239c000p+011Q,
    -0x1.1afe71f9ab8cdabf33b4b3a0a4e6b41138f0e374p+000Q, +0x1.0a3328379de46610fd72e61f1c39d7da852f6a2bp+008Q,
    -0x1.2fad581546f19d7cce8be54ce552c4f6419784c7p+002Q, +0x1.5acf8b7d9ef72e5c6b507afb5dae87f0954047dbp+006Q,
    -0x1.34adbe3844ff93e290ca9f18c64c68bb2950aeecp+002Q, +0x1.f1f1a905e6163aed8a25689b55dcd8ce021d3c63p+006Q,
    +0x1.c4e06a07ebcdc3897a8c8ee9594104bf7f04639dp+005Q,
    +0x1.832f0e45319fb569744e2475bd3133fea0591f21p+010Q,
    +0x1.80102927851f88ae64887e61df741a50ba0cf5d0p+014Q,
    +0x1.02b188614f5f202112329419270372025c2df8a7p+018Q,
    -0x1.3f8369dd4220aec81ff5e4c47849c62b7ff0b23cp+001Q, +0x1.7c33108779cf1514459f0d60f7b76ff9595bb6bep+007Q,
    -0x1.147dd15f26f6a22021d0dd7917ceee7b4598a9b4p+002Q, +0x1.b6301f9244cc9010d88ed7c4365689e9c03261f6p+006Q,
    -0x1.272156bafe3bd877b7580f15ec4340d481f09b7ep+002Q, +0x1.4a9c3cff411832b34e7cc4306275f3a53379c8b5p+006Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0311[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.20d50755f938f72dba9897c1451a53c9c74bc95bp+004Q,
    +0x1.6778cb809bb183cba76ec4ee81c9594d7e43fbe1p+009Q,
    +0x1.04bd34bdbb7b6db179dab40fc17ac7c3d0f37d8fp+014Q,
    +0x1.064d5099789bf8a08d262a5cab8b369fd5546691p+018Q,
    -0x1.b0192435a3b7f32758c7fe6328d8cb72ebe6616ep+000Q, +0x1.4d17c8b8236f3c659a2c00283a544687fa6ad6b5p+008Q,
    -0x1.242df0d845ce9992b1eb911fce1fcb86fc8a2caep+002Q, +0x1.ff677a942493df47b16c558f31c3e72aabda3436p+006Q,
    -0x1.28afabb209a7732854f1ff3ad858393958b748dep+002Q, +0x1.5bcb399cbeeb2892faf3e448a437906877b13803p+006Q,
    +0x1.3889948fa583ceabcb73f06f738ed2d82f493c43p+006Q,
    +0x1.a45d84a64e69be582a2def27e018ed1d7792d297p+011Q,
    +0x1.775bc52cd9c55cb44ce449aface3384e602101e7p+016Q,
    +0x1.8340a538511de8d1dbcee281b76d2fd2b222e100p+020Q,
    +0x1.7ce6c855bfe6ed6e5ab68e7571dec89b57ac9417p+024Q,
    -0x1.31fe82bf795b0fdf9fdb39d26c144175fb9ddd74p+001Q, +0x1.af30bb765528684252e0e256c1771a9d387a54a9p+007Q,
    -0x1.00efb935583e129ff592414e0589e36462ad7217p+002Q, +0x1.b866ad3654f5cf2bf0dd77a765a36c0198f14a6cp+006Q,
    -0x1.235913e74fbafc07af459e98fa94e0499c0adf04p+002Q, +0x1.490a718637d8cb98ac7ade3ca4540a30b3edacf3p+006Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0312[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.ad519b5a5ecc35a468bad5256517576672d2abc4p+003Q,
    +0x1.8114f97e612c58a7bb0ee79d3f03c0a6bfdce5c0p+008Q,
    +0x1.ccbe1472e0e2e8e92e19cca8a13c63f000a2d7a7p+012Q,
    +0x1.61592bd782f660104a1bff6b40576c6971a98510p+016Q,
    +0x1.ecaa1cca540a2b8024e0ccc0e73d728a691c9a28p+019Q,
    -0x1.1f6c7f92717855d1588b86496c869ac7e3a4b536p+002Q, +0x1.f15eb671f72848d9fcc7d9ff426dad86e6ee31e0p+006Q,
    -0x1.277fc43235a052e3d32551884281a0d4d745f1e7p+002Q, +0x1.5851826fca8e9fb0ceb128c36ff0c9fc2463ea5cp+006Q,
    -0x1.703bfe71af67584c16e7bc3180c4620b0f1b07a5p+003Q, +0x1.1aabe17e49650b9b89382b01fc42a9fb10369f17p+008Q,
    +0x1.ec204f328d3b4b4392ec45ea9de44782b7b39085p+005Q,
    +0x1.bcaadd4555cd19d80d5396520893f7b6df5bb9c9p+010Q,
    +0x1.cc5ceb644bcbeef6e5bf80caf6b54d33ba8c33c5p+014Q,
    +0x1.244224be5340ada6dc39e4e09b47e3376ed90c02p+018Q,
    -0x1.ddb035c20fb57a82107c0e45702d4176ba4eaa1fp+000Q, +0x1.923655ee00ec6190071074ce8dcbaa56d66949c6p+007Q,
    -0x1.00bdd10308bb0fba1e5295a6ee35916a2acc34f5p+002Q, +0x1.ac3a2e7ad9e5a128985032d8c3f228edc000cdf9p+006Q,
    -0x1.2365527801c96086acc7434b553040bd9631b147p+002Q, +0x1.47183e18479ff977c829a02b29bfeb4bbde334a0p+006Q,
    -0x1.6fff8836cc6bd352f1616fb5e939cbeb684b5dc2p+003Q, +0x1.1ad7a3d2fdc2d1a07d38882fdf3575f0b3d16bf5p+008Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0313[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.c8cde456171325540e215daa665f0fd8dc585538p+003Q,
    +0x1.85382cab0794171eb0777592377413850660357fp+008Q,
    +0x1.7577d84aad18d9cfbee8bdde04cced3f7854ef4cp+012Q,
    +0x1.8b1edb105a92757f5054c7e9d432c7e9fb6b0c4ap+015Q,
    -0x1.c3044ea9ed06832df2d25e33663877cd1c260b27p-001Q, +0x1.a92b2ab1507937a39399b0eb7ac18b3d90bb1a32p+007Q,
    -0x1.1c53f265d2acdda4446eca5fe5d0d03601fe212dp+002Q, +0x1.d99334045bd85921a6ea0d0cc045ff734d788af8p+006Q,
    -0x1.26db659bec077453964bb714a2d94f1c0026ba3bp+002Q, +0x1.5351ce6b9713e4797ac06d92863bb39a8b682aecp+006Q,
    -0x1.fd16ba2da4cf522afd4c379962f35a61c4411255p+002Q, +0x1.b11cf9dc786964909fcaaef4d8a38e2c1aa28262p+007Q,
    +0x1.fe613bae4dd1b31170e31d5a5f133e730e15df42p+005Q,
    +0x1.edcb2a8fe1d532e48bd743adff30db08c3592238p+010Q,
    +0x1.27bdc0910abfd24b1a13eb5f3a0a7c53d8b2c937p+015Q,
    +0x1.bedb01daaa614e332903b656738f5d5a96a78a71p+018Q,
    +0x1.c326f317d24cee947bda9f15292973ed1d854857p+021Q,
    -0x1.f38a7e2af25232e6c9278c5603624a790ca930afp+000Q, +0x1.53733fbb6fdf45a156beca667fd940e6d020370fp+007Q,
    -0x1.043de6ee87c7b6ba053950129b6ad1a2cc37c902p+002Q, +0x1.9baad22806ebfa81ceff86daa0929ddab1d097b7p+006Q,
    -0x1.23ee5d52a74f8027feb62ccd2770b89bab97e1fap+002Q, +0x1.448e239c06265803e1e3abede3687d01ce459ebep+006Q,
    -0x1.ff75b704ad598a2dae293d880e197e8690754c4ep+002Q, +0x1.af5f75d14a3b33683bfa88778b07a2434d98da66p+007Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0314[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.00690f97c5626d02844b71fa668792d0037a7d6cp+004Q,
    +0x1.07577c75bc135f0a5aa73cd0fb1eaa84669511dap+009Q,
    +0x1.577a85e120a1547b6f19ae34a75ec6deca47d438p+013Q,
    +0x1.223bef103d072bffa1a7ac5cbb3ff90f5d722c45p+017Q,
    +0x1.559b9de1467389a707df181f26076c1d91e38974p+020Q,
    -0x1.c44c4c6713e698c909f7bb68531fab071c918a26p+001Q, +0x1.2079fc2a63a33ea80a9a504d5602151801031f54p+007Q,
    -0x1.0b275315cdba43519c5e8ea3ce5e6c854ba86081p+002Q, +0x1.a94a4badf60aaa3205da4873cfd1f085058c3be9p+006Q,
    -0x1.242369ff4997d6ea6f324f9aad9a55984a665dc5p+002Q, +0x1.4bd8a007674e2725df347fff9ecb89c033890060p+006Q,
    -0x1.b5a2089ceeca4fc79e5dc070185243439da77222p+002Q, +0x1.0d2168d8eda0612f5897ad2b27b556f154585572p+008Q,
    +0x1.1759fdb43c0c7e25d762f79d12edac2231ed9cffp+006Q,
    +0x1.153cef7072b27555bf63a7869c128aec80665ecfp+011Q,
    +0x1.31ce90078d3b92ab3041c7ed32cd7c78959b8a0ap+015Q,
    +0x1.6a48ad2cc8dbffba168c03fa40ad61b533588271p+018Q,
    -0x1.82b1a79a2d6b11342b6627ab97f57b038a08a638p-001Q, +0x1.f56a36a3e4252a948fc0839cb0fb1c5da7214304p+007Q,
    -0x1.8734ea9a8a7cbab07e38e69b95498b1e2527e022p+001Q, +0x1.f926c02a30d9d166851224fc220d335ae2c12c63p+006Q,
    -0x1.0578ad05744125d4a05efeaa67820412bad254adp+002Q, +0x1.7ca7545246740dfadae10757d3d07cb4d642b7f8p+006Q,
    -0x1.23c43fd56ae518e309a4dba5b2df50a3ecefcef0p+002Q, +0x1.406e72d711f177b4799952e9e5454b0e99f88606p+006Q,
    -0x1.b01f777ce8376a1bf51975d56aad20601664de66p+002Q, +0x1.06351aa8843fbaa84b8e8c9114ba3542b91bc1b2p+008Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0315[] = {
    +0x1.f0c67e12e4427bad83ff93b6ac75b570f9b0463fp-003Q,
    +0x1.29a9f0b1c4090519d816388dcbe0a8320b50e6f1p+004Q,
    +0x1.4150cba984d528ba202ec7d07cb264dbf2e988f3p+009Q,
    +0x1.7c446840fbf93e8d632f00a06adc09a12b8130c0p+013Q,
    +0x1.ccb231436f64e2f0943609c3152eb277d43bd518p+016Q,
    -0x1.5f2e64f066a1243e07534aef893728cb6202d311p-002Q, +0x1.540cd0011e730e5358995db768312423a8593039p+008Q,
    -0x1.14efec3cab560e7f696f2845dc29ef4d5d75c349p+002Q, +0x1.1c2d1a49724d199aa866794c42f9305e0cfb0c2cp+007Q,
    -0x1.202f72549dbfbce9bc85df0cf1456bd85ff229c5p+002Q, +0x1.9361510a105a8e641bfca47e0b7f3a29523bf2f7p+006Q,
    -0x1.27f6ae4da7de6a818dd1b0824f92702e84b120f9p+002Q, +0x1.46fbd64fad6c8d79db1ec50f9ec69995ffba3299p+006Q,
    -0x1.e097beeea0cce7640ef678291497f9c5d7e743c3p+002Q, +0x1.38b69758edf9e34341266d8b358d0681ca906ee4p+008Q,
    +0x1.496ed42bc8948ba54d707897b272c695c863ad2bp+006Q,
    +0x1.941363ffda5b8513a8f6c89c2d17346be74fece8p+011Q,
    +0x1.2da08e9171f42698d974179f88070c5fb03626d6p+016Q,
    +0x1.1b1915cec417b874310f947064920af338c8122dp+020Q,
    +0x1.43b2ae7c7c9712be2600266bd37f0d42ec91c437p+023Q,
    -0x1.25413140a1f3621bdfa5c4493c36b89cc79aa89ep+001Q, +0x1.d3d8b349becc3efecfc6775fa7fd165f65deb40ep+007Q,
    -0x1.e1def9a0d3b054981391812de6d5df41075dbef7p+001Q, +0x1.f456364145239d6517fdfdbd65e21ff00036fe2fp+006Q,
    -0x1.15c37b05ac5d3c459cf6a37b04f172c0d583f73fp+002Q, +0x1.748672117226342ad983bf89a08ad15de3f9a530p+006Q,
    -0x1.266aad517e645c9ab4ed6130575b77af3db7a11bp+002Q, +0x1.3e9b20755e738fdf507d0933b41ad35ae7699024p+006Q,
    -0x1.d69efd53d1f06f242c8d165247dd4659f7e552c9p+002Q, +0x1.3a169480b1a7327d9d963a7bc57fa03285742483p+008Q,
    +0x1.0392b5c70c58a029cce0acb9b1aa3f7436b3d41bp-002Q,
    +0x1.38c6455de62fb1915e24673f143c060e8962f588p+000Q
  };
  static real c0403[] = {
    +0x1.a98fb5d8d4deebe1fd52815ce41d8bd7ee07c585p-003Q,
    +0x1.a4b2388951d6ff788416aa22fa5c2dff68ea40f7p+000Q,
    +0x1.4a291e0ce29676eb6991e829de2bb8a381d78b08p+004Q,
    +0x1.a22f8d22e5f430dd14da520d2aa9143bb04e7942p+003Q,
    -0x1.b93df270a2f14684c2e152b7c1e7833cd80a2795p-002Q, +0x1.bdd96ef901a095d13d5d6c8577a46f3156a9c439p+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0404[] = {
    +0x1.a98fb5d8d4deebe1fd52815ce41d8bd7ee07c585p-003Q,
    +0x1.805f0f60b2f8ee326f87f3b0c109cec05f7a2378p+001Q,
    -0x1.cb013b1d0a7089a9bb7050e7a378e9f221880a9fp+000Q, +0x1.3790b70fee6bc310b21f6c1fabb7be3ee1ef7b24p+007Q,
    +0x1.65860f7168376231387f98595193b51c20a2c42ap+004Q,
    +0x1.0744d93ccbd16c4afd969d69189ffcc8083b5d5cp+008Q,
    -0x1.cba3eb20694a224745fe93bc00891d7da16a25c9p+001Q, +0x1.cf7238d8d6f05494fd5eb78cbd64716fddaeaf00p+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0405[] = {
    +0x1.a98fb5d8d4deebe1fd52815ce41d8bd7ee07c585p-003Q,
    +0x1.3f978910141797bba3a458492e238badee4caecap+002Q,
    +0x1.03325b4352f3b426560da28e79b893a21b7e2096p+006Q,
    -0x1.36fa5aa0edcafa80d8f83fb430221d7cf3a89489p+002Q, +0x1.17b3c95c248791ef35e851892a624990f175566cp+007Q,
    +0x1.caa1d6e144927fd14ef3ea7e65d901c28c2820c7p+004Q,
    +0x1.9f65d7bea11b5e7af802a196c992baccdecbc632p+008Q,
    +0x1.5b33d2d841d28ca20917d532058c14128977ab3cp+012Q,
    -0x1.41b1d72afcca91d869a8298c0befb6a19b153c76p+002Q, +0x1.b850664dcd491889d7495f3769a71bcb1e13b925p+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0406[] = {
    +0x1.a98fb5d8d4deebe1fd52815ce41d8bd7ee07c585p-003Q,
    +0x1.8e63917750a9e7816a7114b7095d7c2ebdb7bd45p+002Q,
    +0x1.97834e318132a77ac7a12d0542fe67a1c94ab51fp+006Q,
    +0x1.5a7f5de02c6a4729b009fed32549976c86972191p+010Q,
    -0x1.7552222569e1bd242740deb19f2f26d6ce5a1694p+002Q, +0x1.f53ef7da6ebacd4df98b0332a378f4c0ebe80fa2p+006Q,
    +0x1.19af57bc12d5b0faea3c56e6313f3d88fe7d5ddap+005Q,
    +0x1.f34f85cce581deadaa55c0dbbf5b3f4a819f811bp+008Q,
    -0x1.5cbefd76d0e80d8ddab0565977940472fcf4326bp-001Q, +0x1.c4cdb29c6ddeb44b1b626cf7ec824ecbd672f417p+007Q,
    -0x1.6850d16ccfeb15fb81733b879bbc72bc0a363a29p+002Q, +0x1.aac452af27d604ec87276441c8c9d1fe737ab75bp+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0407[] = {
    +0x1.a98fb5d8d4deebe1fd52815ce41d8bd7ee07c585p-003Q,
    +0x1.c0b03246aea61941b05fe8bbcf661fc06ff3f8a4p+002Q,
    +0x1.193734d472664c490b87b29d2cc1ff54f9eacad5p+007Q,
    +0x1.ba0907cf1d7266bfb4e069be269403b4f472995cp+010Q,
    +0x1.54b2fd4445f669b5d6d8ae10eb4417a087168ed3p+014Q,
    -0x1.843fa0a208fa687cc68d87f6c44c53bb5e559cdcp+002Q, +0x1.db12744f3888fb15c4d638869958aa46ce361e50p+006Q,
    +0x1.505391a68ca6d4252a4deeb86306ddff035462b8p+005Q,
    +0x1.9441a8a35d2cec7c4fe4f165856cc4a4432dc256p+009Q,
    +0x1.10f6d6bd10f9a63c86058dcd513e965a8710d6ffp+013Q,
    -0x1.1e6a589224d5ad5bed156d2bb92075b846593140p+001Q, +0x1.83853789039e4cb543c7dcae1192c00e6a91599bp+007Q,
    -0x1.7529be944bf08123d06e4968503febfbeb9ea16dp+002Q, +0x1.a2c27b6423186a45b0f1ed6bbc5cbd3b26a792fbp+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0408[] = {
    +0x1.a98fb5d8d4deebe1fd52815ce41d8bd7ee07c585p-003Q,
    +0x1.c51bad9ea07ab7ea5dd09a901aa5e7678b9aca20p+002Q,
    +0x1.a01007cbb0fa728795620948c103ddca3382322ap+006Q,
    +0x1.59b57623e3b5569ca3a616e431edf6386d9f4976p+009Q,
    -0x1.d974f24982e17ec61d73c5c9b546957411cbb116p-004Q, +0x1.88d08c2a62bfb04bfcbdf0d14e30f23a4fcfe1b1p+007Q,
    -0x1.82093d3a23032c54edb40ad357f332087d8831a9p+002Q, +0x1.d23cfbdf03ebd8db2c4ef3ba4d0a50f8d346df95p+006Q,
    +0x1.509623536b5e29ba7d877de8d94bfc60db6a290bp+005Q,
    +0x1.abd0dc05bc6e26b005d03e1a895ba8889dd66c95p+009Q,
    +0x1.350122b227668846d301a198cb1af976db39592ap+013Q,
    +0x1.dae4a33d1a2fe64fb526e0a36b26c1f825175decp+015Q,
    -0x1.13dcbf2f2a874cdecf0b0fbc8d3e1d6844253df3p+001Q, +0x1.576a7985a9c8e24b83a05bb65a0721c11719260ep+007Q,
    -0x1.7607a65a1e628bcecdd990ee36314127076d4d32p+002Q, +0x1.9d8a17044f1c16197a6ea265f523972c53c6784bp+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0409[] = {
    +0x1.a98fb5d8d4deebe1fd52815ce41d8bd7ee07c585p-003Q,
    +0x1.13ffb4b95649d13a5ea510d903ddda1703586065p+003Q,
    +0x1.84da43efd29cfd73740b3cacce32b39669eb74b4p+007Q,
    +0x1.4dc4d1086d8e311029e935953bcd9ca98069767cp+011Q,
    +0x1.064df6fb4616429e1019bd045bc43d160f74ebd9p+015Q,
    -0x1.13b7c98870027da1ee2a0793210808348a92833cp+002Q, +0x1.722cced715af7e6cd1262bc758aa66ac304282f8p+006Q,
    -0x1.6fcf2a25a3a4ec85fdf52e06a8ccb87fbc056449p+002Q, +0x1.d95a1ffc3fe80a19cfee3b5cad4bb2454cc08bf3p+006Q,
    +0x1.85588b7a5c70996aecc2e4ec6721492bb580a3b7p+005Q,
    +0x1.070a6bb893ddd65428048b1080be8eb2bf9534a8p+010Q,
    +0x1.82ebda1a4d6c46f713d3ee870ed2f5aa155631cep+013Q,
    -0x1.97ae975ce2e863a903ccc798d5e66d42534a39a1p+000Q, +0x1.b3279da152d7d6550b1609ebf0613e6422826d3ap+007Q,
    -0x1.0dd8d27642145ba033402dc3f9093954ee103ebfp+002Q, +0x1.716737bc1047abe228f232adf256e05391627177p+006Q,
    -0x1.6b5f80364feb82f4785262c3a24c94afff3813c7p+002Q, +0x1.9537dae194dcfb2f2408cbceccb04824d92cb97cp+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0410[] = {
    +0x1.a98fb5d8d4deebe1fd52815ce41d8bd7ee07c585p-003Q,
    +0x1.786ccc1ddfa7ee5e4ac2c1de2153f9801b4f3fcbp+003Q,
    +0x1.289af7e8ba0bebfa40fffe1f1dc7d95053911e50p+008Q,
    +0x1.ee64101eeab104b009f781cc451c2e02a6c5a771p+011Q,
    -0x1.12b55d4b6fe5a163cfb8eb1bed351b198138a68cp+001Q, +0x1.3ab80602ff755389a781acdcf4c55ece625d81f5p+008Q,
    -0x1.888d27a057b8264545cf7b83646c1f01b2d6f4f5p+002Q, +0x1.14f924828d8921101aebe14a33330d24b7349fa2p+007Q,
    -0x1.8e972594c2adb2cf69c6368aff68f9d87042312cp+002Q, +0x1.889a1aa3e2bec49e3ab3958ba642fdf69dd3510bp+006Q,
    +0x1.f4697da98a58940c46283371b9ab8de6ee044eb2p+005Q,
    +0x1.dd1ec598220924be298c9b14511037e418971883p+010Q,
    +0x1.0798157ac6a49804c03f42c034b9f7f319fa99dep+015Q,
    +0x1.a53e1a942a2d61b652a06b214dbac44756153fc1p+018Q,
    -0x1.ba40d13e7b8566b3619635d039c9729f37741280p+001Q, +0x1.caa182b4308a5078349fb57c7815c9e28649957cp+007Q,
    -0x1.6df3c13ab62526bde41cad832c336044ef8cf560p+002Q, +0x1.ede7cf577eb3a7fbf1ae82ed030549e5285b36cep+006Q,
    -0x1.89ff78d84abf6e6ecd86b88536e768c1d88b993dp+002Q, +0x1.7c85e6af1b5d0309818dd3622c8b289f86cffef3p+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0411[] = {
    +0x1.a98fb5d8d4deebe1fd52815ce41d8bd7ee07c585p-003Q,
    +0x1.a639b2151e93f61d50c94dbfd0500fce181a14cap+004Q,
    +0x1.435b64f139da4fa83d693e572d6806816d14f30bp+010Q,
    +0x1.0157aa6fced4b9ce84acf515142fc4ca64c2000bp+015Q,
    +0x1.14f56052610b61eb6ba2281b4c6c65350171070bp+019Q,
    -0x1.993983e244784eb0e75431fe4763147ff130345dp+001Q, +0x1.58d99bd0fa2d167e5670d0678feb2583a33c5a72p+008Q,
    -0x1.880518845a4987a4dcb26bb3ebdd34225d0693ffp+002Q, +0x1.221ff052b204c50afe5b4e099569abf514b2aeadp+007Q,
    -0x1.8d304441782fc967203fbd206abd0f0ccaf74188p+002Q, +0x1.9256799428a2548ded1a1e6c395e0d6c38ff0566p+006Q,
    +0x1.07121a828c64aa861b337b2813967ad13102ab89p+007Q,
    +0x1.ad8ba0cb4458b1527abb645fc474fe43a07f99acp+012Q,
    +0x1.a4eaa3c42eba6ea0e3e4594ca65102e7627c18e2p+017Q,
    +0x1.c60bf610ac8c1a9f9cea1f8b024756b1fa78b8f6p+021Q,
    +0x1.ebac64bc9a92d5c99458c6124de3406f559b6b4bp+025Q,
    -0x1.f216c1cf8958de53f78b8259cbc64cb935f917aep+001Q, +0x1.eb51f54a8ccb25a0f5129e3c547ea15c63762bd5p+007Q,
    -0x1.690216a1b0892e828003fa862936b0684d976eb9p+002Q, +0x1.02d64940bf809e54c44c3f6e616cc946887369bep+007Q,
    -0x1.87793b0cedbee64c5b92c289244a74ed38275d27p+002Q, +0x1.824390dfbdafb80f2c6b3f1a8e8f8b5b6a759c2dp+006Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0413[] = {
    +0x1.a98fb5d8d4deebe1fd52815ce41d8bd7ee07c585p-003Q,
    +0x1.d0560f67b1eb26946b70126e4384ac1ecbc74690p+003Q,
    +0x1.e2f831cdff97af9e1a0a745d03ebcf436a921152p+008Q,
    +0x1.22204f79c9ab175ac23c651f74a81f7b1e1de50dp+013Q,
    +0x1.a970cc08a0967ca11bd34db6eb5b050523a593aep+016Q,
    -0x1.9652a692ec7f4fecbcdbed918abef26d04464a32p+001Q, +0x1.261f611e5398a51cab4e66649a644dfacf562ec0p+008Q,
    -0x1.8b84c562e530c0b7c3c7e095dccc2a6c47975f6ep+002Q, +0x1.160a7811526607761259776f2422dd08f5219042p+007Q,
    -0x1.8daae611e2d8b5e391a2f6b1142e1f3d06a3420dp+002Q, +0x1.8cad799f4df74605430d5a872d46f13c98032f19p+006Q,
    -0x1.6441439a96638740cf350a9ab5b716c06daecdf1p+003Q, +0x1.5e76e37b6c3cbc8fc0436ca2719e9f6124bec71ap+007Q,
    +0x1.2a8778fb23bf6ea5404eafef33fd09cccb72efa6p+006Q,
    +0x1.591a502a9224408408750ed72b36a66f947f5c46p+011Q,
    +0x1.fcf08c97e90bd9a86c1c82ce903f5fc4fe82d489p+015Q,
    +0x1.d8a91f90cf9b4d80e0e2cf0ce6c4187a864a988ep+019Q,
    +0x1.5bf0dc21cae5a4e0fc5c55e09d09953b56abb7c3p+023Q,
    -0x1.f84c180b2ab63d31d936ebe0feca6d73362144a9p+001Q, +0x1.be4ec8080434115e17e3dd07da7f0f3e22588447p+007Q,
    -0x1.6f81dc4ab6766f06250f85eda1462072bada4a6bp+002Q, +0x1.f484e76bb6c88d013dd9836f32a6aee6a5322993p+006Q,
    -0x1.88a920dfe60e053aa4e22c944b01001affcaaab9p+002Q, +0x1.7f2044d66db365ec407e5a32e6d04bf5a9ccf97fp+006Q,
    -0x1.64518fd6aa8c5d061286055532983a097568e82cp+003Q, +0x1.5e8ebd05e5ed25d72720e788a1452dcea26b3875p+007Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0414[] = {
    +0x1.a98fb5d8d4deebe1fd52815ce41d8bd7ee07c585p-003Q,
    +0x1.fd054c4a40360b48cc7c1d1a2c56f04324fa733bp+003Q,
    +0x1.3260d402898b13597ec8d0d258c080680d2be51bp+009Q,
    +0x1.db0529522c70054adb435f21c59c67fc8ff2bb36p+013Q,
    +0x1.db2f08f48bdd721d2ccad63cffac7199f262816fp+017Q,
    +0x1.67a7518ae28b0933465d5ca0ba4ea59de4869560p+021Q,
    -0x1.6bce2d2ca54f0c2e97e27917ae7810e5f63cdbddp+002Q, +0x1.a30578e2ee364e0b12d88dd6ab35104ad559dbddp+007Q,
    -0x1.85a1350d37060dbf2baf15edc0cd9abd0121ef0ep+002Q, +0x1.fa5c936b9e117e99b5ad2c9f72e1ce824dfa721cp+006Q,
    -0x1.8c23f29840141b067b4e1a26da9e33d79cd25eedp+002Q, +0x1.849f77a2f4a9b19d59fad11958eca96b51ab38f3p+006Q,
    -0x1.ce6a267696f25deef3b2d246170104a790c5c980p+002Q, +0x1.0808973f913fb203294a2b5ed99ec32327a80b87p+008Q,
    +0x1.4969fafc38f2b4e2e22426c61d423ec5ba2da4eap+006Q,
    +0x1.85a1cf525cddc9c84ee341d327e651edf547e7ecp+011Q,
    +0x1.02bbc9d4613e40f5ac241902fe375e5ad749dc9dp+016Q,
    +0x1.83ccfbcb3cf12131f490a9694d42f80312e35393p+019Q,
    -0x1.64599be8d1a629b468364147297af196019d73b1p+000Q, +0x1.6702f2994851f3400b5205ece11ab9e97a9ce95cp+008Q,
    -0x1.3ab70e9dac9878bfbc5dfa464f2cbe6785f2ea4bp+002Q, +0x1.600c4b2b1a94e1c933773a01bcada294a3fa37f5p+007Q,
    -0x1.7441959b572ed9c92461471fab0b1192646b28bcp+002Q, +0x1.d26e20b509536997fd8963a3ce9e9e803401d75cp+006Q,
    -0x1.8905eadbc9d1db1aab8fd7e9887f90fcb9f3443bp+002Q, +0x1.7a27021e4d4259280b84a83f85d11386f55d9353p+006Q,
    -0x1.eb0a4418741fb81cac40a70fa63c6319d8a0cddbp+002Q, +0x1.f74fef6316510d0b9d50574b61a7e886b3741c26p+007Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0415[] = {
    +0x1.a98fb5d8d4deebe1fd52815ce41d8bd7ee07c585p-003Q,
    +0x1.1b4412f981c136f3801ce3bdad87e94113a60552p+004Q,
    +0x1.5b572ca8f06f597548d15dfa016b3cecde9c094fp+009Q,
    +0x1.de0c6e6b4f0107eba2cb7ef5d6424f4023989562p+013Q,
    +0x1.67d49a00171a3a5a76719adc1f6d8157a01c9032p+017Q,
    -0x1.14d3bab52f7f48cab73f8e2f61bede5fa205241fp+001Q, +0x1.aefdb3e67891b2c7ee3d6fb131fd01bd43b6441dp+008Q,
    -0x1.75a4d2fd02903e403bea450ee30b6ab65747d1ecp+002Q, +0x1.4f94894faaf511035ce155b4771f5a344561b697p+007Q,
    -0x1.836ab165849a7aa58d4678ba169afec50287fc39p+002Q, +0x1.d96db5d09a6cdadd287f7227d86b5a25e6ad6d30p+006Q,
    -0x1.8b89ffca1dd4474202e48d146e6774f8f2cd2583p+002Q, +0x1.7ec2033c3d164995dfde22109882ba64a90acad2p+006Q,
    -0x1.11195b271660b84c53c9a6240d85096212ec9e47p+003Q, +0x1.6431a178c1452ab7464a9d489a37a95db536bdc6p+008Q,
    +0x1.6bcd54656ae23e66f2c3a4db702498f47213b336p+006Q,
    +0x1.f52097fa9e7744e0ac4110f1b021d59d9563f41cp+011Q,
    +0x1.aca1774097c1bb5e55aa170e21a4e2aedb4224c0p+016Q,
    +0x1.d1f6850b29f2842cc51faae21ec8043c470dd86ap+020Q,
    +0x1.561f8c01a0631e7403d5b29757c1f8b23f9f0860p+024Q,
    -0x1.f9400ebd62f927ba91065a277dbcac007824cecap+001Q, +0x1.26b6f4481fd77c53c8efd20ad2a7f20d6a470f44p+008Q,
    -0x1.535192aaab2df9dc4bd80c19efb50a7ebec7ba58p+002Q, +0x1.2eeacc8bbf1b3c3c5e6f2dcb1763e0c383cfd7e7p+007Q,
    -0x1.78396b7e370c1782ae52caf7fafb8f2f35170395p+002Q, +0x1.bbb1e528852233aa16cd9387e7fcea000b1510fbp+006Q,
    -0x1.89803c55a7dbbb8813b22b02ec18767e1a38a09cp+002Q, +0x1.768b431bf99de1abc50758baa149af9361395b8fp+006Q,
    -0x1.070112b2c1f1de076d8571d1fb02db9c4ae85a80p+003Q, +0x1.691e59953e3a961f86f6f99a13922bbb389cbcc0p+008Q,
    +0x1.a853a8fbf376a31410579d658f02619ddf5c73c0p-003Q,
    +0x1.37424764ed1f22c5d0db0d04562e0a60cf3d3780p+000Q
  };
  static real c0503[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.90cacacb6aa584ed7eb00e66e9ce7ee5568e24d0p+000Q,
    +0x1.7ce463827479ad32e514844497600a92d70464b9p+004Q,
    +0x1.e966d514ad4891cc1c4cf525766caf40b643f680p+003Q,
    -0x1.b569bd629d1fd66a4720f2290f6e38c41f3f6cf6p-001Q, +0x1.298802d52be5a55162fe9a36ad108072de0c36b8p+007Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0504[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.868d3bc6fe42cf4f132339067f5eb80c03093f88p+001Q,
    -0x1.5c67b57f774bba6b249fed84aa84b2d6486de7d7p+001Q, +0x1.90088f1ec6f73838e27b22457852ff95678466abp+007Q,
    +0x1.9a2b05b07a3c8f25a27706e50a0219534b14dfbap+004Q,
    +0x1.69e4dfd41d4643859f29b8ef18661f98d5a5a7cbp+008Q,
    -0x1.2b51d9996f7d4b986acaa3e06c86caa56ad9d96ep+002Q, +0x1.25b0b2e1fc0376db42d1bda5621949b265293b3dp+007Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0505[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.3b25571a355ace7923325a3eb915fd836acda4c5p+002Q,
    +0x1.329ee6a6290e9b99438c7eedf200c4eba6fa7654p+006Q,
    -0x1.8fc737b513e5b03d72ed99c820b1ba9f1c768570p+002Q, +0x1.500487433593754d988c2a643c13f261d15f83c7p+007Q,
    +0x1.019d81425ddd5523f0ebb0a5351ef8e23f5042fep+005Q,
    +0x1.059af9443470722617519b0fe9a8fe5f13e9301ap+009Q,
    +0x1.1382be3eb63846bd2d67106da5c57b888fa91f36p+013Q,
    -0x1.9699cc53ef75d8227958eb919fb26a201cc95e3ep+002Q, +0x1.0a842790f653f5a92802c023aca3272bc767bd33p+007Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0506[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.7bdd0303c5b2a783b8d47b40c191c80f7a2c35e4p+002Q,
    +0x1.af0ad88b47fb9223da7b9edbb6ef04046dbf58b2p+006Q,
    +0x1.d74f43eeb52c33431baea2e06550dcbed750c5fdp+010Q,
    -0x1.d2e667a8fa63bdc00b4b295cbb089994394bea07p+002Q, +0x1.2234fe40a9d73a35d11f7dfc6c535c60d8440e5bp+007Q,
    +0x1.4455b01b3d25a93718cb5d8835e0e02f16233014p+005Q,
    +0x1.5c799060eab5d2e840edaa62268bc9d06e7cac3ep+009Q,
    -0x1.bf85e6a513ceba78ad891f940b83fe7fa8f5571bp+000Q, +0x1.243b2fd404dd523e4d88c5df8fd322170e47ca2dp+008Q,
    -0x1.c3682fdc33126d96b292bcd429170685d9ad44d6p+002Q, +0x1.f5f2ccf001b59773f3412d8f28eff1acd390ac65p+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0507[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.c8993f0d520589693972c19aad907fa08d668460p+002Q,
    +0x1.be8caf7cf21122b96cb9c476f63ce2caf2a412b4p+006Q,
    -0x1.908546809cb997d053d264a3be735f2310e1ceb0p+000Q, +0x1.42ebf03a9c977dd6cf20d02842ca68a13fc5c245p+008Q,
    -0x1.e45ee49c0120a68248b43fbaa50041e8fd065723p+002Q, +0x1.0e1b0c5945f027644b25b9f959f02a134e14e3c5p+007Q,
    +0x1.7f0b544a09e26c663906ac013a4c01af4258d108p+005Q,
    +0x1.0b6c2051982ab3b14a63635672df39ff31e990efp+010Q,
    +0x1.d946ca4d18d1ca40582a8cf4e75f78fa9e5bd790p+013Q,
    -0x1.db72c2c33eba011cd7c9659bfd642ee050ec45b0p+001Q, +0x1.e1643d4e3d22a17843fc5623d9e5d21ee0037589p+007Q,
    -0x1.d3c370e8f425d54fa25ab53893ad876e1500eea0p+002Q, +0x1.e5a711fa97d13a2648989bc6e60225e2221ae740p+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0508[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.f088d4db084e0d2b4075928086d9e0c702a89a72p+002Q,
    +0x1.34fb9c90b8c83dd9654711e3ad574c7923dfb964p+007Q,
    +0x1.ae9c0de1cff9b2f21664dded3131039dd3c0d01bp+010Q,
    -0x1.665f2bc276da2f71120124237294c079b9ac4659p+001Q, +0x1.dea13c218bcee488dc5bf7801434f40ec4b034e0p+007Q,
    -0x1.e375843fb92c16cc8ef1eb9a91862fe2ceb52733p+002Q, +0x1.050bf64209b43361c5b6a99646e64f07e9d58f44p+007Q,
    +0x1.8d7c643149f268819b3d9de85df5e9378866e829p+005Q,
    +0x1.39e7a09b7aebee40c50375d4c4b2b474e489a27ep+010Q,
    +0x1.235610469d518ab021129c09c870bf5113a53067p+014Q,
    +0x1.8f0d78947828e905075368fd5ec8909866c40023p+017Q,
    -0x1.054e1e0d396d9afb9443860eb812b679807784c3p+002Q, +0x1.92bcc1ec856117c1e6a7d136648c253835cff97dp+007Q,
    -0x1.d6ad4bb35fe97772eca445c320934f2b7147e1c3p+002Q, +0x1.db44b2b24b11362d2ffdefeb5d766a9f8766918ap+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0509[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.0d88f52fcd6857d55798485c865a4d779bf2935dp+003Q,
    +0x1.a99173c3c1e04b824cf3a7fec6a44c53f8959a1bp+007Q,
    +0x1.92f6dd487fb399e43ebe06c66a24b2589e8c3392p+011Q,
    +0x1.7d2efd4ea1a038e68bc9d3850ff9e3f18fb43362p+015Q,
    -0x1.3a6c3a8f45f3bd3e6eb0045f034e32049a59b00ep+002Q, +0x1.26a22d6949c33c6c077760e25c67cc5e0715453bp+007Q,
    -0x1.d57b2ce917ea5672e8e40ec6d2debb638040fd98p+002Q, +0x1.fb560157f7b68b57cc317807bf811a29b95bf33cp+006Q,
    +0x1.babe08bd7f65550fd124a3a9b763e4170a816694p+005Q,
    +0x1.55c3c6d137134d77484bf1a117593228d4db1d22p+010Q,
    +0x1.28e43ac11b5c97b4e098d82d4c281217ae7c7411p+014Q,
    -0x1.0c8dffbde20dec81207509b762be0e3190be9880p+001Q, +0x1.122e30622f2351c1cc4e6b2bfdd30d7dc9b72771p+008Q,
    -0x1.3cde60ce1cc43a2d2b48de8de2f962c46786093cp+002Q, +0x1.15738fe39fe36abeb282dfb5ed0be02132636104p+007Q,
    -0x1.d29507a01bbd3fcbf73364ede45a9d5f440a908ap+002Q, +0x1.ce280b1b3c93513d24c4bee4602dc16011df370bp+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0510[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.697aaf486aaa96f8193ce8a5e6f2f6692659f197p+003Q,
    +0x1.3c94bcd3278ac6cace7c6282060384e618a671aep+008Q,
    +0x1.33e72af60fe63e1fccae67b31226d532560d4bd3p+012Q,
    -0x1.ac57abf34237839102879e46134ef46a0b8a960bp+001Q, +0x1.734b3d9d5fb284369818bf524e628fa0c9a29b42p+008Q,
    -0x1.d596723f8c337f88c08c746093619b348c8b85c2p+002Q, +0x1.37e46c48f885072b74aee23a891e0ab985ba7e12p+007Q,
    -0x1.e3aba925b2022e1f151a6d57826903134b069532p+002Q, +0x1.bf6c1a3dabcd8a9106bd0ef65bc404eb577231a5p+006Q,
    +0x1.1216a8dbb69397d0b78768027d96d2ba30601dbcp+006Q,
    +0x1.224295ffafe248eeefbc6125d0474aaef995aff8p+011Q,
    +0x1.62e9f11cccae8d67007f72b562c60fff9e27d9a8p+015Q,
    +0x1.549506fea69192c16218be6c42c419aece962c34p+019Q,
    -0x1.247838c689e8e685c7cef841867fa884c865d830p+002Q, +0x1.1268a10b2d20cd2631ee59d42363fbfa84102667p+008Q,
    -0x1.bcd920ab2a2fe1b2fa10c84c51b84c2635e24d2ap+002Q, +0x1.1a3545d658f9bff4ccaf82d95aa20cd1dde7579cp+007Q,
    -0x1.e1db8dcd515d702226fa09ee235e638f9f4e5c18p+002Q, +0x1.b1c9570f81262096d36801c5260317b2df860660p+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0511[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.f588312973f880385fdc11a8e2767d478f3b0a85p+003Q,
    +0x1.426b7e71c37b8884d316ce0856d1b400549174e7p+009Q,
    +0x1.dc1db7bd0d12de65ddd5da051fd6a29d017729f6p+013Q,
    +0x1.f3c9b29bda04cc6c405c7d4929ad2f9ed5a9cebep+017Q,
    -0x1.3ede1b62b7e24de3aeb5ec2d0178c2e82b2955dep+002Q, +0x1.7188e62fd7124785f76bd5bf02d7851b4c64a785p+008Q,
    -0x1.e7cf302eebfd5b2da4936fcd548af41e5cacb27bp+002Q, +0x1.4550da895c45c6d56db03abefff716eda55ef3c3p+007Q,
    -0x1.eca35608fb32e32747fb0a5b7efb9765c91d27fbp+002Q, +0x1.c7c60ec4766572e22a20457a5e1fcdf1ead4e467p+006Q,
    +0x1.6b1b72feda2ba9b23af1a3300768a1590c2b30a9p+006Q,
    +0x1.faa80db96a8b56f42173cbb9e682cb18870f3760p+011Q,
    +0x1.cecf6ffa76c2db90571edf899f29419d89da454dp+016Q,
    +0x1.edb96d4fc27a551405f2dabcac64a88caa0d0065p+020Q,
    +0x1.11fa161111eaf3ca41773151f7295064d11237f1p+025Q,
    -0x1.5d88be902f3962c0cdb956c5b003562f3182edf2p+002Q, +0x1.16a6abbf1b9b5e72674db1bd7e26778825ce5096p+008Q,
    -0x1.cb578c88ce3a241ced77933a19792b312b4525f0p+002Q, +0x1.287fc356690a574652e5fff058816491c11072e6p+007Q,
    -0x1.e6e6f53b504f8e46a9d4a6b03299ed9dac227d4dp+002Q, +0x1.b929aad465e91227ff8b5cf504828bc51b76428fp+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0512[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.1111ad15a19af7a680151ea3dc3d06aba5feb011p+004Q,
    +0x1.74636feef4391d7f75de95c09ff31bcada74f7b2p+009Q,
    +0x1.20370ea71521358acf5357871a058c85aa4dd047p+014Q,
    +0x1.3fd354916920a412d07764bb4717f18ac8e63a3ep+018Q,
    +0x1.2530c10a50e1e37b339f03e193c2d784cc135f3bp+018Q,
    -0x1.3a8f273b8859720aef37009cc0859b66c381f17bp+002Q, +0x1.7573eb613878ba7732be0db2785fd4211d2c2125p+008Q,
    -0x1.e6a04a64834f4fb19afaf23f59964d7acabd9c32p+002Q, +0x1.453a620b95863b223518047e62b903f77207784fp+007Q,
    -0x1.ec495e7dd1bee8a39747abba7b61d0b76705d0b0p+002Q, +0x1.c7a9498e36e6fdc6162e847440594601cc695485p+006Q,
    +0x1.89d5e84d9d8ee769c7f012b9ada89a0bae6e16c5p+006Q,
    +0x1.21ca4419b8cce058d11d9b36819385190f0f3a00p+012Q,
    +0x1.14bb2b91d58137838cc66b577d8121ba68fa7c3fp+017Q,
    +0x1.31d2b3687bf8847afe65634d8aed0aa154cb3362p+021Q,
    +0x1.5fd8e836494901aa4a2a8647943f70876359ac33p+025Q,
    +0x1.4371793e596fbef4d4867d707d762258d49980a3p+025Q,
    -0x1.5a56a046a139757f5f8dd366a4d865a0be7e2d27p+002Q, +0x1.17ed4fc412cad4be6d253af7801d0d2f54c72a1ap+008Q,
    -0x1.ca4f9d45b297495e3cbc797a0516fff962017b91p+002Q, +0x1.2830b90129f9d3f22ef7cc1e5a0fd3fccecd6f31p+007Q,
    -0x1.e6b07fb4e126a5f05dd046e97eb91a2e056d2b58p+002Q, +0x1.b8fec3163cc5649d642f2c5de686e31d00f0a2d2p+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0513[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.c403c2ce0106821e290a777bbcc227db1d5af799p+003Q,
    +0x1.0ad236ea2aea2eabb65758b9a382b68722b29578p+009Q,
    +0x1.70a7155fa15f24f75bbbd0f315cdd97cca99cc9ep+013Q,
    +0x1.5a6c62864dc341235d96099eb8b7e7924c1b08a9p+017Q,
    -0x1.3bb03e251fc72b80b58f706533048d1cdb781321p+002Q, +0x1.6193a53dec6a1212c3585a2e99446feba43dc63fp+008Q,
    -0x1.eb1448766d0d1baca218630f6845a522dc415deep+002Q, +0x1.4163f5aa2cdde9beed40d5c103f2eb2eacf6b557p+007Q,
    -0x1.ed985ccad051bfb503aca41c7a43f257975ded4cp+002Q, +0x1.c597125b38af8ed1001d4d02d8dff33d9ad2a11ap+006Q,
    -0x1.dbb26fa4e042a87a0084f62f40d43172de11bd94p+003Q, +0x1.57aa40ff2cf59c57a8406f3bb69c0ef941f3e515p+006Q,
    +0x1.49d2b1fdeaaf2f3d6253a705893f876a481ccabap+006Q,
    +0x1.ab93e2f40e15d5484cc61c147fe4ec604b74bbcbp+011Q,
    +0x1.6b957344e9182ab50290f8c6a4a34b7b1f001f4dp+016Q,
    +0x1.78c5bdec207032bab6b677121a37070bbc601eedp+020Q,
    +0x1.73cd1771177fd6936c79f6a6f045714f8f33d17dp+024Q,
    -0x1.5ed48f48c97bbe9ec92c7d36afbced2ab8c02f5dp+002Q, +0x1.0eb55119a46527727f069dcfea29acf847a60e95p+008Q,
    -0x1.cf361d38fb32866687ea5417dba3eb602b9516f3p+002Q, +0x1.25aa27331e46eb6b0628ea320330f7796edf9d57p+007Q,
    -0x1.e7d87f4a671a179e09610c8d4e35d457e521150ap+002Q, +0x1.b7fe1aefcbe2078420ee6de10db6ab479c1af8bbp+006Q,
    -0x1.dbb26f8ccfa6bb54895382f437903b5b3949098dp+003Q, +0x1.57aa4dec9fdd427bce0dff386f7b153a32725149p+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0514[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.f9ce832470d16111dd0e2db772c1063fdbd2184ep+003Q,
    +0x1.5bbdc89c544e5f5dea156bab805d89d69bd88324p+009Q,
    +0x1.38b161cdb3ccd95795affc443ff02fb422962b77p+014Q,
    +0x1.663e3e89b165506c51304f55a6cc6b1d9a9dff73p+018Q,
    +0x1.58e21fa09408896a7ba14150bf49ce52a732168cp+022Q,
    -0x1.aff6d8323966ec44da2a7850cf69930bc9fa86d3p+002Q, +0x1.40b0fdc7fdfb52246b2d598bfb3043b28d04c516p+008Q,
    -0x1.eebe0ac1dab829c4729b55384ed5ea2312c332afp+002Q, +0x1.ba2987ac1a9e741df9fc673d224ea85072258d76p+006Q,
    -0x1.f948fa3b006ff8b490e27db6ef7b475e24a5bd94p+002Q, +0x1.200924a7c0f0eddd95fb77bf4db5d8fd8a559ac4p+007Q,
    -0x1.1f9e89ecadb7e2248534c77a845023d91934a651p+003Q, +0x1.905ade7bebc72ba59279b68cb29f37779148222ap+007Q,
    +0x1.7b638964b17cf550450ba3489e73dbf9ce7b296cp+006Q,
    +0x1.051cf61630de7ce41bdd4b8ccbbccb26015ca5adp+012Q,
    +0x1.96c2b8604991af25e2bc7b8f3705921e710836cap+016Q,
    +0x1.7af70e65053f0a3ea65e10e8ae9c1266447b513ap+020Q,
    -0x1.1bf0ecf5191c281693436f0def88838a7c9f0654p+001Q, +0x1.d8c9533c4276c523e84ae1a7e53e047c2337c636p+008Q,
    -0x1.babdd2e02d355d7d230d96c1a72fd7d19148fa8bp+002Q, +0x1.f5c66ed5567b7ac01f55fef6cdaefa485b585972p+007Q,
    -0x1.e22a223c86cace4188dc108e8211d12b27ab1cadp+002Q, +0x1.108ddabcf505a969da51a356524565d209d22fa7p+007Q,
    -0x1.ea33f5c385ecad7aec75131df134c0b9d276481cp+002Q, +0x1.b104c61b2ea0bb2fee9f56d4940c08a1e2e5506cp+006Q,
    -0x1.14b8b9b3a3095db5a32c4bf31e9308b881f3d452p+003Q, +0x1.92aa038c1e45ab151383a21d8f0d755dc4713267p+007Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0515[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.205696ebdc6193f969227e288d60a295ea5f356fp+004Q,
    +0x1.a1a7f8bee1d7bb1b2aec2c36ef7e4ae08dbe071cp+009Q,
    +0x1.5962026e14d967821663311ea3795d94447f38a9p+014Q,
    +0x1.51a11454179fab7e86e1295d825533ae8fd190a0p+018Q,
    -0x1.fbb573b91aa47d0b46417f8fa87d9f7d2ea1ab24p+001Q, +0x1.26e636f16dd85923c5a9620fc4abffa75c856273p+009Q,
    -0x1.e2d79ad1e8b036ae870030d4eee63744411ef15ep+002Q, +0x1.84e18b69dc77fd13358000ca87c95e78b181c744p+007Q,
    -0x1.e8918e590ec10abc12aea9402d75ae79c1305716p+002Q, +0x1.0f2802638ac3f5cd779242a2a6c94377097704c2p+007Q,
    -0x1.ebf1cd1f9df8b7a3bae857d3332acda0f6238dcap+002Q, +0x1.b4564b4523f98148cbd71cf3e655e36f513b848ep+006Q,
    -0x1.16aedcf3d8b5abb05198a7f24ba24aecfbb02e3bp+003Q, +0x1.824d576282cce55a8db1810a40b5787f40566b1ep+008Q,
    +0x1.a1e8ed6a6c60454db3ccd0429bb421e5264a8d46p+006Q,
    +0x1.4f464870e80c6f115ea52d76c91c0ffe4a499ca1p+012Q,
    +0x1.54f853b358c765b52581010c0dbd758aa55b35b9p+017Q,
    +0x1.b675d9ef51ebc8437b974faad3300a3436cbfe1ep+021Q,
    +0x1.b1c7bda2d6065658d34eea2d8f27626c50320100p+025Q,
    -0x1.a521cc87799afd197d72354cf23e58b50abc9460p+002Q, +0x1.bd0e2bbb14aa115e032889927b3ba726b173e454p+008Q,
    -0x1.bf8d4ffa3d49a6d01590fde69e028783e904fa90p+002Q, +0x1.6693d19c6bc91701695bb0ee60a55021f1a2a8bap+007Q,
    -0x1.d0482585f725c418d527ac495d06291f08c12adbp+002Q, +0x1.57d7e0278bea1ec7736641dc5af16c5e34c6ad6bp+008Q,
    -0x1.db8fe7edae4fe07b36a29cbdc784c1ce14268aeap+002Q, +0x1.01534563d65a3f19c5e52ae405ec2618a56584c3p+007Q,
    -0x1.e92bd21f14a0274f5491f120d606944ca051e1e6p+002Q, +0x1.ac8a5bb8adf06dbe99653c39bf1b03640c780f86p+006Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0516[] = {
    +0x1.75c015a5eb670f8dfe25a43165c91accd2e5c553p-003Q,
    +0x1.2504f319b4a54fd7ecd40ed446255e026fa80595p+004Q,
    +0x1.c1b726d2af1194df30e1f86f5f1f7a467b00551bp+009Q,
    +0x1.aea3235c2c0289d18a8330cf55bb994aa7bdb62ap+014Q,
    +0x1.071b1016a823babf25877112a84758fd0c222e5ep+019Q,
    +0x1.a55e0a4543bff54838c4019bae2c73fbe0481ccdp+022Q,
    -0x1.5208988cb1e246bf986b279ad09db6ee175a7f51p+002Q, +0x1.a0b6bde5842438e6935f5877441f92241f6a6b73p+008Q,
    -0x1.df815b606d05c44fa1f74151f193d9367a28a129p+002Q, +0x1.71885f12f4e2b24c83d46817298e8408b987c613p+007Q,
    -0x1.e7784ffb8d97f95c2012f6716efb188af7e6ccffp+002Q, +0x1.0820ed361025b804934a8d11400f832a1911d649p+007Q,
    -0x1.eba4b3bec130b8820380c8f985a05fd0c3a990dep+002Q, +0x1.b179e0e9ec8b3b39a6bb66ab956a562456bef064p+006Q,
    -0x1.792c35358946968f99d53061ea819cf1927ef982p+003Q, +0x1.a0257cb8e1d30ed1e3cfbaad656512ca8affef9fp+008Q,
    +0x1.a437e9fc28b6b9d2bc326b6f3fe0725097315228p+006Q,
    +0x1.5a851e3e96b87259ccdd287ee0b97569fd82b047p+012Q,
    +0x1.724a9f1bb8d35c13c510273005738da6128056e4p+017Q,
    +0x1.19d7fc3e84e7e801542a297f9d4be1fa3f1b1bfap+022Q,
    +0x1.1b4a52ffb8fd64c10015a5896e6e5e40f029a771p+026Q,
    +0x1.daf79d3dc77212d108bb2680480a72afc51a136dp+029Q,
    -0x1.7567077576195dee7d9bdd47c16fcdc2c347a81bp+002Q, +0x1.3644a0480b7839e39a46f3a2623a2fbf58818186p+008Q,
    -0x1.c0c5db3f58ccf878a24b181de7baa55866b73befp+002Q, +0x1.550892c8061a3f70a6bc6a0131550727ef112b65p+007Q,
    -0x1.dc8ee04a92289ad0633503592511ae496e650506p+002Q, +0x1.f79bc7b9a01ce176b1e101cc0628d2a6fe9312aep+006Q,
    -0x1.e95454dd38fe0f2c87631a2fe3ff3c802914448dp+002Q, +0x1.aa8f679bfc33f96efae1ae342decdfde59b9d55cp+006Q,
    -0x1.789cd99ec43a04068f17bb300ead0ba4518bffacp+003Q, +0x1.a3d8183681784a5a60c69de64edb4096ae8a4818p+008Q,
    +0x1.65b95dd0f098b5bb6c4c665dd02f74d18138b62ap-003Q,
    +0x1.34b32c0fe8c01942dc2077e7d4f8328ce1e71947p+000Q
  };
  static real c0603[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.822ea7b2a827f4a05d1afb43b600ab2fd122906bp+000Q,
    +0x1.b30523bb72f21426dc282092aa4d5170c13b1663p+004Q,
    +0x1.194827530cdd2a49c40ba94606640407061142c4p+004Q,
    -0x1.503276417deb8912d962650268493784f6e2ee52p+000Q, +0x1.7fd4aea7a9981bdf5cd5236864d006e0cb4839f0p+007Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0604[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.8e52f74773decfe7ee7dd5e3eae9ea0a15847857p+001Q,
    -0x1.da7021bbf32bff40da4b67c7730406e099eee41ep+001Q, +0x1.f3d1b1a806a3fe2d6a4374d9e5fd00a2a9be390ep+007Q,
    +0x1.cfa15d62b3403f67835b28003b17760ee32a1d84p+004Q,
    +0x1.e1315507558bbf361d985b28038a6744ebdb5584p+008Q,
    -0x1.734bfba952d8987bcdd449449d2ae57f08eb9fe2p+002Q, +0x1.69b5aad48d4bb8cde43dd6639bbaf7952e4ea973p+007Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0605[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.393129e053574c5a24b28cfb4479f9bed9f92a13p+002Q,
    +0x1.67e1eba7eb6d956135dee7ef841a92915d6586b7p+006Q,
    -0x1.e9f500ba411956cdd0a32baccd2b01dc8152f61bp+002Q, +0x1.8b0d827202affbfe233299f39445b8da55891158p+007Q,
    +0x1.1e4466ffb2523c89f4cd38072831a67f6df0205ep+005Q,
    +0x1.406047d3aa0e91bfe540b147ff8971dccd94ceb5p+009Q,
    +0x1.a21e0e98b9cc4a6a21f8761801cecad1d61f6c89p+013Q,
    -0x1.ec2ceef6cd037441404dd6dc274bda750d6a7393p+002Q, +0x1.3aff18992918fc8f227f3396055506d7cdb73386p+007Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0606[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.6eeb30a7cf44428454fd38bc0721f64fa7223274p+002Q,
    +0x1.c686f449b581e8b794337f6a108588123560fb86p+006Q,
    +0x1.3b86d600ce6d133500801167cb24f2fe93bec5fap+011Q,
    -0x1.17cd54c8a79da4de7ae325d2336c36309e419642p+003Q, +0x1.4a8e2b6a2866d72617845cc642bc9f7d3bb2457ap+007Q,
    +0x1.70edae32cf278886c25d4a26af818311c35f45cdp+005Q,
    +0x1.d941885f65d8115f226f27454485bbb6daa46cd1p+009Q,
    -0x1.7498fb5e42dc99c720fb0bf94daab1b6ba4dea32p+001Q, +0x1.6eb340cfea12fddf24957ca834ff9cc42d371f6ap+008Q,
    -0x1.0eb594cabd323a5f13cf7c82012bbdddcba1f2dap+003Q, +0x1.212293ff389470a2cad9147402bbec51582989b4p+007Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0607[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.d2b86e6dae39c4bb5bfd403311e850fbbdade4c7p+002Q,
    +0x1.159806a3e1968bde3b78a0a9702697cd72e30684p+007Q,
    -0x1.9fd98a5fa15c115aec6e101f748a9893b8c5c599p+001Q, +0x1.909e26cd6e9c229070c15d7256135251076bba97p+008Q,
    -0x1.210f1ef72ba8eed48c39061ca1479f27d079c9f3p+003Q, +0x1.2efa9336e1cd213ee150892d5fc0f0bfebfb1dd1p+007Q,
    +0x1.ae36267882a62628c3eb8c6179435eff1343dadfp+005Q,
    +0x1.54a79707e9b378333d15bef6014adefdf50cd3fap+010Q,
    +0x1.7e38957daffb8ff6d1c5b3fd6022f8032eb206e4p+014Q,
    -0x1.4d2a8dbbf7e5a79f4746dafcc5424697609933ddp+002Q, +0x1.239b7856b0c74884ee5726acf53a03ae13f6daa6p+008Q,
    -0x1.180ae99e7cec5539c8c07776f88d5c5a2f1d946cp+003Q, +0x1.140d950d55db9bcfc426a9c04bae3729631e6646p+007Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0608[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.01fded7e6b11b8339eedb5cc383670dd853fdafcp+003Q,
    +0x1.8241a9ab17027c987d378ac6729c78afc92e9e76p+007Q,
    +0x1.6ebb6a114475fc2c7942e2e3aa72c61a96c08791p+011Q,
    -0x1.3ce2301d6ccb44f701c32c0dd52acf47c44ed2b9p+002Q, +0x1.232c655693762e06a73b494b736a9bc0cf38026cp+008Q,
    -0x1.2148748eeb3c6cba31cd193695e73494957495d1p+003Q, +0x1.21c9f756c3e98760ba01744fe1cc2428661c5c2ap+007Q,
    +0x1.c44f72efaa7ecbc72e993fef2ff131aaf3ee51a6p+005Q,
    +0x1.a4124abacb43f504505e618fc36f93d8f1d323e2p+010Q,
    +0x1.c1b6a1723663af6ea1d652ceca60acd08962cddbp+014Q,
    +0x1.bd4b5f824d4ee34999dbc1db8d11052645173d22p+018Q,
    -0x1.775a45742520c1a6fc67bad71c9d8a41ef19193bp+002Q, +0x1.dd95a5dda1c0eadaf0b5c2cb583c92a0eeb58210p+007Q,
    -0x1.1a51891dae9f56f09e21b24494879497b5ac7f82p+003Q, +0x1.0c328a0b764c3f25ef1c2bef58ed463e664199f1p+007Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0609[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.0e196620ba587261fc7d3479fa189c02d6bc8ab7p+003Q,
    +0x1.e4cc539d89876ac6b50d9306b4940ef19073e856p+007Q,
    +0x1.fe6d60965ddf6d21350941dbd65775a068eac4e0p+011Q,
    +0x1.294f0483b6f53b787faf34420fcd6749150dd717p+016Q,
    -0x1.91f4d01ef1d8ad30b126e3ed83899cf63e83079fp+002Q, +0x1.8f21a50d1ab2aa9d74602617228be04048bdfa25p+007Q,
    -0x1.1cd001d378793c9815f395b29d4b58e91c6ca198p+003Q, +0x1.1770f971b6aa587bd9a59fc1eeb697100e9a8682p+007Q,
    +0x1.f99d1c25d8207aba1b4dbd4ef92e25a96d73d0b6p+005Q,
    +0x1.c07e3e8a52965c2ad496b0ad35062a3bceda23a8p+010Q,
    +0x1.d3615611267f260b0bf5b90ef61b6776eb5c5f8bp+014Q,
    -0x1.6922a3592a0fd509ee0d470fb712c2b73a6d83b0p+001Q, +0x1.612213848372157b7c8575a4f2fa46b6cdd0b5cfp+008Q,
    -0x1.9ba61cd93b43c2d0a022e064c0706af40c2a59f9p+002Q, +0x1.6c0dc6ae8242c68dad967659fcec230de58fe0b1p+007Q,
    -0x1.196ec3a24c8a2b46f85cf12bb0592511ef6f442ep+003Q, +0x1.04887e74d379c17d55bb2ed90b328859f024ab4fp+007Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0610[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.62066a1f9a8e67d26ca6f64bee51c181ae5ba634p+003Q,
    +0x1.58dfd80483a29ee4dcec18a5cc12f7aa0e49ff22p+008Q,
    +0x1.8a020ad3c60c1dd780e7f85c9495de9cedfdd665p+012Q,
    -0x1.293940752881948cd3974d895a61ae20f021a31fp+002Q, +0x1.b44bd29c15a80cbd4e8725d214f1208766395c98p+008Q,
    -0x1.0fcf408d5ae5e3272a0b939f5f157f369d63ce46p+003Q, +0x1.61e7624f722c93f172ca5417a7861be3c6535857p+007Q,
    -0x1.1d567b034968bbdb801eeb5b0ddaf16ade2b917bp+003Q, +0x1.fef8a79764e5b935942cada86711c459042e8041p+006Q,
    +0x1.2c2f4b9ee5c10f5e7805cd3d945ed50958d6e41bp+006Q,
    +0x1.6147521494448375d9347125b4fb1d365a093254p+011Q,
    +0x1.dac38212467734792023b78248f3a7e2ff83bd25p+015Q,
    +0x1.1417f5c228eef427b2c47fdbe3c26700aca61affp+020Q,
    -0x1.71282fc19bf7dc04bab02770e3937c4d1c1ba081p+002Q, +0x1.4510f881e92a685bbcbfe027713de874a7d874d3p+008Q,
    -0x1.047cdc758332565a5524f24eef10c058864527d8p+003Q, +0x1.445a41517efc6421d663f340d23caf06f46c1440p+007Q,
    -0x1.1c99adbc715a6fefc330851dd70d8249673d29dfp+003Q, +0x1.ed83564f5b858ee994860214af4a2ea673e5106ap+006Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0611[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.ab615970ed790ca37bd4ccebb2d8e28d1094d72bp+003Q,
    +0x1.1123762b6238090d5daade19b219051013a5f057p+009Q,
    +0x1.9b4ff48de0eb086aa2ae5fb409f537a43b7fc68bp+013Q,
    +0x1.d123c310b0ce564aa83e4101c3b0962a5b8d9cb5p+017Q,
    -0x1.9eb38171e1883dc8cf81f6ca81ec22fac1443db4p+002Q, +0x1.8ef998e9adcdb0e560cc17f19d1460f4c2e1d4a1p+008Q,
    -0x1.21a9d42673f8f851aac37d7faf41f369915102d6p+003Q, +0x1.66dd957275859d1aae14b9e6e25028f9dae09688p+007Q,
    -0x1.2435e7cd71079068ecd20499c77e60af35679db4p+003Q, +0x1.fb4186810498b6e3a8e0c7bd5ca5bb87c910454ep+006Q,
    +0x1.615c8444347b1037687898dc624307d47ea59580p+006Q,
    +0x1.a261c609e319dc61120bb10ac7a5232492249edep+011Q,
    +0x1.f871f9e5cf29ce303205e6c67484cf967eb1b154p+015Q,
    -0x1.c327ee135008de37e7e5711d7debb2723d134443p-002Q, +0x1.3d36d362e739b2664c2baa05fd0a3f6fe1a54f8fp+009Q,
    -0x1.b95fa5a9d0044fb47d0413d2c2b2a5545c500031p+002Q, +0x1.37168d75ddfdc670f7fbe13ffc0da3b0ae7ea0e9p+008Q,
    -0x1.14a01d23d2a04109192b8c0b83253f608023b9f0p+003Q, +0x1.4ba9e30f31d50e6c363027bac50cf0fdf05c4ae1p+007Q,
    -0x1.217cc5cf71ee1c8ed9dc9bd4c630f69992b04b0fp+003Q, +0x1.edbc49946bfd4cdf5bda8de5eaf62fdbfcc08fe8p+006Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0613[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.ac0de08f9343f56ba88ae6f9dfb042c78c2e960dp+003Q,
    +0x1.120358365ec389d068fc9dc6d0057a562c20ed76p+009Q,
    +0x1.9d205eb2cf560f38e6d778d7373723a5c93c8bbcp+013Q,
    +0x1.d4d530d468096a5bed10a0deb0b08e79c4b89901p+017Q,
    -0x1.9f3b4a1efc0b8ece46a888a64be19a6169b196e3p+002Q, +0x1.8f4c054eab50dc9f28a8e88d0c8c7d050529541cp+008Q,
    -0x1.21aad6b41337530821a1dcd7594bcc15b59f2cf6p+003Q, +0x1.67043f8e2854165c8fd12f1c08835dd52c6d30bap+007Q,
    -0x1.243642eb235d32b6546a8201cb74115735c661afp+003Q, +0x1.fb5806f83f8b3b5848d22185a7916572fbe04b7dp+006Q,
    -0x1.3ebfe5dabb46c5c130c9a78f39bef80b3f83dab0p+003Q, +0x1.735825ab38778929b5927ba174237c9ed3708aa1p-002Q,
    +0x1.61f69b457c36364ca2952948b5b8b34ffda181abp+006Q,
    +0x1.a3dfb3fa1e7472b61a771497623b48c7e17617bep+011Q,
    +0x1.fbcfdfa655eaadce23ad7104be704986f273f234p+015Q,
    -0x1.d317ede3c8e195340714b6df677e0f60f2f5b917p-002Q, +0x1.3db7b7fe6f4be8245288cf85dfdf2ae5241993a5p+009Q,
    -0x1.b9a2407e1092d2c4e18c77a3966cd32d1518a8b6p+002Q, +0x1.3749835c7a6fc42ea2fae1b583a049d138b4feccp+008Q,
    -0x1.149d115fb469f5fca9b6812a9e2f414e47bba7f6p+003Q, +0x1.4bcc764b1b85fa7ffb1a07a427ad17cb14256432p+007Q,
    -0x1.217b95dfceb7c259f126ba483c9c78969a60d15ep+003Q, +0x1.edcc2f9ee087d887192c8a7e3eb0de3440fc722ep+006Q,
    -0x1.3ebfe5dabb46988cdf697515934a608d6d3ba2d5p+003Q, +0x1.735825ab387d62e023264de2b2af3ad0cd25f024p-002Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0614[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.eef14d811b82c3197a27e99d6533488ea39e0f6cp+003Q,
    +0x1.77cbfe31f51410301cafe462d5ca898574857539p+009Q,
    +0x1.7bd4aec409968453357e8eb8ddc5117c312ddc12p+014Q,
    +0x1.de89fbfc57bcb32955f0823d363fbc9753b89928p+018Q,
    +0x1.1e963bd4307e833fe9a30b539772788e895b05d9p+023Q,
    -0x1.f76daae9154014169b757d48c1838a330560e4e3p+002Q, +0x1.776ee73c4a1339ceb14eb330b0baf7cb8874f35dp+008Q,
    -0x1.27d26c653d760478544fff4e0ac9db75e4ce5ad6p+003Q, +0x1.ee67e0809c91e1f0d1cd58ec1a0bf3242e0535e7p+006Q,
    -0x1.3d94f9dc204ec752847ae12f6416c11ca9698af7p+003Q, +0x1.74c12a725cf3f2cf8bfccce9a070d9128a9541cdp+007Q,
    -0x1.41ec4b819da8c3fb40338308d5c4ef554250a176p+003Q, +0x1.35429f6049927568d37b7d334cb0f0cf5474f5bep+007Q,
    +0x1.a78ec4393407e5aef4e0cfbb1fc081b4e0c99bbdp+006Q,
    +0x1.48a81d5d3585176fb016bca924aaf4cbbf535af4p+012Q,
    +0x1.21f09dc56da421aca16395cef612bef0e456ae7dp+017Q,
    +0x1.45a17eea72bc29b2bdc97137ff1cbd901fc3b953p+021Q,
    -0x1.a085533ee5cb1af9c84d64b22089aae0801b032fp+001Q, +0x1.211150ce7d727e17c6715f63ba0ad3cd0600aad9p+009Q,
    -0x1.f9ea6a5430b1c74788929dbb1bb2abf9fc2d4141p+002Q, +0x1.2eef011cdfbf3742899cdd3d6caca45fa4baa48fp+008Q,
    -0x1.24c7be63f7db5d0baa2f3e9fcea41dfdf9a28228p+003Q, +0x1.e6da7d8647a5cce6d070eb068cfe1bd9e557fbd9p+006Q,
    -0x1.336dbb858208bae5b1bc1d08dce5369aedbb4964p+003Q, +0x1.46cc9258bb9f7b5cf990e106575f686cd0469ec2p+007Q,
    -0x1.3b06c8ee5bece1b259cb408658ddfbeee5b23f5dp+003Q, +0x1.485ba2d34ce09636ef704eaee655cd4814d3aa24p+007Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0615[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.2abcb21c36781638ecf2948d5da350ec253653f8p+004Q,
    +0x1.fb51a48ada252c859ab640fd69fd4c0928c372f0p+009Q,
    +0x1.ee51774cc558fe90c21b502e2cec225672808194p+014Q,
    +0x1.2ffd8c7b60770494359c93c7eefdc8f78e320408p+019Q,
    -0x1.3268b2e796e39d53fcd2591049099ac85d5710f9p+002Q, +0x1.7c659c081177d87e3545aa82ce8ff736563526ebp+009Q,
    -0x1.24a015d6ad935fefebb9cc8cfa28dfc2cf45a32dp+003Q, +0x1.e72c15ffa896e823f9ec3cf793d9a4bd752f6fc1p+006Q,
    -0x1.25cd51f998efc3cfe54282e1e87c4456d05ba836p+003Q, +0x1.2da4a74a5fc50630228dd18c832ee665c7adb23ep+007Q,
    -0x1.28bfa5c4ada6e37ddf570c4e36d0dbb0bf052d9ap+003Q, +0x1.ac8c0950039133c436ab2a40d7c2c61de7ae9140p+007Q,
    -0x1.2c710345916a409844fa854484dc3094d655e044p+003Q, +0x1.938daee36e20013f8e2ab74240d47378d4ecd2d6p+008Q,
    +0x1.e304e362ed8ee6cb14ee8f8b5a15aab9ae1fddf9p+006Q,
    +0x1.c2ad33628baa70707fd8b5820cc194c6aed176d7p+012Q,
    +0x1.0e4b3ee59c1c18cdf2d0149cfde69f087167aba3p+018Q,
    +0x1.90698f6f4f4ad1bb77cf51e43031b4bdbb292239p+022Q,
    +0x1.fec7482ef704ca180fead998e6b5c469a1d09a95p+026Q,
    -0x1.9bd2b60f53e83c6c97a3203a0eef7541c7df7861p+002Q, +0x1.1e68e80b39152041b225aedac8fb3958a53fb1ffp+009Q,
    -0x1.17fae06ac6b6bc1b00e4be0076b67be0f27510ccp+003Q, +0x1.93209592529599ef3090e96c64a566190ec57177p+007Q,
    -0x1.199d194cbfbd3edabafd877676634b15b21b71f0p+003Q, +0x1.5587a70cbf0b8440cf859bf231ba1375f79650cdp+008Q,
    -0x1.1efeff706caa220179d3d1381ce1a927ac173038p+003Q, +0x1.21946d058807bbed8d5f90b11c70328b279a2240p+007Q,
    -0x1.230a5c25c00998a55936bbb1e329b7207cc2c92ap+003Q, +0x1.e0227deb82e9f19580fd2ba92cbec588d23d6dd3p+006Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0616[] = {
    +0x1.4defbe4e6e27b38c5bd4072b76192fab78927f83p-003Q,
    +0x1.2640abe9e6cfce2823972d65e7f46b3586eec9f5p+004Q,
    +0x1.039e7171bc1b35e74f451feba737a83eb53ca318p+010Q,
    +0x1.284dd9cbe6c6e427be0cc8fa9751353edcbf0cddp+015Q,
    +0x1.adc6d185637e9b557f1b045cc3e9717e0fcaad2ep+019Q,
    +0x1.fe51827c930508e8b39de69b772c05339ce00077p+023Q,
    -0x1.0835ddee08089b89cae64471c191480382a76c4cp+003Q, +0x1.c8a3f039188cd85853f34e8fd037012d5b5c49bbp+008Q,
    -0x1.21e6fc0fc8f34786a38d8c321182e19f9d282fa3p+003Q, +0x1.9e86bc9e3718e835a743c9c74a0f86ca7c0afb2dp+007Q,
    -0x1.23686f9661b719d40f89ba5697faa278e74aa3bep+003Q, +0x1.27c130f30c13a63153e84477c2fc93dda100569bp+007Q,
    -0x1.241995a0f01d72af056a5b616b83db076ffdef27p+003Q, +0x1.e4bd8e02899e8d0f038df6b2305a184b94db6f98p+006Q,
    -0x1.b66d8a31e1403d9ca6fc40f1c963185e07d06009p+003Q, +0x1.2e4941f1e636c3092e946e6c35855087c11aafd5p+009Q,
    +0x1.e8603baf60243da7b0552ecaf6b0c3ee5a588ed2p+006Q,
    +0x1.add4e86e061a3efc9d50d48362bb6c13ad0ed48cp+012Q,
    +0x1.aa2f6b5869917864f005b3ce7ccebd836f82ec62p+017Q,
    +0x1.f4b7886823e01e6868790b85ebaaebde1afee7f0p+021Q,
    -0x1.5e46f069c0bf1094d43aeded2f4d25e66550adaap+001Q, +0x1.7032be35182ef7be1af8bfb6610943a7a669e970p+009Q,
    -0x1.f8932cb6f0a52568285740c7e8c5b925deef411ap+002Q, +0x1.5e24ae1445fa4c577b7d1402599c70a6d0d6944dp+008Q,
    -0x1.12e6400200315c5adbe432373f666c6788bb02b2p+003Q, +0x1.83dcc5a73bea9ac791240a33a6f94d0241be3ff3p+007Q,
    -0x1.1dba2770f89d5e62efa66e7a12bd4b865455ec3fp+003Q, +0x1.1c2e060312b06b0120f9161faa3bf5b85afe305dp+007Q,
    -0x1.22cdefbd866cc28b280f81639e2a619f2ce5b783p+003Q, +0x1.de2a2dd7e79d46920d1ed034cf0f9718216fd873p+006Q,
    -0x1.ba691f719d1b87af478a05660826aa67a3e2c0f9p+003Q, +0x1.2be5d74ed098e6824a4a50f21a5db490ba53abe5p+009Q,
    +0x1.34a3dd8c9fac0ed822e81e88afbe7516327ebf93p-003Q,
    +0x1.31f9c59249c6e2168f8e4406911abdc126258defp+000Q
  };
  static real c0704[] = {
    +0x1.2e34a34ce8ffeda40b2a1f4ddee651cd34a77f11p-003Q,
    +0x1.96db9ae8fdac5134190d0e8bf03cb271d4220048p+001Q,
    -0x1.2fd74354f83a8b3e69600c06b65704c61d93d3d3p+002Q, +0x1.316ab1ef06f36641646566c31041f526ceff58d5p+008Q,
    +0x1.02de848efdd58ebcc0892a8726869e582b434ed3p+005Q,
    +0x1.37506a04adef165b0a120d1722ab1c939707a048p+009Q,
    -0x1.bda43a2c749cef621d5a8c003056ff5e312f2d84p+002Q, +0x1.b38037d088d6000d5f021201ea1e233dfd33ea68p+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0705[] = {
    +0x1.2e34a34ce8ffeda40b2a1f4ddee651cd34a77f11p-003Q,
    +0x1.3893259a00d1203195f3c86166e2511c56de7a43p+002Q,
    +0x1.a28776f82a63eec57e53f4ea1fbe55e93213f1aep+006Q,
    -0x1.22bfb9f4ae9e5371543f6e62cbf419f3d69af55bp+003Q, +0x1.c834c511eb4563dfd53f6d21426452a6bcf65ca5p+007Q,
    +0x1.3b223cac1db7dcd4a48132605d768fb455bfe915p+005Q,
    +0x1.7ef493e5911fd51b59fce4d67f219461deac5166p+009Q,
    +0x1.316ecb05b9af7fdc792ab276a118489c79f7ef2bp+014Q,
    -0x1.21431f140e088a2fcb3826563c33c61c2f04e6a5p+003Q, +0x1.6d48081252be9cb7fdb0877a07b99625d8d3942fp+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0706[] = {
    +0x1.2e34a34ce8ffeda40b2a1f4ddee651cd34a77f11p-003Q,
    +0x1.64fd04c11725a58a818c4aac4a182e80ec3a3809p+002Q,
    +0x1.db2f9e0fb3ccddca115b8c60ee5dccd6ecc07439p+006Q,
    +0x1.9e9548c60231606196e3d97979f7c6c8213b8375p+011Q,
    -0x1.45db01f0160c85752bf49158103ef4c2aad15749p+003Q, +0x1.734b078298af11f356c30edff91912d8d6f730f3p+007Q,
    +0x1.9edb628ff9cac2eaed0a27e97baeca92e2b43d10p+005Q,
    +0x1.394cf0fc4d98be39e37a09752310995e3670e43ep+010Q,
    -0x1.0a5c4050bd85a6eefc6149f897f7577653247f29p+002Q, +0x1.c11f8125f80d75eb0039a8170c7ecbf8636f4122p+008Q,
    -0x1.3b639d43772f8947589fcae299329a4238e13fe8p+003Q, +0x1.47b4d487bbde47d04f522a067be6be1a08affeb1p+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0707[] = {
    +0x1.2e34a34ce8ffeda40b2a1f4ddee651cd34a77f11p-003Q,
    +0x1.dc53b483912bf0fdefcc6a64ac9f0299812f7e0bp+002Q,
    +0x1.519c78905e93eabc8d3164f6573562b38c278cefp+007Q,
    -0x1.3ec8a3461fd6eca4975ce00a76966e3b89e5d1fbp+002Q, +0x1.e31946364a6059e4501785bbe35c10f00a9a57b1p+008Q,
    -0x1.4f12b5ae99201168c9b9a60362156985337e7ed8p+003Q, +0x1.4fe7ad41dd550815ce4e7d28919e7d028b6e04c9p+007Q,
    +0x1.dda98b5db5eebc16ed252d5301bed056964c249fp+005Q,
    +0x1.a4e44bc0882cded2ffd36a1c26bc33dd40a54153p+010Q,
    +0x1.2529797e24e5483335331e53876a2670e96c9b1bp+015Q,
    -0x1.ae69fc225ff691f3af9482285d9fc1f0cc15eaa0p+002Q, +0x1.59abbb3f8713d440503675f37937dda762b610dep+008Q,
    -0x1.4565c94148adc16eb15190092942f9001fa30654p+003Q, +0x1.351a04d5841891390c88e0c53e9764f2eb6e83bdp+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0708[] = {
    +0x1.2e34a34ce8ffeda40b2a1f4ddee651cd34a77f11p-003Q,
    +0x1.06fd5d46ac2c08ee69f3a91256d0df6da31d0c32p+003Q,
    +0x1.c46cc92008d8edb9beb84a97e52a86a18c2680f0p+007Q,
    +0x1.1446c41a19643bf934f928bb45319d800c9416a8p+012Q,
    -0x1.b9c8ce5c85ace42ec175a6b20683647591cf00ddp+002Q, +0x1.572be95f929919097df7e6d9704dd6df1c38cae3p+008Q,
    -0x1.4fa7bcbc074262af9b7d951307a9000e77b1d755p+003Q, +0x1.3ed5ba64f0ee644ec52b0f2db75ebd1abbf414c0p+007Q,
    +0x1.f73efad5717c05b334fd4ed70bafc652962cf683p+005Q,
    +0x1.0bba7ec27d3c1357509c6907be6ab9982f79dc96p+011Q,
    +0x1.3951e6ae23c83463cfda9fc61d6df62f74ff45a1p+015Q,
    +0x1.a7a0f65f58e3a5ffda5b4d8331c587be4ee8057ap+019Q,
    -0x1.e314964b3f510ef6451e2a7e1383fded59cfa2bbp+002Q, +0x1.1651279fe101728046e95b868cc4fd1855587b8ap+008Q,
    -0x1.483150a38ddf691dd6234b3831eff5c207b85b6fp+003Q, +0x1.2a6a875d8defd34ec62753180a8d05e0e83b5761p+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0709[] = {
    +0x1.2e34a34ce8ffeda40b2a1f4ddee651cd34a77f11p-003Q,
    +0x1.14b45456cc82a2c77f7e94c33cf90ee09f8971adp+003Q,
    +0x1.85ff77019932d52d1c4e7e80832efba05bb35694p+007Q,
    -0x1.3431b5a594500673df2beb9d62054b1acaeb2b53p-001Q, +0x1.32f4c6092745daa4430731ee87f5562bcf14a2cap+009Q,
    -0x1.fa4727a2b0a23e32c62b1fb47d03f3308991fc8ap+002Q, +0x1.eb63d075615fee5d601b12950a253d3e29957fcep+007Q,
    -0x1.4c4fd2ff94f3f21e9e607fa3ad769d55ac3c3e37p+003Q, +0x1.32a09af0f3c84ece4e8b74093517e4f76db9fe33p+007Q,
    +0x1.1e7285c7259e7280c3f40e9bfcd21572308897d5p+006Q,
    +0x1.21f48856412582a2f91cbbdd9a6d19c20c4d4558p+011Q,
    +0x1.6ceafe75f01aadc1e7d6241eaf5b707e7ed1f46ap+015Q,
    -0x1.f6f4ebce05aa2d384d2b73d37f20f0107a6b1cd1p+001Q, +0x1.be78be5f57fa47ae518c23b0acf29c25821fde7ap+008Q,
    -0x1.0124e004468b914d9fea2eb7a6b8fee379df992ap+003Q, +0x1.b7f738668ae51402ea5bf1be2b82cec825b0be1ap+007Q,
    -0x1.47d75f5def77726201da68b971f76df88dde66c7p+003Q, +0x1.217fe04f06f22c8c25d4c158b429c5068686ac75p+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0710[] = {
    +0x1.2e34a34ce8ffeda40b2a1f4ddee651cd34a77f11p-003Q,
    +0x1.5f276daeb9320d0da221e9cae8270b9d01e714dep+003Q,
    +0x1.7b85f73c9ccfd852618b8bc54b5bd9f3f162e83cp+008Q,
    +0x1.fe5a42d8c02f8793219459879ce456dccc554eafp+012Q,
    -0x1.8266df29ed167d9810599289fc1bfab9759819dep+002Q, +0x1.fd20ea4cd0e7998630ca14577483d1fe38c15f52p+008Q,
    -0x1.35b32ebc2ac4f4c7236c395387f674f850436315p+003Q, +0x1.93cde23ac73e2632ef6df7e83c7d2a0d8c3b3319p+007Q,
    -0x1.4a8fd14bec76e75ad43f3d88c4dd444b41863a31p+003Q, +0x1.1ef707f8a1e6b39f030fd3281291502ddced2abep+007Q,
    +0x1.4829455b00392ae0f50bf810a25ede4138ae2152p+006Q,
    +0x1.ac9cd777743789f86a2e54a53c248ae4858c408ep+011Q,
    +0x1.39358dd8e6feaf072cc2f5483d91c99b5125c531p+016Q,
    +0x1.bba4680232c3e02e0095448c2462f21897ac7adcp+020Q,
    -0x1.c2bcbd5f5432af05eac875c0469103945bfcf9b6p+002Q, +0x1.7d107cf0761d19ba77872b4198a2886f3aff564bp+008Q,
    -0x1.2ba06424453103257bc1a753162653e5b123124dp+003Q, +0x1.74f72609d40b99103d225acd57d56e29469212b8p+007Q,
    -0x1.491160a487f90c2dd0b83a654ff22d27594ab25fp+003Q, +0x1.14bb27d2d5f376b44b4028ebdf795cbd803f41b5p+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0711[] = {
    +0x1.2e34a34ce8ffeda40b2a1f4ddee651cd34a77f11p-003Q,
    +0x1.954e6ec0fd61fadcf038270c36fff8ff6251b14ap+003Q,
    +0x1.15a74481297400abf704db20652fe0c8536d10c5p+009Q,
    +0x1.bff153911d24eaf98e9fdb98b5ec0d30c6a1e514p+013Q,
    +0x1.2e05ef03182deec1f147600ba18ae949cd1c7fbcp+018Q,
    -0x1.ffeb332ceabadcc43147a7904113cfb22fc4ce57p+002Q, +0x1.ba14fe45659404c5f8d7477f39488401a5f8506cp+008Q,
    -0x1.4d06e5885fbaf6b8881dd8607f2b2b1f1289293bp+003Q, +0x1.8b0103f856e5dab74b36eca825726a861176afcap+007Q,
    -0x1.50790ca54ae5b22240f8e5c7dd6218a5bf073933p+003Q, +0x1.17a33c4a8288c789bf72f1a34e49e954aa45f937p+007Q,
    +0x1.7d58bd32559036752b9e9a75fcaffd5d5a12a4d5p+006Q,
    +0x1.ee189e4f17adefb45a83884cb13ea9d6a311674dp+011Q,
    +0x1.570dce652e54d8532ee98aefe2618ea6604b6903p+016Q,
    -0x1.b6b0b77b41d4c887b711f4fce8a9ae5d61829d17p+000Q, +0x1.7100c7e3f46f7bbfab6e088da674a8aaaf576e31p+009Q,
    -0x1.09d2cc3d2239387ff4b599bc542e914d5d49e54fp+003Q, +0x1.5e4e3f28a055038473276b78e55405c092b333dep+008Q,
    -0x1.40be68b52eb978b4399206edcb05a4b8c4495023p+003Q, +0x1.70404d192df352c10983e6a1bdb059fc5665897bp+007Q,
    -0x1.4de81fa5c8fd98470f291253a9bf4668e1c62c99p+003Q, +0x1.10f0801dea64acaa7187c4ea325ee4dcebf91565p+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0712[] = {
    +0x1.2e34a34ce8ffeda40b2a1f4ddee651cd34a77f11p-003Q,
    +0x1.9ef680be52e1ea7e0a4ea50c9bc167ff982fabe8p+003Q,
    +0x1.24d5432de275346385514d3481c48d759c19cc8fp+009Q,
    +0x1.00759fcdc3333684652cc55d02cabef1865d4527p+014Q,
    +0x1.5004694b39e5e1a08c6434060261e160fe486cdep+018Q,
    +0x1.341239f43934c4fbfe16e776a5cc382eb0d3758cp+021Q,
    -0x1.fcff57ea0261d01f9104e8de74df978ec1b487b1p+002Q, +0x1.ab36ab43f9a02e53b4414fd0fabc71fc7b2ae786p+008Q,
    -0x1.4e95f80c0c8011e1547af43efd95e0c1e12315efp+003Q, +0x1.87be1b0611fd682acbc2294e90ff36f212994bb0p+007Q,
    -0x1.50f672dfd3bcc26c7c500ee7caa7dbc65b08329fp+003Q, +0x1.16cc40a18acf6fac78ccec3b646c6bf23f66e013p+007Q,
    +0x1.858ccd32e75589baddee1da53ab283fae4bc57f6p+006Q,
    +0x1.096b8c768cf7b3684aa0b02818f2012760611229p+012Q,
    +0x1.8f611fc78908e2318b1aa0cdc4458a2d62aef48ap+016Q,
    +0x1.71a3bf5792afde7336b6973a5d1eabfba1ccb103p+019Q,
    -0x1.a66c940c887abc4f353c6bb6781e6ec4089b2197p+000Q, +0x1.5835aed0251be8f02e9adab0e075ce4f43a8f563p+009Q,
    -0x1.0a58306b196dc1e0c1e9daa0a52e039bebee1ba4p+003Q, +0x1.5641f5235ebbbc98c709e2acb1eda9eaa79263fbp+008Q,
    -0x1.427b32884631e7bd582776852ec6d3660e39a9b3p+003Q, +0x1.6dd1a5ce731412aab0d90638790f56429db5d979p+007Q,
    -0x1.4e5cd6b3c29ac136e64de3b773d62ea2d438e40dp+003Q, +0x1.107391685d443e4985cbc511ceb02021a669b6eep+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0714[] = {
    +0x1.2e34a34ce8ffeda40b2a1f4ddee651cd34a77f11p-003Q,
    +0x1.ea2546869a3c4c3034e70cbeb2924b007705f183p+003Q,
    +0x1.555db9b1dcf67686cc0816a009dcc92537ac776bp+009Q,
    +0x1.dcfe5c868ad3fae449448f4f49aa0e9936893e1ap+013Q,
    -0x1.0c391c624d50fb57ecca5df318e106f458323b9fp+000Q, +0x1.d223e899a504a6d5c5ae7f28ca5291813bf0789dp+009Q,
    -0x1.2559ffc0679eda24c81d5e1329037260a67d104cp+003Q, +0x1.a6f4ed643d2a4043f5d2b27811462ecfef043442p+008Q,
    -0x1.599400b2b85a7f6bf0c0d68b9055310b79b7723bp+003Q, +0x1.9a07a9adc4780a94636ea0e6a83df914881e212ap+007Q,
    -0x1.5a928c7b7f0c9f039d6af73dc14b9db6878534e7p+003Q, +0x1.192840bbde1a374a4ae997554b75957aad4f9c90p+007Q,
    -0x1.6a0b528443536d03adfa3e2553925b280026a1afp+003Q, +0x1.0b14bf6fe9c1e703a9111ec69e75585522c02addp+007Q,
    +0x1.cf179d046e80bb9b80ac1daef8a7cb2d24d45548p+006Q,
    +0x1.8cb868e16368804c4e07d23bc5a70fe04e1dbd7dp+012Q,
    +0x1.82eb99b134576563b4e5a208f022109cf4224d0bp+017Q,
    +0x1.0087bb599889ab3557e6cc585059fcef42496329p+022Q,
    -0x1.1b9a0892bc666dd5103b8f5c70ac231b0113baa7p+002Q, +0x1.53d1a1c45cce669cd49922232835d092d8661197p+009Q,
    -0x1.245c2cca4b1ffedb2d2bed75d05eda8fc162e6e4p+003Q, +0x1.59d27a36044356897fc9bf7de19da1e40f196965p+008Q,
    -0x1.4c8ca7ac49f997e62ce9dd1d5017744d8bfb6d41p+003Q, +0x1.8051e5e7892f0491ed31cfe77c4dd0299169274dp+007Q,
    -0x1.54bcea4869d4042d9e272be5cbe49ff4a1a171a3p+003Q, +0x1.13231c994cec2c33bb70c17962af7f84f8f7d840p+007Q,
    -0x1.6afd071765cd2ba83465242e9e4a97ece3437a61p+003Q, +0x1.0ae31abf29d03286173c8a6f9be656206fd49561p+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0715[] = {
    +0x1.2e34a34ce8ffeda40b2a1f4ddee651cd34a77f11p-003Q,
    +0x1.2e6beb56d2228f39b456b30766604cc4d504a3c9p+004Q,
    +0x1.20663498f094822868e78b8914c5a2518873d948p+010Q,
    +0x1.3b0dba4a7da046fb41e40f99d865d7ce31c61452p+015Q,
    +0x1.c8626c2c9c467c6acd3db49f638f7d865e6f97e6p+019Q,
    -0x1.69d1b3dffcdc47168b5241178df89feddfc49badp+002Q, +0x1.b980712ea9f62c62aba444d612aeec3cb03c4f15p+009Q,
    -0x1.500db3bed6704f28dd40e768d0f5326fda7ffc15p+003Q, +0x1.ae7ad70039c93d617926391b8a8b5bcea951f639p+008Q,
    -0x1.51ede3b444aa15d3f673122611740eb57cb853edp+003Q, +0x1.0bed2a33c6eb6771c0d57504ffe885cd231aa1b3p+007Q,
    -0x1.5543e25576a3a906b52de1b905f17cf87803357cp+003Q, +0x1.48e4d8173e2b15c47ff7c86fe35e2495bafb442ap+007Q,
    -0x1.5a9044104686fc52fe36a127f1c379f8af792cc4p+003Q, +0x1.cb8b0042c0302cfebbf415b962fa579235a41737p+007Q,
    +0x1.0e5e9c60c1e945a98d603d0f83622051dcfb1f2ap+007Q,
    +0x1.1a146c7fad13bb54f30e10365fe0b1c917353cdcp+013Q,
    +0x1.7d6f82a157d62874303be744041196153a17e8d2p+018Q,
    +0x1.35a16a0466ce7d364e66e92b27c5edd1a48f0766p+023Q,
    +0x1.d92b260c7086670f703f45c91062a3749bdbdf57p+027Q,
    -0x1.c8cfb49ebf3e909591326e6de88084c7c5fbedc7p+002Q, +0x1.49259f9c1d9cc732de76ae4f7fd8fcf309a36f75p+009Q,
    -0x1.42c23bc615febaa1068f81fa10c4e9bd663d4422p+003Q, +0x1.6beeb5fd5306bd0ca870a5f51c06d1550b853044p+008Q,
    -0x1.4bcec71f290d7a301814c2a08b01d936e0df73b7p+003Q, +0x1.b4d07afdbc0a6730ca14dcab267e6ac2a05721a3p+007Q,
    -0x1.4ec15a4d8371e354d593be066587c05163b81bfap+003Q, +0x1.3e82aee72307b01fd97880f856ee649181d49b27p+007Q,
    -0x1.504cd9203bf1ebd35131f21648dc501c373357f4p+003Q, +0x1.08d100eaacd099f43770eff896fcc0951c2b13bbp+007Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0716[] = {
    +0x1.2e34a34ce8ffeda40b2a1f4ddee651cd34a77f11p-003Q,
    +0x1.36ece98ea823a31f0723dfcc789258cfeca4e732p+004Q,
    +0x1.13be2f0c58121edd0c0d282865e5308741d3754fp+010Q,
    +0x1.f677a4fca46735fc99b8a8b8556549ec6ede331ap+014Q,
    -0x1.b905480520c644fdd7b85d95ca6791b11e4e3b17p+001Q, +0x1.6f9ad412674c48aa84b0bfe221b98402a7781819p+010Q,
    -0x1.4c7267aec6d86900d2aadbbef6d76aa2d327495cp+003Q, +0x1.ceeca4b7322582df1debf939bbc001d821dad249p+008Q,
    -0x1.512b040b71f17f93a616ef2c91f030cfb0b00b61p+003Q, +0x1.0b3aab6f332a0d642b7efeadebf5437a6620324ep+007Q,
    -0x1.51e2feccc6c4de9ebf5a3300632d118116195452p+003Q, +0x1.45f85fe34ee05d353006d7e6368e963126130305p+007Q,
    -0x1.52f876202ffda1ae4ed354db7a7ee759ae845f3fp+003Q, +0x1.c82df085af00b7d74206554a621f0af5bf4e9c96p+007Q,
    -0x1.98732cc4a560d438d3822d6971e9dba6913c0f4ap+003Q, +0x1.19d02654c8f3b4dbac2508184a575f0e1908a45bp+010Q,
    +0x1.1d48b993e34df3d211930d56e33834304fc0c600p+007Q,
    +0x1.2fc4a16b8cee961dd1d10b59415123f381ac113ap+013Q,
    +0x1.72b60a7f23368aca16552cc517c33203aa3ff7aep+018Q,
    +0x1.491db8dda2f92b664de901b4b969741c3caccaacp+023Q,
    -0x1.e007f4d7508629e090d73c82df3278b40166900cp+002Q, +0x1.9a48654c8c4e5e2c1d57a5c468e9d8ee24d1c10bp+009Q,
    -0x1.38476e6112b777850d43d52769c87e71d0c4311ap+003Q, +0x1.7c270e4022354fcf70bd72dc4e79d79360f22aa3p+008Q,
    -0x1.4483efc025675cea4d0b71efc406a375fd24ae43p+003Q, +0x1.af48aeb1c80c3de68b5e6c2261fb51bf693adf45p+007Q,
    -0x1.4c290476510de1a75a7ccb6b7ab568e1f0191876p+003Q, +0x1.3b246e077c0fdd3a075804bb10e1efdbffc36799p+007Q,
    -0x1.4fcc830bb2d73ab0e164e0bea8d4f189b6fd65dap+003Q, +0x1.081f763602c48b16209486312da54ce96610f59fp+007Q,
    -0x1.8966bdffd7a4f612aeda54d4ebca5204b3e26672p+003Q, +0x1.34cc8a3660224eb9ce10c9a36629a027f4f6c167p+010Q,
    +0x1.0f14609bc39b6ce9755147fdb811a90c183ac8f6p-003Q,
    +0x1.2f5ddde1f717702a374f47a130c9caa576b5f78ep+000Q
  };
  static real c0804[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.9fc18cb71660a1e67dd27b050b86c2a47f252181p+001Q,
    -0x1.7608b7f8d445070a59688061c3dc8daaa0f77259p+002Q, +0x1.6e7e2f245947d5fed7c31ccfe2a76925aadcaa9cp+008Q,
    +0x1.1e32142ee38fb27afec07255bab2b74036955dcbp+005Q,
    +0x1.89d8239b99d5b61af49f01b466fe6948ffb353efp+009Q,
    -0x1.051cdc54703ceb42e7a4ab4514608b084164ea88p+003Q, +0x1.0167492922cd12b71c035ff815d1848e477c1e05p+008Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0805[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.38bae1ac630068adeb14bbe808287d2bdb908a05p+002Q,
    +0x1.e2601a2f6f2b177de761dd646869468bde16d325p+006Q,
    -0x1.51272336b2100501ea4cf39c8371d5aff113d314p+003Q, +0x1.037fa74489b7245a0f938b4becb4bad460fbe921p+008Q,
    +0x1.5827aa2966fa34d47d063e43860abae2b931a830p+005Q,
    +0x1.c04ad0c0e94420df48a3253501ad75cbd6123d19p+009Q,
    +0x1.b022b3bd35fc416cc8f6eedc8c641204608d42c2p+014Q,
    -0x1.4cd3582739dacbce4f0a18edee55ec4afd269a46p+003Q, +0x1.a119de4d7d66ce3a890ce13a836174c9b02bae5ap+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0806[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.5cde3446fbd9d3496ece07969fd6986de1326f2dp+002Q,
    +0x1.eb6e8520e966f9b98b1eef9486f99d3e4800a8aep+006Q,
    +0x1.0b7aaa839408a29e6c7acd379f07037d1da53d52p+012Q,
    -0x1.73ae33b5922f84f0098280d1d5b71fe46005e621p+003Q, +0x1.9c3076dc9a6d7ff61cdc52431ac0d873a0f11650p+007Q,
    +0x1.cdce298b272adbc9f8ad30ae3fe277e6afd14678p+005Q,
    +0x1.95bdeb7507aaa761253d75a9a87400f51ee94e02p+010Q,
    -0x1.5fa5d1c5d98bc195b116e5549e3bb7282fbdd8ffp+002Q, +0x1.0d7cfad2360a24cff3a26ccaca1e78e593312c18p+009Q,
    -0x1.67d94c523915def2121f1fda6baa100545214218p+003Q, +0x1.6e8f20ad3185b11eff58918fd67ee69120914b24p+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0807[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.e579e5c43f289ccaf7a0cd0fa566249a2e686286p+002Q,
    +0x1.93d965144df2543bae702ded4c30637977b0ebd3p+007Q,
    -0x1.b1834db8ccba4673761e73895df3ce766284e82bp+002Q, +0x1.1cb5e0150c79e03165449162fe61616bbc913b3cp+009Q,
    -0x1.7c6d1c08e80c9528382630f097ced6831906c1d7p+003Q, +0x1.70c0c82beb932c12418162be0548e8738b8c4016p+007Q,
    +0x1.06a8f222a8915a2dbf6c0e73ccf110db6076afcap+006Q,
    +0x1.faef104c86c807038716074852004ef11e9ae801p+010Q,
    +0x1.afeca6c0759a0805e28f5e8405d431421d86b520p+015Q,
    -0x1.08dbde7c259b50e97ec7a6474acf6f2256011723p+003Q, +0x1.9254618759a43df53d5c622fd9a2d272b268ec8ap+008Q,
    -0x1.7224d104fa74e26fedbaac30d4b620d2248342e4p+003Q, +0x1.55fa031d6009689d4bfac5522e8c8bf845b329dap+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0808[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.09e6ad7767179331008f3548017b8caf54b9fc6ep+003Q,
    +0x1.ffdf130240f4d80bf1e9b1e8526dc7cc77ca229fp+007Q,
    +0x1.8717618e2330948677f26bcb8b9e28c529e106bdp+012Q,
    -0x1.18d38e3e279f5184560e8e5e1e1d84d04b7a3658p+003Q, +0x1.8a9e2d63d2ed202640b8b1325a9890b774ca4ac8p+008Q,
    -0x1.7d1226e0bb1953f135f6194b804997a78d1aa568p+003Q, +0x1.5be1fbce53362dd0e72e9540e31406d5527760d2p+007Q,
    +0x1.1801ef67c466502c671b17646369317a089b4667p+006Q,
    +0x1.e75f659aa9eade26f007af8ec1a039204f746620p+010Q,
    -0x1.fedd788ff1e8cb191340f440950c802a809580eap-002Q, +0x1.830ee5249ce3bee0fddb63ad98deaf63154ea8e4p+009Q,
    -0x1.26133179a5cab7bd7f289ebb20a9d1b4766040b9p+003Q, +0x1.3eb9f8e4d9cf14dba5152d12dd4863248ea8280fp+008Q,
    -0x1.75342325c721c8b978be743fe1a3ac4ff8001a23p+003Q, +0x1.484a4f5490a85b0d91e7a0b44566366507791759p+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0809[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.1f3adf303e3520061aac8e6096b4683fb6c6d845p+003Q,
    +0x1.dba28f4f3aa329311e4a43d890dc0c61de273855p+007Q,
    -0x1.e203e765efea8d5c0300dd3ae6efe8e14317af16p+000Q, +0x1.8125192e7261cee97f1905c6a43f837b3fe884d6p+009Q,
    -0x1.32d980f132941abdc049bb3e1a80612cf242e687p+003Q, +0x1.1f9a7db4bb1ee403147d69b69ccce9099be01c36p+008Q,
    -0x1.7a4157b89c7665cacc30eb2a051b92304fab6c00p+003Q, +0x1.4df1e5f0b04bdf3d72b0d21f447e2365907bb225p+007Q,
    +0x1.40ddc8c5c1b66bde67ceba9942b92b5cc89f72fap+006Q,
    +0x1.6de46f3acb8878a24ac61eeaf02e1300ffaa2b4fp+011Q,
    +0x1.15a8c408dfa8b2ae9c1433d13bf835304cfe8003p+016Q,
    -0x1.534e381bc59467ef8b3455023fee808cd2b5e875p+002Q, +0x1.11b915ef48c73637005de6b274487aa608b610e0p+009Q,
    -0x1.344f74474c9566166748f2a479ce48ce628fa86ap+003Q, +0x1.fe860ba296d82d487baee588c4fbbf00e4a98179p+007Q,
    -0x1.751becc6dc27c5b17364eb03ab462eb953a98880p+003Q, +0x1.3df5ff0f15fbb1952a1e153b44664b5ad8852c49p+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0810[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.5efb524b0a3509061da44e10d338c7a971fa4ae7p+003Q,
    +0x1.a2d08c507016d962135c6d0134f6f7eac6b893c7p+008Q,
    +0x1.4b68e7e75580443e955a2a7fe50d5d806f345cd9p+013Q,
    -0x1.e25898d567f43c8fcce484014de7cc80ec26f835p+002Q, +0x1.2664d3815728516e500af99f790d2bc1471417bcp+009Q,
    -0x1.5e391748f6993343d8167afe40f00479b8ccf298p+003Q, +0x1.cb31b6596ecb7f7450de49a4c30b61773dddaf93p+007Q,
    -0x1.77ddfd86bb74479ca90a923f9bb6347ef2018351p+003Q, +0x1.3c8111fda7891738377981dba11caf728c58d831p+007Q,
    +0x1.65823c23c21063afcf262a83feb9bae82e8afce7p+006Q,
    +0x1.0275439a4831be0abb41a8de1e0b647ec65727c3p+012Q,
    +0x1.954a43003ee7b30eeffb83472c74f9775f45ca6bp+016Q,
    +0x1.5edb5e1a86c6444dee03b74432920486683e89a6p+021Q,
    -0x1.0cc5f702fc6a676b4a6b4f992058db7753c8fb2ep+003Q, +0x1.b9dbc766c5cef8599cb6c81060d3fd0cb58409f8p+008Q,
    -0x1.54f4b30bac67c5b1293addae57a3ec6ba96a1fc5p+003Q, +0x1.a9923398bd23ebd52a4f08d14b2cecc7020bfaf8p+007Q,
    -0x1.757e39dcb9576d8a23d43d392f69e22968b097e0p+003Q, +0x1.31a88148876b9db9ff90c88608309e81c73abf67p+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0811[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.8880827aa0d0602e9ddea3980a3c0e6e7afb8cf1p+003Q,
    +0x1.22e13cb6eec1c947f13b8bcf6347719321263a30p+009Q,
    +0x1.f52d3669c34b9baceecd9e2e7838aafc9b66925fp+013Q,
    +0x1.9a6ea747919d653824d75e54aa210bd7dc4b994ap+018Q,
    -0x1.31e3e4fbe7981751797f12aeec432db18aa21d5fp+003Q, +0x1.e9958a5bc9f223fac73c45312f98df9f6ac291c6p+008Q,
    -0x1.77ad8e7e2bb8c4a0dd296ab47a59b15f09e2ea87p+003Q, +0x1.b127cbdeb7971cbdacfd9f42971774f075598579p+007Q,
    -0x1.7bf1deeffffd21e6096b9969e00d82535931747ep+003Q, +0x1.31d956377391dc6f4d273f6be0a8f95f2f23182dp+007Q,
    +0x1.9eed7a4a6d21ae1956390467e9e0edc57fd0727dp+006Q,
    +0x1.27d4f2934183df5ba753d130fa3dce74d92a87dap+012Q,
    +0x1.df43a5ee633962578a3ae296eb7470b63da0d56fp+016Q,
    -0x1.905c5219e17ddd18995719c02b953d470e90ef31p+001Q, +0x1.ad7c053498ed8fbcd3a0b96f7da19cbc2aa63fd0p+009Q,
    -0x1.37d523a2e8e7660cc208369579399cb19ad02c86p+003Q, +0x1.88728056a5e86734f74bdf85d3aedccbfcde2917p+008Q,
    -0x1.6be2edc0d2b8714aceb6f5b5c2fa17fea5da13a0p+003Q, +0x1.966bdfb5a3e1b8cddc0ccb7190374ca933b722d7p+007Q,
    -0x1.796c8df1ebb285004ebafcf9c86548108b7966fcp+003Q, +0x1.2b0771485b4d1f720dd08be975eb7bd901cd5779p+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0812[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.90bce209fc499b4e1a02502453290c0a503c5a94p+003Q,
    +0x1.31cb1b0187a41e97bbfe3708d91ea3a748c722c4p+009Q,
    +0x1.2f9cbb6099c6aeb6553f9914bbb581d8f2284889p+014Q,
    +0x1.ac800b7f55894dff759e8778e7d78200eb594a34p+018Q,
    +0x1.7f73e92dfe502528644fa9b61a3061f2155f88f3p+022Q,
    -0x1.30ddb5092a6a3b695afeaccd8c7f894faa05dfc5p+003Q, +0x1.c52b81bb300b01966bab8fe0c2097373e634d40fp+008Q,
    -0x1.7b3f4f9bc0776d96e438f60b528c9b221d20b8cdp+003Q, +0x1.a8c036adcdb10d3c66fafd2bcd93589663756984p+007Q,
    -0x1.7ceb0ad1cdcad3b109eabc0299ebe70a98fa8579p+003Q, +0x1.2fad9387167b5e22ef819f0f61c565a5a0f6c2b4p+007Q,
    +0x1.a956c63c6b4b07c728d4f626ad40fa1c6ad833eap+006Q,
    +0x1.480eae49718aa7e8fca3f95238e46073739e120fp+012Q,
    +0x1.225bc0ab94a48db6a3836305138a4508969e7f9ap+017Q,
    +0x1.fa6cf542d08df90074c7429c8297aa5310bac40fp+020Q,
    -0x1.aeedb68911aeef2da6690122ff3756195f4bdeedp+001Q, +0x1.6ebe18fd087554bf69738f10c56ec94bae963efep+009Q,
    -0x1.39fa3f77b0f259d51d1fc24cbe8386e4715c509ap+003Q, +0x1.7450f18f90d755480b35c47f27b0bf0672cf11b5p+008Q,
    -0x1.6fc740fd582628a0c6bab348146fea2917ca0363p+003Q, +0x1.8ff03b4b1ae7d30057beb44de37d9206b277af90p+007Q,
    -0x1.7a610471ebf3f38e7f746b3d5451b01032289d74p+003Q, +0x1.29a373e22a97a970e917e23417b54aac0e9b33b1p+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0813[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.89007009a575ff463816f983e8631fce08ce9902p+003Q,
    +0x1.26ab88c9abe805d54ada8ba9585c1b7e1824aa91p+009Q,
    +0x1.1c7b8f1d99de1e4fada0681ab964b3d5c6f6b0e4p+014Q,
    +0x1.93987a1f26049d03035f5b0ba7da18d2a0cc805ap+018Q,
    +0x1.3503ba329c13475bf8d876e36a93de5aeac8f9f8p+022Q,
    +0x1.0ed98d749e47ebfd6c130fbefb60b65c5fba5230p+021Q,
    -0x1.2e6473a5d85c42b13b89411559725b1a2c425a35p+003Q, +0x1.c706c2081655c2f081462a005895c881399afd28p+008Q,
    -0x1.7ad3ba3e1eefbed1e01e725e056294f292241450p+003Q, +0x1.a86aa7c6ff3ed1061653a2080a6ca4d42a55ad3cp+007Q,
    -0x1.7ccf5d43082445fc4860f800f3e51727cab8df7dp+003Q, +0x1.2f93f917ee7099b4e59248858f8951eb276494b8p+007Q,
    +0x1.a0320c0a3eff05bc32f0d75f7f57ef2cfbcd6869p+006Q,
    +0x1.3815c6a279bcebadd3d31b9254501780736c4f7ap+012Q,
    +0x1.0be795e5c77be9eb4291a01505a22e9f4286feb8p+017Q,
    +0x1.9621289331416dc19379da18cc668166bde1d01bp+020Q,
    +0x1.63c9c071c8f64da4ab15826ea6a1cbbd04047a5fp+019Q,
    -0x1.8b788b0a6d8dcaec250322fef6e579885beeb065p+001Q, +0x1.7239d3192fa242ac7766de4ff199563e05a1947ap+009Q,
    -0x1.385d349bb9084fabb217e226a31054e009735b58p+003Q, +0x1.74e6e36611e6133df211df15710ac6b8e6ab62e5p+008Q,
    -0x1.6f6de52f32858488d99ed51369c1f4e32ca1b33bp+003Q, +0x1.8f81afb7beed317a4528c3be04eac5282b556a07p+007Q,
    -0x1.7a4ebd5a132292a2c4630ae3a554c539118abb85p+003Q, +0x1.298932cc7c8a69850426af30d76e7029d0b37f50p+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0814[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.e625a78f83d58948e1bf7afd9cfc25c88befe741p+003Q,
    +0x1.7365e8279f571c59b477991d298e954347322192p+009Q,
    +0x1.2768aeaf2c0ccd778f16bbdd708afb1f5c666b49p+014Q,
    -0x1.3371f065050e70b4ef578f5e1fcbe911fb9a3e24p+001Q, +0x1.0d73463882bdd338cfba9146fcecc8e3d3289351p+010Q,
    -0x1.4fff234b0507b857d6ab096aaa41d1cecc9b7d71p+003Q, +0x1.d3b688f46f0d28acced575eb41a9a9983c12565fp+008Q,
    -0x1.7e11cbe80501b08309d7c6b8574fc9979dd6d14bp+003Q, +0x1.3982ab93c6afe042645a4bbd23ad8c834fdf0ecep+007Q,
    -0x1.7e2188a621e28dc68b1a54fd8e719973920c2426p+003Q, +0x1.bd6eba264ee9e5940aea25a11af52ce8af6a917cp+007Q,
    -0x1.7f05333313739026f181145ebe513d2afb0d9b1cp+003Q, +0x1.f04da9d305d49f80b1737ff8cb0e3c86358712fap+006Q,
    +0x1.f43173af6fb7c98da77ac27ef582cc988eb7c20fp+006Q,
    +0x1.d33d2c65390c7aaeb4439a467b9024e8fab50caap+012Q,
    +0x1.efc94020985276d9009cec125e111797712ea4b8p+017Q,
    +0x1.7ec2ea7191bdd2e22c6c89ebac46da4ec3a576b3p+022Q,
    -0x1.6b1e10b7b9bc5569cebd9179df0f2c0cd6943f95p+002Q, +0x1.867ba0ed7892d625425b77fb71f56364ada1c429p+009Q,
    -0x1.4d44f1b43dce16710d97ffc594a7c4ec370830eap+003Q, +0x1.8275f9211c5424c07e4f6cc1a3f554dbf8324d32p+008Q,
    -0x1.717130257cb3d239e9c4398e0534e43928295dc3p+003Q, +0x1.a475d174b59a882a7b652bf885017057eb9fb930p+007Q,
    -0x1.7a78f9f3ba8d4e706587876c99f4c7a3c27c400dp+003Q, +0x1.31e40b28f5cc90e5731d480e6c93a8dff53c0b33p+007Q,
    -0x1.7efa846b13239e811721cd403aee58922dae3233p+003Q, +0x1.f02bec2247420c1728fbbe285d529a0e408efacep+006Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0815[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.2905dbeef29b3ede9e181415f56bd5eb91768604p+004Q,
    +0x1.322873dfeec49d22fb51cbae784d8ab080c96bbfp+010Q,
    +0x1.697b10729a2439117d6deb0307286d78820ee032p+015Q,
    +0x1.2869d425e36246bec0c82bedd9392598876278c2p+020Q,
    -0x1.b5b68c3e576b7359bee41a55e7d72895bbee3d6cp+002Q, +0x1.eb1ab4ffafdd3c330699372392192c2af60b94fdp+009Q,
    -0x1.786f4998f5b62e5c78ec8b462207db0a8c95a317p+003Q, +0x1.cdbe2edd99627318a954dbadcf6b0f29efe2148cp+008Q,
    -0x1.7e1b1b082d89a8d962861900c4b9572a492f207fp+003Q, +0x1.235b12b20e214947f68bd956127b0c55a0ad6f8fp+007Q,
    -0x1.8299709530802bf0a4b114270a0de22c6397edcbp+003Q, +0x1.61deade54ce7ba17d3df5b424061a2475826fe52p+007Q,
    -0x1.87dea70ee65fe760377b9c3fd328ab144d6fcdffp+003Q, +0x1.e92505a72a2d2b92dffc0db7f5ce629c18de6afbp+007Q,
    +0x1.22d876368d346fc62d1a8f4ce1225810ca8639adp+007Q,
    +0x1.46d7472cddbbfd3c0faf21509cda12eed69c1d08p+013Q,
    +0x1.e14a764dd564569f4e65a4c867dab5a5eb0eea71p+018Q,
    +0x1.9e7496e90a28d16f7eac489f46afb52a2473ec10p+023Q,
    +0x1.6e24b36e90e65e0a4665c59b23971d60c6c71d14p+028Q,
    -0x1.074bc9c6da995f86bd84b479ec3ffa1d6109563ap+003Q, +0x1.6f785d22bd97d6688e1da552732251a34a28d62cp+009Q,
    -0x1.6c6675ce0d0b0a152fc504fde87914ea79b4de18p+003Q, +0x1.89361045b01af03a059bae559cec218118f6c109p+008Q,
    -0x1.7a993089037b2ef0972342754ee7ecd396650609p+003Q, +0x1.d314bf9e650f378b2722e7e02d46289e023db5dep+007Q,
    -0x1.7c89f9403e8fc1325e2cbc000f1ff620f30c7177p+003Q, +0x1.20a20b78999d26be287eb68e839f3a61c1b64497p+007Q,
    -0x1.7cb08761d9f15ecddf8817262fba52d8c969eef5p+003Q, +0x1.58b183eff7a62e80607656b2c1d5ced9988725dap+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0816[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.1241d3e42f8bd042d47b56340fef5d56b5198966p+005Q,
    +0x1.04619f83a9bf13205798850a60e38815a301fd98p+012Q,
    +0x1.42ce1e20720e4a7510487e40244eaae90278c79ep+018Q,
    +0x1.780cf4b1eddd77656fe53942601f90fc0c15503ap+023Q,
    +0x1.27252bca8384db870dc7102a1d2b8e729ecc2d23p+029Q,
    -0x1.19864afbc18736788ffcd4a12ff208471d6612a6p+003Q, +0x1.1169be146740396460dd15243a2ecfb4721ea179p+010Q,
    -0x1.7d36086d265bd378ce0ee44641ba41d0533f124dp+003Q, +0x1.235db170b612d7d8e5b6b898292e9f3936c40310p+007Q,
    -0x1.7d7c38b4b8a66e89bcdfec89b4a9ac523383bc26p+003Q, +0x1.e13bcfb260b6a817507c9b8ad3d9e823db9493f8p+008Q,
    -0x1.7f0e6d1d9bda9c55807ecec990a2894928632393p+003Q, +0x1.6288b1879ecc6f704335c2efbe6cecfda26cd95cp+007Q,
    -0x1.821293ffbd3e29a5be7659f8a6f90a8080397927p+003Q, +0x1.edffca1f250ff8ad9429889a583b5ba794d99af9p+007Q,
    +0x1.09d581919f6aadd3dca05b92d54a385fe4499829p+008Q,
    +0x1.052ee41f0754242776f52a7cfa42781c2412e946p+015Q,
    +0x1.0641dbc2a7270cf3f8db7ea6d20fe6606454790ap+021Q,
    +0x1.ad811a196671a7215e98ea573644f1ed3220dafdp+026Q,
    -0x1.9f80b5e19202f9b9d9b17792c193384e835a9d62p+001Q, +0x1.c95005bc896ce03065de7a23cd424c28b1bc3326p+010Q,
    -0x1.21d96d6b06646fb0d302c1d2e76cc4848937e57ep+003Q, +0x1.8d4d136d97d25c9da5a4fa4178069af4b5286ac7p+009Q,
    -0x1.6ba11976fac929cb32a03b5bb16adfa369fcb522p+003Q, +0x1.9761821aeb7513c66530da58f5eed8f4d2b35b1cp+008Q,
    -0x1.74612aad6f644dc98327245eadd76abcde4be9d5p+003Q, +0x1.d687551ecb5ae4a783b48043fc8c5fdd4db23122p+007Q,
    -0x1.7979e0b5e785e042da21023a4faa252a02aa39a0p+003Q, +0x1.5868620b90eb9d01cdf16d1e6cc528db84008020p+007Q,
    -0x1.7bd561ad94eea50ebd3da0818647e0fbf7b095e9p+003Q, +0x1.2072096a52d82db2d213c74ad15f3a08caa1daf7p+007Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0817[] = {
    +0x1.143c7b17a0f4851764bb5722fce3785c8c9b84fap-003Q,
    +0x1.33cb3e3f395d8931b49dbb1e155ef98783a3e58fp+004Q,
    +0x1.438943e6f26ef68b68df62e364357a412ec9af09p+010Q,
    +0x1.83d2fe9360c7705f3c963d593a52d4eb17af463ap+015Q,
    +0x1.2ca7bec3b844475065610ab072ddf1cc061874a7p+020Q,
    -0x1.729c743882fe83a0842d02afbb1a02f26b07db77p+002Q, +0x1.037e8b0f6c3bd75e3e174aaf7f5ce91f5cb1c510p+010Q,
    -0x1.6d5c2b672d37d46b676dad34f652f9d8a77aafbcp+003Q, +0x1.dd443afe0e83d7022ba8b94351c9877083b2eae1p+008Q,
    -0x1.7d0c1b88e3efba310c76884baf9e99c684d96303p+003Q, +0x1.229929b2ec5f9eb8787186aab850cc105409071dp+007Q,
    -0x1.7e6e384f033bb1c61150713605827f11364f5fb7p+003Q, +0x1.5ef1a8f6dc49c61a5640008b5bfcb68e77907c5fp+007Q,
    -0x1.80856b3304ddb73efb4e3a05ab51a2e3f265af1ep+003Q, +0x1.e592aad4949ba424d1d13d43d3cf6c4c13ce89dfp+007Q,
    -0x1.81784792f04ecacd9345db4dc873dec2df121a25p+004Q, +0x1.b7c02d12163c73d054e82d6a84f4d2f0b27fa6d3p+008Q,
    +0x1.2ebb1d6df883e57f327e0eec4cf7d300c60452ffp+007Q,
    +0x1.5e7d44899a32ac2996e7ab4c369e41d77c0bf421p+013Q,
    +0x1.0451d8f44acdf1760c98ee34d2b4a2ebb9a90cedp+019Q,
    +0x1.d2fdc60ffd07c3218f30c14ea424efd2fd507ce9p+023Q,
    +0x1.7b7a5c489b23523279123107330ea91d34f5d922p+028Q,
    -0x1.e5ba336c49b33bded06684682a088605bb18705bp+002Q, +0x1.81016ae9c64242033c8f2fc4165d9de988fbcd51p+009Q,
    -0x1.624e94d4d83b307b5825f94840406e0497e900d4p+003Q, +0x1.911aa32db4f4b18af3b51c48d9720940aedf0062p+008Q,
    -0x1.735f8566d42f5ed99494dad470ffd07fabd7f6d2p+003Q, +0x1.ce4babdcbefc0cb125aca8550f19c67f8dc1fa76p+007Q,
    -0x1.7939019989be5c8bd1643d462a0e91bc5703eceap+003Q, +0x1.5534b41c0ab51d9ca02d2d93352b5b4ae3f6fe2dp+007Q,
    -0x1.7bc6785fcd394874bac7a5b68dab0f49150109a5p+003Q, +0x1.1fd080637a97aa318785adb1410687f9753d2e39p+007Q,
    -0x1.81792b741b7963abdeaa0a1b42f00c62c9d051abp+004Q, +0x1.b7bcf2b855c4ef9d2c88ca42e07b7e197ad29ec1p+008Q,
    +0x1.e2ef6405eb398c491f5d78674e9ac3b108462045p-004Q,
    +0x1.2cf5007f33182fd60ba6d8b65e446a1d5bf32f4fp+000Q
  };
  static real c0904[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.a8d02c0ee7d44ef099986a8124482df8dea5389fp+001Q,
    -0x1.bfbcb43d897529526d5dad54b9465d9df5f356d9p+002Q, +0x1.b1164728efc6b4b891b810515b8ffcf47df18c57p+008Q,
    +0x1.39c2b8528bea420d2ed5747ebaac91252235e644p+005Q,
    +0x1.e8efa2204e0c6ffe69cdaa593b3530d0e164af36p+009Q,
    -0x1.2c76117c02f6c5f960f0a213b2dab4a7e106c7bep+003Q, +0x1.2bb1c9d1061868dbf073310ade0367fd0e285793p+008Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0905[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.395ad80431eb99446b2179e776fac9b3e3925d5dp+002Q,
    +0x1.13adb56a79c523844167bd4d3c1f5e6340d153a4p+007Q,
    -0x1.802149bd81d84039136ace7e754bba80de5bbabcp+003Q, +0x1.238300792bad36fc0fdc9de366d175b44bebd55ep+008Q,
    +0x1.754e1dd98426b635709d50ba93940f381975baaep+005Q,
    +0x1.01a75b4e0df0bf568c72284ea17378e43c1a7caap+010Q,
    +0x1.297b5e467e909aabe344fb3c73f232adbec9ddb0p+015Q,
    -0x1.78c27b643d6cb5872a88f766b1a21f3fea40b942p+003Q, +0x1.d6389d20842e604a3d3b8116f3fb8a09b22b991cp+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0906[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.56b910d19425054162532ff391286c4c2b948173p+002Q,
    -0x1.a0a9e2daf3fb3a4f0683f290fc85f18be020f206p-005Q, +0x1.fb34be014316c10fc27148f56d656bc90107ab39p+009Q,
    -0x1.a150719408054eb56e37cd8e2c0aa131514e9e2ep+003Q, +0x1.c5167db05f8d5dab05ea54db97d7bbbc6a34843ap+007Q,
    +0x1.fd93afe41ee17b6f5a3ba2b55b349ce98231e371p+005Q,
    +0x1.01c6f4ab8bf2197ddcb097aa6dabfec0c7659918p+011Q,
    -0x1.b9cbb2daac26d19fd3c58e42f49867f74fb5a889p+002Q, +0x1.3de740eb8d8409b07ce4dd7faa5219e47062cf1cp+009Q,
    -0x1.9425182c4c677bb45b82d7757a2d142438e37a3fp+003Q, +0x1.9596b2820265e1c32748e66dd921dbe7dad035eap+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0907[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.ee315ad65b0a3249d7460b1b526a68435e7fc248p+002Q,
    +0x1.dcb495ecb0ea607b49e3d3cca459db4095d4de69p+007Q,
    -0x1.141e268cd51283084c33d83a56c6a82f2a7d3bfbp+003Q, +0x1.495968d08bd6efa4942843d64c31572295298fe5p+009Q,
    -0x1.a93f3b5c01b06f285e91e4ccd04c2fc981898705p+003Q, +0x1.917323d7dfe68f66d9d54cd43dbb8fb8dc8f92f5p+007Q,
    +0x1.1e93d6aebd6b423cdc3f40cf419ae44f5f123ed2p+006Q,
    +0x1.2aadedd401c94608dda85e655ee51994c74e4b11p+011Q,
    +0x1.33ec04233c4518078ecd07be0dfdfa53d6bccd76p+016Q,
    -0x1.3b8ac980603908800e76f2942729916252ced36dp+003Q, +0x1.cd26136a8acb857621b7fa0c678bdaf23e9daf41p+008Q,
    -0x1.9e67fea7ec6996184c30e40c9bb25f271358e8d0p+003Q, +0x1.76ac216b376d40d304a4153e54df0c49e0897d2ep+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0908[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.0bb8024795b1ba2b0eae47f8b82aa550d3e919a9p+003Q,
    +0x1.1aed1ab3b43a9cb0072e0745bb3d8e7a299c8aecp+008Q,
    +0x1.0a13f6265488669e46374a8d4853b5f9cd2226c3p+013Q,
    -0x1.539a9fa480e43ae8bbe7d831e4ed958cc959ac2dp+003Q, +0x1.bd6751d6dc27ffa935cfdb8b2acd4784bb67adabp+008Q,
    -0x1.a9b979c4be7f03f720ab417f04075effec1d2154p+003Q, +0x1.78cdb75a056a481051420bf90127c426b83a15eep+007Q,
    +0x1.3c0c9ad1e09ab263efd860fa7d6f24db9c16c6fdp+006Q,
    +0x1.44d996b92d3845133a9e681ec873c1e47bd382c6p+011Q,
    -0x1.050e88eff188e3ac7e932945fcde39ce6a301a39p+001Q, +0x1.d9ae238bfbb46509785d0afe5214086a7daf6b62p+009Q,
    -0x1.5a0be632761b22c030a117aaaacc6bacd822c64ep+003Q, +0x1.67a15125f4bd1a0c08df55673df3d1f44278a908p+008Q,
    -0x1.a186d932ab6d34c516478d287ea4e15f4f8895d8p+003Q, +0x1.65d797654b4becbeefdd8bc1b8fa507abc5f9b51p+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0909[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.2998492fae6275d1088ba1736c0615bb520dabb2p+003Q,
    +0x1.1f53bb0237c2e1a08d371c30f1a1f36a98c166c3p+008Q,
    -0x1.ba6193040985018baa6398eda0d4ba9a7723613cp+001Q, +0x1.d6f2f0b5ca86ec3227d106d96950ecb9ed6212b4p+009Q,
    -0x1.688097e56a7e0ef1635d70a1e2f2e1ebef8efea1p+003Q, +0x1.46d8b43f445e95566b51b8674330cd3ee4fca20fp+008Q,
    -0x1.a7200dfacdba727312e4a50f6484e5d5279a2f58p+003Q, +0x1.69206731a3f3e239a74e58dfd2285db29a3147b7p+007Q,
    +0x1.6383fe2931e2e26354417f360193bddf89139bfcp+006Q,
    +0x1.c25fc43b12368d3c22751fe6b9f6f07556c04bd5p+011Q,
    +0x1.9a3b16767fc12bb4b8520ba1a133bdb4db954007p+016Q,
    -0x1.b5e49495c130e15b4ffb8b62be618c61aa14dd8bp+002Q, +0x1.46bf95de8fa7c480ed4212c260fbe9fd61b34a20p+009Q,
    -0x1.66f00be8ff690eacf58cba76bfc9503c5c8248c1p+003Q, +0x1.212911555fc1a85a501aee5d00350f9fcc2310b3p+008Q,
    -0x1.a1865837997e163465bec064a38c54a053ea7f80p+003Q, +0x1.59fac1a808a8f614c147e4bbdc5029be5bc8805fp+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0910[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.605661b1b2f3a90564f0be52791b7e9e516fb7a1p+003Q,
    +0x1.cd3ea1179f9db9ed79cbdcfd8ee920546b0ec4c3p+008Q,
    +0x1.ad1945fc482552f4b6ddb108daf72594f939304ep+013Q,
    -0x1.249e6dabc7c8eb111635d4e41c40e7473fa7310ap+003Q, +0x1.50e91a5d3117a3e8b2847e7b854f4f61a12664f7p+009Q,
    -0x1.8941b751db4ef601cb439fca3f311cb19e46e889p+003Q, +0x1.026908e68d4674a7fe64344b7d26054a429ed191p+008Q,
    -0x1.a485a15b47a8d1d67337a360420c821369d9e42cp+003Q, +0x1.58931e2d47170fd06d9aca2d687d67f47e4b9decp+007Q,
    +0x1.83c8c8129199ee96d02092361b8b2ba02c76cbbfp+006Q,
    +0x1.3570ddfe0e5a1887eb057df14cc639c301fd20d0p+012Q,
    +0x1.002a9294ab546673b6795e5c0a9b4210b70b50e4p+017Q,
    +0x1.102c5e338dacbd5f161ef298c5ca932974860f55p+022Q,
    -0x1.3acbe6e5536c05a860264bb7e85f4bc94d6fd2dfp+003Q, +0x1.fa91bcb09515f438ce7d20f1d2638954c36a12ebp+008Q,
    -0x1.802dac2e96468fe9c74b3bd6282170b797e7b11cp+003Q, +0x1.dfbebe7f35e77861d6c832a972f27059320f45a4p+007Q,
    -0x1.a175cc1840c1bd30b16d878e552e5ff80bcf5459p+003Q, +0x1.4da24c211e9c5af457ed130a186a3f1eb8e712c1p+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0911[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.8082d7135fc4fa75c21701240ea63711d0157164p+003Q,
    +0x1.354188d7f2b0432cccf7659673c682607a99f353p+009Q,
    +0x1.196e5bb8585ed538513520af9f4520e407a41c7cp+014Q,
    +0x1.1b4e353374a8f5e571f27a28e4d59ec4dc8a76fep+019Q,
    -0x1.654601ef2ef63fb37dc42b97662ac1416bbd8869p+003Q, +0x1.0e132e64adb97d8d3ce6491c516ce25ccb11812ep+009Q,
    -0x1.a233893cc1d2b0ab77a0edf51bf2713e384b1777p+003Q, +0x1.d93e3e1bf403187bcd1d5ab3d208557b4999ef93p+007Q,
    -0x1.a6f77bd7c1b2c1680fd898b84731b618c9b2f46bp+003Q, +0x1.4c2218a4c988d4dbcc7f96c2655791fd824fa97ap+007Q,
    +0x1.c3f8fcf4ea04b76e8991180f63f51c42ff542cd3p+006Q,
    +0x1.621169bd2827c19dd9147e33027041617ce88762p+012Q,
    +0x1.5043b681d45eb2d2deb64415fb14e57e1e765298p+017Q,
    -0x1.2b77af106cd238d6ee8ec1b63cede4a44bc40cbep+002Q, +0x1.f120e0e22dbae610818bb39126a3094aecd174edp+009Q,
    -0x1.66f79d1641f912bab34e025d3a75aa5b62c02af4p+003Q, +0x1.b4eddbc817dfd4d52b40f7fc60f3c57cb71495d2p+008Q,
    -0x1.96b66f06dd87bc5b71adfa88b9e32bc9d79625d5p+003Q, +0x1.be3a5ccae1dba01c7ba1b92105dd46b343bfe7f3p+007Q,
    -0x1.a4632d0b1f396e82a1fad26235681d6c98329588p+003Q, +0x1.45239e336664beaab27f07a554a1638c40ab1c11p+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0912[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.9955e67ed38d3ae81aaab71eb279d129100e09e8p+003Q,
    +0x1.1da376925600deafdea6543192aa97c647427363p+009Q,
    +0x1.88916dcc1eccb7b6eea9dfc211f4e505f1e0cfa1p+013Q,
    -0x1.da4c80755bc1e214cc2bb5ed752adf92382f7ecap+000Q, +0x1.03ac47b51dc7ce81f468692a28a970ce67412abbp+010Q,
    -0x1.67bf643b0a57cdc1a4d1dd6a58ad2b6dd1c53ee6p+003Q, +0x1.e161777802e3e62412bd4e0b3d85fbdd72c2d85cp+008Q,
    -0x1.a7b346bb235853c47e750d110226cbc1f49ac034p+003Q, +0x1.cabb1df1ce0dc003da744ab33c742571febe4dc5p+007Q,
    -0x1.a8398ebce597129b090900c6f266128b14d72a82p+003Q, +0x1.487b5666a412e3bff37c340cc89ef4d2feb84114p+007Q,
    +0x1.d694bf724062b198baa7ec76ae42576c6d798d4ep+006Q,
    +0x1.9db58b6b5e35ef6255cc7d7f33389391e5376a5dp+012Q,
    +0x1.a489adee49a7fe6e09b55a4f6cb2ddfc1890c16fp+017Q,
    +0x1.15f91da98cf8399c2aeb04ecc10e1f4fe6750627p+022Q,
    -0x1.68da7618f6200888576c5254b6829a13a6888bcbp+002Q, +0x1.8fdc36980a423f181cbbf7330e66db4a1b42cd6cp+009Q,
    -0x1.6c2e1617f2c294890094f76d5e902ecb59ef5b0cp+003Q, +0x1.939e9f4b90dc5819ecc8647dbca3059b0d02501fp+008Q,
    -0x1.9c96edb6bc56145355eb1d6b46a089337a1ce93cp+003Q, +0x1.b2cb6e92e0e544d09c2dc5b621db99cf603981a4p+007Q,
    -0x1.a5b0e57da58b099acd98d5487b174884e80273b1p+003Q, +0x1.42a423c16c75d09992326a49034b53a0b7b7de69p+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0913[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.7bbba015c8a7d2d6569c2d9d6d19272560a4e1cfp+003Q,
    +0x1.31316131e6269bcde8e181ec045b606cc9e3b00fp+009Q,
    +0x1.45c5d608089038d2247172848dffb3ce8b4a7fc1p+014Q,
    +0x1.ffc2175998dec570bfcdac91a46235ea1704c105p+018Q,
    +0x1.09d80ac5567c148f31cd13aec9d907d02bbd64dbp+023Q,
    +0x1.46632b37973f40ddbe26dbd084bb64fa15ea4976p+025Q,
    -0x1.5caf642aa18e325c5df185645f9d559082c397e6p+003Q, +0x1.e2d34d56ff8dfe77496c5683027edbfc3a6bab6bp+008Q,
    -0x1.a6585a431fe1eb312838c379f4290d07a239dbbbp+003Q, +0x1.c8717e73f4d14b0b62c98f011b4d306fedc17598p+007Q,
    -0x1.a7e6ab0294b0945e14db22e26bdc0750800196e8p+003Q, +0x1.47e9c706bc7c7083b47170f6f1e751286c68a6a1p+007Q,
    +0x1.bf5f6bcb816bcb81b0db6e99bb7165cb13a4415cp+006Q,
    +0x1.72486fc873e33504a97d94dd9ba8933e71b69b35p+012Q,
    +0x1.6b9025de30b5b511122fd885167467832708bfe8p+017Q,
    +0x1.7f5e8e49e4f4ae589e3dedb9775c5adfff6102ccp+021Q,
    +0x1.cf6e3a5e7d1d58fc9dfcf34f81b8e874efb2616dp+023Q,
    -0x1.1d554bac67aa9b7ed4219d9c163183dd184f295ep+002Q, +0x1.8d5aea2076063a1b41d856b7402122bb51526eb8p+009Q,
    -0x1.65654f218cce531e0d96482c0b5c08be5c81027cp+003Q, +0x1.92d7d442cdff26b55a5556f44e911b3616984d07p+008Q,
    -0x1.9b8ec7b78dd259807d4b0d2040fe71a0299bba3ap+003Q, +0x1.b05b855b1b5d6fe4af6a583ffa426531d44d7439p+007Q,
    -0x1.a57e4e4e0967111adbbcbea4ee845569f67fb8fbp+003Q, +0x1.421f4ce10e18b6d8eac3ff24de48e3a75452f4cbp+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0914[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.e257b61e53a47afcccfdc6c0b3ff73ca08a504e0p+003Q,
    +0x1.9071deedd737dbff5653dc1ab5b1d91820707aaap+009Q,
    +0x1.66dca0ac3e8c578678dd3f803d6377d59e8c83d3p+014Q,
    -0x1.e3bfa9ab84560c05bb79d992b39de0e00fbef827p+001Q, +0x1.325e8d1f0706d046c961b4052079ada48d8a81e5p+010Q,
    -0x1.79f60dc262c147c1033bdc6ba13f507ca15b51d1p+003Q, +0x1.ff719c9f896446546f23f164413207721a82a955p+008Q,
    -0x1.81fe32b0a2029312babcfc2c2a0a81f721254dd2p+003Q, +0x1.14bec311cb63ba8355ea198db657393a1e455f96p+007Q,
    -0x1.a37c97962b634a103685f3eec573bf590374ca32p+003Q, +0x1.dd52f4f47c25874ae8e297c680db9cf559593a3dp+007Q,
    -0x1.a483c59bd17b0648fb63faeef5bde9c3a75a6e54p+003Q, +0x1.4df0dfdc3b5fd85989299e52e63dea88916d688cp+007Q,
    +0x1.0c3cb6332d7142f3351847609e6f50d1e49e8cd4p+007Q,
    +0x1.0f21eccdbd431582a856be01a53c2f304819232cp+013Q,
    +0x1.358302968844045c9d5fe80d2d516f6749cfe6c8p+018Q,
    +0x1.13448d97156a43bc21d39750c81e53eb2c5e59f6p+023Q,
    -0x1.bb8760ecf6133f71714400c7a31bd14d6c717373p+002Q, +0x1.ba2bde1e9f50b81cf68d7108c57a314ab80224a5p+009Q,
    -0x1.75dc68ff7fb60f0d1f8422bcaa2558f14f6cec6bp+003Q, +0x1.aa3c7887b831df82a1d3e38810b628c134c613ecp+008Q,
    -0x1.81f94dc22259e382774fb91f0ea5daa5ca93bd44p+003Q, +0x1.14d4e76118b7a24684efe05d07949ffbc097e51fp+007Q,
    -0x1.971373e58b5ef646d623251b5fcf6d9f3a0d5cedp+003Q, +0x1.c4255bb545e36d4fca7e828861684c3dcd1fddf9p+007Q,
    -0x1.a204a297912cace14561a94c0cc8c9ad6bca1037p+003Q, +0x1.45f8b8476c69d0072a2fe9823fc21e85ecf05fedp+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0915[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.21a41b3ec25a854238887885a94f55cf14663bb3p+004Q,
    +0x1.3ead43991ca430f68e4d25d35a1d65fd9443b8d2p+010Q,
    +0x1.91ae65012341c04e5503e8165582d211f9feb073p+015Q,
    +0x1.729e6cfc19e82ba00d0f054357cd38c68b6cda05p+020Q,
    -0x1.06aa18a978906d1556b1552ab43e660d0343d747p+003Q, +0x1.0df8fce3461cdd3e67b7ccaf1e52e001ee49fe88p+010Q,
    -0x1.a24a3463afccae595546aa17821af9b9b11c1839p+003Q, +0x1.efa2f0d0cf4c45d883606edf4c41ac5fa1a74340p+008Q,
    -0x1.a92db4b111b6431d495411353b50240ebd5825c3p+003Q, +0x1.39db922d1246ab17dfebd56cad4f7d2fa8a917dcp+007Q,
    -0x1.ad9420898ff758ee6b4fa79b8b36bdbcb754de78p+003Q, +0x1.793426d418ec0e67d7ac6ff0a5c28ab187f8ec18p+007Q,
    -0x1.b21271dcfcad5d097054aa38a686dc17956ebcabp+003Q, +0x1.03b8bac18aba9683657508faf0ff5f037d3b51e4p+008Q,
    +0x1.33f8ccc73216200a52007013e691f50e971ca7edp+007Q,
    +0x1.6fd2516dbe9f27f0b24e24b7a800518a89be7aa6p+013Q,
    +0x1.2430ba3e33c897db85275571b0a8db3bee2faa56p+019Q,
    +0x1.070ab0747a018a861c9fbe74b36a45de94ad527bp+024Q,
    +0x1.0c4a2baaeee9ca9855b29dce649695490bcfbd5dp+029Q,
    -0x1.2f55e0991fd736eedf876c5bad70adbd8a4598c8p+003Q, +0x1.967dfe7bf9068675aa8c6cf49b3c66d1a0e85a12p+009Q,
    -0x1.96577dcf3c960c0a99b23a7609a704db8066899fp+003Q, +0x1.a98c078cec64eaf35ae6b30a900d921eb7df91b4p+008Q,
    -0x1.a5aafbcfc83f61e25ead2c39c3a2a3e0d973c563p+003Q, +0x1.f167be7e356fef668b444e90cdab4e5ab8f42c04p+007Q,
    -0x1.a7c7882910baf54726a02a70ce5271d7879b4d04p+003Q, +0x1.377866adfdd1d94f05fa7c113d082d3465efbe23p+007Q,
    -0x1.a85c3f431af05fbbac0a45e2397a469e53a58b68p+003Q, +0x1.70a721c404d73ab61855eaf17a143ff1d0b34ddfp+007Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c0917[] = {
    +0x1.fd1622504341c543a7968f591750d837c1b05b3fp-004Q,
    +0x1.37d42fe178987a168d645adb3b4b4195229701f2p+004Q,
    +0x1.71210b7963a4babc8899849f079f9a1108dee5bfp+010Q,
    +0x1.eef28048a46e4e72036f2d26ce2729ce8646a449p+015Q,
    +0x1.007991e5a13a8aad3de355cda86229fce3fb4494p+021Q,
    -0x1.1b3cae4adb2c4048af0cf332d6e6dd6ee89008a5p+003Q, +0x1.1ff6a02b32ada1b3efb06e6a57e6c85612bc7af0p+010Q,
    -0x1.a6185ca7d60d1ba99ee02e40ba29d47f8fa6fa97p+003Q, +0x1.fde88a64ffa80f6afcca4b7470f90ba28ce8884ep+008Q,
    -0x1.a838bab38818aaf058ec78768da8840a8b4801f7p+003Q, +0x1.3aa3f238740cd2bd27e2dd24e628d03ca890714cp+007Q,
    -0x1.aa5400595bd124e72cadf6e0a2b7510c69819de5p+003Q, +0x1.7c9af64c60c9d0f1896bebde147ff6f683a62e92p+007Q,
    -0x1.add77828dceef0565350e123e463921114461a7ep+003Q, +0x1.0788b2160b65459b763d4d019fe7522694d060cbp+008Q,
    -0x1.327eb1ebc4de61320ecded8f37dfed95a861f19ap+005Q, +0x1.03e3344b123c69739ee3425431ad6131834f4061p+009Q,
    +0x1.4a985ea80fde6b175fd78ac9cfc6fa15524a4ce7p+007Q,
    +0x1.6aca3542d2752b8ab456b2ab6cd3fafa669e276bp+013Q,
    +0x1.a229a6c1fa5a5cff7f4a8638ca9e08b2f5965a57p+018Q,
    -0x1.d915fa6f6f5052caec4b59ee3b63f93d2c322259p-002Q, +0x1.d4904469c7bba38effdc2e62aa1321d69b814399p+010Q,
    -0x1.3af9194ea3e53c23570a5d0f9570e7f67ce40410p+003Q, +0x1.a98a6f84adaf924d6f438ffac061930c551f4d94p+009Q,
    -0x1.96f7bad8f3af2fa5a185e3d0d15b9df8886f0debp+003Q, +0x1.b468f123d62985ed3573b03ee3c21c1d4d1f9a35p+008Q,
    -0x1.a11195537e9004e86a59db1edd30ded5b31ac3e8p+003Q, +0x1.f8648f3aded68d06d828e0f54417c39e0cb82150p+007Q,
    -0x1.a52a43664fbe698b39a0b14666a12850e67e2a85p+003Q, +0x1.7312bdccf5858ba805d9bf7510f998d31e5bffe4p+007Q,
    -0x1.a6ef6929b02333e24df7b06a9e8aa9930e06a7f6p+003Q, +0x1.37e8dfd6a5d9c9a89c45bf5b8c03f6be55691807p+007Q,
    -0x1.327eaa0164272c6e4f59d1e4943c12ee3673e0d3p+005Q, +0x1.03e2cf2129b0727a5d3f07436c9a2afba9747532p+009Q,
    +0x1.b31b98f8a3fc079d153944d9d85e80ef94ce2f4cp-004Q,
    +0x1.2ac2d671310a645fdc939b7d62ed739dad440abbp+000Q
  };
  static real c1004[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.b1eab225fb455a86118c38b293ea9ead0c1732cdp+001Q,
    -0x1.0670b2f71de1c0c9f2fca64f40fd0333fae1d127p+003Q, +0x1.f92409ae144fe2b5ea0e7e557dfdc727f25dd34fp+008Q,
    +0x1.558a121a3ad153a319d89e80b2574397e612261bp+005Q,
    +0x1.2aabb41f866b9860222c2105ce3cde38ca5f0ee2p+010Q,
    -0x1.54ceb63c3565d51e948eade1f00af0ef9adfbcacp+003Q, +0x1.5882df621888f328f491f51a993080172ec3e0afp+008Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1005[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.3a466aea167b3c2e31e2553a6252ec489dd4be25p+002Q,
    +0x1.38bc57dddc5e1eb67a9bbcb366fff7725c84f34cp+007Q,
    -0x1.af9e17e8febc31fe89a64df6656d4d56a810a30bp+003Q, +0x1.43f81d6ceec8566116948c22f2241c11aed6b0bep+008Q,
    +0x1.92932e3d5669f44b85917a8afdb10a570326000ap+005Q,
    +0x1.2370d5021c0eab723a616ef5710895ba77b22379p+010Q,
    +0x1.90215210521d5ffdd60d0e1cd9511a60795ca40ep+015Q,
    -0x1.a509e9ea14af7ca617177284195cfe4bd6575a83p+003Q, +0x1.0637bb932b42ff6b3c9f28fc157097e271b04b39p+008Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1006[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.6322ec1ca2a65914e4c32bef32c975a05f3416f8p+002Q,
    -0x1.50549ddd25c08ad043572bed54965e353816448ep+000Q, +0x1.31b31610c461e337efa5f84b513ddf04e413ad1ap+010Q,
    -0x1.cec6ed855929b1a2a0052dedfa3bf1187ba05279p+003Q, +0x1.ede0846bb8298fa325f91304cb9e87891be1ac18p+007Q,
    +0x1.1704007d2987e020110806f5cfd0f0f966a1170ap+006Q,
    +0x1.42378f988026269b404964232ec89ea2afabc785p+011Q,
    -0x1.0c3dcbe87b3e6281aaebc3a2f87682a701611aaap+003Q, +0x1.719922015b91cfd7cd6f73d792104f177ec7b996p+009Q,
    -0x1.c04f12d818b00054bd6adf24d5d7ace35eca98e0p+003Q, +0x1.bcb59baa185ff073ee0d9c9e18c6ee41904478bcp+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1007[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.f67f6ff464d96aca5b008127a977e87bb37ef3a5p+002Q,
    +0x1.1643df9360318bbf40c5e36eeb979c2fb226ed71p+008Q,
    -0x1.5165a22f8e511c3f8b489fc0b688a2521be8a1efp+003Q, +0x1.770becea9e9b8a3ffe5ee71a94e232b738e7ccf4p+009Q,
    -0x1.d59f83039eacad56923d3b4ed0e68e31f77bafccp+003Q, +0x1.b1f3c5ffc5b1c9736d827a0c35ebd2f06b470e24p+007Q,
    +0x1.3694a0327295f975712f03c819318d038afc53f7p+006Q,
    +0x1.5943d04548c56fb680fd82189afa12a007e97d9dp+011Q,
    +0x1.ab34834f41d99223590261ee3081c712409552c4p+016Q,
    -0x1.6f3609857bd6f93c8b82259196d733b741bc72c1p+003Q, +0x1.04e17a31ad78d437cc0132cda68c733aaa8e1bd9p+009Q,
    -0x1.ca44c72b84b26354c7c0b1c50ace84d0cacbad1fp+003Q, +0x1.972e60e79bf1406b120aeedb41b110dc0bc2ace6p+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1008[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.0ce1171417a3a91103a7885473b6d0f93e755ec3p+003Q,
    +0x1.333a6118cdef11ee6423767e7aa8a3da2e32c5e7p+008Q,
    +0x1.5ff3994041f7f7a16ad98199ec6c22811dab43a9p+013Q,
    -0x1.8dc668cd8f0a1b552df6ce0e740565ac98ce4669p+003Q, +0x1.ef71c72bb2f9acca005dfed4dd5ce39adc38d1cbp+008Q,
    -0x1.d5c1ed3684a943e64aacdca14ea0348ea819410fp+003Q, +0x1.958b01df86a523a2eba655b8d9d89b86a799d244p+007Q,
    +0x1.60777c1156c47a60c74d2915d51910ce27950395p+006Q,
    +0x1.a658e01848c29f18e8927f0d8408d6bf536b46b8p+011Q,
    -0x1.d80739801c58cb3b4e8d02100efd7f03c7532581p+001Q, +0x1.1b18125c9d9d45e1d36c57cadf0d26da1d26c4e4p+010Q,
    -0x1.8dc9620228ab108f197f77df663e0f8b8e7209d9p+003Q, +0x1.90d116187b51540ef376e09acb9494461a482330p+008Q,
    -0x1.cd490e9ff1b8a0b478fe1262682d50175bb5c1a7p+003Q, +0x1.8318a0ec28dbfc6de486dfbd010d9590c5ea851cp+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1009[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.338725cffc24f1531ec3ffc4fc8aae2ef79de26cp+003Q,
    +0x1.5784e55d21cdc87b33ce5c6fdcf80144c46ef6adp+008Q,
    -0x1.5112a4a2726537a53519648c4194d95a41e59afbp+002Q, +0x1.19601f5f31722c59058e1c906a410f25df176a40p+010Q,
    -0x1.9dbd9fe614d64bea6a1224408227cec605679ddap+003Q, +0x1.6c42ea705db528c01308e2950cc1f05a46d08cf6p+008Q,
    -0x1.d32fc8dd987cbc670f1f2e242dd75a0324e57066p+003Q, +0x1.84199d8d61eea014bcd0220273ef38ed86b30029p+007Q,
    +0x1.86331f2813b0bf8c0209e13d7c9c85495b3a7c90p+006Q,
    +0x1.0eed569edd43457c0bfe3fc976bf654e3977cd7bp+012Q,
    +0x1.26b01bf52266f48598b8c7dabf2b8b2e03960894p+017Q,
    -0x1.0ffac61ea577da2773456dd9f7b2f6053c9906d3p+003Q, +0x1.7dbeee7b0a288a832db8a2eeaf144efc8ef29cf5p+009Q,
    -0x1.991764665e23f02c4c2bbbda475090a24c26240ep+003Q, +0x1.42369f36ba136876c9cb68a9807a4298ee0e79cfp+008Q,
    -0x1.cd4356a829e1173bbb96eb0637de8d8134076752p+003Q, +0x1.759cf837182497f663e87e49f886175048544a47p+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1010[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.62825049cd21d69f4c957b0635179b689b8ad692p+003Q,
    +0x1.f976c97ae524b627dd8d0827f329934edee787c4p+008Q,
    +0x1.1408f05a4934a3e8734b450ec383e71e5ec53161p+014Q,
    -0x1.5b52ef16c9cbcfe89ca27d48048267e1204626dfp+003Q, +0x1.7d50c744c561e4a0b26ac75000e3e205435a559ep+009Q,
    -0x1.b6034252fc35d470db3d2b4cac3f89925dbce5f2p+003Q, +0x1.1f58b151a3caa42a616ac06196f1c04e9b0bef26p+008Q,
    -0x1.d0740d0e384d9c152ee55433b22445ab25f32ca8p+003Q, +0x1.73b4d29b5445cc8d3b0bb56d54a7512eef277a8ep+007Q,
    +0x1.a3f8e920d7f71f3b25100172905ed724520b8e23p+006Q,
    +0x1.10dcce21360160fbb7cabfc8eee2a7e32a80b912p+012Q,
    -0x1.4fac87de9ad66aa926cd34f1e5e64d760c9a4b53p-003Q, +0x1.84116a0d6abc9ba6585381505baf38e57b2a6498p+010Q,
    -0x1.6b384a4bb5eae946c680d9a09d66fc51b6d43834p+003Q, +0x1.1f1ec96d5ebd2a2bb9bd5b2bfb433acd69aed8d9p+009Q,
    -0x1.aca61b08d7488cb6ef97516cea99d23cf464054ap+003Q, +0x1.0b0dbe7b69085ba48bc34712edf6701f3c88a32dp+008Q,
    -0x1.cce4b82a552834bfa87f7b08f48eebaa15a7c7bap+003Q, +0x1.68e48c47b87429603f27385b6abc048e1a1ef66fp+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1011[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.7c6bfcd329439d984255869c9c71ab9bede3320ap+003Q,
    +0x1.d6388768c1ba8ce827d6d19323fc14da3d491e8dp+008Q,
    -0x1.9799d1c5ea208bcde98391784fd12d13b70acda6p-003Q, +0x1.a8f400c69148f1aa99e1f3150cf73b4a41cb9916p+010Q,
    -0x1.99bfb262bb179afd7e1fa193ba2a8ce86f2631d2p+003Q, +0x1.284b429d6e3550b6d54a35dbddc4af359e69a788p+009Q,
    -0x1.ccdb491d1311a544e9c19091ada825c63cd355bdp+003Q, +0x1.015dd86406723532a783b08a25d9d73095dfb38fp+008Q,
    -0x1.d1a5189fd00a6ccfe23e16daf7c306cf5f963381p+003Q, +0x1.6642fab7a0fec261d3d07299876a2d7a69042b19p+007Q,
    +0x1.eb0180612073052d25d00a97045769293438b44dp+006Q,
    +0x1.a4302dd457d0d9fe2952dd5d67cbb992a31bca0dp+012Q,
    +0x1.d3dac85c35359a30c52ebabac0141b26a5b8e66dp+017Q,
    -0x1.9619665e9667d0982bcfa90cd4137826a55cc724p+002Q, +0x1.1d37267dd2d8e48b3714725f24741d533cb1f322p+010Q,
    -0x1.971034ad06b37172b7c80751a47707e2dc5e7900p+003Q, +0x1.e313c904b35805e82c89e2f1cdba368bc87586ccp+008Q,
    -0x1.c1883898078f154225408c520846412544e85e6fp+003Q, +0x1.e73b9e201f9573e3c2c5e9a84226a78818a46e5bp+007Q,
    -0x1.cef2f29d043b5db0b0ffee442882f4a9f4f95915p+003Q, +0x1.5f1f4ee3c8f79afd097c95f61999cee0f95a3cb4p+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1012[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.a7045eda990d884a1d239135a936fba6b6f8d3e9p+003Q,
    +0x1.50f76f48a320351d1be43f81fdfe37e34a277184p+009Q,
    +0x1.256f83b5d1f7a1f4e2f944d9ac7eaafcf2b2d1c8p+014Q,
    -0x1.2dafc1dbc2505874a739b467dcaa36bdab1ba509p+002Q, +0x1.282fe25f15c2703af21dd8a062cb7e2436e09cd1p+010Q,
    -0x1.9e7fdd60e3101185d22a50743f82c957dc6fd849p+003Q, +0x1.0117764b06c5bacaf371811a31d8eab051d5e1bfp+009Q,
    -0x1.d2e5f47776e60c0ad7ce336585f13674acc3fd7dp+003Q, +0x1.612568ebf5f9f7d489b04691fc25299f7b7267c9p+007Q,
    -0x1.d38c5036a74c6fd9095d27515f01a02ace1d1be7p+003Q, +0x1.ed64157492f657b6008aad6ef0409c0cd31855c2p+007Q,
    +0x1.00b816cb1e77cec4404cc77765b4aeb2f9269e19p+007Q,
    +0x1.f7307d90500927129dd6bb983cc12dc70c95f197p+012Q,
    +0x1.1905c414dc58de4877174247ea079ceae037ae33p+018Q,
    +0x1.ec3b6187c780a935dd11db49309a78c10e1f724dp+022Q,
    -0x1.f2b55af3bef96005e71050cf5baac62f13c10ac5p+002Q, +0x1.bc73cc795651520f142212cfb9430fa69007d99ap+009Q,
    -0x1.9e62c19057eb9821bc5901f3d9d4f8cb16163a3fp+003Q, +0x1.b51fe540ad3797e6649540ac3ea780c9c7809186p+008Q,
    -0x1.c8ab8dfbe1dd671095e6b03f2a24647536df9939p+003Q, +0x1.d6091cbb369cb2db5f7a40dcb115e3471d177da9p+007Q,
    -0x1.d05c258eacc946af3808beb63c62388768bb6c22p+003Q, +0x1.5b6d0ea32c965816702901feb7682845edf86e5fp+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1013[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.7a8c55e84cb1b0f0b974fbcae8bb1919fd584374p+003Q,
    +0x1.14f84f9eba7533e0cc72535fd9ea1c8b39c497c0p+009Q,
    +0x1.ab48b4ec2de724cffd0014d9f814c7fdf758c4ecp+013Q,
    +0x1.7408eb8487ebc0f64227e31fc70dd961c063f83ap+017Q,
    -0x1.d2d1c6e878dd06d6b3c3dc7e920bcd0bab319b8ap-001Q, +0x1.e3ac111c53522b960976560340a1f4f10aa09c14p+009Q,
    -0x1.891a18a47f039f0193104ec440d92e2fdba4e1d2p+003Q, +0x1.fa2d55702f81ba7de226e4500df468c044da5b37p+008Q,
    -0x1.d1918c0bd45229a32a6b6120402f6b0ab61345dfp+003Q, +0x1.e7769efe2ef1100d73c1294c53e8659a025665c2p+007Q,
    -0x1.d2740a1a7eab3f531ac08a90bd9a44ceb6e1dbb1p+003Q, +0x1.5fcf2c51fa49df360af4c6d4da8cc2dba2eb8323p+007Q,
    +0x1.e0adf7a979ce8145af92739300ede34c6dd4c73ep+006Q,
    +0x1.b6d406caec377ea7de725f00f3686b6a97e90941p+012Q,
    +0x1.f2af134b08c0e3987d826a601a7bab455b944d63p+017Q,
    +0x1.4a84057364e61ab9854c410790c415b6e2a638a0p+022Q,
    +0x1.141ba1d78e0c3bd560c7f9c062ba561f11222e82p+026Q,
    -0x1.67edcdf4263744e89d0e4de6f8aba162f8efca9dp+002Q, +0x1.9a8d2fda5f01c19ea7bbc5fff31b94b630c3f998p+009Q,
    -0x1.91ada4ef8b0ee2ef83cd9ec9a01ed8d07844a288p+003Q, +0x1.adbfa7ec1ef7110d5c3d2824326dc1092bc01283p+008Q,
    -0x1.c75479b2a3a2e3a867d1682733b95a088fb2c85cp+003Q, +0x1.d0382882f7f228b9081bf8e2d938695c5cd7ab41p+007Q,
    -0x1.d01f575600947b21a267700960082cc98c3b9514p+003Q, +0x1.5a43a94c862b30e3cc3140fd7745386c29293d61p+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1014[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.dfd8f0931aa1952b59c3218d1a447199a1a3936cp+003Q,
    +0x1.ae726e96e27c1de48c8671f44c980204b12ef36ap+009Q,
    +0x1.af9da973d6cc71b8c92527a466cebc67c3076636p+014Q,
    -0x1.496b9560dfeeb595aadf30a07ee38bcdb8a0e4c8p+002Q, +0x1.58c4f935cc354d88e0cce200acc34d6441ef510cp+010Q,
    -0x1.83d3e712616005b023de4927ca6d534ed6857cafp+003Q, +0x1.60917b61c7a9c6ee700378cf6c8c5869e080b158p+007Q,
    -0x1.a27d551755e7c7374a538c94041335aa33b5e7f4p+003Q, +0x1.15aefc58b25631aef6ff0cd68880908b7dd1e7dfp+009Q,
    -0x1.c8e0f92adac90b434079844fd4cf487407ea29bep+003Q, +0x1.f80a0507b2885d13c0db972f91814ba6c1e22c81p+007Q,
    -0x1.cee6d4f014aa43cbe86a5af150e96c79ade3e01fp+003Q, +0x1.6089e714d086e358beed1c64db2474f9d6b01992p+007Q,
    +0x1.1ead67c7ec09fce68d0f6b4e145c271b1e39c1d5p+007Q,
    +0x1.383af3c5c06e3a4f1bca7c4e5f76ce8cea98343cp+013Q,
    +0x1.7c7ef88e4cfa18a6028726a310ecba5e97b47c2cp+018Q,
    +0x1.82ed873f84501fc5d5949085e8f00e119f0f3a20p+023Q,
    -0x1.05abfafe024d7bce68693b009a63d7bd6ef11140p+003Q, +0x1.f008d9314b2d55bd2161d2206aa40c9987686992p+009Q,
    -0x1.83f7c7079dacd1560680129e85b749770986d969p+003Q, +0x1.6077d71758fc76fbb720bdde196bb472603d532fp+007Q,
    -0x1.9d42c5b3ab49b88bfacff21e7fc0abd2fb13351dp+003Q, +0x1.d1eee3a7e8af85ffe8af7a6576bd4076b39832f2p+008Q,
    -0x1.bcdf48213f1a006bdab50df073affe9dc2944b28p+003Q, +0x1.dd5f3714281e57aeeaa8e6809cd6a9b9c9ef41bap+007Q,
    -0x1.cd39b5c1c842312bf36983c12ba2805bb61ad635p+003Q, +0x1.59dc6facba34e6c963f4dbe679e54c7c78eed95bp+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1015[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.1bdffbacc1674852300904b5aab7f867caf29e58p+004Q,
    +0x1.4d55ee088ea9beab4ab9564f14d8e4e70aa7b83bp+010Q,
    +0x1.bf33d4dc06ee57c5c8d2a5d177ff94c708ebdf50p+015Q,
    +0x1.d461f8d0ab3d0dfba9a8a82d935a1fb3283ac96cp+020Q,
    -0x1.372618f4f61e330315c0bfa91ba0057278a6993cp+003Q, +0x1.27e12c2947f361da9fae373fb702aedcdf120823p+010Q,
    -0x1.cd0e955679f051012dfdb25704afe358fe80ee02p+003Q, +0x1.0a0465c2977d6b2ff145d838609d693585900f58p+009Q,
    -0x1.d2def1dde39e9b2607fc0dced43c54f85f583177p+003Q, +0x1.4fdedd865e765e6f546c8d2ed0fc73b387aa610fp+007Q,
    -0x1.d5e3fc13ef8c83cc787bf6ad01f3a4c61956c25bp+003Q, +0x1.90cd62003f39efddd0664e3609d6a78aee578f68p+007Q,
    -0x1.da035513eeede5fe0fd2283b06f541f0165db873p+003Q, +0x1.1403c8218eef9bf238ab8319e98fde2a1bc76b72p+008Q,
    +0x1.48ac4ced28da8c7c69c4c05ae24747528b16dbe5p+007Q,
    +0x1.6832af8b46a8866ad1b11b39798a14fa303fdb49p+013Q,
    +0x1.a05fbde8923070cc6f5d260ce1249598b7be3f16p+018Q,
    -0x1.b564a34af4a9f125476b6a2ea2528c3e6d3629a3p-001Q, +0x1.e392f34b5d533ae55a1989ec2174ab9c16ef4a5ap+010Q,
    -0x1.5ae6fb97e76c66536e27a1a4e07d98756ba91345p+003Q, +0x1.bfd336978098aec6c6069ebd27027fbcb8381622p+009Q,
    -0x1.c098796184cf984e85a346813f45c6c2bbf19adep+003Q, +0x1.cc498740d424d53a3b36549b3b0d0aaaeda11a2ap+008Q,
    -0x1.ce1924c8ad5348e90696df490f06b74697177130p+003Q, +0x1.090067be454c8da40bf5604efe945a53059b6d54p+008Q,
    -0x1.d14243f69d651e243392b56da028b25b4d477b79p+003Q, +0x1.885534d1f45e9fa1865d79eb49cde096bda31c7fp+007Q,
    -0x1.d1bc7a5a010fc900a3699b598851067e809590a8p+003Q, +0x1.4da081130814d6b795111c37eb823dd49e4224fbp+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1016[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.c8746887cb268f063fc5497e2784d7a443e62efdp+005Q,
    +0x1.ef34466e753658ab5653e3fc750348a5913b6e95p+012Q,
    +0x1.4414406293393a37ce7f05617450ead7803dab6ap+019Q,
    +0x1.8150249077b0cbb4e3d9d83a8110ad9c9e09a9d7p+024Q,
    +0x1.5055f436d293462bd204db68cb11a4b185b8f510p+030Q,
    -0x1.774fbcd44e8504d1909008b9cc908a24258211a2p+003Q, +0x1.275f068ce7b4100cbcb3e735981625d8b0a750e6p+010Q,
    -0x1.d2c36fff1fcb75f8d46824ba11bb755e3cb880c6p+003Q, +0x1.5240f957ec468eb3746a0e5d496cda0c05b49bd2p+007Q,
    -0x1.d59b1b2f3b5508a13a5364fd2c5eb2067e58a900p+003Q, +0x1.997688df937456c907b13d9d4441ed908e24c73ep+007Q,
    -0x1.da7700f4df7f084fbded6a68c7c8a58041401f5fp+003Q, +0x1.0cb42a6807221222c607ccd28d34f9c350c076f4p+009Q,
    -0x1.da946187b166e6ff513aa8b460e07cd49d10bf47p+003Q, +0x1.1b5612ea0131b3b6e0e83b767a46ec576942c73dp+008Q,
    +0x1.ffd3ae76fb046ec32eb12485a58b21faf0d963fdp+008Q,
    +0x1.3057db086625910ad9e16ee846ea9a5eb7b9f9d0p+016Q,
    +0x1.4a6172614aa7569a84ddf51a815f9d46dd00872dp+022Q,
    +0x1.1fb63c615613dc9b6164aaccf6d80909ee0e5a5cp+028Q,
    -0x1.49350bb5546a72cec830573b8ead02d53c9666e3p+002Q, +0x1.f1f394a816606b898237773582bfaccf182b8dd1p+010Q,
    -0x1.7f1aba7e8ff0cd2f165b03be6d26223b98f9f420p+003Q, +0x1.c2aa4fd3f5e4b03e9a2b3e91f1202675cf93e7afp+009Q,
    -0x1.c9b65d9985be1161dbd6c7c99c996f31932443cdp+003Q, +0x1.d3f688dbd74d46b8b74ad484b96a17bed9193392p+008Q,
    -0x1.ce375130dea0f71ec1a9d47d1eb78c5fa28ca276p+003Q, +0x1.1052f9ca54a058c6d75b6eaf6b917c26e0ef619cp+008Q,
    -0x1.d085cff71b6f2353c492ed512712369e7c5b1521p+003Q, +0x1.902a088647a99a9a52bcdd1bdcafcb7a9115e363p+007Q,
    -0x1.d179db84c42469f76fd177487c07422963ba3d95p+003Q, +0x1.4f950fb4c445ee677102c7f2f9f4dbaa35bcb9c2p+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1018[] = {
    +0x1.d83f4257df3cd80a6ceab6a34756aaa86d8dae8fp-004Q,
    +0x1.3d3afd57ae400d9390d4d2b4a57c669f31944cf6p+004Q,
    +0x1.a8931d92dd51bbcb012b2c836427b8c74049593ep+010Q,
    +0x1.746050323713e25c158a3dc4ddcaa9d968b70e62p+016Q,
    +0x1.8b100edf2299ccbdf9afc6a21195e919bbc5efadp+021Q,
    +0x1.935bde3c6e29c99bf86549b77b4d54a714aa0770p+026Q,
    -0x1.6770f178aa7970b0827a0fe08c126a7428ddd4a1p+003Q, +0x1.047a86f1caf087e336ee42ec6ec58bb9a93d2978p+010Q,
    -0x1.d33be347dd0ffc796cf5ba885e1904064b723968p+003Q, +0x1.50aa574ffbc0b97038ed8ead3b07dfcae2076d18p+007Q,
    -0x1.d81be1e098a8cac05b9228c562dd5ece3f84cc41p+003Q, +0x1.928b68b392ab8de15b9c3f6729c1a4250d964a62p+007Q,
    -0x1.da13376540510a8b53644d74d8a4e71d79636f72p+003Q, +0x1.ff9323f8d5f68a53550ccc9da94802669106c4ddp+008Q,
    -0x1.e07673000b20047dd3f5fd22dbc2dbd26e9b24c2p+003Q, +0x1.143ef773f70383cb5ee13ced02cfc5d228fe815fp+008Q,
    -0x1.4789aaab94deafc57172c45739ae98e8b594a5f7p+004Q, +0x1.dbb2d99aae9dffcbbd7d3ccd62e0d141ec2e7d0cp+007Q,
    +0x1.798c12664ecce3cfd38ca1b987d722a7c9ed3404p+007Q,
    +0x1.02b224c3a7e03023a49f1d91d0bad0e301e8d803p+014Q,
    +0x1.8dce39134cbd062326d39526d91aecd4a767b614p+019Q,
    +0x1.904b86d700f047d5a85b494a8f0a5235483924dbp+024Q,
    -0x1.293f14a1e8c85d3e58de038e4000252abc7481e4p+002Q, +0x1.95874c101ad0321f0261d69134f05613d480ffdap+010Q,
    -0x1.799b358822644330cd494f0a8b7bfcfba671ed31p+003Q, +0x1.9cd7918644cf59ab0f4039be8c4d793dd8c932e5p+009Q,
    -0x1.cc7bd92aec5138f0be81c817ecbaafd31d803e3dp+003Q, +0x1.c168d639f080a4e7e8c1c9c9f060da22ec78ab33p+008Q,
    -0x1.d1f9f883ec74056c9bdba11c321a75a7f99a6e83p+003Q, +0x1.4e607be59e1e35324748203a4304329931f2dec0p+007Q,
    -0x1.d31d42e816fb070fcc69d66fdd99cecf62615875p+003Q, +0x1.8a932ce49bbdf186e0b4150b35ea3572606a69d9p+007Q,
    -0x1.d427f633c42b35f9696b7fc653d98d8d8828ed10p+003Q, +0x1.0a0a88686cabf890eb1d757dddb7fef852514596p+008Q,
    -0x1.47892c88900807c57500133a86edcb2587ce7d83p+004Q, +0x1.dbb2dd6cddb97bc2145bbc77e9b8f1276479b863p+007Q,
    +0x1.8bb6d24d542acd737e20c084e6cdc97d6c198eeep-004Q,
    +0x1.28c49bb326527d3714b26b68e290c61e5ece0144p+000Q
  };
  static real c1104[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.bb00d8b47edd7460ab83912b95a6169e5006f5c1p+001Q,
    -0x1.2eb27d57fac0ec09bfc88da6bd8f7ff8ba50d97ap+003Q, +0x1.234b3117bfe618ed007ad7947af72f801502c902p+009Q,
    +0x1.7183161926025fc35e2b3025910aa3f1687d2905p+005Q,
    +0x1.67e842193b4834621bf6796da94cbe5c2303e0f3p+010Q,
    -0x1.7e1920c18411d31007a97908de86ce4101b553e0p+003Q, +0x1.87bf48030bf6131576098c0c01674e508e9a7c3fp+008Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1105[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.3b628e043ab170f3a3f8a5f264fdb5fc2302108ap+002Q,
    +0x1.605fe80927acc4713129b3854902a79467dd03ffp+007Q,
    -0x1.df8df0257f862f97ba361f29ba2aa0d43669985fp+003Q, +0x1.64b864f4bfba9bce24201f104cdc3bf166778414p+008Q,
    +0x1.aff6860db4836b0b2c7b9c62d1e0f0adb90318e2p+005Q,
    +0x1.44ecd7fbf82c77b74600733ec056983b8c8519b3p+010Q,
    +0x1.07bb05e44a8c075679f5609dff5c34821a30d024p+016Q,
    -0x1.d1a26cb664c7cb4eda621edc7b6e749157c7ade4p+003Q, +0x1.21c7bdbb6fbddaa4eb46f82d54f83e9ef6bd0cd1p+008Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1106[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.6f967dc205c95b3a543bb8fb73f96eb507f4bcc5p+002Q,
    -0x1.5c3eb5c082744c92667c4f1933e8e1f23597c41ap+001Q, +0x1.6b51c77c7779c078f9b71d80bffc71e48b2560d6p+010Q,
    -0x1.fc14896b0a43683079b1528f18a65750cf54effcp+003Q, +0x1.0b3cb570416beb9b6540088f139dfec927a9ee77p+008Q,
    +0x1.2f876f744560c570fc0c164e6f48970433e0f76cp+006Q,
    +0x1.8d1507ec5d691b154309e45a4e9ee28a99b22429p+011Q,
    -0x1.3db65ba2c68ce9f5b9d33efdfeef7f61ecbda1c2p+003Q, +0x1.a85ffb62fb68ac319f22b2ed86d227a952f1eb74p+009Q,
    -0x1.ec5bda399fa63e6cf646439a04f9569e0b8479ebp+003Q, +0x1.e3d9bb0494c3ee932a3505a016bb07b06fba7116p+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1107[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.fe69ae1d665c2135982c4811e24be310ea110870p+002Q,
    +0x1.41d3ad1dc7a3f73a3748d3f3027de505716016fcp+008Q,
    -0x1.9074522227a68d89cf5701a9ab485c9a34d786cbp+003Q, +0x1.a5685a81a09ed1c04ae300b593135a5e462f24e5p+009Q,
    -0x1.00cefbec268310bb8f2447ceb6c4e8f77e2f6dfbp+004Q, +0x1.d23c1cb50a96c2621d08203e4d5d7ff8620e2fe3p+007Q,
    +0x1.4eac18aec0ce9bd45d1329494760ea3bac930a13p+006Q,
    +0x1.884cf984094291f685d92233872e0ae9df8aeaaap+011Q,
    +0x1.218c806d0057fba608f42a020d2665c698635615p+017Q,
    -0x1.a3cd0db128fe726065ec67c91a5300101ec408adp+003Q, +0x1.23ec639351cff47f281b6bd462fab0bd3b5ec95dp+009Q,
    -0x1.f5ca42c9ae1c007abcdf8dc9d469767a789dbeedp+003Q, +0x1.b77ee02b7f8244881aab729a443512540bc1c211p+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1108[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.0d992a7ea581f3ea638408ce0e72fd6e35c7c855p+003Q,
    +0x1.489f0d859e26af6b4fc3de3d3ca159b9643f8513p+008Q,
    +0x1.c784817c1a6275c364146bf82d9f01c7dab7ddbbp+013Q,
    -0x1.c79410763e1b80a78a139f00ae0cec6c57adb754p+003Q, +0x1.10532a253ec135707301c117409ea17043f03b99p+009Q,
    -0x1.00a2d77ead85e84ab9ab12dcd93b45df1d8bbc17p+004Q, +0x1.b2142c0a2e6d19f4893e7cbf292c08fdc603040cp+007Q,
    +0x1.8556cd4625cf6f17eec3f088bfe132c72effe3d9p+006Q,
    +0x1.0d35d231f2608f5e42b36814049e5ffee91ed087p+012Q,
    -0x1.5c3c7041e57321bcc2da67971e16184b5f616cf2p+002Q, +0x1.4c282cb850bca91281b915dd782b56bd263b0783p+010Q,
    -0x1.c17209d7913934aae9ad05e6bacaecf232fc8f9ep+003Q, +0x1.ba222dcfac0213212614348bc22bacdaf99f0ebdp+008Q,
    -0x1.f8919d6fb655dd2d792b42dd088fdcb9fab754a9p+003Q, +0x1.a012f52d6f6e987b1fcf7aa358fd0f2790ed6acep+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1109[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.3cf57fb399dd953be2a9514fb9ebdf097e735eacp+003Q,
    +0x1.969a4008bfc224dba5bb39db19a94cfd0d844a75p+008Q,
    -0x1.d1ca64ed55906e6a83834ded79bb01a6b7455281p+002Q, +0x1.49a18f0d2a66e53a0bbbaf87eccc3894ceaec0c9p+010Q,
    -0x1.d281301c41b5513938e84a59b7aa294b14578e6fp+003Q, +0x1.904c325f9560f5f31d84afc8b4cb38a2a56f9cc5p+008Q,
    -0x1.fe9acfcfe4d0efb2a05157f5468aba83bdbfdc4ap+003Q, +0x1.9ed92a6547cf31ae73d2f10f95ac0a9b4d16f8a0p+007Q,
    +0x1.a8d959f33e59cf5657fab3783005badca86184a0p+006Q,
    +0x1.3f55d240614d45d6f15007086e3eebcca40215f4p+012Q,
    +0x1.9ce50838db3c626fec9ac7b6a5ebe63e13d5461ap+017Q,
    -0x1.47da383a1508fdb17ece5a8db67c979839fd3022p+003Q, +0x1.b65c224ad05d2946b744e5d2f29124b45eb12c84p+009Q,
    -0x1.cadc824fb1bb1aeed71ebf9d57a901542c10d96bp+003Q, +0x1.62a87b55d79bc4743fd3d642a43c35d481accb69p+008Q,
    -0x1.f87119c095097c7f5a7741cd9848a80226f40ebcp+003Q, +0x1.90e89f9dc50b304598c63f0ac7a35526e3899feap+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1110[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.65122f3487fbdbb92a8e14f24fb959c62dc19452p+003Q,
    +0x1.131e4f2ce704519abae9994ac85d03ac824ed897p+009Q,
    +0x1.604f1029fa320b9469d69bfe96e28e4f551dabf9p+014Q,
    -0x1.94e429ce0a7a13aede126868e66acb361f301cd5p+003Q, +0x1.aadcb59ff51b748c401ec5fc90e368a1d774039bp+009Q,
    -0x1.e3cc20a4fef210f133ddcc4766b1521a71886a60p+003Q, +0x1.3bf0acda028d8819612db2791828556bd4cbf92cp+008Q,
    -0x1.fbbdecc94d354b2e07e2f03db0e7e1c45868b8a5p+003Q, +0x1.8e33b5e56d48344db34792115cde0014c865857ap+007Q,
    +0x1.cf9202f727806c6e74269e9e5a80346560fd6386p+006Q,
    +0x1.583c8d5c2923625d0bcf7cf9147a65e457b4a73dp+012Q,
    -0x1.b4e8a7a6311ebbca216bb0f2f30f4c8ca93e16b4p+000Q, +0x1.c937c10eb41b325399db8f2386f246065bb45967p+010Q,
    -0x1.9db6f6096cf711def2c3156fc9d35bd7f5878c66p+003Q, +0x1.4202405b8da9d5efc320b2c2d968887708977d81p+009Q,
    -0x1.d9d8217f01699fa368a8fae6bad3240022998835p+003Q, +0x1.26038887b81181d43fecf70696b4d710f35cb60dp+008Q,
    -0x1.f7d22c0633a5bfa83a70186d11582aae7cbb8fb6p+003Q, +0x1.839a6c283fd8a2457c4e4e942dcc6fe9f1d17cc1p+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1111[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.85c385806e6c83fa49cfc1c1d61825affbfa6f60p+003Q,
    +0x1.120766d56d4506bbdf472648068d3a1eaec0a33dp+009Q,
    -0x1.177ed3a148cf49721ed185c055632a6a7e086189p+001Q, +0x1.f0a93380e7837f04cf7a14f08ec2541e2477dad0p+010Q,
    -0x1.cf126acaa5865471b8f8ea0beec5940de4d3f972p+003Q, +0x1.430fe0bad03e3a98e76e5d953df9e6aaf7eceaf1p+009Q,
    -0x1.f7ba70f2af7097263f82e33c5d3dd7c7c53f2d10p+003Q, +0x1.1690de53bef7e247b6b71151f79b6c151747e9f1p+008Q,
    -0x1.fbff28c5a55b820c41821b6699dfe301de5544d0p+003Q, +0x1.801c1e7194c4cb1e0dcd4b6a23d95d19b546a673p+007Q,
    +0x1.09a747a073bb1ffce53700b9038e3c65fec37927p+007Q,
    +0x1.ed0aa2f7429d21761fd9a0a52186813bed2a40e6p+012Q,
    +0x1.415882132cb0b2be929b60eace8c03ff86745b76p+018Q,
    -0x1.039b8a41931650688c6e6520443765f449c4b6a7p+003Q, +0x1.4432680635b8fb666e9d9bb8f3ec0bc8a994609ep+010Q,
    -0x1.c7f854e871c0e2fc25c53bcc447c7a92db61c10dp+003Q, +0x1.09353dce226116099a5e039bfa9d195bca850b23p+009Q,
    -0x1.ec74ffaf3d6b68f2a2ebbc55857a9fa8b5447badp+003Q, +0x1.0882abed0d34fbeb5f68cb9e078c62778c8e6e9cp+008Q,
    -0x1.f929bceef1a22fc63e2045a12e0d7cdc9361cf12p+003Q, +0x1.78e151b6ac45e1c4de11f535b93b71f296c36be5p+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1112[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.b0a8c3d2dd1013e31e63594801c673467185219fp+003Q,
    +0x1.7f9d4c377da9bac22fed74f9fc1f08b3a3e8c047p+009Q,
    +0x1.957cf779f16fd4e1d6732e70b0cd5b7b4e7c7e17p+014Q,
    -0x1.d473915890b02d322d879e85ce6522ff424fa8dep+002Q, +0x1.4ecbd710676dceb7447e376659000d107faa6d03p+010Q,
    -0x1.d47225808556deb21eff425026c5bb698f8123b0p+003Q, +0x1.12b33e9b8029e05e25ba307d3faeeaed297c33adp+009Q,
    -0x1.fd101de977a403c7a8978c48e630886198bbfd98p+003Q, +0x1.79a58facf690f3dc4372e2fef94e649e5877e52ep+007Q,
    -0x1.fef33191a904700be4bceec3ec3dcbf703223ee8p+003Q, +0x1.083e5d90531cb20344befa3c8cd1dd61f1645cd1p+008Q,
    +0x1.156edf076969dfdd436f6e8fcf70c6439adbd5dap+007Q,
    +0x1.2b7d20b3bbf108de9181ca8234dadaebcee5215dp+013Q,
    +0x1.659589a2849daba5839adb0c7a744ae5c1efe521p+018Q,
    +0x1.8dee26d8028bb3f825ebac6f9587f34064cabe8fp+023Q,
    -0x1.3afac18d1a391197c90e4f25198b42e35e6f149fp+003Q, +0x1.eda1a9d93a65b27855d59426ec89b9a3218dd9dfp+009Q,
    -0x1.d050b3190729c553e0988af8bb0e36c270b128bfp+003Q, +0x1.d7eda63ac4b2c9a8aeee5657b887f28ad22d5978p+008Q,
    -0x1.f43ab5716483f3514ca5f6efac7ef4d8f79eb7e7p+003Q, +0x1.f985e55aa5c29b066d6ad778fd6f45d1fb73056dp+007Q,
    -0x1.fa830110c52bde68b0715deeb920a49b7cfc7941p+003Q, +0x1.740196fa2f37bac6352baea55ea3fe05b2e57d2fp+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1113[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.919ccf2d75f1de6c27ed6016507158570e636bb6p+003Q,
    +0x1.63ce2d251ee4c2789ce593e56d5473f0af934f40p+009Q,
    +0x1.6822daa876fe9836b16fb973bb8da23b5ba192f9p+014Q,
    +0x1.057fbddfc7232646effdfb772e49e3dacfe6bcddp+019Q,
    -0x1.48108d903373382f6892a6769eb1f8c93569bf87p+002Q, +0x1.c943eabf80664f448dd941d9fa55ff12d1e86924p+009Q,
    -0x1.b7b323747338e7e46a53bea19f84d3f5444b7a19p+003Q, +0x1.055f3d5104248c9a6c2b4f845bb7ed375c12cb72p+009Q,
    -0x1.fc977234f607c4342d2e3c6a34c70b3f8e6ae1c1p+003Q, +0x1.776b748aabfe166e98c7104ca6f7fd13a95947fbp+007Q,
    -0x1.fcd0223ed669ac947ac989230cbea83640e058d8p+003Q, +0x1.02fb1c987462e5c0f2474f4b26c287e30d02e7a5p+008Q,
    +0x1.057e6295dd36772e5bd1a78529fc214a1babef84p+007Q,
    +0x1.0ae49928eb6772b0b9cde044286e7110ebf293a6p+013Q,
    +0x1.675a217ad299d00a4dcdc0cce6be79e0a2ab609fp+018Q,
    +0x1.1879e48628418494f3b223a882e64427b9d5e4bcp+023Q,
    +0x1.a8da9151cc367f9bc256c05ed20de7ed8342e838p+027Q,
    -0x1.f0fe33dc26b45f43451d6351a80f30797883b384p+002Q, +0x1.92599a7934028a50e67aa0f029d8a5b86f8eca85p+009Q,
    -0x1.bf7e008cc53c70c6570ba086be69f3c883e9fbd0p+003Q, +0x1.c4f08ebadd0b0f86dbb0a5980b2edb10bb775ca9p+008Q,
    -0x1.f301d44e846ec2ee55343ea38c4d4292b95a3d8bp+003Q, +0x1.efa130b240e2500926b60b54679d6e73b379c60ap+007Q,
    -0x1.fa4e9e14122d82e52fac949500fcc2f9464ba8d6p+003Q, +0x1.721b760cc9fd551ade3ce4b3f792d1852a1d3ebfp+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1114[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.dfa57e9d652d28c3951d840b0f27e214bbc59f12p+003Q,
    +0x1.cfc8fc7efd8bf67b167e192e7a2d51d198156054p+009Q,
    +0x1.038265ccaa87f3cb8c7363fd3c4548823ff2cbddp+015Q,
    -0x1.a10ce68fe6f740feb7b115c7b1ec8803939ed0a7p+002Q, +0x1.821133f9186e76c8f1db3aca31920e8ae1329432p+010Q,
    -0x1.9266d77a868e61eb62ecb85ceae4d65445da367ep+003Q, +0x1.d7aa79d05b40b93651d287512413cfe38cbabb0ap+007Q,
    -0x1.c92fd8eb49c5d9579b20939d722c54d744087604p+003Q, +0x1.2c8490d1b7afc403e907064b8de9255cf4ac78a4p+009Q,
    -0x1.f01f328f191764c41b29b96f7212b7fa39145f5ep+003Q, +0x1.05c651b249d6c153a269513869377333753f1d9ap+008Q,
    -0x1.f9e567e430a656c4f901b0a160fabd4feeaf94c0p+003Q, +0x1.760ffa9e81b34371d7272e0387821e6f004133b3p+007Q,
    +0x1.322168c4c8cc5ee8622438410870a0a874010df6p+007Q,
    +0x1.66ccc2dead25d68c472c5231078f483a7ef58057p+013Q,
    +0x1.d063bfdb3460b10af61cea6e9271e3a50eef408dp+018Q,
    +0x1.0d4a4a7dab76d4e177d726de859867430f38ffbep+024Q,
    -0x1.2d69b435b62356e977b9d6cd5b7514954ee3e538p+003Q, +0x1.14d87c02ab5d15ee2d37bc5b159e51d54ea1d3e8p+010Q,
    -0x1.91e894d04ea8912244ff43dc1fc45a09bb552e5ep+003Q, +0x1.d849292beab0df28a6f66b07438646e630ad38a2p+007Q,
    -0x1.c2ce6e5721b5ca96030f08015f99ca9eb5a1087bp+003Q, +0x1.fa9e422e2e6061ea9f7c8a7c141a57c66961b6bap+008Q,
    -0x1.e6403467c02e38158b8bade4d9c16471e0aa57cep+003Q, +0x1.eee51f8df5f3617d3a391ec38547f16b2445a925p+007Q,
    -0x1.f83fcddf76fa6a4273cab57cd7563cede8dabcccp+003Q, +0x1.705a0bdde44fe8b783ddd37e97f7bd02db592bc9p+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1115[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.17d498ae3e7da93499a1ba9daeb6daaca0b1eb1cp+004Q,
    +0x1.5f14e490a5300c09d355c024254e3e29451fe21cp+010Q,
    +0x1.f38b5504cbfb00550890f1419d688049931bd159p+015Q,
    +0x1.2bdbbf6f9921912e31acd9b15eb5256d81c9152ep+021Q,
    -0x1.6b93b17c2f827dfe15894db97995739c72989721p+003Q, +0x1.432cc8a85656ef3e6649bc84cc341195bac3d873p+010Q,
    -0x1.f8a73d58bc5b788b58fc83582fc962803e1397e2p+003Q, +0x1.1d21f7ee6cca2586e71b627f16daa1b0ecc6ec6fp+009Q,
    -0x1.fb5eecd1e23e66ea85a858966e9898c1da29bd66p+003Q, +0x1.66bfc975c7570cf83d6748255f7c28ef629fb827p+007Q,
    -0x1.fc574eb6c09439a18d4edc5c3bd920e1b6751b3fp+003Q, +0x1.aaf6f7a163f97a8beb22f12250f9784484e18418p+007Q,
    -0x1.00564381dbcf2c9d11e0b72b650e3fce3a82c6e7p+004Q, +0x1.25c2e0d618f589a7169f9247de46e9e3492c1025p+008Q,
    +0x1.6079bf19c61be71881d0dec870220066abd1810ep+007Q,
    +0x1.a143cec6f0af1dd63dd74a0b27bbdf32272a0899p+013Q,
    +0x1.0f2614a5534f697a470d6c93ec437fac968be91ep+019Q,
    -0x1.25f721d9d7648ace94f86da3bf6ecfc79b9a44a3p+001Q, +0x1.10d24b7f1237a4b75a79a43222357c87f462b312p+011Q,
    -0x1.8959d5230ef79c7c10a0041fc5ccf8c2949c827dp+003Q, +0x1.eb417b47276ad3d40f3f1184e16a349dc871f9d2p+009Q,
    -0x1.eb54b6052260b4f3037760307672260618e8cf8cp+003Q, +0x1.f0c9b960f8437de00bdc836bcd1463cb5e25c7bfp+008Q,
    -0x1.f51b306e9afe8412c1a632d09055e2b2884e03bdp+003Q, +0x1.1ad3607b231e6ab0f97bd4b6b5098b80338ff6a3p+008Q,
    -0x1.f82403c4efec239ff43eae59632d25838de91ecfp+003Q, +0x1.a24c20afdff1e08407843d09bad08c54b8a34b76p+007Q,
    -0x1.fa7b122e367f1f7a4092f0fddc05f5665fb425a3p+003Q, +0x1.64596647286d8dcf933c7b8979b99b3542ce0553p+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1116[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.6d45c87a5ab585537202ff405a3276b1b7a8b0a8p+004Q,
    +0x1.fdaa15c5079ed88053f134f2ca4f29d6f06c6dd7p+010Q,
    +0x1.78f87a1b279d0bf9498ff4197cffb38aceda3ce0p+016Q,
    -0x1.410f5698c220656d1c09367e98f35d57df4d0d97p+000Q, +0x1.71e3f7011def65385b9cf6979a32ed183b8d9944p+011Q,
    -0x1.af039b95f9a927b0123a5bf7361ab2005a341b8dp+003Q, +0x1.2c5aeed747ce5f2e64b7f5d9b8a984c18a869aa7p+010Q,
    -0x1.fcbce9babe772f3956d7cc8ebff5aa2f8a28feefp+003Q, +0x1.6956cdd509c3a6e9559b0dd9a7c14a7a1d159fd8p+007Q,
    -0x1.001d0f3e0fe0b811cd983b331a563e54345acfc9p+004Q, +0x1.b4f08d8f61fd0c70700cba48f256b589a777a6c5p+007Q,
    -0x1.03387fc1480924e19af343941ad95c9aea4e6353p+004Q, +0x1.2dad0b0c90b716a56a233698835095e7a1ca8d04p+008Q,
    -0x1.04e84d8db8864dcfde8a9a48443ebb91f35ffb85p+004Q, +0x1.19d1ff1592491da5a93e37c8eee91b080bbc079cp+009Q,
    +0x1.ce91239c526af040ad68087326083a31afd78022p+007Q,
    +0x1.85a5d8dcaac7df6d2be1e63ec5d27f69be98b38bp+014Q,
    +0x1.64d5e4cbaf813d3a9c7a0f615c1c46dce001d411p+020Q,
    +0x1.00e89bfa4e69fea300aad0563b2045b06c60cf56p+026Q,
    -0x1.cc6fe993d7ec277a1f36275a869d9eb3859dad3ap+002Q, +0x1.f1992a1672b50f4319f4e32e0b084c091552245ep+010Q,
    -0x1.b3366df4d1b17adc273972990ca00ded91ae871dp+003Q, +0x1.d7df8dca10d70c3349d449594d4e13165de8223ap+009Q,
    -0x1.f9393ad6e00e77d28c9fb177c335fa6cc86200dcp+003Q, +0x1.f10241e5d35a9064e6b670e0a5a1ed5572f23c98p+008Q,
    -0x1.fa8d7a995936bb0ebf3ab75a1a02fb77a1563eafp+003Q, +0x1.22f8aecaf3295f9b833ecf43be090a5b8b1c01eep+008Q,
    -0x1.fb4b4411570b6a341825f6b8f161c4f7f2254851p+003Q, +0x1.abeeb47de71b3626d892e1b508ee49d604f84fffp+007Q,
    -0x1.fb7960bb27faca45a6692243be04aaed048db0acp+003Q, +0x1.66c01233ae7c953c0ed0bbb79dcae8d4e0a27586p+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1117[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.dd4a1e039d340e2b9080f91d4adf933b9e86638ap+004Q,
    +0x1.916b2e854856eb93aa617c1d869bdd52c589d50cp+011Q,
    +0x1.67d2effbe45cb1faf9a8ddeaae21ed8ae4d849afp+017Q,
    +0x1.5d8183b14796976588a5479b007464e64f7ba0eap+018Q,
    -0x1.c4ae2742879e51cf6ddfbd329d836503d65a45ebp-002Q, +0x1.94f2bea5dbb19773ebcbd1c6a1c8aed934e95c8bp+011Q,
    -0x1.acd596f2c3f910e9cf395ef2ccaac8c29225a59ap+003Q, +0x1.33af3c75641752b03b8f550c168a6d9c7738a50fp+010Q,
    -0x1.fca560b23f39fb26dca5950a7614713278515eebp+003Q, +0x1.693ede50d8b9920fa509c19e191dfe20c0b3a264p+007Q,
    -0x1.ffd99d4e06653e7b37a7827dc8fd1a17693da31ep+003Q, +0x1.b488174089f470173318d27b74eb22750b976c57p+007Q,
    -0x1.02d6229124baa58450d195f5904f7b5aab51faf8p+004Q, +0x1.2d5b183f21a66e609aa8c07de6ec41d49768f95bp+008Q,
    -0x1.0443c66897672ffdf07b386200d8512b0547977ap+004Q, +0x1.1b25358f5557179911f9f0b4380e1032669ad1a9p+009Q,
    +0x1.2983df65a81ad050d607636749b0ce9082b665f5p+008Q,
    +0x1.2a10c4e280ff52c29d0871325221c7dcbdbb9815p+015Q,
    +0x1.31522f3732d9b6ecfb816712010305ce4e0335e3p+021Q,
    +0x1.03904673f09ae0e812e1f774b0a10942d8ef9d3fp+027Q,
    +0x1.f77d03720f622b8864222d0ec4dfeb13f11cba9cp+027Q,
    -0x1.bdb5c9f7876919ff74fef69edd77d8d3819c8a44p+002Q, +0x1.053b4cfe22007a004255d2518d633aa3d8ec2dcfp+011Q,
    -0x1.b09228bd62b4ccc26bc3227804d402bed6946f34p+003Q, +0x1.dea5d85aaeaa22a36b1cf000d7e47fcc8b8aebf0p+009Q,
    -0x1.f7e033299d8223280fda0e4a0dde298159fa1381p+003Q, +0x1.f2594d5c0d1c48f4ce69dfbdcf4dff5819389cccp+008Q,
    -0x1.f9d2120da011275d2de6f876fc78d7e2e623f125p+003Q, +0x1.229611ba490612c8fc19613be8eb1534f27d4be7p+008Q,
    -0x1.fafa0874d80423ce38e399dff2c9aa6b7a9f5d25p+003Q, +0x1.ab7e557b20d1cc08879ea90536fba87a97797271p+007Q,
    -0x1.fb67650bc1263931c35174ab36dfd16462340373p+003Q, +0x1.66a7a5e319b1156e5121bcc96847becc5eef3b59p+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1118[] = {
    +0x1.b88b0721a5f5720aabc793446909d8f336f129f2p-004Q,
    +0x1.3a57005cba44822a79fcd61f2c367af008e646bfp+004Q,
    +0x1.7cad10a2151d3dedfa8bb98b0ebd1fe2804988b6p+010Q,
    +0x1.d288a40937f242276d185331573e3f959ae87f45p+015Q,
    -0x1.9237c6fc736e9bf407aefb4261b90da42196e4e2p-002Q, +0x1.40fdcfb6d793c66b93513d871fc95807f6d37fd6p+011Q,
    -0x1.a1b246b64532ca33968f66188b760a0d88dec8b2p+003Q, +0x1.1c2b8ca1fbf38aa601a7b49d75c9ed8d89227363p+010Q,
    -0x1.fd3602df2eed1ce33164610427eb8c9221a69927p+003Q, +0x1.687a550b13d0f7f29877257dcc6e8eb20f3153b2p+007Q,
    -0x1.01270dcb2e1ab5fc48f077e07e1e15404fda9ba4p+004Q, +0x1.b1a04ca7ea622a3c32fa5324c92741ad9025f31ap+007Q,
    -0x1.049d7418fd4b0fe94c16095e1423ea7849005c44p+004Q, +0x1.136808ec875eed8370ff6f3b607eb97c5001185dp+009Q,
    -0x1.050fa71937c34fde41b20da9541ff04fc3fcd3bap+004Q, +0x1.2a94f8a34a7da550474f58470b87701c500b4ee7p+008Q,
    -0x1.6e31a25359fc30e1ea317c57600e4c15353f3bb6p+004Q, +0x1.3677a822dae6e4e2503d64787ebd8aaedca488e0p+007Q,
    +0x1.950fb387675f93252e0b313a8b0ba5cf29c798e2p+007Q,
    +0x1.2ce4a483647b0f7dbda0c5f25741198ea762fa05p+014Q,
    +0x1.f49a689271a193cc0d70cd7dbd116a15bafc9b4dp+019Q,
    +0x1.26c3d259e0a2bebb36d2972a7cf040deff372189p+025Q,
    -0x1.9dbd348e10ad8bdf0d7d9d1b387ee82c7a55d795p+002Q, +0x1.c7e4a719fd9206de8a001eada8b9be1a7ad4e9f9p+010Q,
    -0x1.ad5f7dc05860a34a352088fa748ea4e7abfe5497p+003Q, +0x1.c4cf96475e9313c716b4718a999e335d5594d0f0p+009Q,
    -0x1.fa754c625973adcac5fe1c333be1a37468bcd586p+003Q, +0x1.e7762c00c44b0e62fba212880fd4f105a926485fp+008Q,
    -0x1.fbecdf999fee4e3e6f4179ec5d1f668c4c37de7dp+003Q, +0x1.661f49efe8019ec9b02e987f3331119a4801d39ap+007Q,
    -0x1.fd52cb51c3147d358011c36569ada81c0fabc71cp+003Q, +0x1.a9515a5132be182901ac27921234e5e88e8ebaecp+007Q,
    -0x1.fe4cf0b1199f20b3ecfa9554672bac5cb7484ff6p+003Q, +0x1.2030d9d175bd4f5b2d46139709a3ccf83f352d52p+008Q,
    -0x1.6e31a2494bee595bc7e48bd742b19d5733772e58p+004Q, +0x1.3677a6e70f25f1a7931783e8896fbccc04323c92p+007Q,
    +0x1.6aba6a6c1a305b5c7a0439b62c6047461c570af6p-004Q,
    +0x1.26f57a83501d3b7d2165f4d0586bc733b7750295p+000Q
  };
  static real c1204[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.c4094726862ca88c678d38f2739a609b2c064741p+001Q,
    -0x1.589b4152b2589be0db2e3ff989f23e1da1ce22c3p+003Q, +0x1.4cacfd45d7175e08ac14d72ccba6f30a3f713cfcp+009Q,
    +0x1.8da98f62f8beff1967d455b9d0ca110ef834c039p+005Q,
    +0x1.ac8e4831fda3e908090c628de17b808d96635ddbp+010Q,
    -0x1.a848fd85ea06c6060a0b5fa789d064e4b23fd15cp+003Q, +0x1.b94cfd777b0b45a5910907b72f65a562d9c8c416p+008Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1205[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.3c9e334cf1569c8a7242e274e289e42487a271d1p+002Q,
    +0x1.8a9edf03249a8c7172e354041657a97948d0913ep+007Q,
    -0x1.07f1101ab360b8f2f04aa37e359621e7af7aef8ap+004Q, +0x1.85a1fc96c4b2c4d89b964d4926c341b0c155f189p+008Q,
    +0x1.d59cdb28e6e20b8c0f666fc2e51da41f35153517p+005Q,
    -0x1.047efd1f97fc70a54ba26ca8dedadbb6505f6567p-001Q, +0x1.745ef07c175f87a1e8402d24c916921a46efba09p+010Q,
    -0x1.fe84d27fad6aeee5eeb04d8a9625c2ff295ea61fp+003Q, +0x1.3db74f861484650ba2bffd572e017ac9b0cc5b18p+008Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1206[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.7c0c5895bf9f11e18c8320832aed278bf6aa7202p+002Q,
    -0x1.1174d46699b5941ae5a10f9dbf0c5191b13f5c61p+002Q, +0x1.aa81c8e5588e1377763c5cbcb8c053d99dc6c1c6p+010Q,
    -0x1.149d7275c88165a88b89362a7d6284d17e3abab4p+004Q, +0x1.1f68a57f5425988aa09e6844967ed1925fa4874dp+008Q,
    +0x1.48484dd7e0237ee3d7248001c170a666a4273671p+006Q,
    +0x1.e34eabee3475e015dc6e7124c8b616a65b37b3a9p+011Q,
    -0x1.712f3030a0aa0603e17967192e630e22f2200f72p+003Q, +0x1.e20b20f7b6672f3c180fd171e8a96052f70d2cf2p+009Q,
    -0x1.0c270c1cc22f422df518cfe9d1acd77840cb798cp+004Q, +0x1.0579fce12466ec81ca2d9852a9ec1eb77280000bp+008Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1207[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.02fae99e7bf5cca686ba5cadd6a94ee18c732c5dp+003Q,
    +0x1.7132b0b7dcc777638bb0c6ef2058cbaf181ad787p+008Q,
    -0x1.d11fd5723bdb0a56d32da2b49d00a655b026f7c4p+003Q, +0x1.d41054223419381d6a78fc1d59904fda48464ab6p+009Q,
    -0x1.16a340eb190fe0d90ccd69f06d7c898cb9d0bfa2p+004Q, +0x1.f248405d5a5b6d10dec1326296c87d0d5e5a712cp+007Q,
    +0x1.66dc097a91fc64dd775e7870eabcccc06dc5cb1cp+006Q,
    +0x1.b6c3713db24880ac203b6db9643bb48758819418p+011Q,
    +0x1.80b89ee0345d2f1fdc25a76d4d0d37f87ae2d8dep+017Q,
    -0x1.d93dce22f82b739e7669d663cb83328e4d227626p+003Q, +0x1.438efdf86b836f16203e310a854e6154c2e700cap+009Q,
    -0x1.1081c033fb3bcdd8a0f9617455853c073bb6a2b6p+004Q, +0x1.d79c12d0b47505ad52f73372563e115be8b49ab4p+007Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1208[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.0dfe139a6b8f4b96a787115efbd942d4ecf7366ap+003Q,
    +0x1.5abe867d8efb83b1d8ecf158bb4e938b7d9ad0b7p+008Q,
    +0x1.21a7d7e07bdc5b5253fc6e99a8f0b0c55420ea87p+014Q,
    -0x1.008f0a04507eea78dcd927ea26675d1f7c186c6bp+004Q, +0x1.28775d730523bcb8500703815a0a46d041af4e32p+009Q,
    -0x1.162c102f1b544e883dc29005942f9b4045325d5bp+004Q, +0x1.ce674dfdba8af576958d88ee14c0a1587abb360cp+007Q,
    +0x1.aaae8c25d2ad5f3d285fa6ac12f28f03834f72f0p+006Q,
    +0x1.51bba8c4147efe94f3977449845abbc8450c688ep+012Q,
    -0x1.d2ea5fc2b4b6ebec3ebcb1748923ad142c3c2fa4p+002Q, +0x1.7fda3a88a86ecec369660fb22ca1d404417af0f9p+010Q,
    -0x1.f516f12956d98d0d431badc20d7e71df93f6271ep+003Q, +0x1.e374e642d11c05022c4a5eb0e59a7e6cd4843f3fp+008Q,
    -0x1.11b8c909d720b497ff935bd84f37e7a09fefffe3p+004Q, +0x1.bccb45cbe79e8c596d7bedec1cb1c66f8e440c82p+007Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1209[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.45e324a889fd0cb53d0b7ff2092bb0195dacfccbp+003Q,
    +0x1.dce5e961ac2117b3a5f38730e2567fe825a670b5p+008Q,
    -0x1.2ed4c2c08a6bbf993f0f9b6833049980c9e5a1cfp+003Q, +0x1.7ba8b1d8434bb79e5f3a26fb9981a3e162d48f0dp+010Q,
    -0x1.0367359c4113a3c9e98fd4cd00e80aecd7c9e487p+004Q, +0x1.b33649930ef684bf0a92c7c7241811e1797a81e8p+008Q,
    -0x1.14bee9be9b5d5aea4aa1048b944ffacbc2ec78f4p+004Q, +0x1.b95f7969745aa6a9e68d5c209157ccfd07f31591p+007Q,
    +0x1.cb70959d399282e8b48fc8a3977cd66760597d9ep+006Q,
    +0x1.717537c3a938fe1c48be513c471bea7e4539172bp+012Q,
    +0x1.1aedd21c93edea88253b136f808594ac35f72c90p+018Q,
    -0x1.8205a2241c0e8e3b1520f0e694522a5d4a070b7ap+003Q, +0x1.f04e471ceb0ccfc003e89c9e68d002972e4181f0p+009Q,
    -0x1.fc50731ba677bd10e4a099e7a8422205939c07bbp+003Q, +0x1.829ba69d561c3235400d27647fb2bd0517d427acp+008Q,
    -0x1.1192b5419eb6335463fb45b52ebab19c5b6b0f6ep+004Q, +0x1.abe7481c9119048a285f58ed1c92e9d2e5e25dfdp+007Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1210[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.67c5caf970135a8e2aceecbce509dcfe98925368p+003Q,
    +0x1.2932f661deed34bbb742bee55fbf82ffd6aa6e22p+009Q,
    +0x1.bdc7cb6f95c9cc1df5616cd51441dc770d60100ep+014Q,
    -0x1.d0dd151bf6abcbcfcdb692eec04543bfa75417cbp+003Q, +0x1.d8e92147a0238d0167ffd85627444b7ef10465fcp+009Q,
    -0x1.0911780b10b0dc2c0cd8afb29252e217d70c6da3p+004Q, +0x1.58015ae8c334e465f610f1f083e5bc67798aaadfp+008Q,
    -0x1.133d6ee0a577b2c802d9c6f922eddee6a6a275a8p+004Q, +0x1.a83aa78ad104e6153ce115c36f9d9eec87370e36p+007Q,
    +0x1.fcef8508f36f74c2a1f14a43e5fbab9efb91c387p+006Q,
    +0x1.ae2d95a257daa40b76548f8b6f3e9178bc868f93p+012Q,
    -0x1.b873c128de9377f102d16562571358ca48746831p+001Q, +0x1.09f1bd1f2b9c5fd0e337a90e03ebb2b1aec34a6ap+011Q,
    -0x1.d1f06fb56436d3d58c68e8a9318b5403168c1823p+003Q, +0x1.6599c2f3107745097aafefd3f8f42da12412b2fap+009Q,
    -0x1.03b5a662d49698add423f52e312c86f1e67dbd04p+004Q, +0x1.40a0b176194fe6d08a5c26aa09eb3aacfb745693p+008Q,
    -0x1.112576625f2424e6b79d0d01c541a7499842afaap+004Q, +0x1.9de0487664e02b89dc6f9aee91621eb9b91b903dp+007Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1211[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.8f8706a65eaedc6c4fea06549af5a1e1fa2947b7p+003Q,
    +0x1.3e5b071be27cef3717e461649e4594e01fad2e92p+009Q,
    -0x1.182804627c434d93e4da87ce6fae28ff76647572p+002Q, +0x1.1ee30712ce7c495337824467a9e8ed3e5563102bp+011Q,
    -0x1.0288540e791380449b6928af5f8864b5112a41aep+004Q, +0x1.5e1a0cd78bc9455faf446af9aefa8129c59faa08p+009Q,
    -0x1.1167d89ee450b13c680ce67916059b1be5895fbep+004Q, +0x1.2c04aae5c3e7c841ffa287abc39f47c2bdc6751ap+008Q,
    -0x1.1302f476c109e4793dbcedf066ceff39797c31b1p+004Q, +0x1.99a2f59a5c03ce31d35e9de746c04aa1f9ef6ffbp+007Q,
    +0x1.1e3bd242afbf505b306b3f0108fdc1da24b5e9e1p+007Q,
    +0x1.1dba4ed10f46005d88c41fde400e116d1516a75dp+013Q,
    +0x1.b36740b81b36a60a366bd130ed707b8e434aa32dp+018Q,
    -0x1.3f1bdab476f929ed7b61f4791e3ccb1930517dabp+003Q, +0x1.6d2085ef8d5d3b9d8387547e0e5913ae9332bbe4p+010Q,
    -0x1.f98fa5d235428e17981ded5b95a06be32dc45c32p+003Q, +0x1.214a53c49a0209d7e466518ace34ab69c873e91bp+009Q,
    -0x1.0bc08a921b8259a8ee2b8f9857b1a8cc0f6d7232p+004Q, +0x1.1da0b4970b0565f04cee360f0fea8e24da11b938p+008Q,
    -0x1.1186afec48a70a772c2e4f20dce87a060d8e7505p+004Q, +0x1.925ee2ddb39badcefd0ed38e26867140345afcd2p+007Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1212[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.b876364b16e187b91a5fae6740d3eaf2be59fb5cp+003Q,
    +0x1.ac3d73c43715345c0e790fff292e6c0040d03be6p+009Q,
    +0x1.0dafc24ad35122e0ea959f0f30210d7e45723340p+015Q,
    -0x1.3afb8be1a935b872188f40f2b27fd3c95384695fp+003Q, +0x1.7610e584de729ba2005123966e05ca56c5020c0cp+010Q,
    -0x1.04df0c5c431f37a3864c765e57d26dab81622a28p+004Q, +0x1.24ebcbedd5155d4c48a4284eb9e4daa5aa238848p+009Q,
    -0x1.13678e32ba94c6632ae2bb4efb5931cfacc76ca6p+004Q, +0x1.91fa465ba7b228efb0b7e70a6d33bd714facccb5p+007Q,
    -0x1.1504b36428be8007bc7230c25194042cfcd3a43ep+004Q, +0x1.19f23d04d80a0740f9153b3e871136cc6d436c8ap+008Q,
    +0x1.29e23a2343780118bbeb7a052b5b232d9ea058b6p+007Q,
    +0x1.5fe7f0e53c68020b514f1932599d5476ab22b7ecp+013Q,
    +0x1.b733534473c3be1871635a7848565cbb697d95d6p+018Q,
    +0x1.31ef8940c0874a81cfc1006da4068916b119c5b2p+024Q,
    -0x1.7b4e88b156e82ab0e506436b0079e68c62fdf320p+003Q, +0x1.1094315f250af0ae4f8cfa9aca59bd78f684dd47p+010Q,
    -0x1.0105addecd6e3ce37d7c38885e1fe679e2c4e487p+004Q, +0x1.fb8122d44f8e11d487966c08e854bbe68b066127p+008Q,
    -0x1.0fb5ad45584850c05ed72e0c5fe9f96713a618c0p+004Q, +0x1.0e9921c8702d3a1708847390dd2d0b7a4e8fc6bep+008Q,
    -0x1.121e67e3a1f922e6e0e51fb8487dd3bb040ecd91p+004Q, +0x1.8c657f1d55f70dd93d30ede43a7dd21e73c54407p+007Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1213[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.a4cc6d2ab55898d392616642f7f2d09f363c0acbp+003Q,
    +0x1.ad1897bf7f7d336f41b754785b15f4f20d141c2fp+009Q,
    +0x1.f61f595fd0f2bfbc38f62609a92d4a2f23aa7ba7p+014Q,
    +0x1.eabd3fe914aca8369f366e90428788aae8fa5500p+019Q,
    -0x1.21f95ee222da03f22c7e814f2f71dc9f653f18a4p+003Q, +0x1.f4e4f169ee707f0eaef54ed8378a2ce2e0033144p+009Q,
    -0x1.eb93a1222b63dfdf687a17274e7b784376952504p+003Q, +0x1.0d429de16b16938a12abbfbb769a32e970441368p+009Q,
    -0x1.132c915645ead978ad8f929e95d88a99e758bb0ap+004Q, +0x1.8edda2f26fe2c2daa033763d929d84e0422d70f6p+007Q,
    -0x1.14051c3d2082d683a21bb25eda4f6b988a4993e2p+004Q, +0x1.1246887f58e76f301a66edada7602d7277b07325p+008Q,
    +0x1.226595204a690e326967cc7d87ebdd84985125a0p+007Q,
    +0x1.1b8183b701ffa562bb4e5497e8bc79668aef3babp+013Q,
    +0x1.2babc57b69277295516051dbd86f953d4ea24418p+018Q,
    -0x1.30924038e6e5aeec82159095f85a53ba6959fd02p+000Q, +0x1.92a99f2dd1204f8ffdcf4e3d8bcd32dd0c42513ap+010Q,
    -0x1.5420bec0b2db92df6209967aa17819cf650c6ea3p+003Q, +0x1.a64091506fdf0d4d6319842e7548e21c47bf73abp+009Q,
    -0x1.f02f6510429935cd2940466d5f5a5ad8a98e3ca5p+003Q, +0x1.db5c04f6d39bc5b505c0856dca0de6e715b9cf0bp+008Q,
    -0x1.0f43c5ec45c2f950ea610f3c588dde167d72866bp+004Q, +0x1.078d2d74da3ba85e046bffdc464258fd2b5bc946p+008Q,
    -0x1.120afad82d6ae5e22ce51df4fc100f450bcfe4cbp+004Q, +0x1.89c10d556535e9f197eaf8cd43b01d6db58046edp+007Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1214[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.e245bc6ba9e02d89e90d4b1862f4b2ecffe394fdp+003Q,
    +0x1.f68e6b10413fbe2a987c467ba956612dee2b6d64p+009Q,
    +0x1.3a54a246a7df84a873fa4b2a2e6a2fa4e95a4e0fp+015Q,
    -0x1.fbd53f500b9480d94ed8624c7bd18fb2c6e3ba51p+002Q, +0x1.afde90c5c053268a0d99e58334b51bb8265ebe1ap+010Q,
    -0x1.b117d50d93cd903c19775aacd34964cbe1afbb06p+003Q, +0x1.34f5f8d3288eaa683ca04343fe8225152b096fefp+008Q,
    -0x1.ede84c10b964d189f9ddbc1de62508d7cc7c9655p+003Q, +0x1.457ed440bf42bba270c664a3cbed3f772c853927p+009Q,
    -0x1.0ddf4f33f383090cbcff1432b08ff89a01979b8dp+004Q, +0x1.0f311932948dc485de303636f3112b7bfc3db54ap+008Q,
    -0x1.121a08071640e7bb283121a99f35e4672a0cdb94p+004Q, +0x1.8c937bea6bfcd6d715977aba78edc7ab46a1c440p+007Q,
    +0x1.471c6fd8ce5a33a83f100d8982bcb79d16e34c86p+007Q,
    +0x1.9ce656e7c86eff3f0dc64648d0a0c6c15a5529a2p+013Q,
    +0x1.1aa6d28810589133be47d5d084b0ea1a53e91752p+019Q,
    +0x1.76e251dc7b5b4d2f2d7fca2a7f765d3c2917315fp+024Q,
    -0x1.55f316490546cd41525061c941dc6bf90e30ec74p+003Q, +0x1.34896b1ca1c0f23fedbc99b8495c665cc48c7b55p+010Q,
    -0x1.b07559a2c2381c523a52eb10ce94c8b6cb9cb4e4p+003Q, +0x1.330bc83c6b79cabf00a330d8f0f309cea4a9a7b7p+008Q,
    -0x1.e5ce891e80516e93f3b97039f2eb8bd37e0c4e39p+003Q, +0x1.133684395a0b9e458e53867007ebc26717f55715p+009Q,
    -0x1.0a061e39c88da4f402535c560b599804d57522a6p+004Q, +0x1.025f9f124606a2dfe9eb3e003316e726b6a44931p+008Q,
    -0x1.114016bf6b30eac11a922915fe504eecebf06288p+004Q, +0x1.87633439c02cb22fb5556daca939350042780f97p+007Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1215[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.150068e49395c65d513ce2277bfbac06a07bcfffp+004Q,
    +0x1.7361a08899236e9de6d0a29e788e859d873fa3fep+010Q,
    +0x1.1698d261a3135b01724676b3a21699e248a6fdedp+016Q,
    +0x1.8209ec8498ccc06b99e804c5b82a2425244efc70p+021Q,
    -0x1.a2ceb204b18af2304051b3b3e01e22687967f05cp+003Q, +0x1.5f7b577e6da719ef5e0f48644ffb9696d45213e6p+010Q,
    -0x1.110555c67487e01d227afc6ffba43182ea677187p+004Q, +0x1.c8919ede7e622e015c3c329bb053a1e0f1e11cfbp+007Q,
    -0x1.11ce3a02abf1dd3c892513712303157b4c1cbfafp+004Q, +0x1.7f1bad378504db597042b13b8b809984c51fb1e1p+007Q,
    -0x1.1262e9934b2279415b672a2f8e8d37313cf8066cp+004Q, +0x1.30e525a5d967104fa982f453314fb800fc755573p+009Q,
    -0x1.134454c6a0d0c8ab0ff29ca976f32d6d3f68298ap+004Q, +0x1.38d4d60c1444685bf3f12fc2243c1ebee6a4bc7bp+008Q,
    +0x1.799e75f4f569a0bdfdf6ffa0f8fbba79fc5848adp+007Q,
    +0x1.e1f99bc5778d8606f759a3617df3f5519b0391b8p+013Q,
    +0x1.6150f8686bb53a2f0e3087cdb51e4a599ce83416p+019Q,
    -0x1.f571ec9932a04cec8db474cc2cc6c4710336e8bfp+001Q, +0x1.324b09387ed94277f03ff7cf0beb5ad4e90bb93bp+011Q,
    -0x1.b9e1ff6680424b5aecafe4dafdf8407a0239b2bbp+003Q, +0x1.0c2f11f9ee665e5abc9420a1eed475e9347869a4p+010Q,
    -0x1.0b346657e134d02842c9ba72a56ec811f9e7d6eap+004Q, +0x1.0b465985e9c02125d611688fd02258f754e0e3dep+009Q,
    -0x1.0da47951d54dbf24191f50c5470d0d1af3a9e134p+004Q, +0x1.2e08383efe3e4cb1914c6a111186ba9071f1f92cp+008Q,
    -0x1.0f1a2fb8e6ce4c614c7cbffa548be9d8caa1e969p+004Q, +0x1.bf858e5d3fa4e633381fc8552794d96e06cefb50p+007Q,
    -0x1.116b7f12dea06ed4f3e91d9a09b5c60dd9c419c2p+004Q, +0x1.7c569d63c7c748bf28d36a521d93818835601a67p+007Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1216[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.46134126ce1d7ba567d53b1c582ab085884a30c4p+004Q,
    +0x1.b8cc33aa12d17927e5e531d81bbea1847f066dffp+010Q,
    +0x1.3dc4589832b9daf986b99a7e4a24637de67e5ebap+016Q,
    -0x1.6104bf427b5fb65bc2eba9c19ae1bd624e80d2d1p+001Q, +0x1.75ae7dabfbaa926e33b185d878cad0530beb2f8bp+011Q,
    -0x1.dd80279375bc958b5695a5b636e5aaa5930a2dc5p+003Q, +0x1.3692b6a9b4ffead00f758f8efdbdc8656d893e61p+010Q,
    -0x1.131c1773d2df883d3a1bd316576bebf6175ba84dp+004Q, +0x1.800cf066a0848d8f6736c242bc1860a402eaa65ap+007Q,
    -0x1.151f3c070e4be6ac2e51ef85c5ffa3828529d819p+004Q, +0x1.cf9f117da833da142d6092ad87411b24ff54b3cdp+007Q,
    -0x1.18bc1023ae64f5bd17cc0beb87901d3046bf2133p+004Q, +0x1.3f468b7e1f9260af1e9cf6bcc56b1e6649b9cdeap+008Q,
    -0x1.1b75fd14314f633c06cb56e1511da4c3fcda772cp+004Q, +0x1.2745be649989189112ae43f32e086a53b5f5a8afp+009Q,
    +0x1.bad2210e6cf2647f8a6d0e6906ea10fd6a3ceb8fp+007Q,
    +0x1.6b0f38df63e8239322890a60733362c926c1989bp+014Q,
    +0x1.48dca12902cd96d65b1fadcfc62d619e5c6f65bfp+020Q,
    +0x1.d51b95ab17e5902b43af36c08990fa6e3fecee71p+025Q,
    -0x1.0eda7f3a39adea2156ddc734bc8866470e7d871bp+003Q, +0x1.01f877f8a3b9a4e878833e506cd6779aaed9d2d9p+011Q,
    -0x1.e17b1f2f6854528d69d93c01d9686cb477009ad3p+003Q, +0x1.f02fa1427b05feb5b1674b07baa8b3b8d2af6039p+009Q,
    -0x1.127ec4de97613626d5df602a150fdfb3be69a689p+004Q, +0x1.7d8b2d9cdf60573eaab68249ab0614724f610d2bp+007Q,
    -0x1.12be24fade44e2ae733aacb1d648bf247294fbdbp+004Q, +0x1.c6e3184381dcd3821b934605a2fb38af2875cecdp+007Q,
    -0x1.13062f8bad2f03085ab843a6bf7bea885ca904cdp+004Q, +0x1.34d2542e07ebb222d99434a26d3b6dd069cc4cbep+008Q,
    -0x1.13699cd4c44b669db2469fb19ae2d6bc4f067364p+004Q, +0x1.06c5ea5d9a05c2b2f610165dead1e53dbe115a6ep+009Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1217[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.c399cdeecc9a18f8f3f145c42c2a90e085242b9bp+004Q,
    +0x1.8e25d85d29317029125303a1edafcee8450967edp+011Q,
    +0x1.8221cff1fe17bf0395c8c5914e1b8e9a0282af67p+017Q,
    +0x1.0e593631e4f9d3c04c3f62371541c19e985a4ef4p+021Q,
    -0x1.06774fe6c84b04fc27266ff5d32e7fd0acbd3373p+001Q, +0x1.a1260240c1aa18ec825a8edbf016d2b6c5088ca2p+011Q,
    -0x1.dbeb84872d1eb74d688c1f6eaec1f5573b1455b0p+003Q, +0x1.3feeb59a5490d8be08f1b58146110b9e6520c6c8p+010Q,
    -0x1.130c793eb6ca41e762843927f482fafea92af9aap+004Q, +0x1.7fef7cde4473e20ef4b6dbf72f9aa0b84bf1fa28p+007Q,
    -0x1.14deedefaff9d43a817b52dc6924051b26926af4p+004Q, +0x1.cf1fbb246fbad62d2ddfc423ebcb2df83cf6374ap+007Q,
    -0x1.18397f361d928cb6ba4bf447626c983b4e3b78f9p+004Q, +0x1.3eea35b8840388ad0ff9b814a7d1a33403cc96a7p+008Q,
    -0x1.1ab38d921845e70c8c9bb6645d601d034a36e045p+004Q, +0x1.29125afe7f198234f9126583fe7f01a9c6cd8d94p+009Q,
    +0x1.2c30c85fe6ba3444ad0ae597c5c51f91ddebc2adp+008Q,
    +0x1.37d5b77a39b2efaccab52eefec4158d86cd467c7p+015Q,
    +0x1.583d900280ae75790453073f79869218ec17f5e8p+021Q,
    +0x1.3180d074a64665232bacbe86f74e9503a0086f31p+027Q,
    +0x1.a9e0c5ae32bbbafbbef9c8af90ac2d60bdc7f507p+030Q,
    -0x1.08c0e9177c1cdc108c38c14b91f23db7e64844c8p+003Q, +0x1.1208e0f529d27d64ce43490857e651a1bd4f3e5fp+011Q,
    -0x1.dec4f7d047be7feed4a385a29ac5b4ca66237fe3p+003Q, +0x1.f962ddf24188e77e2d8f9fc063baf760721cb7f5p+009Q,
    -0x1.12727d24411f8635f9846d25df19a5488621e81dp+004Q, +0x1.7d6c7e84cd808ffa1d0e43680213b6aca881bf27p+007Q,
    -0x1.1286eae174880d841218cb825e7dc3423f83bd7cp+004Q, +0x1.c657ecc2ed47cb16813954594d593be8bc235544p+007Q,
    -0x1.1288c95d909f20998423003eff62e47095f3531ap+004Q, +0x1.345fd6193767a6977989b4a08d16bdf3db6293fep+008Q,
    -0x1.12956865177c71e7d1ea525b0f52b76383364166p+004Q, +0x1.07c27dabafbe73f553125004850135b0e07181b8p+009Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1218[] = {
    +0x1.9cf2e00724a41dfd7164745758f82e1208b585bfp-004Q,
    +0x1.3b7387f4957d243aa1c1e3bec451bb930f352403p+004Q,
    +0x1.9d1aa690c268143afcae8625e5c87053ee4fcfc3p+010Q,
    +0x1.1dadc4f5a3cdcedadcc0b2f1651fe40806dce1b1p+016Q,
    -0x1.47f11b53b0f002bd1cb9e8a33ad2b1cc84ef6225p+001Q, +0x1.6853e0d839d993ee7cbfa3ca0cbd0d5c9906a079p+011Q,
    -0x1.da5d9e43cdbac9ac19ab3c3906e36a19a38801d9p+003Q, +0x1.316717baf7d6f5b3748a49c19757579cf00ef198p+010Q,
    -0x1.133d899cf106acc1c82b8372fca31d1f87555684p+004Q, +0x1.7fd7a3a7b05df7a64c4511da98a0438c039d5beap+007Q,
    -0x1.159e75a1423236bed8253221b527ea2ac8ec7377p+004Q, +0x1.ceea73cefed4da4e4afe50df42e16433ae1b7bf8p+007Q,
    -0x1.198085e031e2aef71d403af2013affa0a288917ep+004Q, +0x1.3e93e6f1f219afcb95134cef239fb03e5eb88428p+008Q,
    -0x1.1b976c4b08b903516da8b77e78e9183ca27578bbp+004Q, +0x1.251f595e822659eb508464b139a0ff5583ce0254p+009Q,
    -0x1.80729cbb07c58b901d584696dc075dfac11e0569p+004Q, +0x1.00ad31ae4096170b590c3626e189b1622bfa600fp+006Q,
    +0x1.ae096b1d637b25a5eefc392ecb621115bcc6d4ddp+007Q,
    +0x1.56aa9229d5a5677fc7819545f9a7c5654e2c9eb7p+014Q,
    +0x1.2f904adfc59800c5e8f3cecdc64c9f7bf4ae23c9p+020Q,
    +0x1.9dfcc37c3dc4db15f4b3538589473c5f0b9e0591p+025Q,
    -0x1.095535a37608c5e4f7b22eefb098b96fea92fb65p+003Q, +0x1.f7939cda9ef079afdbe48d5cb567fb4172132792p+010Q,
    -0x1.e03f76b29c427f963f1473c5c65ca96a1d7cd37ap+003Q, +0x1.e9d3293e64e00d1f2c8c15153bc674352c0cf900p+009Q,
    -0x1.129cb864c80124448a4da4b562022f3b4c5c60efp+004Q, +0x1.7d6a31c32531c0a8fbddef910e6f2543a5273261p+007Q,
    -0x1.13368fde6aa478dd59a445fa8bdea84959e8fc08p+004Q, +0x1.c666d9f0d3ada5df0e0559a9650dce77da9c37cep+007Q,
    -0x1.13cc6763d71f885a83d7379b643fdc325ee7afb8p+004Q, +0x1.052fcb50e2fd7fd3e9d40c5a52936fcb3e14cdcbp+009Q,
    -0x1.13cdd6e05b0111a427eef42b59c6553fcd44b64ep+004Q, +0x1.34383051868e5dc6011e43579b3acee1cd6ebd82p+008Q,
    -0x1.80729cbb0c896bcf0880f842cd2e5e1ff5085e61p+004Q, +0x1.00ad31ae4c0764c3527f06b359f4eeb7746e7fa9p+006Q,
    +0x1.4eb85539f41b758dffe22e8806d451a24d108f2ep-004Q,
    +0x1.2550402bd08a5949e744d875cd852ee95754f505p+000Q
  };
  static real c1304[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.ccfea691923bfe7fce0a8aa63a11e2d05d8ac8acp+001Q,
    -0x1.842323e74a84cf3033f82802d46af66ccdae6f21p+003Q, +0x1.78ac969c7c1bc29e72442a47a9086d9f350a3b2dp+009Q,
    +0x1.a9f9da37a58d73fedf17cfc42af769b15bd2fa63p+005Q,
    +0x1.f8fee307d42255efe863995acf8c33d2ad8621b3p+010Q,
    -0x1.d35332dd279a926058d3a2b8a51e0f2be93873c4p+003Q, +0x1.ed1303d753b2f9533a5ae3082e1efd00fa39677bp+008Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1305[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.3dee4765b268503e0d65c3176cd94d2bf29fa40fp+002Q,
    +0x1.b7814011afd39befcc79439a14ce6a7fa09e7cdap+007Q,
    -0x1.204684bc6f0a95fd39773df288735e21df5fa3a9p+004Q, +0x1.a6971a538ddf9d48cc0c6c1b528c03d23d9e2915p+008Q,
    +0x1.00e9916666fe2cdca22f9f79245086367f54dca6p+006Q,
    -0x1.6b78f05a2b28c3177216d24ed3cfe0b9073c502fp+000Q, +0x1.b1a34802bd0f8e2540df09bb7216efe243bac242p+010Q,
    -0x1.15d51b097942e8e82bd032d79503b9478aa38a08p+004Q, +0x1.59f3819ff800ce7c0e35b41abc6ea19cae73253ap+008Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1306[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.8880a150045160bc8a94a9705823871d9fc47f3cp+002Q,
    -0x1.7e2a25c6179dea607350cf948e29373bf347eea0p+002Q, +0x1.ef479db7e61243aecbad800cbc6fcddb8c2b332dp+010Q,
    -0x1.2b1d77fb08db2e8daddda8fdefcaade5b7dad6dap+004Q, +0x1.336e099f624cfcd1e23e80985f69c733faef4affp+008Q,
    +0x1.613c3918834170e4fcc6627a82f453a1525c9de6p+006Q,
    +0x1.22ef883f79a298e16a2cd301a243eedb137024e3p+012Q,
    -0x1.a68b652b07664e7f8da898c51860d6fd7d10e151p+003Q, +0x1.0f35b7e04e50afac96729c91a9472d89b08a7a25p+010Q,
    -0x1.2213a9ae6b46ebb9e7a8f04a806c2e6e95a395c6p+004Q, +0x1.18fbdcd16c9552fc5cf858484f060a650ee5813cp+008Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1307[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.0694d713c65d59ff2d59e84101e1040efed072b0p+003Q,
    +0x1.a489392291e4b9c134944c30fd5b508879980203p+008Q,
    -0x1.099dc066260301a8850bd1f24050872a0f0c8974p+004Q, +0x1.01564ef60bebb9abcb4ce78dc4cd0c9d78be7102p+010Q,
    -0x1.2c5124ee33da411ce1abbb12382fa2da35bf1dfcp+004Q, +0x1.090afd93f89b0a22ced86900f5ff66c292ee108cp+008Q,
    +0x1.7f26e7a59f76da9a589ccaf9617d2df3a038c681p+006Q,
    +0x1.e3888489f53ab5f9841da942ff6089596d54090fp+011Q,
    +0x1.f65376f257ea23f78328e063a023d9610e3834aep+017Q,
    -0x1.07bb289d5b45276b13560013e872a7a4a75cf2c2p+004Q, +0x1.63a7fe98f2e1813786384ddba160c2abc9221001p+009Q,
    -0x1.25fc719ab6408ceafccd8fd2e30bd8b0e715c32bp+004Q, +0x1.f784cd14c02682f754cffee7b9263ae9f9201768p+007Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1308[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.0e210d003572791255fd4935e45c2bc86223fafdp+003Q,
    +0x1.69252e2bd6917c01e0b49452a79474609a653919p+008Q,
    +0x1.6b0b11873e0b5dde445d214556524588417640f9p+014Q,
    -0x1.1d37587c3924ecf4f5bea74bc3227fc68df3c686p+004Q, +0x1.401bd70a1a85ac1a8f6370f22c9f25c5ec3af9bep+009Q,
    -0x1.2b8401b608de634f866b26fb1740da9df2705288p+004Q, +0x1.ea845545f526e6447c292594c0047fe69dc044f8p+007Q,
    +0x1.d07a89e399119345689febd16345056ce97f52dbp+006Q,
    +0x1.a208ca168380b53b60cd2b1d5fe7ece110efb61fp+012Q,
    -0x1.27dd59108cd7918817212f51fb433648e3bc6625p+003Q, +0x1.b5fbd3d665d8828b05c69360a36b7f1a8d9a99aep+010Q,
    -0x1.145f5e279ed52de07f62a096880780cca98ef934p+004Q, +0x1.06573f9602818a217807e80af8f4a74cb9359261p+009Q,
    -0x1.26fb029c9359d8ad32aa711437103a1edeba4789p+004Q, +0x1.d9458dc3ecc45ad9439362d251ac985e616b5fc8p+007Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1309[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.4e5597881818867e288978f406c2e7c1517b46e8p+003Q,
    +0x1.1564c6c52d998adff39838b43ab850fec2347430p+009Q,
    -0x1.79b16c66a90df638d1e36d76bd5b9075472da393p+003Q, +0x1.aee7169d0cdd11fa619d10e1705fcba678c3f199p+010Q,
    -0x1.1d56316794c9333b4861bf7c6bb1f0a78bc25760p+004Q, +0x1.d5298d6f8bb7eff998e709320385b9ea0ac93548p+008Q,
    -0x1.29f6be90e2db242da9f4108bb56c4f9260ca8c09p+004Q, +0x1.d3aeae55af2d1d11b21d86f38964fa71ed504fa4p+007Q,
    +0x1.edf75c4e70c51df5ae046bbd34fdfb2988fd369fp+006Q,
    +0x1.a430094a98283f6d3bdf92b41f12bf095e3288c0p+012Q,
    +0x1.7c40373a18edd940f143c5e1168e563e0a766e49p+018Q,
    -0x1.be209f04082dcdcc17c5e0f7d78dc899110a40aap+003Q, +0x1.15aa203b38b3049a3103589432300d8a6f7a03dbp+010Q,
    -0x1.16bf65940c0bf88d33c2b64967fa3aac6c5f5222p+004Q, +0x1.a21ea4f0dbf516fb74345be9e2235a9eac28a0f6p+008Q,
    -0x1.26b85c75a7ec08c0470e981d86448bfbef95bc01p+004Q, +0x1.c6a0a69e55ca91676c246b7feb78b3f9d2170720p+007Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1310[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.6a77ca264e5222c711e0d791534350c5ecafe178p+003Q,
    +0x1.3e6831e830369d9e3f65c786f206e05e612580f6p+009Q,
    +0x1.1793a65cec4c1d3492f0c05224c02cb5f68c9051p+015Q,
    -0x1.0765d7eef44ba2d1740d4cdec36aff73e86d242fp+004Q, +0x1.0377ef7239de5a5ae1fdcb1dc00d07dfe4fb0b48p+010Q,
    -0x1.205d60da4dfcae02ba1e4bdb2de85ff62ba02832p+004Q, +0x1.737c543589ad6c6227fa4f594ea6380d15e9d80ep+008Q,
    -0x1.285f682f7d16c0c964048267fc9b00850be3cb09p+004Q, +0x1.c1e307c48fb526c1ad7be912a9b2a51d349ec985p+007Q,
    +0x1.15f122b8b7e8142727557c3fab829ccdf5338cb8p+007Q,
    +0x1.0a627c40c89aebf060119b4a2a6a9761b8343488p+013Q,
    -0x1.56c026ad3d1f490924f547ba32348fdc2048285ep+002Q, +0x1.31c3848e4dda94976ffb10f6c294f6d3ad32fd82p+011Q,
    -0x1.03caf8d919ae970ad33947a819ff5117b3ba8e06p+004Q, +0x1.899e42eca9f7da1e7bc949209d24dff1043f2278p+009Q,
    -0x1.1a945d795c1510cf4acef7dde79a4cc11bff4533p+004Q, +0x1.5adaf7bbb030a85c04bb34a5ac57da80c03c87f9p+008Q,
    -0x1.262dce49e71f0deb5d671666b952b6522955a1f9p+004Q, +0x1.b7c94b9879692d16e4e48ab8c72ebefe564d5a4dp+007Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1311[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.99730bcdb14d760115a51004e44b1e2234da89f2p+003Q,
    +0x1.70663117f5553eb0c8d5b33bb6118a2e3004755ap+009Q,
    -0x1.b1d809dd335b2b8c94a909849ed7104d2b471e94p+002Q, +0x1.47c01d16be9550f006e156c833764a754fdf7b7cp+011Q,
    -0x1.1dcad4474d40faebb64c5ca0997fe724df5b6c85p+004Q, +0x1.79342b35dd2c40c984e5c1c441d7f2bc8e170711p+009Q,
    -0x1.2707ce6e8f85cf6e066e55a5af1e0791e13019e4p+004Q, +0x1.419258bb67108cf4064228c3819143321596d1f6p+008Q,
    -0x1.27dd6af3aa7d33da0871e535d5e496f0937d165cp+004Q, +0x1.b2d83ef0523373e799c7c68958673a97a8d81f94p+007Q,
    +0x1.331c77ebf55b68a89604c18589f630a2cd07f1b9p+007Q,
    +0x1.47052487645540584b351812e80568131b4cf3ffp+013Q,
    +0x1.230060b5999b542d7f36290a96e14cd383d4360fp+019Q,
    -0x1.7d4f897d8cb8a7496214ab131be248ad4c0d3576p+003Q, +0x1.97af86e5d2b01946336e5f29a3b229410d69f549p+010Q,
    -0x1.15dd153c84e281c5c90dde39d512045fbe889897p+004Q, +0x1.39a3c124b00773076c2d01de3c4d1ff2bf888255p+009Q,
    -0x1.2153198b9bc79db7a0a914e5305c5df99563001ep+004Q, +0x1.32d786dc102016e56ca0d6b4d5aee77b0c3e499ep+008Q,
    -0x1.2651064c04727bc81b4053d8ebe9c36304145098p+004Q, +0x1.ab962c9b79b43cef469104ee273241686557849fp+007Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1312[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.bf3dca59ceb34f14d635b56e3c9f93d1aaf871b1p+003Q,
    +0x1.d784a3c629774f301f2ba0b48fe1c0f773a1f9e5p+009Q,
    +0x1.5e4fcfe312536d5e6b80c71e1070752e6cfe1d9dp+015Q,
    -0x1.8b2bddb7aade1ab45a80b10c66db46cccbf3754fp+003Q, +0x1.9d6f07d0cf4333d18953f95029361643a186a5bcp+010Q,
    -0x1.1f43d5c99b62b5280e8b168fea53d4dcc0c9f592p+004Q, +0x1.37733d4ec2a9109da16d3c736827afb4eba19268p+009Q,
    -0x1.28192364b011aa97e229e43df61b41546f80f165p+004Q, +0x1.aa22fb3b8ea8d54d6cfebf6e136c0e2fb36aa020p+007Q,
    -0x1.2a70fac6f775ad2637c975f43caf0e442c472cdep+004Q, +0x1.2bc140192fe79cf49e1357c1ebb1acc3020dc41bp+008Q,
    +0x1.3e41acb17bf96525575da4ca534af178b6fd2114p+007Q,
    +0x1.99e51cd5112e5ddabd667770f25382e26351fa53p+013Q,
    +0x1.05a481f65e19674c6176337023f6f863f5e048a5p+019Q,
    +0x1.c68498bcdcedd26ad0a9b96056fca593aafa837ep+024Q,
    -0x1.bb4b37fc10d6a3b44dcaee28cf9302f05560d860p+003Q, +0x1.2b0e72aa4e351679ff9b1a0e8cd7f96a9c91f793p+010Q,
    -0x1.19cfbcc6143c0c16d61eb355921220d68696ef60p+004Q, +0x1.0fc63d44928fc55f3daeb094cefec87a352f7901p+009Q,
    -0x1.252a0e4314eed90c0c32049ae424594674789381p+004Q, +0x1.207fd36d01a87e2b8bd39219686f5e8a7a8bb00cp+008Q,
    -0x1.26ccc7b8a7f8695727c30ff9e3d4394516b219b0p+004Q, +0x1.a49b07fc8517f3be24ebde2f54c5a8353cb242e7p+007Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1313[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.b08959d9b2997d271df4824f114d7e54c7972fc2p+003Q,
    +0x1.ecaa2132db9b5ba5e1d9e99e99798be781c4ca3fp+009Q,
    +0x1.3b658e0103384d2eec01395b7aa24dc581e900ddp+015Q,
    +0x1.8d5a9962a8fee9d056bee53cb3a44bf728720775p+020Q,
    -0x1.84cd0c2bcbd086d9079b9752c2232e15893572bap+003Q, +0x1.153038d2fc85d6dce1e4c61813f16f96fc2e6fc2p+010Q,
    -0x1.10f6f8044695f90d72a9625debbb6ddd4f695a67p+004Q, +0x1.17661f8f724f772100ae15380c26bf2db26ba840p+009Q,
    -0x1.27deb2263f885d3db5c9d50ea67bf2439c7c1620p+004Q, +0x1.a62ffa4459bebe16708f396524b6a79c7b7ed575p+007Q,
    -0x1.298d3f0e2269466526653e72af8425fb98ca2aebp+004Q, +0x1.21babfef89be038123ce4ab5c4bdd86997d23c2ep+008Q,
    +0x1.4489f6cc7afbfac8391bb1c0623a54e06da510ffp+007Q,
    +0x1.66a2072111ae44b24e50de87ba9086fed2af363bp+013Q,
    +0x1.cf8b73f9498f5cb97bb994c4adeac57020cce0fcp+018Q,
    -0x1.05813b20392b32b47fedc4f2541008de90821559p+002Q, +0x1.e47e4139ee83dec7d01667fdd7dcd484b222ad29p+010Q,
    -0x1.a4e171f78fdc2f6768ba0eba8846520931867996p+003Q, +0x1.c8ea0952b3f762939f4c00a85f8eadda34fc0b15p+009Q,
    -0x1.113ca978afc152b951906d9b0da63e0492633823p+004Q, +0x1.f39a4f380c3f8cbf042a29590f9b6ff3b66ef640p+008Q,
    -0x1.24e42d6585f2f77cd55603ba54d86937d4c71ed6p+004Q, +0x1.1764fa8ea64c5af4038d337f9f40f3dade560fcep+008Q,
    -0x1.26be2c6928d952bb3ee02e6fe88f863a88a1b8e8p+004Q, +0x1.a13df77f9ff43fa99a8090cee280721e0e3e99f4p+007Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1314[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.e79234b6d54186b9c9c8a411b9d0642f78526c2bp+003Q,
    +0x1.11de02808a3e7d107584c4fe08f17e926fb1485ep+010Q,
    +0x1.808990671ea8c289b6336c22d902e9f46e80a97dp+015Q,
    -0x1.2f39a23cf0c0cbee3e919d2229211337fe4d7ea8p+003Q, +0x1.e34c28130a9ca942af1521d5caa6c3b5f82613edp+010Q,
    -0x1.e0d059afc221c4adbdb10f595a81cbff616f7ccdp+003Q, +0x1.7d552c8eacd3bfb3f0bf372cdda87812e97df052p+008Q,
    -0x1.08b5c31f7da7226db29759ad23e9689e5b32e1cfp+004Q, +0x1.62a543ae8ab4d5cd6c37982e67450ce71480c8a5p+009Q,
    -0x1.244a4449f3ab1f827b118645a0a38c9a98b8f704p+004Q, +0x1.1b39fa54e3399977e0f58c9f0f90d87d013fba66p+008Q,
    -0x1.26f64e861c5f2b4bbcfff37b8ec4d84656bffe20p+004Q, +0x1.a34cb2f8bbbea325311d58a6416d9f8305f3d3b3p+007Q,
    +0x1.5dba013d67ebbabd4d100624800e5e8fdb95047ep+007Q,
    +0x1.dc2007f31d6c963d9aa77e14a2da36c39b6242ddp+013Q,
    +0x1.5715b34c622fd9dcd18e7f06a9f675af705af4cap+019Q,
    +0x1.0604f3fd07cb110b114dd6a97e42df2de351b98dp+025Q,
    -0x1.80f7da1dccc3a999fcb2ce36976fdbc629eeb0bep+003Q, +0x1.57d35a7f97942256eb33a8580ea3ac7619236efap+010Q,
    -0x1.e278e999fe03a9e508e3bdb9d4a35c545ff3aa90p+003Q, +0x1.77988c4f95254d39146f915293f9d02624482979p+008Q,
    -0x1.0326fdf880a2436beaab295d2dee252e7e2ba793p+004Q, +0x1.2d0a498370755b4cd2468224041b89c1d2f21663p+009Q,
    -0x1.20b05a79c0172060eb054a13b1f46fa259ab9892p+004Q, +0x1.0fed0f2217a06cb6c3e1028e2f35efcbc017f26dp+008Q,
    -0x1.2616436a873d0957f31ae0132d5dc3d0da3cea92p+004Q, +0x1.9e7260d5ee526924ff31c6f5161d404df028b52ap+007Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1315[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.1310b6be50dd863acaa03dd4f3b2f3844a4da146p+004Q,
    +0x1.89fe0bacd2f3a9dbc611fcf0fb71abd06bb44e54p+010Q,
    +0x1.35586d9895f9a24b344d7196ccb4f337858b6f33p+016Q,
    +0x1.f186eaa9789583844633ea0c68a5c3ecdfed56aap+021Q,
    -0x1.dc1bbc7b2e540f5b2a27250b52bd0810ba95fd36p+003Q, +0x1.7ca27b71faa208ed306fe15dbc4588cbbbd0f4dbp+010Q,
    -0x1.23fd0aa953f893419d772e2a474ea157de36f8cep+004Q, +0x1.e9e49a4ba6aa3beb4273b212cf5d59e596916749p+007Q,
    -0x1.25dbefd517a89540c3a03086fe1051c7aaf15eb0p+004Q, +0x1.4d5319c58403f8629bbeb99215468ab576a4fda3p+008Q,
    -0x1.261cb4c69ffe1533d146e60ecf84a20397257855p+004Q, +0x1.981ddb7cf77cf1327288e67ae0d26fdf0ed564bcp+007Q,
    -0x1.2899aa5a55b75b0edb71b07550d321bf345ab1fbp+004Q, +0x1.453e95e74adf61e44a7689724799667c1a6dd2d0p+009Q,
    +0x1.93e73dd51cb811f9ba01c49d9e8bd4e32ec7544dp+007Q,
    +0x1.1518127528916f50ffec8a8020995efb8f6386e2p+014Q,
    +0x1.cb2cf850ec8acd0f2a0a27e2a1bbde75bac37cedp+019Q,
    -0x1.6bf0a594dbb2426644e53ef0de5d7e1b860db480p+002Q, +0x1.55ff292ccd7b77a9a42a668059794fec7b78cbe1p+011Q,
    -0x1.ebfdc125f7f4ff680a28d8004d3b2f39c9d6c6b9p+003Q, +0x1.23820a8ec28932f792a07bc886a02428cfda52b0p+010Q,
    -0x1.2069de33d337daad31004e84734221a8013dda80p+004Q, +0x1.42b5bafd1153d183e0218d73badf933a5ec762c6p+008Q,
    -0x1.20d8924fce5a704d9d392a3e23759897bb9f8b5ep+004Q, +0x1.1eb9effdc18107a3cc21d026505703f780901003p+009Q,
    -0x1.223a9248f30f7935b8e8067f8522ba8c8fd209dfp+004Q, +0x1.e028ed2858daaa1be3ca61f92260021d23491693p+007Q,
    -0x1.25b5ca7c51a77812854b35c67555fefe486b4503p+004Q, +0x1.94f20f13ee33630da3e24748a037f1a370a28a79p+007Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1316[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.386d99d4394bf7c3ab331c26e54736aeacd7c214p+004Q,
    +0x1.b1a3e8499d26926fd48161acf5d90bb3b1e5fd5ap+010Q,
    +0x1.47fc4820b16d53a25a6d2e13dd4e26118471851bp+016Q,
    -0x1.17c84b94a8e3b96f5117f82784be38a87575fb29p+002Q, +0x1.8ad1aa2a03a60dd934e44a85b14997bd6ba9c3edp+011Q,
    -0x1.06804e5b59f17b79ada3681faf83a4d2e93b9484p+004Q, +0x1.4509a425f49afa2476a5f6fa6518d21cae2602ddp+010Q,
    -0x1.279cf360999524becae4afbaf33de1ea8d2ca70bp+004Q, +0x1.967d9538e471bafed72a1c1bd136abc48dfa5d2fp+007Q,
    -0x1.29c71349488544c4afb2992a2909aa70186fc4b3p+004Q, +0x1.e9e37a3aadf003c5ed37112fa50bb66e248381b2p+007Q,
    -0x1.2dc02c93f16af9942d144ad4245b8cac2b978a86p+004Q, +0x1.50a47e35bad9f3904b32985f98801710bdb725cdp+008Q,
    -0x1.318be82c0ccab4edfbd1cfdf8026b83c0c72da82p+004Q, +0x1.35a015966fbc0a3b8d2ee3f8e9a430a8dc9d7d91p+009Q,
    +0x1.c26430def7cab5f8c2cea59f2b545b00d10a97fcp+007Q,
    +0x1.7af61d2dc2313908aa7e336b7a3b55eca1085c0fp+014Q,
    +0x1.5fce574a5a59d0077e781f5453a263ff6ec8441cp+020Q,
    +0x1.0bfea382e1efa05f307f514e4315505b58f31db1p+026Q,
    -0x1.3b6504fae640260713f595a928490d7d511b5ca3p+003Q, +0x1.1208cc66f6416f80d55f54ad2b8d3ab9b78f4f48p+011Q,
    -0x1.07b300c3a20c2ed55c9dde920c7c97a312b7bc4fp+004Q, +0x1.06621cd59317d7c5724e922ef78974b0fce20706p+010Q,
    -0x1.270555f7db132ae108750bf1da4171107b3f7fa1p+004Q, +0x1.940bdc4d5a8d2e0ee05809152a0093e5dfcab709p+007Q,
    -0x1.277df200593ff7d32162d2eefd877edf7e09e7cap+004Q, +0x1.e1593f1460a9bc83d27c9755f98ad4fa8a35002ap+007Q,
    -0x1.2840775d80d3e33f25cca25c3b86411a243730aep+004Q, +0x1.465b37a9198a6f5e3d80d1264dfcb57a383599dfp+008Q,
    -0x1.29a196879222ba8b54ed69a5f9270c20f391beaap+004Q, +0x1.1579ccd3a02fb45e265e1fa8c096848a25109411p+009Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1318[] = {
    +0x1.84b2e5ea4ec979b3f65ed6dbcc1d9c06940976c6p-004Q,
    +0x1.3aea659a5dd107b79cefcdfd11dccc8545132c72p+004Q,
    +0x1.b90d389bed5b38464148a9f911aa2262a3a74d98p+010Q,
    +0x1.540e6b5f83e8219bf7ef3e2b4f058d063b43037bp+016Q,
    -0x1.2e4b01407905caef489aebdb099b474e68c274b9p+002Q, +0x1.8d82888dae7e83474a46b28f62e3d2e2d39691f2p+011Q,
    -0x1.0853c30f1f6bee5e9c77a4cbc11467fa68bed9cdp+004Q, +0x1.452939efbbc3a9d931f24ad5794ddefc30473b3fp+010Q,
    -0x1.279f0f5c510a795a6de974954c727d5c621c71f8p+004Q, +0x1.96a6c227c0ca1abc84d5b30e64dfe44e10787567p+007Q,
    -0x1.29c32dcd6bbbb130201ca5b54ce8ac95e092a91ep+004Q, +0x1.35e9444f06bef98c750b33c7aad8cfe6dc4880b4p+003Q,
    -0x1.29ccd0d099f7d5bf47f5dc5c0b6533b68f09ad67p+004Q, +0x1.ea89734bafccdf9504c2072038b52d9de22a9cc5p+007Q,
    -0x1.2dcd144a3c7d4426fefb0615ccc4cba6306d16e5p+004Q, +0x1.513b9c762e903fbe49c2aa270a662ca90b479174p+008Q,
    -0x1.3200a772c2515e2b4fee72cc15498ed9cc9f4b50p+004Q, +0x1.35da37676bb1c1adf8c4bed76ac3011962e08312p+009Q,
    +0x1.c4e904fc5608d708d5ad7d47c5f1810a12d9fa62p+007Q,
    +0x1.7fe7a2cad640e062d29ce58c73d0bee83b68efe0p+014Q,
    +0x1.657d2affd6cae4198bf3f0d68bdb2be747278a10p+020Q,
    +0x1.16fd413f670939a3db426193d47c6dccd84151c0p+026Q,
    -0x1.42338d2f92c9d5aeffab5a30329e24755d19cfb5p+003Q, +0x1.12b9341eefe5ad98e843327f2b835108fd83904bp+011Q,
    -0x1.08df6a6f85a76c3051707db7286c97119564f628p+004Q, +0x1.068dd051d23c4528a8c115e42b041a5392cffd31p+010Q,
    -0x1.2706009f996a023f5c3c9fa61bb3ea66e82fd43fp+004Q, +0x1.942fd231d37dff86ea775c4a8ab44d63b1bad2d7p+007Q,
    -0x1.277fe5f3dc04035bd10be3ee4c1d4364c16d0390p+004Q, +0x1.e1f2d70efac7bdf054cef4d2e6e306f881620749p+007Q,
    -0x1.284a1958095585299ee9e0af91eca1628b5add36p+004Q, +0x1.46f0daccd7b6ce431e600d80c87cc2ea6068a363p+008Q,
    -0x1.29c32dcd6bbbb085a1866b49aa385f10b0d4a2fdp+004Q, +0x1.35e9444f06bf17219908d72d8ebb9a55781ae69ap+003Q,
    -0x1.29f76abe6860cee6311b1507915fee443543e669p+004Q, +0x1.15c4c5c66aba861a7f2884f998555f790930d66bp+009Q,
    +0x1.36a7288df76bf19827bb1741f75a5cb3e6babe28p-004Q,
    +0x1.23d0041cd76b9dca46624ce97165f05ebc081643p+000Q
  };
  static real c1404[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.d5de0483319e1ca24ee85363100ed28ffcb9b439p+001Q,
    -0x1.b142f2812ec0c0f045bd72a9611e9f7802697ae1p+003Q, +0x1.a73dffb165843b3cb2dbd8e7828ca122556fbde9p+009Q,
    +0x1.c670baed8b667dfcd983548bb93f4eba46b9dc92p+005Q,
    +0x1.26cdc5a9307036ab360751209e4ac42863bc4754p+011Q,
    -0x1.ff2dbe9fd9199438abd6bfcf1a8e1f5370ba198fp+003Q, +0x1.117ca1a87105ea451982b7951933db125ed3fe9ep+009Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1405[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.3f4b70d5fd09b2dbc469979eebf8a7807f896023p+002Q,
    +0x1.e71005b7e999b293ffd99f1d9d12df3d41624f4cp+007Q,
    -0x1.38c11366f8d9fe83350a28eca2b6178d9cbfe408p+004Q, +0x1.c77d818f3234ad71f5564ab51e1c7896bd0678f2p+008Q,
    +0x1.17b780800b8e37bafbb895252676e3b4c7f5fbbep+006Q,
    -0x1.34768b24f35231f1ac4359441439108d0ab1add3p+001Q, +0x1.f4371ff2a417a7aff52f00fcedaec09d2c645a38p+010Q,
    -0x1.2c860da47ecad3e9381ff0d1acadef69252ced5bp+004Q, +0x1.766b32e97d92ad74579515021703ccb434e186d5p+008Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1406[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.94f1834d2339b538e408d824dcb970eef1478dd9p+002Q,
    -0x1.f454e435c78f039ff5b4726e9d66db1aa12b04cbp+002Q, +0x1.1cd05038d5373abbec7f0f31e23c79e2cce29fc7p+011Q,
    -0x1.418a9e409d4b9823fcf6011e8bf4e70b2202b001p+004Q, +0x1.47484bfcc378000c0458b0c36b109b71301db044p+008Q,
    +0x1.7a59ca4e2cca4e55e43161b6e070a518d4260e0ep+006Q,
    +0x1.5ae63b1175138997a15e0f95be18fd2453c1f4e9p+012Q,
    -0x1.ddb10ae85ffc3dab5fd5c6297c64587a38b0e82ep+003Q, +0x1.2ea988cfc7ee755ab9d92a7f29305f08e573272dp+010Q,
    -0x1.37f432ad35a0117d8b7751d7e0c34a18a8369445p+004Q, +0x1.2c6d32a9e0318fbf6e6141ca3a037804753f67a0p+008Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1407[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.0a057f6e3f481c92df0b491615c35b296442aaa5p+003Q,
    +0x1.dbff1de726ea9de7d42135dd795efa965980348fp+008Q,
    -0x1.2b4d46fa909a18d2af4fbeb7a6ca4a9013aa9d1dp+004Q, +0x1.1876b70cad1c73403dd3867a321ac32106c6dda3p+010Q,
    -0x1.41dc48ea57117aee4a39bd2da2b214118023b13cp+004Q, +0x1.18d21ad27fba0977e2065b2ac9135612705a7b92p+008Q,
    +0x1.978fa22d1b864aab5950a4242261dcf560d441c0p+006Q,
    +0x1.06b2f423338e6681015c53cefa4fc086fa773beep+012Q,
    +0x1.42ee1adcbc8cb77afe985125d18a0ee364af048cp+018Q,
    -0x1.2332ab94dd3216592008ccff58959714d27cb311p+004Q, +0x1.84190b2ed1e6d67a1017a802173341781d84b053p+009Q,
    -0x1.3b587ca301981556f4b6c900936c0a0b21b412c4p+004Q, +0x1.0b9c1f7a213e1cd5cae5624963b67aac3b582d3ep+008Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1408[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.0e0c864ecea9c2265eadecd1f4086e03581215d2p+003Q,
    +0x1.734e4c1eaa6f6794c68843707fcba23e1cd3bffcp+008Q,
    +0x1.c16c45811b970f698cdf2c537f2e46c6433c6577p+014Q,
    -0x1.39c421960e2b484c1ab4c16c74c25bec656223e8p+004Q, +0x1.5738d065fafb69042746151ce400580799ecca66p+009Q,
    -0x1.40b071207338b669d29cff4ca300ec485a96f9d0p+004Q, +0x1.03360d7dd7b00599c99bb2b8243034de2fd81629p+008Q,
    +0x1.f6b2293940f322392ec6b076b93b7f2ba2616c28p+006Q,
    +0x1.ff83da81f5d69f36497a969673a07f1b16c6813dp+012Q,
    -0x1.692c2e994c54ecadd67540579126044327730050p+003Q, +0x1.ee5835300b3d7a5f95e4c3600ae5eba7a23f384bp+010Q,
    -0x1.2e355ee8e0a5f035ac5691cb3069e1c12f5d3c88p+004Q, +0x1.1adc0b7201a5c099bbdcdd7ab911397482501c19p+009Q,
    -0x1.3c14a480ba871727d20b73f00ed5cf7244bd20cdp+004Q, +0x1.f58538371c4c966273bdc641cdf42e6fb23fb691p+007Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1409[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.5653c3406c2cee5f03a013bf9c9e4a7cc5d15f7ap+003Q,
    +0x1.4057e587ce540242ad59da6e711fa57b0a0e2528p+009Q,
    -0x1.c8f05a39f185e79e907f30e7c141e2975e484e2ap+003Q, +0x1.e2d2513b7dde0ef5b68d31c3a975d711569d9c22p+010Q,
    -0x1.37111eeb2f5ee2afead0dd2cd0c31949f64c0c60p+004Q, +0x1.f6409dc3f2a4ed43ee280f02ce98c1479e03c347p+008Q,
    -0x1.3efcac09137596c2d8d93ec20814bea9367d5394p+004Q, +0x1.edc97e013153d9f9ae80cd01a1914869909ee8cfp+007Q,
    +0x1.0837309f5973fb7d281f879e9b2f171c576b9a45p+007Q,
    +0x1.d63f7b2573cd8da84e07bed4adc924aaeaa191b0p+012Q,
    +0x1.f6496040a55af539bcdce68c3cb67731b877ef63p+018Q,
    -0x1.fbe88b394ac08b0a5dae6a35e27e8cc3df3278dfp+003Q, +0x1.3398d1cc4d928d475cd712a6d65b7b03ed20f838p+010Q,
    -0x1.2f37aa859bd471a78aad44b3af2a167cbe5624f9p+004Q, +0x1.c138f26de20035288fee0df589f75df18d3c5a9ap+008Q,
    -0x1.3bafeb1e45b383095d964765e321536e2cb7bbd3p+004Q, +0x1.e11b0a3cd7a55f450468221256808b9705e5e8bcp+007Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1410[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.6d12d4b68c0ec08b4cc53913af5c98ca6e3ed7efp+003Q,
    +0x1.522c51efdd49b0d069369887eff30624b619d0ddp+009Q,
    +0x1.5bbb3024376186be3888245b28f2159ca7bcda93p+015Q,
    -0x1.27247baf0c94146fa82e98f06dc56829a9a94067p+004Q, +0x1.1a42d05c8d45bc4740a94b6de8bd4a1f2382e713p+010Q,
    -0x1.37b1fa1809846c832051bcb52f1582d5467edc84p+004Q, +0x1.8e61ab8c7b539371b7eab8c9884dcc30af6721d7p+008Q,
    -0x1.3d4cdec5a540dd18e1d02f971c8d4240744c3fa6p+004Q, +0x1.db3d188ba60852489f075c62c8755cfd97050b05p+007Q,
    +0x1.2e210236bdccbc7388c7a73f5298d30e7903bbb9p+007Q,
    +0x1.472ad96100ea07c0ae0e6cdec0e33164124a787dp+013Q,
    -0x1.dc03195bf2c68582a4027e274c2419ee20852aecp+002Q, +0x1.5bc90d3b0bca3baaefebadad2e1a3154aeab1c25p+011Q,
    -0x1.1f326376bc67c6d789a9caef4dcd6fe6c9fef851p+004Q, +0x1.add76358d079eac27f145c3ef54d239e24228deep+009Q,
    -0x1.317771a1ddd6798e6722767e6eaffc918c435d61p+004Q, +0x1.74b13f0014a887ee5204c6b481eb802b9bacc37bp+008Q,
    -0x1.3b07b14be8e806aeb38c739b5a66882456f6b16bp+004Q, +0x1.d163089b058c1b7825596215b41adf699fcea7fap+007Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1411[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.a35dd93ab864aca68db435d076bb9ecf2881d975p+003Q,
    +0x1.a88b6b0061c9294e0f07095aba23f026742bb687p+009Q,
    -0x1.2c4709e3e3ca8ce81fa2b0ab33c77b0e3acc2ffap+003Q, +0x1.7280ccaf8a6b7846cc5e4e64ed4205e1a5667ee5p+011Q,
    -0x1.3941009f3a55456c94f3deb67e71935fc61869b0p+004Q, +0x1.9434f49f5742b05410cb89f73b436691e0d1bb17p+009Q,
    -0x1.3c90984cf8a6f1e82d2031b3244a0aec952a2720p+004Q, +0x1.cbc16c4d9a791cd9720dc221986cd8c7c3caae6ap+007Q,
    -0x1.3cb5e8f97bb2a35b344f0a751b16438e6b059f16p+004Q, +0x1.571e2079b06c440a525ecb4be2bcb61e7d0b3542p+008Q,
    +0x1.4830dee5db5e9f6bd15f78645b622b1fd69c3944p+007Q,
    +0x1.718b19aa48d1e26eff7f648ed288b2c639a3f6f6p+013Q,
    +0x1.7ffd40abccd8e4e285b72b6ac2563e8822582cc9p+019Q,
    -0x1.bdff9d99996365a764778481c98c3f3d91210cf6p+003Q, +0x1.c3973da55c0202b7335eaff3babb65a16e97901dp+010Q,
    -0x1.2f2f94dd4e4a9430780b91cdf187d4fdb930300cp+004Q, +0x1.522309b13c9f19ac53cde541c76f43bf621e9d2ap+009Q,
    -0x1.36ed48ab9629af0ec94dfcf78ad9fced9004de59p+004Q, +0x1.480fecfae6b4bbb921afbfc0cc4413516ff62ccdp+008Q,
    -0x1.3af601bd7c2b3d4c8f727a28a0b181b086b7be60p+004Q, +0x1.c489c0971c8c5cc38381563f77dda096b5719a02p+007Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1412[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.c55922486c0b2941ea90cd15715d1e3307c36752p+003Q,
    +0x1.00b0ea663e23038e864b8c4f61087519128e02bdp+010Q,
    +0x1.bf4d7ca471eaf8ad1ec5ba10c3f6a37c8930c648p+015Q,
    -0x1.db96b4d385bdf3e2ff9cbca248d548bcf611839ep+003Q, +0x1.c483810ad468e183897a4f7a7c67b253cb34ab61p+010Q,
    -0x1.3972ffb2fe9d8a7b7e3745e8b1f8297bb62798f2p+004Q, +0x1.4a1b27054a63ea109c1e3df83e1921cb8e2cabf5p+009Q,
    -0x1.3ca23f252451b9c8a72d0889f2864270483eb442p+004Q, +0x1.c21fa2f6a560416af5b59349c7c0a4a7f0a527cep+007Q,
    -0x1.3fc4008c036e048a5d4e01080ead3f644c19eed8p+004Q, +0x1.3da08a04237b031ad92a955bdaf94c24c4a74232p+008Q,
    +0x1.5471cfb559c5de39e166cb24cb23e0bed20add4ap+007Q,
    +0x1.6b88cef6f1461b7f0853ade83523f7637c04525ep+013Q,
    -0x1.cfa6bc35962964ef751170e93d5bc6414f68c267p-002Q, +0x1.cf12dc9d3f7f67d38cff2af5f75ca9fcbf2b99d6p+011Q,
    -0x1.fb626e8e9b5aef32a937c9dad6c772be4092c3aep+003Q, +0x1.45fb5a7f813c3cb5f307ae6e48f2c21bfde5d2abp+010Q,
    -0x1.3289a2c624672690a45b995458f15525e8b7c75fp+004Q, +0x1.21ed4735f593571a8037186130b50acb471df927p+009Q,
    -0x1.3a815e046ff8f82ac6a6e20b91a80aac4666741bp+004Q, +0x1.326f9fe5c6c9f73d70016245ac908a3e0e8d7fc3p+008Q,
    -0x1.3b5263500b9a655b7ee34a15f2edd7973cc42b76p+004Q, +0x1.bca3b1014ce08e7b3a4f47d02faed6cc233dc0c2p+007Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1413[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.b824fa61b638e91e8f34f037dbe3fba19e830e93p+003Q,
    +0x1.13e8adea9536b924a4514d4264a217be6dc0834cp+010Q,
    +0x1.7577c03239e58a24a4fec32e176d2229f8dbd4ecp+015Q,
    +0x1.2ac52523bac8b8e8a92e8da82834992e5f68909ep+021Q,
    -0x1.db0136df4f6f546087947ff8aa5a67ac547f257bp+003Q, +0x1.2f93f92394c94b09f3f6973e18e50b2e600d4be3p+010Q,
    -0x1.2c0453c5a842d0ab284761682a8c7f33323eace6p+004Q, +0x1.238025a969c309b40384a3ccb4adb06e62fa33cdp+009Q,
    -0x1.3c6553e177c473d6d41ed26f4a2014b31587d316p+004Q, +0x1.bd63d80397e8e6a43b9153a664ac29cd129c832dp+007Q,
    -0x1.3ef531967fdf30638c45cf43d099724e05395780p+004Q, +0x1.315534e716e1ba144462046872c55de2783bb852p+008Q,
    +0x1.64940d737b650f0b7ba5b319433a162af8bd7dccp+007Q,
    +0x1.b4279b77d0ead2d7dc1ad70e8c3a095aed2bbf51p+013Q,
    +0x1.52a7bebc8efe721d14a6dbdd253621f6109f2041p+019Q,
    -0x1.b402ce671f1f83d79b30ff8b5558f3997bf8decfp+002Q, +0x1.18f92ec8e911709536618b10358b22b22cb862cbp+011Q,
    -0x1.ed982ed95003fa38746edb060ea4320f76f636dep+003Q, +0x1.ef32fd92b91641b86376b2a0dcf79dba200e650fp+009Q,
    -0x1.2a7558383b0cffec40fbe3f2a6d58faa0c4bb092p+004Q, +0x1.06e7aa296baed89d41a228164bcbe6dcd2e38b99p+009Q,
    -0x1.3a5bc88ed989c6dfcd39f770407b63efd30921dcp+004Q, +0x1.27535b5dcb55ea218bf9565de9e5f30c1b8f3ad9p+008Q,
    -0x1.3b45012fd5452c3d88baf5c4fb3d8dbe280122b5p+004Q, +0x1.b894f861ee727db0528661f6366d0dda9ba3b74ap+007Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1414[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.eee4bbdc13625ce6f91b8f9afcad0e1aced868dap+003Q,
    +0x1.2b80a26c2366f445f2eecdacb09b6e47c3db1fcfp+010Q,
    +0x1.da64cacdf1b41db3ad8b1030e6d74569ae17f1d2p+015Q,
    -0x1.66c6d35eeba2085935f48c0793ab1c097760aecdp+003Q, +0x1.0e31bb66297cae96b2c93b84b72c236bae8ddea3p+011Q,
    -0x1.0dcac7256b38b619d3462d48acdf94df62d89bfdp+004Q, +0x1.ba77aa0e14c8d6037635a57182d7adf74df1dee1p+008Q,
    -0x1.1b66dd972046ae27a032419662af34a2fd539cd1p+004Q, +0x1.85dedde592e4d185bd12fe45804bf471648c50c6p+009Q,
    -0x1.3a6788993aaf2430aeac8d28de4880013021c74fp+004Q, +0x1.28b3f5b60b9ba1f10037315181c0287ea3dff61ap+008Q,
    -0x1.3b97084e529ab1042edd1402da9574152283835ep+004Q, +0x1.ba0442987b96120443a97cf6850285b8d60ad4e8p+007Q,
    +0x1.75b9aab3b2f66b9498bba68cfa090b30c4749b69p+007Q,
    +0x1.12b05c848905780a3d22d074a213906639910d0ap+014Q,
    +0x1.9d97556e1d9c0fae03f67394ac9759f859f8deb4p+019Q,
    +0x1.6f4ed333d6fbfe7ecc11ac5683728405ab387d74p+025Q,
    -0x1.b04b630714c6c4f8da8cbc1f96d1d32aa74c3412p+003Q, +0x1.7ec04b6cfbe79c85104392110cf1c7b7b6765993p+010Q,
    -0x1.0faafe902aba33dbb73915512df4298783791713p+004Q, +0x1.ae26722a5611d07630ecea8bcb46d74fcb0dba61p+008Q,
    -0x1.14284ca93718c880de44cba5f5b6788bc848e400p+004Q, +0x1.4dd821fa2de2880fb72ba4dc13984294aac791e6p+009Q,
    -0x1.36d5c100627aad772ba2cba66997307b2e6e7a5ep+004Q, +0x1.1e5fa43d7f758abfc4ecb3881731d1b3b9683004p+008Q,
    -0x1.3ab282172baba469a841fa0cdf815b2464dd225dp+004Q, +0x1.b5681221446075a4ed9737725aec155cdc1ecdb3p+007Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1415[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.11ccc3a0bc9b6f47a58ab775794f95ddc5764a8cp+004Q,
    +0x1.a2dc30828eb246d0fb2c045436ad89fb1ab43d54p+010Q,
    +0x1.552da2946b2eca68f93f8c658558caf7a4ff73d6p+016Q,
    +0x1.4042923ed1c54cbdad21ddec87e49fee92213a77p+022Q,
    -0x1.0b918a53306085e632f69c1259bf26d3604b88aep+004Q, +0x1.9a86da4eafb71431c2d39e955ab9c11d869e246ap+010Q,
    -0x1.378fc520da5dcf8c3fce4bb4346fc12972ff025cp+004Q, +0x1.071484c5b34a2455192fe4e7c29e241a0bc45e89p+008Q,
    -0x1.3837b9f099afee7e1cee688aa248fa479886a7efp+004Q, +0x1.63a3fed53c2f5bb65e6234ef8d99ad5db9c764d3p+008Q,
    -0x1.3a8f0ca3e1226df87ff366cdbbb620122f3d7da5p+004Q, +0x1.b0c0b1b2e89b95de7244e374e36e2a979991938cp+007Q,
    -0x1.3eefd41f8a6abc6ee26c66e56fd1985cf0c87157p+004Q, +0x1.5a30f407144045edb76e67ae85fbbdaaef415db0p+009Q,
    +0x1.af341d74b2e11d0998c04680656755b58670f1fdp+007Q,
    +0x1.3ce1794c330635d1caef35b6a469d75ecb9103d3p+014Q,
    +0x1.2932e467dee4a3d040987ae030b7bf05178f048ep+020Q,
    -0x1.e5b178cea1a4aa38eff7516561a17df83b6cd1aap+002Q, +0x1.7bc93c9ce5a49b4e0c9a87be5fdfa5b17a52a678p+011Q,
    -0x1.0fb8bd78a47a41d74c421285131ff81dcb6f4ad1p+004Q, +0x1.3b8fb09c3fffd4213757a116681f871df00a6072p+010Q,
    -0x1.330243f0faeb22958829162494083ee97cf5f39ap+004Q, +0x1.5936704a0a176841600f57055b24c8d423ce23c6p+008Q,
    -0x1.35e29dbdb9970b22f4772aa97126b6af8e47e2e8p+004Q, +0x1.01addae809f990da34c9488520fd8f657d76afe1p+008Q,
    -0x1.369313d9ee7011852b04dd9f53bce3b19bc9d962p+004Q, +0x1.32c3a134b4a61b212fab378db9de97f1c3e7cde5p+009Q,
    -0x1.3a184bba156234292ebdb82475efb373d8154ddap+004Q, +0x1.ad4f399fbb62f8c0dadb22950e00fdde04c9bbacp+007Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1416[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.37eb8e9cd530fb859c004247926a0aec3c23853bp+004Q,
    +0x1.cd7b55a772dee91c026cc808126659df8697c41fp+010Q,
    +0x1.87db8e3c4dc37c1fc1554502fe1604027be51b25p+016Q,
    -0x1.bad8d53c848a8e637022e4e5c0772fd938d397cdp+002Q, +0x1.ae2b2d23463e3178d96fb68bbc613250646d4ef2p+011Q,
    -0x1.22b666ac2dc26d28f27bfa8270f27c38bb71d0bdp+004Q, +0x1.565e5fac308a188ee4e4eee49d64e61022b2f8f7p+010Q,
    -0x1.3be8f0f977494393a41f5ec40665a8298dc8a7d3p+004Q, +0x1.acfe8c5200434a5e98bb3b56bfe0d77805f878b9p+007Q,
    -0x1.3e204b649a08fbeab3c03ade950a3f59f047238bp+004Q, +0x1.028aa7c6bbe770e14435f21038ee831b15dd4254p+008Q,
    -0x1.4264b1c85795198e49b495ce7ff021f995b7bb60p+004Q, +0x1.6316c8dc61f6838859f298519736c8cbf106ec8dp+008Q,
    -0x1.483f9ee3ebe79123f904ee6961ec393964645330p+004Q, +0x1.4540bcc6286e116a93f30da2a7c4b96bf6eb7f06p+009Q,
    +0x1.d81c9c7b874e6c3c3921797af53f372ca3a211e4p+007Q,
    +0x1.a58526962440d0d45d9bf7335bd218d7fdcb4074p+014Q,
    +0x1.96d670d59ad20d60d4916076803beb73f3268a8dp+020Q,
    +0x1.675275982f2894273ffbce3ba62f69b3f2b7083bp+026Q,
    -0x1.7a881be3322ced0d74670e5a55b167455e8a9114p+003Q, +0x1.278130426f6e75faf173a07ff4df8658a31f5e49p+011Q,
    -0x1.214fea74bf905bbe0e9d3686b12cf02bee143833p+004Q, +0x1.169aeba5f872af474bd13632e3a900e338813bc0p+010Q,
    -0x1.3b55b426a17cba77b4ee755e7d13312e59b2c6a8p+004Q, +0x1.aa8e457632129b2b56041baab2fe5e0ac7d64459p+007Q,
    -0x1.3be93ab3ae61214601ca17dfb2a663c57107e542p+004Q, +0x1.fc914e5705d2fbb5889465342d13ad7d6fc69731p+007Q,
    -0x1.3d0e3498b8cc0e462e4eabc17c86cb59615dd706p+004Q, +0x1.58e314557696e298611f8afdacebf84ae24292e5p+008Q,
    -0x1.401dcbad4130fdb295013858ec7d4e5f1994625fp+004Q, +0x1.25469a6aaf17012b6abf767fdeb07779b4b2b6eep+009Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1417[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.312fcc8b273005588842307b0485c7f1d6c07d80p+004Q,
    +0x1.bad7f4fcd286c77632e217032a97f9a946e77d57p+010Q,
    +0x1.68523162944bf16907adb7d0a678a38201ed27c0p+016Q,
    +0x1.95ae307825792fabe670cd53f6a7e6230ccd2c03p+017Q,
    -0x1.80b4710afe65f84205045015dfe56fac5e4d3d96p+002Q, +0x1.a1b0df8b9fa4975d2309239731c7548f16f6833ap+011Q,
    -0x1.1e27248b3491779e8d2f60106e01f2d4c2ffdfd6p+004Q, +0x1.53f3273cfede197e44024d5f74d949a2e4337da0p+010Q,
    -0x1.3beeba9912965ede328d5e050b929f2d6bd4e0aap+004Q, +0x1.acb75da084b66e24888892b5501413f3960b693ep+007Q,
    -0x1.3e39f55deb7ae3e027d18f1f30ef2e8121a87c96p+004Q, +0x1.01f35122db74177763b7a5b17ad3a3a599b9cdf0p+008Q,
    -0x1.4287de69af6a8d2b791648473cb24b8580d67e65p+004Q, +0x1.61da016856b3a7a94d52efa5af6c70b24ab7cc6ep+008Q,
    -0x1.476478832cf5fc9a909617118841c4c955dbc5d9p+004Q, +0x1.44069927764b011bedaaab02ad3b55ab3e1d4bbdp+009Q,
    +0x1.d0b09786e2b577d877aafd1f835307e4ac117ca8p+007Q,
    +0x1.9722078439ff0de368c9cb7bc68778f776e76defp+014Q,
    +0x1.8a71de1642ecdfbe829637c63e69dda0978b600cp+020Q,
    +0x1.44a4b83d4fd5c75de3e9d2f5567c71b0d4affe2bp+026Q,
    +0x1.6de936784fc1fa9c0eaea83f1b927897fec6dd95p+027Q,
    -0x1.68d937705483fc7d375bdda09acf26b0ff7fb37cp+003Q, +0x1.23001ef37d07bf01470abcf7a56007d19d629f80p+011Q,
    -0x1.1e8cb0740476a8831f73716b5cac665471681b8fp+004Q, +0x1.14e29135c844c0dd6f496a968051c35564c93e8ep+010Q,
    -0x1.3b5c8d6fddb8fd4876e142015099ad793a4ad705p+004Q, +0x1.aa52f381059ff9a9a4ac9961fed8abe04254368cp+007Q,
    -0x1.3c06d9695aa7eaedacfc7246c76c85cb32c3c537p+004Q, +0x1.fb85026b2a0e367a8dd9a3a15679a652e9e64f68p+007Q,
    -0x1.3d38a67e978572cecdc0424a792c22f1133b8b9ep+004Q, +0x1.57b3c28d6449e9fb29b4d1d70d801acf2a024b3ep+008Q,
    -0x1.3f9654eadddae5effbf50c3a8f82e6860e69dec5p+004Q, +0x1.242060859f756ae0c59f7fd84927783825e258f1p+009Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1418[] = {
    +0x1.6f35ae974bd8159fbdf63611defa3b76ec393cd7p-004Q,
    +0x1.33c19967f315e399054b883a85cf00fda7bdd196p+004Q,
    +0x1.c0990f9bb1d51ca76cdde39cfd014981abe7a3f3p+010Q,
    +0x1.70aa59eb6954c56b6f3a1ed36990353b529a7d91p+016Q,
    -0x1.3dd9820a90c6dc1c3f1ad0b26403e0c7fec2915bp+002Q, +0x1.dc89664d60151313f1f8a0ea5d1f1cf96d7e9f2bp+003Q,
    -0x1.936f299f7d5093d0da1be635a26adce844e3f2c6p+002Q, +0x1.a937654c44c78be3e18ff6beffbe99feee030cacp+011Q,
    -0x1.1f84971bdfbede9a264c3c582983c4820c77e5e1p+004Q, +0x1.55feb30203413fdf82c58bcc94ba6cf9bb0be585p+010Q,
    -0x1.3be6a4cf031e1bca22f08dfc9f1111eb17254a50p+004Q, +0x1.acbcceb9fbdf81edafec84ffddf4499baf148ecep+007Q,
    -0x1.3e1a7c81de75fffd2860350ce164db78ce49e3e0p+004Q, +0x1.02013bb5ab77dde1156b73a644fcbaacf5b915adp+008Q,
    -0x1.4254340547a3a25a6b335105c9ea94979df997b5p+004Q, +0x1.620f733da3e29ef00f8f09ec8a94d1434ea6f570p+008Q,
    -0x1.4776f8b33a9429183dd67525bd95fae2e9e5df6ap+004Q, +0x1.44c7cb736b4253cb5dde018481ff582048fb8668p+009Q,
    +0x1.d3a08c85325a1db2b9f71ce9e58416641831201bp+007Q,
    +0x1.9c345b9945eb956d05bc0f9368d23567cb551251p+014Q,
    +0x1.8c747963f795d6c77aacb95e4ebc9fd113a1bd58p+020Q,
    +0x1.4fb5e56308e7d406d01d443efa4c056e4206bfd1p+026Q,
    -0x1.3dd9820a90c6caa0da08473503eb6ceed0eff374p+002Q, +0x1.dc89664d6014d9df30b1ced3202e507ce914dfaap+003Q,
    -0x1.6ea2b258fe20e0db98cac9041638d32737b4f2ffp+003Q, +0x1.261a5c5c2df61c1c305865eed257a6c5a4a2440bp+011Q,
    -0x1.1f3bd36c320934f76378d757a0c6b6589e730832p+004Q, +0x1.1631e0d2480a05ff298a5e43fe30da54ec1f9a33p+010Q,
    -0x1.3b55692f4bd8ac9f8d1a169795eecefd7bd719ccp+004Q, +0x1.aa54c82414a3543bae804098a2f2d93c84dd0d22p+007Q,
    -0x1.3be91b5473d0782e995da44a11f20527cc73a210p+004Q, +0x1.fb93bbd94e7e8eadf467d457c74a448f2984ef1fp+007Q,
    -0x1.3d0379c010983d3421adb3bd38c4237c698e8db3p+004Q, +0x1.57dfcda63841d90ac845213a1ac4fa560b5581f1p+008Q,
    -0x1.3f8b114c366965bd5b57faeec74c6dd9fd788a70p+004Q, +0x1.24b5b235276f03a625467246cea0f494b1ddba08p+009Q,
    +0x1.21c1ed8779176cec8df5c7ebb5046b3b0fb82f0ap-004Q,
    +0x1.22705fee7d4f820e8c37ec260c40d836ffa71946p+000Q
  };
  static real c1504[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.dea5e4ecc7df079cfa93c959f0fd9297d42034b8p+001Q,
    -0x1.dff41fa14451219e66ab83169cf171156a61d826p+003Q, +0x1.d8540f85e91c874805b07d09cc8db4849b9357d3p+009Q,
    +0x1.e30b4423a69d61669d7656f660179588d3ab1aaap+005Q,
    +0x1.556311be73c486e17056eec9b26f14b35e4be520p+011Q,
    -0x1.15e7ca3fca2f576c16ebcc0c191586eadecb6297p+004Q, +0x1.2d7434f128d3d0ef1c895b9beafe49994a5a79d8p+009Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1505[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.40b0bcba364182070f4dc4c2bf9ab186dcb26ebbp+002Q,
    +0x1.0caa636a28990c012efceda10977887693ff0792p+008Q,
    -0x1.515b01638c170dcb35de1f0b2e85a79de03bfe14p+004Q, +0x1.e83e1af43bd8a5be34ed6f53e3bc7914f25f2364p+008Q,
    +0x1.2f350f288a1e5f4fb69ce7fa106fb4e3e3879980p+006Q,
    -0x1.bd0d61163f5ae08c8e8eae7d96ee8b130d3cbd68p+001Q, +0x1.1e167fc886729ee8e954f177839b1bb23fe7b9fdp+011Q,
    -0x1.43523bf2ff34d915cdef7f39b65c7aa8140333d5p+004Q, +0x1.930ed7264326c19991d74ea589888530b68cb8d2p+008Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1506[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.a15e595b03dd0b77658b6a8cc8ed1ca32e1045ccp+002Q,
    -0x1.3a062ff1322b68df72ef7934b866c863ffe6f182p+003Q, +0x1.44c15863024bc678f7ad798e010e85e2301872f2p+011Q,
    -0x1.57e51673048f8959ac043cba2be9413dc9dc23dep+004Q, +0x1.5af3f5e11d80f68a228b0f23caa8228726fe272dp+008Q,
    +0x1.93984bfb6d65bb38e49002fe5b9c56857649a021p+006Q,
    +0x1.9a14a4299c9a7a1d49b503fc3984b53a0975e8b6p+012Q,
    -0x1.0b445e48a3620e792a50dacd6c8745a8db62caecp+004Q, +0x1.4f4aacbb154ad44d5d95ab9a3f0d87ab04ff1cd2p+010Q,
    -0x1.4dc8e073a0b538107cc70cafc7392a3c2b83e709p+004Q, +0x1.3fc98c90f258ac93d9ab56819001721cad78b8cdp+008Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1507[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.0d4fb0cb4bcecee13d0939768484517b1a4e6cb6p+003Q,
    +0x1.0bdde55f929cf5817df2d1655fb700cc117d406dp+009Q,
    -0x1.4d88a1c75c922d9d6f7f32d9c8ab159507c30682p+004Q, +0x1.2f454ed318dccdfd6fadfbfd35da65278b04068fp+010Q,
    -0x1.57479fab876a2f00a0a4f404e4e7e83539f1cd1ep+004Q, +0x1.28794d5c0894371d7d6a0d2495d090d0dae328f0p+008Q,
    +0x1.b0198120dcf54416e0f2126a52a041d8207fd8a4p+006Q,
    +0x1.19877ae43b258d1bb73e78f089aebb7d651ebf79p+012Q,
    +0x1.998eaef5333afc2f37cd207ffe5ee5ab019bbe8cp+018Q,
    -0x1.3efd4f6e8cafcef991e211a90f4293af37b15378p+004Q, +0x1.a4c6570e1ee151255026777683f4b51643e8dfbcp+009Q,
    -0x1.5098823b951a3a23eb1c0591ebc76a883d185783p+004Q, +0x1.1b5af4cd3a1e1ef84caf90c669ce26d901d98659p+008Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1508[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.0dc701ad3b92d5aedbce8fd79ba8e1322f7a6fb2p+003Q,
    +0x1.78a69a39eafeeb122164d030780f3b99aa01790ep+008Q,
    +0x1.1337b6ff4d320baa337bcfc0d6d5c000b58ae376p+015Q,
    -0x1.55b5fc87b172e36cc41155c8110ba6546edff965p+004Q, +0x1.110ff76f6dc1cbf296f02ba51d54da7357725cedp+008Q,
    -0x1.5634adfe849a45407269f6425d1a181d6fa874a8p+004Q, +0x1.6dc87137f47723305deeddf2793b8e85226ada25p+009Q,
    +0x1.0ea51df17f6a289501254bec32c84bf1c868932ep+007Q,
    +0x1.35d96bec1b03f86469271bd0c584d0dace656513p+013Q,
    -0x1.ad3809dbe23324c0d06dfed0822a2fb3e9aeffb8p+003Q, +0x1.145cf0d8730eb10034acf8a70f3dd1a4a3aa7986p+011Q,
    -0x1.480cc45361ccf48ca7bdfd5854cd4eabafaabf98p+004Q, +0x1.2f3f055fc3c24ebfdc58380d645eac56c611c91ep+009Q,
    -0x1.5109d6fcf6de95ac0de47d0701f99cffaffb6f03p+004Q, +0x1.08c6a02e94dbe82915cefab58a62378033d41235p+008Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1509[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.5de48000ad4725dfb878cb7e1d22fe5dd501deabp+003Q,
    +0x1.6f844691014c1b41a5ba113f7fdf87eaec707f56p+009Q,
    -0x1.0e0b8fd37d1f5530e54a3644a9f49dea408c6beep+004Q, +0x1.0b71fbd107c8d584d3b942dcd3a0a6d7d2500182p+011Q,
    -0x1.509b2939127d97b449be956a4f599702b229feb5p+004Q, +0x1.0b472475e48f43eb720adbe38f7b62d547d6600ep+009Q,
    -0x1.53d6be129d83daf78dd7165310989fed352cd265p+004Q, +0x1.03d95bc61bead57814b6de4736692f8828017c37p+008Q,
    +0x1.196bd20a1e3c01f722a7cf22ce3d0be98cb58986p+007Q,
    +0x1.0317daef3b0b92d59bc4a06dcbe94fed3e6d5f5cp+013Q,
    +0x1.46aa2ca665f1ab3236083ee5cb83d2612661424ap+019Q,
    -0x1.1d9517406e288e6fa148b349b02ba7760d715f28p+004Q, +0x1.51d6db3d0ad8ecbd3e7681ff09a6f4832f589ef2p+010Q,
    -0x1.4793b093dff2f4b076096c76c2ffc4fd85f90360p+004Q, +0x1.dfee81c526e36eb22afe53fd8696e1543d9f163bp+008Q,
    -0x1.507e81b1b979a3c914fab224e6ef5f67a7c50d0ep+004Q, +0x1.fb5bb2d7b3de024d92a9378a67ee72dec4a7cc9ap+007Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1510[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.6f8b17cb4d212d1f100ffee930082bc2cab0536ap+003Q,
    +0x1.63e9632488dedc443b4eef93f0d8d15214fda3fdp+009Q,
    +0x1.ad0e7ab95ac42e0d5884d261966282c344bbb7a4p+015Q,
    -0x1.477d8eb42fd2cb34c470b510d7129a1818d8eb4ep+004Q, +0x1.30aafb26383c84d00595e71e59b2e8f189224414p+010Q,
    -0x1.4f009c87557404abbb327f20a1d9765d66dcd1abp+004Q, +0x1.a8b74d1696cb698435d9d7acdbfd5364b4990f49p+008Q,
    -0x1.520c34f900a560497f070f2d1e1fbd34e14b7c6ep+004Q, +0x1.f45406baab891788108dd7149c098c4621ece9a6p+007Q,
    +0x1.46f5dc5ed2d6c393056e2c57a6f063a8e163a9fdp+007Q,
    +0x1.8ebc88e2ef7d45bf2ed620efe870f0620d9427bdp+013Q,
    -0x1.359bdcf881f6103d121693dabcaaded251ce95dfp+003Q, +0x1.87ba837c2104fe7e6a0b951e94dc0a00e504d709p+011Q,
    -0x1.3b12e16fa2f7e038a8323a963680e44ef71a95acp+004Q, +0x1.d217ec05560d4e2e3cc3bd5107b6a1f04ea5ff35p+009Q,
    -0x1.4854a07dea7eb4037f0aed8aebcf549ef014a8fep+004Q, +0x1.8e25ff78a8e5aacdac465f3971d4d05889f64389p+008Q,
    -0x1.4fb7e48d264ca97211179e718ddc161e262fdd3ep+004Q, +0x1.eab78cf2273005786a9fa30fa3fcf40b837709b2p+007Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1511[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.ad2b7b1e0c4808e0801399d632c75a1587a33c5ap+003Q,
    +0x1.e7399dcecf4f8ff16fc97bc8c8650eb07b47061bp+009Q,
    -0x1.85f4805d2186bdcf7dff5e76adf01d1bcf893aedp+003Q, +0x1.9eb2c162a9075d5e91bde1121bfba618774ad580p+011Q,
    -0x1.511eaa4d00de9cb1d3b46cfee992dfa573e45aabp+004Q, +0x1.e4654b04cb49a57737e20fbd8f26f0d27fe5aa03p+007Q,
    -0x1.526b3ea26349f021a2ba1a4fc844b24c1779c9c6p+004Q, +0x1.6c94fd94dcbbac4140e751ad4e62586a79bf537cp+008Q,
    -0x1.54dd2da1960ed8d28e1aeea6484870dbc8cde426p+004Q, +0x1.aefc94d0efe0a2fe76f5219e38e7107bc32a344bp+009Q,
    +0x1.5d6649ede85a5e2aeaac25b8abf0cd977bfbb297p+007Q,
    +0x1.9c407d350cb82fca17ed559ce136d97f5f0ba639p+013Q,
    +0x1.f492950f5ad8654d809210f59db7bfe2dd369c2ep+019Q,
    -0x1.007ce1085e18ca671c6a86bd50e71dc8e25bb602p+004Q, +0x1.f096a2ca8a2ee27655bff14b62fc86d206e160fep+010Q,
    -0x1.48b45d6daf8204c4163fafc77d071cda3219028cp+004Q, +0x1.6aaf39e9bf65d4b2bbd8616181d578c0bac3d325p+009Q,
    -0x1.4c8a1f88f18795d54702ec60ebc8271054721d7bp+004Q, +0x1.5d39d2bda2358a16d05d1969a50f6c8a5be0fc67p+008Q,
    -0x1.4f77dfaff334ac4f2bf2b1e557643490485c4697p+004Q, +0x1.dd3df9e0fd26f8120f932fae09fef45cbaf194ddp+007Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1512[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.caf5f0ff8d7849c4e3f079d00cf09a8ba6116b85p+003Q,
    +0x1.14b808529f6afc4653cbc979081220eed79ea921p+010Q,
    +0x1.19c1c3e0cf27d81f6bcc9375bcbe0b51bd8c7ec8p+016Q,
    -0x1.1642be8ae1a6216584768d610b066e464398b694p+004Q, +0x1.eafdf9a014c2c081862707854b9dfc1eee3225dfp+010Q,
    -0x1.510701006c06086fef91b20fa8f60f638c3c9ccep+004Q, +0x1.d9f0ce97ee99ee18c46e1f5fd05e6ec2f7772e1cp+007Q,
    -0x1.537421991a199612dbf73f3ea3080faa8ee23dedp+004Q, +0x1.5cc53fc3252a32ee3c24fa45a35bbc7a7a0229f5p+009Q,
    -0x1.550131d06ec01fc99ba4b6d981e381c4c2345822p+004Q, +0x1.4f86cd1003ad658e30f02e5f5cefd2893f6eb83fp+008Q,
    +0x1.737960dc872ee61bbf15ed8f7cbaf4003a2cf733p+007Q,
    +0x1.c2b0328a92866ef589da56c1d2fac1621386ffd2p+013Q,
    -0x1.8d4642f1e27687f2d373617b035f91553383a0f5p+001Q, +0x1.07d6f4280f266466a0a13ce807796a91dc93da36p+012Q,
    -0x1.1de4bc8a7d4dff460a452eab1a3c8234f88ec356p+004Q, +0x1.612aabe5c5ffe854acadb0ae9454121457979452p+010Q,
    -0x1.4b34ec7895c2390ffd11282610fd2aa903749071p+004Q, +0x1.3422282eb1a8f7ae185e42afebaea954b4265616p+009Q,
    -0x1.4fb399eec56105ece8fa73ea138640b434184492p+004Q, +0x1.d480db08f13e7211f284cf39eddd5fe44e22d3c4p+007Q,
    -0x1.4fc001130d7c8e22faabb626308545cdab5b542ap+004Q, +0x1.4461b15d8eef3fea80ef8d3f5fceb5815e7d7073p+008Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1513[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.bf2f2a11fb596777b2a1f911ebc8e097773ef5ccp+003Q,
    +0x1.bfa188171f0b461e4d0b7be0f9e0d8e23f1da648p+009Q,
    -0x1.7424770b3eefc7555df00e7805f8988a0723de71p-002Q, +0x1.eaa58c59db93c3ddc13e6c7d2fa5d4aca8fc27c6p+011Q,
    -0x1.15645b737d3603e3872fd35e32a753b9f9aa9177p+004Q, +0x1.48eb3f7caf39854b5b539d51e620b8542240d011p+010Q,
    -0x1.468db818bd2de861e48e201f5f2bd70129d8f0a4p+004Q, +0x1.30bf681d1b953d58ccb1e865b98cbdded057140bp+009Q,
    -0x1.50c43bc1dc475606baacee417e672d1e5fb88555p+004Q, +0x1.d478d54f5efdd475ad8f916f64925e125e4fddb9p+007Q,
    -0x1.54398e8c8f21ea026171c92ed8de1a165e051b16p+004Q, +0x1.410ac82691461f8870712859d85198a4a7121011p+008Q,
    +0x1.83661a81764e3e16736c44e527acd0b299c18b28p+007Q,
    +0x1.020f3746716b549db73bca14bb1f59d5eb5eac15p+014Q,
    +0x1.dc92edb334a4c19c49d5035051a0ca97c5b384c9p+019Q,
    -0x1.2fcce81ddb01fa5f6146018a147712d81930f791p+003Q, +0x1.3ebbcc561a931676680548702fd028d24e6a9285p+011Q,
    -0x1.18e5178a88649684a6dc1a6539f2108f45b1b9d4p+004Q, +0x1.0b23c7e2a0a0ac59c0be89207fc7da74db70b7f1p+010Q,
    -0x1.4376c829f83d317b129177d1a3158fb258734bbep+004Q, +0x1.14aa47f3afff54794bff1d76ed0d11e8e819b201p+009Q,
    -0x1.4fa3b6eebdecf37e8062f53eb79266b9e48111cdp+004Q, +0x1.cfc7605687fa5f3508e6fd71791ada7737201becp+007Q,
    -0x1.4faaa104d0e572670714a8629b134f5b5cee6514p+004Q, +0x1.374f02768c3fc133444f04b4a54b4a8069e02776p+008Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1514[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.f776af228927c3d498a22d3970d6134d8750193ap+003Q,
    +0x1.4794931d98d84c3c079dda4ac7a1537151a45c4dp+010Q,
    +0x1.260964949b2c39addfbfd3d04eee2836b69b70aap+016Q,
    -0x1.a5f10c11a2bc98784534639ec6653139404550f6p+003Q, +0x1.2d098cbb37ff0d3a729df1b447a8f323bc1d28f4p+011Q,
    -0x1.2c351fe51890b97a8e6c6fb2d74343bffbac6302p+004Q, +0x1.e9d32d7203977f4b9ddc34480c6aebb2b45e7161p+008Q,
    -0x1.3105123e86b5274bee35da450ba1cde58481a315p+004Q, +0x1.ae16fbb0dfdc4e252174474b0bbeef62ba08206ep+009Q,
    -0x1.500676816c7ddd2db5fe34e4de178f3626013471p+004Q, +0x1.d0a84b21cf9c6033ceaefd1400c01c3990442959p+007Q,
    -0x1.502ac191e6ada61ef18381f2d4b3cf299f5c214bp+004Q, +0x1.36ce0453444ad2ae72f6de6065c9e0ed67dbb8cfp+008Q,
    +0x1.8eb658bf3e484c971a04c8f70dc25e08e8b73cc5p+007Q,
    +0x1.3c91d931ea3a660a22cd69122347572d3cf4d288p+014Q,
    +0x1.ec89383204fe1422fdc10e1102987b9e02ab1bf1p+019Q,
    +0x1.01300367d21f126013d27507c2bf25f4d6de723dp+026Q,
    -0x1.e4fbf3dd78137c74ec9c45ef6aefcf06b628ed42p+003Q, +0x1.a8967bc2653bac07953f03aefe4bd1ec4a9dd410p+010Q,
    -0x1.28ead7837ff97f239d1476ff81f3b7bc58d73dd8p+004Q, +0x1.73d16b77ceff49ca1ec3299941b90f21c59f103fp+009Q,
    -0x1.2dc014df0223565832f72f01fff7ef43a1aea30dp+004Q, +0x1.d617c8f2f49d64174905843b19e4c3f18f14038ep+008Q,
    -0x1.4c966542892e4473818eb7c192ce599e56ebf586p+004Q, +0x1.2d23a4c9079f2d483e0a830d777b80749e9246e0p+008Q,
    -0x1.4f1eb24b95d6cca006c7bd6335e0aff80670717ap+004Q, +0x1.cc3c41d0080b835c48436b43f9d1e490b5d6f2fep+007Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1515[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.110840ec16741698ce9183567f28500fdf252f53p+004Q,
    +0x1.be0465ae43a93af1e9c189538b44b3f987c39f8ep+010Q,
    +0x1.74f858af427738d76c35241c9e0568c418ec297ep+016Q,
    +0x1.9b5cfcf4f1d552dfbe477741776b36b480c5468ep+022Q,
    -0x1.29de73a3a4b43b4e278abced7f4d7a22663880fcp+004Q, +0x1.b909dad00c94e9ef1e056337d687c052ba2bfc9fp+010Q,
    -0x1.4a9930c66e788caa8a2f3b593be24b679ce62f34p+004Q, +0x1.7c3b1382129e96c7ad85823420f072895a7cd96fp+008Q,
    -0x1.4bed77c3fe0761a09d2d1360435d7756836f45eep+004Q, +0x1.19a921671bed40d38c0e9f52a5909323aa8929b8p+008Q,
    -0x1.4efb99521d16ecbc14e479bbb8b9d53511843c28p+004Q, +0x1.c8b0e334929f095f4c099a43862bdc05fcf3d4f0p+007Q,
    -0x1.5568c9265fde86511bd6c63a709984f211bfcd26p+004Q, +0x1.6fbf3ca894b305dad1040af4c76ab0e007975534p+009Q,
    +0x1.cb6a247a8a6fbe34d8c3a050dd9c5217ac256238p+007Q,
    +0x1.68307798b3ab7ef244b9db50faec3c080974143ap+014Q,
    +0x1.7efaf867c75791009350df29f36940ad75257010p+020Q,
    -0x1.33c45f4036ef13d154dfaf332bca66e29d03c0d2p+003Q, +0x1.a382449cbfa8473859454f3480d325514700c799p+011Q,
    -0x1.2a123432da076a3ee82a0fdcc6508510992befe1p+004Q, +0x1.544af8255f55a8f10f96fe5854895366eedc0060p+010Q,
    -0x1.45b473710475bc6d8f30473e0aa08e10a2beac13p+004Q, +0x1.71dabd9d1e6aab11ca4368014b93ddf03f4a425ap+008Q,
    -0x1.4a3457d9e588c1d286952727f23c41375e822f37p+004Q, +0x1.13a6e82686c3d6109bc68dd9c11871d82c04b072p+008Q,
    -0x1.4c69e4235f091d463d4de3fa61d7a20e6a9a3dfbp+004Q, +0x1.476993ec1628a01b45cb9d0029eb91b25df4049ap+009Q,
    -0x1.4e7385b222cacb9c38eafa936664483005741720p+004Q, +0x1.c520249a1ef34d875ccd0bb3c2832f6abc4b7564p+007Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1516[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.3899cf3d50f735425362aa3e115b7552a9922cc2p+004Q,
    +0x1.ec204edbea35f1096a9d5978303cb9c28f92e768p+010Q,
    +0x1.d452585336c39591a32ce08afff113f7322fb624p+016Q,
    -0x1.2ed62a1d0ef8ece2cfd09b23c5f9f6eacb870ba0p+003Q, +0x1.d4143fd2eb3f31d9fcb687e017301e1623702851p+011Q,
    -0x1.3ec9f6df610edcbd0250920257012422eafb3ed8p+004Q, +0x1.68f1e7db477f8628b88b3470c55e1df87e68073fp+010Q,
    -0x1.5006e4707ca84cfe4b2586ae6ccd475bec0ad3e4p+004Q, +0x1.c36d313f9570fbd4272065b93eb753b13ee07e12p+007Q,
    -0x1.5237aaa935bf99bc1fe933b0d8f72241ccc172cap+004Q, +0x1.10425aaf1da01ae72a0030c88737c10916c573dep+008Q,
    -0x1.56b30967fc1c9883e7feb7b6bb076ad97c8257e1p+004Q, +0x1.75cf7cab0e82f59e433713e8cedc704c8b61f2e0p+008Q,
    -0x1.5ebe75818821e14b944ecf13beaa16ec93992d7ep+004Q, +0x1.5570ef4cfb4668670a0edc2e6fefd91c01119bdep+009Q,
    +0x1.ef797f3fd64ef0929307c081c7c99364cee3ff96p+007Q,
    +0x1.d5eedb64c02daf9e124bcff6a8c31a200decd2f4p+014Q,
    +0x1.d47ad77ab5cfbad8d041f66056a431d90097a351p+020Q,
    +0x1.dfddcd85a01f3b80feb94bf03ffd13e25581d31bp+026Q,
    -0x1.b9d76819501ad8d7a6053c196772317608deef99p+003Q, +0x1.3eaffaf6b95751d73f1f5e66c884d076ca87d085p+011Q,
    -0x1.3ae81ce608d8a3700cf5fa0c45d6e4d4d511a86ep+004Q, +0x1.27ac77c49baae5941d74533e38c9d6fc0db94c29p+010Q,
    -0x1.4f77c18d4cb8fd6d8efac73b0626306922b0fd93p+004Q, +0x1.c0f7dff5216841300ad417412373eb4e6dd25d0cp+007Q,
    -0x1.5011432cc2ed77380ad660dfed1bd3da6ed68c15p+004Q, +0x1.0bf9e2d0fbf92bab98352f75ce030633abb908b3p+008Q,
    -0x1.5181521df5b20e9254bab395e80d79b964f52c49p+004Q, +0x1.6ba6be5c3da32ef0c03b29bdc4f500d62e53bcc1p+008Q,
    -0x1.565d360f545eb2b4c8c3c641ea24c4333f5dda83p+004Q, +0x1.3577e6b4880b0eb72466f21b3166f078df68937dp+009Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1517[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.2ed77b58d49c640f0be291f38f69952b4b449819p+004Q,
    +0x1.d5523758ed123827eb6f3c9de9b666507a51b7efp+010Q,
    +0x1.a35bd7a1a5cbc58223a8d2930f4dfa514a4a94d8p+016Q,
    +0x1.1b6ef49c6af9acdca2081f3549f83e3e0d87ffa9p+020Q,
    -0x1.ddeb9aab279ede4cd11c15cbfcce059491581181p+002Q, +0x1.af7acab1eace0d77cf376f60559d970840d918d2p+011Q,
    -0x1.34d148ae6dc94b1963fece2dd12467cc7f8bd1d8p+004Q, +0x1.607be76d1eec1c0393a17c26eab3bc6352c1878bp+010Q,
    -0x1.501de25c72712fd49b6583069b77bc693353b551p+004Q, +0x1.c2c362ee314c5a113f48870e15503bf53d44ec7fp+007Q,
    -0x1.529b1b056edcbb125c7e31ca1a1d330ca2f31f05p+004Q, +0x1.0edd72f57910401647bccf9aef7c93901e75ce27p+008Q,
    -0x1.574f6ac3f94ae8701a223ce005b4e4b3e6032d47p+004Q, +0x1.72de86287fdac99b0e0cd9624f999c8383235f5cp+008Q,
    -0x1.5d1aa1cb62f9b32ace48e72e35be2dd2b938b6adp+004Q, +0x1.51ad61776dcefe3c94183d0b501441c68cf87815p+009Q,
    +0x1.e574dd0ee8fc6355211d77a4585d5817205dfb5dp+007Q,
    +0x1.c0aaedb3c2022c24a2a3789026a3f30c0839e476p+014Q,
    +0x1.d663fabe0bc8713f218756a6a0ad19cf290b7880p+020Q,
    +0x1.97b00732972a185078f711dca23ae9f96a902c88p+026Q,
    +0x1.15c3f2ab67ec08d97b223d4fe3bdbb0b345509f6p+030Q,
    -0x1.92ea250db28e882a2063b0abb89167949dc18157p+003Q, +0x1.304c191b69d29f64c09b19016266ae3e00823118p+011Q,
    -0x1.34fcae589b5b4943109d8df6ca97e75f92739ab2p+004Q, +0x1.21e9e47a269e5c15a349a0f9409dc06d1280d31dp+010Q,
    -0x1.4f8fd9adea8a860606bc908be1de5ec5cedd2e96p+004Q, +0x1.c06c2161beffa0c37fdf27296fabdd9bdbc91638p+007Q,
    -0x1.5079f1d127c3a5b3b46e8425af4a8181cf12c452p+004Q, +0x1.0ac1c7d820a9de67fe430ba29c6618fda290cb7ap+008Q,
    -0x1.522bf3ac00da89f642648a269286324bcce45792p+004Q, +0x1.68de44a8fed67d155616b8f71377463fadab040ep+008Q,
    -0x1.5579150165f6c98922ccc31a6aa5909de9c5f9a9p+004Q, +0x1.322d494f9a603c2e71fec23935ccecc9e8d33884p+009Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1518[] = {
    +0x1.5c071e5ea62b5a8056a39be879b42a3c423d3d34p-004Q,
    +0x1.29ffe8e707492213268ee7e4b58a1cb37305f3bbp+004Q,
    +0x1.c194fcadf55b27ba50cc7026d575b59059992c8ep+010Q,
    +0x1.864cba907e92c6cdfdfdee7ad1fd0222b6b9aa5dp+016Q,
    +0x1.698f0a13b18ed374c90080370bf7aef1be3dfa5fp+018Q,
    +0x1.8e2df07d99fa0e0b34c8e70a1941fa694b3f58e9p+020Q,
    -0x1.e91b11ca2f4a6f21694b98d81ae2f010bfb5f84ap+002Q, +0x1.b96c94e4ab0d67370849631e068e7f1c868de80bp+011Q,
    -0x1.358cd3afbcf1b3c3ec80e87b60a7e05a10208b38p+004Q, +0x1.630d32183856fa32e4e3c1c1de1ca96cafa30a03p+010Q,
    -0x1.501774f388caa76df36d351a8f02bc5903cabdffp+004Q, +0x1.c2becca84daf1b9ebbf19631a9ff166fb0febad3p+007Q,
    -0x1.52811533d379627594a39f724689fcc5086aeb4cp+004Q, +0x1.0ed523bd19bf66f5430419a755ab58deb345aa37p+008Q,
    -0x1.571f26cfc6d926280303c7041bcd28d47f4b9c14p+004Q, +0x1.72e40833dd3f6fe212a0b8bd9b479f7fb0955e73p+008Q,
    -0x1.5d02d3ddcb91207c06646c162bfa3a03410467ebp+004Q, +0x1.5262afaa6e55f14e75830544a48ee52e3971144fp+009Q,
    +0x1.ddeebe2918d32655febff29011f767e79c495260p+007Q,
    +0x1.b26ee5132875665b635727a92e0632127da41272p+014Q,
    +0x1.b40cc680307194c8a5b847c99711ad23aa8b0ab7p+020Q,
    +0x1.82ae40a277ca2a306b13688fb176bd961581d181p+026Q,
    +0x1.6569bc88b2fa25b1c43c552e14226c93dcafa047p+028Q,
    +0x1.8af69e9ae05b7d6962c537721f8b84c1b00804fep+030Q,
    -0x1.966db14e4a691d719408d4c955cf7ad9fd4484f9p+003Q, +0x1.3480e109e84bae1450ee9e3c23a3422dc10292c6p+011Q,
    -0x1.3536b5c73c971bb068917309fed0bac365b0494ap+004Q, +0x1.2374771cc5c8cb02affbba52d05b1ee9962f51cbp+010Q,
    -0x1.4f8a5b64288cbbead9d194eb94cd95b49c3ae7c2p+004Q, +0x1.c065e9ce211e78d64019587a3e500f89690b4551p+007Q,
    -0x1.50622580ace795a48e44bd260ce1c88482230dfap+004Q, +0x1.0ab5b75b1741f10d7cf968f69392e7dc765722d6p+008Q,
    -0x1.51fbde5177e8e98c8047575cc1be95cf9988653ap+004Q, +0x1.68db61909f88d2631bf71d277f2b7e2ee7c025d8p+008Q,
    -0x1.554f6e2da86de98d94aa3340a8e5ac62c1843fdfp+004Q, +0x1.32ac2885ef350b5dfb45b2d19facdc27a8a72ab3p+009Q,
    +0x1.0f73806b3021e7bc9caf0277de048c58e1c82ff8p-004Q,
    +0x1.212d795e090587388ff1e2823f5afe86dc73e8edp+000Q
  };
  static real c1604[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.e755b427ea642d3611420dfd892433d64fce95c2p+001Q,
    -0x1.08185c867ac7887c3daf0951f40e5810f05f3562p+004Q, +0x1.05f038ca025771fabc3ca442ac8f44dab5776cf4p+010Q,
    +0x1.ffc6c5b115b9ad1338763c7e13d2d565bc5957d6p+005Q,
    +0x1.8870828b8f26d57ba35976b90ae6dd06e247a499p+011Q,
    -0x1.2c983fb5b84a24ec1bbcdabb0688ee1818135fabp+004Q, +0x1.4a64e97ba5aa63694c48970183f07a0786171780p+009Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1605[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.421acf1c80a07e91a2422d6360af7a4d6b46dc80p+002Q,
    +0x1.272cbdc7b01cd7ebfcf60542a7c820069857c23fp+008Q,
    -0x1.6a0f1398a54733292ca60228fb47e0cb87dc55cep+004Q, +0x1.04624f340c7ed7f4dd7616c360dca792bb5e12e4p+009Q,
    +0x1.475f5cf29b0cf5de77ee2c2069a8157426afcc39p+006Q,
    -0x1.27a254dbf051921bac26fa14235a1c9ffbc03fb4p+002Q, +0x1.44caa9eaebdae8550a72f18165cbae5ef77f36dbp+011Q,
    -0x1.5a36d95d3fe41faa23c10ce2b41d68bace93e38cp+004Q, +0x1.afd04862b4ce4440729637824233cb2d588ccbe9p+008Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1606[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.adc733a87924b93c257a72d5a9a5ed2e2affc051p+002Q,
    -0x1.7eb5047f42d758f98237ebbfe314448252205478p+003Q, +0x1.6f6def89e040946d4a48ca3633f93c08965ec7d8p+011Q,
    -0x1.6e2d072544db1418b14d01eb911c5249f9e2a600p+004Q, +0x1.6e6e727e2b0e9c5b7b2dfc2b500537118bc4b5efp+008Q,
    +0x1.acef896220164091c0824e9f1b01b8cbe8814a56p+006Q,
    +0x1.e10a57d29266ece3a35fd8707e09ff5f51f27dacp+012Q,
    -0x1.287ea40540c36f9c7291a918c35a6e2fabb920b4p+004Q, +0x1.710355f1d10714293106bc86fd22e0ff67636613p+010Q,
    -0x1.6391cdf08462cf110dfe715eee3b98df2ebb2f93p+004Q, +0x1.530d2ebc5e41ccc28cbfe8cfeaf719b1b46a3789p+008Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1607[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.1076215239b8db17a055a68bb54f722cd49abc74p+003Q,
    +0x1.2bf319f55b1dcb1ef04bb941b10c2bacfb0da4d1p+009Q,
    -0x1.6c959bcb46e852d9d66ea0d8eac1cd63599b86d5p+004Q, +0x1.3800add0ca27e87a2262d1013529662615b21e78p+008Q,
    -0x1.703acacc991d921296c5a54a8b2113a66ba25661p+004Q, +0x1.45a1dd3ef40b8bd53139733c2bf652dbf5a1acdcp+010Q,
    +0x1.c8c80e00fe6a1b87bc60f62c9212017be1e7bca2p+006Q,
    +0x1.29910093b212e655910598f76980e705c629bbd1p+012Q,
    +0x1.008b5cae12c6b436f9404b4860076297b0562f18p+019Q,
    -0x1.5b137ccf2e99556d71002dbe89e941be9e1f049ep+004Q, +0x1.c5965905ac0f4153afaa8d7d5128726175ab87fep+009Q,
    -0x1.65beaa5d41f6e854f22b074194096816440f1fc9p+004Q, +0x1.2afec9ca5741e9075fee0583e83e6c7cb4b1ffd5p+008Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1608[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.144ae635ffcadb77ee6c8f4e5a5a677f73733cd5p+003Q,
    -0x1.58d4a61b96e74f77e809bffebb07dc7770916561p+000Q, +0x1.354c4ba5e29d151e6f3ac6cdfbc783683737c5bbp+012Q,
    -0x1.6a98692f3bf298f4bfe6ff2538dd076e677b5b35p+004Q, +0x1.1ed0acf6977fdb6369cd44e69fcfc1655887298ep+008Q,
    -0x1.72876d68d305b7a48db8ec097acbd1cdcb0b5d8dp+004Q, +0x1.83c6b11e48403cfbbb614573485eb60e84f806cbp+009Q,
    +0x1.221afdb2443ac9a10f408a2742daba25268d2dd7p+007Q,
    +0x1.741f6702a0d50ecbf7858334cf8e0e365cc82935p+013Q,
    -0x1.f3d90f129f16009f6cb036341351d4b019f5b323p+003Q, +0x1.3275ced0b11742739be3ad5071289068a7308347p+011Q,
    -0x1.61e426172d20065b8b62ab787c854a64efd0d787p+004Q, +0x1.4377c2d1ed04186189777a4521dcb8297750767fp+009Q,
    -0x1.65de03e1e5bea4aa8790f55a8152abaf587aa822p+004Q, +0x1.16b024ced174a91c2a3af3ed930edf733a44b72ap+008Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1609[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.650e231e84aa5dc422b28d1ff2cee13f100857b1p+003Q,
    +0x1.a3236130226c0be4dd63ace044965e96ccd758b0p+009Q,
    -0x1.395abcdcea3105d4d40556b02d6fa8577225d468p+004Q, +0x1.254d54dcae3d47b6c1057d9a688814845c455102p+011Q,
    -0x1.6889c93e40517df89ef807cb50ac20708f0c2bb2p+004Q, +0x1.10b689ca24b3b8fe69efa70d5e0e634322dbee2ap+008Q,
    -0x1.69f70977931ae1beb386ad4eadbc23cfaf1f920ep+004Q, +0x1.1b105ab5e46a1c0ca62441a9eb87d423b6e191f2p+009Q,
    +0x1.2a9b136eda9ccf162fde89e8d3b4cea316c357c5p+007Q,
    +0x1.192fbeb1a23e889ecf12a017deca393c59593364p+013Q,
    +0x1.a30c2914d865731656280ff42d28ec3db0b76ab8p+019Q,
    -0x1.3dde1f66b8116a9550244c3ba8792bedc822a0bbp+004Q, +0x1.7049885acbf4b9bb821eef6150df5ac84012ad4fp+010Q,
    -0x1.5fd552ac906b11ea2ea818d74777a50499240f81p+004Q, +0x1.fe417a308753a4b19a888f1761ba12c6dda0a1f9p+008Q,
    -0x1.65285001065b46fd0551ba2c403b26b4a336814bp+004Q, +0x1.0ab387dee98584ae18ca1608281ad5ea713ce0ecp+008Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1610[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.71da67676a1dda9639f5d58db744f9e9e2a242eap+003Q,
    +0x1.730201048e6d9e4c91b8109d4b636084c92bb814p+009Q,
    +0x1.06bb927086c6ea767edcd20f8f4d4467bd19d4f2p+016Q,
    -0x1.66404b0afe47009fad191b400d9a18703dc8785dp+004Q, +0x1.c2852332faed35f316cd9175e4814232d42c010dp+008Q,
    -0x1.66a2940d602b654bbc102ba99cb5b58dba366e10p+004Q, +0x1.0697fb098ad08ef189cb9501ae0b45eb7b720770p+008Q,
    -0x1.684a9475f79bf0a1bffcbb8b3184b020a5bb1e98p+004Q, +0x1.468fba9a1b96f574c384400e60674f110bdabc98p+010Q,
    +0x1.606020d4cced190aafce12d3bd11d8f10cee8a09p+007Q,
    +0x1.e28c2a42ef22bb6e3b5a008aea360183cace90c1p+013Q,
    -0x1.81cc41dae19dd8ffc049a2c6b25b4e87448d7c6ap+003Q, +0x1.b55195d1b9195dd58396787882dd71566d3a6ae1p+011Q,
    -0x1.5755bdae40ba22449c1e90dfe7e8696bbfc2bfe8p+004Q, +0x1.f63b0eb46d4278ccc37ecb69abcc222dbb553e17p+009Q,
    -0x1.5f259b152d458681323f36c7d83ae4e7de0a1a26p+004Q, +0x1.a73ce789af67dd87f12389fd9fe38d2140544dc4p+008Q,
    -0x1.644275c4c8b8597e159a9db9b6e7b493e245f035p+004Q, +0x1.01e749e22421038d905927cdb1fba658d0bd2a7ap+008Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1611[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.b6c7ffb4d26fcfeda6481cb89c0814d4e13289aep+003Q,
    +0x1.167436f469e35a51147fa881fbcfd461a8f1cb60p+010Q,
    -0x1.e5b5bd11d386af41e39d3288a029c5988d412b1fp+003Q, +0x1.cbdcd4b03b918e7ac91cdcebac4c214b5defab5cp+011Q,
    -0x1.658a07e72fe3d857ec8695cfef1029323c052141p+004Q, +0x1.fcca90a5f5a66e891843dd048918d951a1835a9ep+007Q,
    -0x1.6821e157399d178e73fa1925c967fb7b917f0cd1p+004Q, +0x1.81ea6534c667a5b41c6225ae00a23eb329bc7ee3p+008Q,
    -0x1.709379a0fe1d97a7a7a58b68fdddd659b65f9fb5p+004Q, +0x1.c972b56b8da316626d2ff234b535115f580f1317p+009Q,
    +0x1.72adaade4c480c74d5c8056aa2a30701d82a851cp+007Q,
    +0x1.c5e2c5047155ac9c2d01e190a5d2e15cc66b19f3p+013Q,
    +0x1.42960aa75e63a8883b1a709ccc75201a973b3a5bp+020Q,
    -0x1.2307c020c9f56143219f66a355f1efba4d396875p+004Q, +0x1.0f393f10053e49d3ac955f6e69e92f424ba066e1p+011Q,
    -0x1.622540aa64739039ed57f099f1ca85b1dcba0b60p+004Q, +0x1.724a62f14f6be56c2aa117a34337a8350cebb743p+008Q,
    -0x1.6261c68a91db04b5a337adcbf68bbea578a28b7ap+004Q, +0x1.8333eb3b6a332feb31a5fd41fe2fbea720ceff4ap+009Q,
    -0x1.63d8e43f45f6019d24bd2f1a85c8ecb7fe72d9e7p+004Q, +0x1.f5b7ad21de012903766f3f1bc7be1768edf3635bp+007Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1612[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.d02f53bc918a8831135d1dd995abbaae9711fc88p+003Q,
    +0x1.278d157cdc1fc1535c8c5c5065f51dacd0f30b82p+010Q,
    +0x1.5f0bb1d8204ce2c69fb7c2e102d11eae93c69861p+016Q,
    -0x1.3f02cffb837815af42d38c16149ecd4a9ebfcd1fp+004Q, +0x1.084d4e3d81933bc38f09787c6de77b2659d93967p+011Q,
    -0x1.654ab33ec687c735e68cabc621859616d884a47bp+004Q, +0x1.f197991c78b258d5ec4160f1d16a35c2ccc389c9p+007Q,
    -0x1.6a2ab97fc1e66ea51a603b5302ccb8a46546fa44p+004Q, +0x1.616c52b1a44e676ba9140c5de581db7e02d3eed7p+008Q,
    -0x1.6d4c4cf53bdbd072e1fe474b801b0e959b4cf7c6p+004Q, +0x1.6f5cca81ed6dfcee7b3b9ddf8c98a6411dbb781fp+009Q,
    +0x1.933af109342e7351af60a2fa77e49431a9bbbda1p+007Q,
    +0x1.14a813f91328968ac922bfbf46dcb786c88e9d4bp+014Q,
    -0x1.7aa361d507b28e5948c1b80f715de4497af3581bp+002Q, +0x1.2938c56f16fbef06f7cb613acfba2ac88342eac3p+012Q,
    -0x1.3e4ba7d1c301d0e1cd8f3e96f4c04fbb3024824dp+004Q, +0x1.7c768a971ac60183f200b5923f45e44b5728f460p+010Q,
    -0x1.63d2477e6c5e882017dc4fcff1e06c45b458f343p+004Q, +0x1.4656064502f07e111f5399edd03f6b55fd22fab7p+009Q,
    -0x1.63f3e1637429d2b77334b57d818c20500b39a31bp+004Q, +0x1.ec34043ff8649bcec0ef5dbe526be743b50b3574p+007Q,
    -0x1.64e8dc7c2a8ea888f37875f0f8d0a192d1614040p+004Q, +0x1.56501d0e254c455821382ba12f16e9aa50f31874p+008Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1613[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.d2de383dd9caf15d2646df2909c06f870f002aa1p+003Q,
    +0x1.0af5ccac841d5e30e89de7c56d5e4eb5b5ca22fep+010Q,
    -0x1.c59d87cd8d5b6edef8b4b4c519810308e7daa2a9p+001Q, +0x1.1d1c7c99e3641a5a7bc893d15b1217310b24888dp+012Q,
    -0x1.3b6cdcc9552c3d208864baaef099202b1f60aa4ap+004Q, +0x1.613349ec41a61ba4816a762bc47132da44ff1f4ap+010Q,
    -0x1.608f4ed8a1a6dba2940540f1e948edd70eb83b14p+004Q, +0x1.3e9b355786225bad936945aaed6bd3d1869e230dp+009Q,
    -0x1.64ff17bf9ebd2c9df719e3e7beda400d4fd6b4fap+004Q, +0x1.eb6eca544eba0f18d851b0e4f5cefb415887f998p+007Q,
    -0x1.695b06e91654a7cd32a96bbb2aac1e682ad3aaa1p+004Q, +0x1.50d0e094002c6aa1eafb0a83d007becbe9f46455p+008Q,
    +0x1.a16aaf0c895d82cae05179171870499d04422543p+007Q,
    +0x1.2ae297b042c9b16aa66a68b09909a12ac4b1b2a3p+014Q,
    +0x1.4648eb06a76f5665f97843c655f6f8c50853a644p+020Q,
    -0x1.8594eb59dd34be7a7ed55ea9c4b95417229b1612p+003Q, +0x1.64043604ca47717842e1c4a95fe49dd50be97de9p+011Q,
    -0x1.39acc1b1fee48daabf60af3492a6bfd707330afbp+004Q, +0x1.1eab41e8b822693cd37e590156ef6bc0be0965f9p+010Q,
    -0x1.5c30bc216729365cccfbcec2bb5607d1861be057p+004Q, +0x1.22cedc57109a59ea53beff92adc75c0083f90451p+009Q,
    -0x1.63de3769235f6dc5a028785d5d40bd9e5e6b6f82p+004Q, +0x1.e6d676c765518e6fae21bc875df06b5fd2ea0ce5p+007Q,
    -0x1.64d370e077b63f41ef4f1bbbfeea672dfe3ba84ap+004Q, +0x1.4750073c0b96e29b5ef2fb7e7e49bba8d39529f4p+008Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1614[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.0050bd05b3ebee45e6a76d3a928d2277e2f39bc5p+004Q,
    +0x1.654bd6194b256e9016d9f52c62aa0ce5eb7fdbc5p+010Q,
    +0x1.6ce976c1e6958906d4b93df0cdc8b48315ba6ce8p+016Q,
    -0x1.ecd72f12fb3154d804bcf5f440b5b7f222365bbbp+003Q, +0x1.4d5af22f26729ffced035bac0e1012d25f3de075p+011Q,
    -0x1.49610d4bcfaaaeab3e61a78634536c3d853393e9p+004Q, +0x1.07ea7ee9cae38e675d8708bcfd5df1ff3fa09f5dp+009Q,
    -0x1.49dc7ac71f38b50ec288d83011cfb2fb68e0a343p+004Q, +0x1.d7c9cce2562931dadf88d33da309806a23660d97p+009Q,
    -0x1.644ba6ac694996ab64cb28595c9636edd56142c6p+004Q, +0x1.e73295c6343bc2b4995906c7fca70b88da260dfap+007Q,
    -0x1.65a3477ac9b0e5604363e29adeca448d1f4c602ep+004Q, +0x1.45329af0a9e39c89fd3edc144144d1afd866ef2ap+008Q,
    +0x1.a85480b6903c632b4cace6ac9d82c7d123eb6923p+007Q,
    +0x1.6bf44218b0e0d3d8d84c9988ca09e51c2f8921eap+014Q,
    +0x1.20407f438f676932687b3e7aa399180ba49bc777p+020Q,
    +0x1.665c315b88d2f9e90a50a4577146848a25efcabdp+026Q,
    -0x1.0f7ea5d7898db8210f93168af8d7abd622e0fc34p+004Q, +0x1.d445d592f72072e85ad193a16376f32e66776721p+010Q,
    -0x1.412c9644cbe9c6a47a27850047f4d84183bc6dd4p+004Q, +0x1.9a4d5af85be4437e043e286845d94998b46b4662p+009Q,
    -0x1.49cdf6da6beafe589d6be59fdc21975e815a0fc9p+004Q, +0x1.f6caec4909e2a366b25dab63c908de04a2db2a68p+008Q,
    -0x1.620aca32bfe74d0cb32fb7e6ad703cefa2f5f1f5p+004Q, +0x1.3c05c5567b5a2bd0ef6d34c7843fc9ac330b4a9ap+008Q,
    -0x1.6361890766656ee74bd04f00edc668c201f56d17p+004Q, +0x1.e2ed926f39970032edcff7ceeb17c01e2944d28fp+007Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1615[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.113810efc69472d5738c5c8a350e9eb336d9e903p+004Q,
    +0x1.62b8d8b9683c093c07a48bd71020d305948c0291p+010Q,
    -0x1.d8e512af8a107525f8cd7cceeb015750d1f7ab82p-003Q, +0x1.7c2e778b2cb8284cec8cb934a5dae972ccb810d4p+012Q,
    -0x1.48ea91a24775b90dd179660784c62ab263029a66p+004Q, +0x1.d80681c9473278b988af08fc912b7d22019b522ap+010Q,
    -0x1.5d5f6086dbc3f3a4c2ceabf82ec7c377b8d8e4b4p+004Q, +0x1.9729fef04a27ad7ed9128ba0a55dc960a90ebfdap+008Q,
    -0x1.60de61c99796d9958247f7088ea85d3a46bff280p+004Q, +0x1.2bb71de56716ae9d024a173debb2a22a1101f177p+008Q,
    -0x1.634b1f86f6c126cb45b28df6567938ba8c56b430p+004Q, +0x1.e008b83d26239d1f5a96f98c40ac2c213ab7e9b1p+007Q,
    -0x1.6c0d9fd590937f98573074ce6a8f1ff00dd6680bp+004Q, +0x1.85e691855fae9a7b86893e201ffa549100c1d381p+009Q,
    +0x1.e86f633da420cae5344037ded8f6f9e24966af2ep+007Q,
    +0x1.96b86e3143bdee5787b14f44088597c219b75fd2p+014Q,
    +0x1.eb2d61fee5884acc8dd757d39c6d7f14820dc1cfp+020Q,
    -0x1.789c2723a6ba922200988cc76df6ee663b95551fp+003Q, +0x1.ccfda77c75e549ba85e8104380aa8376989e6d3bp+011Q,
    -0x1.4506702645808babe6c0aba839046d329464b54dp+004Q, +0x1.6da18739e9395cb538360495726b98e5c311da0ep+010Q,
    -0x1.58d5bc17cf0768d0d37a7424f155047e22ee8b9bp+004Q, +0x1.8c89c107a993750d5a5b0203e2472f46801ac7eap+008Q,
    -0x1.5efd77f9e2185a096de2789b6ac4b96f92ac9495p+004Q, +0x1.2537ba39686129cafe5ff603fa34ac438db71d01p+008Q,
    -0x1.62685a440b807b5e925f0d4b2b5181201549db78p+004Q, +0x1.5cacf53e449c4c1b4165ce69acedbd3dfddbf6dep+009Q,
    -0x1.62b4afd70cad6b1a2bcadf3e3f417c9dcf0d1a6cp+004Q, +0x1.dc7122dff49407645200a11cdcf654ec7d308b94p+007Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1616[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.3a589ff4263c71e6b652d832f71c31d301055864p+004Q,
    +0x1.06eea656272a049b1755c09189f638f22a4445cdp+011Q,
    +0x1.19aa58f4bc71d3a30fcb61218399830f9936f879p+017Q,
    -0x1.8600f514ff30ae42988b73066283cb0a804e638ap+003Q, +0x1.fb9d660d20e50831064fadfcaf73b3fdb93b9beep+011Q,
    -0x1.5b710ade19872f469fea9094feeab77e288c1961p+004Q, +0x1.7bd0a6a48c5921f012a2aee9f8d41fb550cf8521p+010Q,
    -0x1.6404ceaaa35600f26b0873370ea0bda93b8ad916p+004Q, +0x1.d9d3838e4a79435a3b32177c7b6468de896ef740p+007Q,
    -0x1.6634546d9214a291e54c02dc363409cc340588bfp+004Q, +0x1.1e2feab2893e5bb94b39fa017fbf2858feec46f3p+008Q,
    -0x1.6ae26d4a0631980c3d4bcf1e181b5f65d61382f9p+004Q, +0x1.88fc4d204ebf91570d12337bcd33b6f261694186p+008Q,
    -0x1.754d8c28c11260505580c52ea3998eb976585707p+004Q, +0x1.65e050b25e6a84e61c587a9d588c748d36ce2245p+009Q,
    +0x1.0413c8344d269c176b1d0ca0efd0cbe0218a0806p+008Q,
    +0x1.067d98bbb6937910da81d6ba912f7d57454b39e5p+015Q,
    +0x1.0b7c50177b8388f267d36ab4b7ad6d21bb488c67p+021Q,
    +0x1.410d90e7e33187dff0260545edd27943fca383b2p+027Q,
    -0x1.fc53fae3fe8e55082258f6012c3a9bd8e3fe0832p+003Q, +0x1.56ce8a0eac5f735d49d91518dcfd08e89e3f1a4cp+011Q,
    -0x1.54fce65245e9dba8845fb016f8a3b226711eae4ap+004Q, +0x1.390db3472d1045a80c5153080e9d3735d2330c92p+010Q,
    -0x1.63783d97d2ea869e71d464c15993d144a106ca26p+004Q, +0x1.d755f42f7b86e4e103152caefe7eca0d6b9869ffp+007Q,
    -0x1.641a889c3981a0785466ee80b78acdbed752f0b3p+004Q, +0x1.19db4756e83ad4f23fdf27dd08331c6cdbd973b9p+008Q,
    -0x1.65d12127c6d8bbb0de2f74ff97ee45d993d78488p+004Q, +0x1.7ed7cb8742264600025164d4928368a536ca3f49p+008Q,
    -0x1.6ca298443144fac47d4f5434f93ac05142743ebcp+004Q, +0x1.45e31ba5d0efd9a1393be5c5d91fd5e8636dee9bp+009Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1617[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.2e92a162cc41f15f5429c101aa99fb7c8fdd5345p+004Q,
    +0x1.fa9dbeb0bc09e0b6386c24c404d5c354c009f87ep+010Q,
    +0x1.f0a31114f66009bf26729cd1f57d94f576481b6bp+016Q,
    +0x1.766dca0d47eee0458d0b64bd761df22eba51aca2p+021Q,
    -0x1.253bbdf5fa0d72af7ae390f20bb4a532052d2046p+003Q, +0x1.ad43133683495d01187d82a127ff54a79531c4efp+011Q,
    -0x1.4bbcd8f6d195feaf117139880209746ebc7f0d0cp+004Q, +0x1.6969c72a6a32eba6a7e100b1edec9ea28a2e1669p+010Q,
    -0x1.642de47a5ac86e474224c0d6ee47f098ce796ee5p+004Q, +0x1.d8b09fcf0eb75b17c5a4acfa3b802237ed1e8312p+007Q,
    -0x1.66ecfc697524653c391123c115ec17586502941ap+004Q, +0x1.1bcab61918418760bcbc265e78763e8c5b8f4525p+008Q,
    -0x1.6c1e3aa83717dabd07b97b8b4b88c051e2fcda34p+004Q, +0x1.83ead1a2c10f964170e34f05e282dfce09004785p+008Q,
    -0x1.72f1cdf3d6f8ee51071a4df68200bf120dcb2382p+004Q, +0x1.5e8deb7fa334967e7a3598f8c191f1044a327871p+009Q,
    +0x1.fc7c6580d8fd5500ea96a8dc2435064d45fefdfep+007Q,
    +0x1.f08cccfab47d765408153aa38538fe7940b6b84fp+014Q,
    +0x1.204223f498796f02478aa95081ad8fbabb2ae8b2p+021Q,
    +0x1.f7a3e97d5ee57628f435220fdca894704947c3c0p+026Q,
    +0x1.85d1a074328662149439713ebed03449f39e1dbap+031Q,
    -0x1.c03e1b7c0f0a8b841e7e91137978ae07f2001b00p+003Q, +0x1.36ec4e70d8c2e3c2814153371ae024f54a67f085p+011Q,
    -0x1.4bd75fe6a526363312516eac993c55c630f46310p+004Q, +0x1.2ce0f0501c6993eb242adb6a1831c07ef8b7a9bap+010Q,
    -0x1.63a2bb59d6897971468f1ffca2cf6afe86e9797cp+004Q, +0x1.d6651b88decd2db3e0818709c8b8562008759734p+007Q,
    -0x1.64d97704548e8b5381a544b98789e90bf137496cp+004Q, +0x1.17c318e15b9f3445fca676cca976021246058029p+008Q,
    -0x1.67208faae2cca3d889633d31ec71e83e51c10d21p+004Q, +0x1.7a134e449440f54e5f09c785d0047d2fc74cd411p+008Q,
    -0x1.6b7c9bcfcbdf67a9e8cdf78d506972aa0666b4dfp+004Q, +0x1.3fae10102cc4846e21448e57c40975bf03703ca0p+009Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1618[] = {
    +0x1.4acb8415b9e6e4ec5762428a0a2b612ec22e012dp-004Q,
    +0x1.2835d29eb349a55cbd211a557ae28bd833d2cab6p+004Q,
    +0x1.dca8e8f229ead32388ecb8d86aa1a39fcde503fap+010Q,
    +0x1.c3f2adcbdaa6742ff52a5146ee5d5143e6d082d1p+016Q,
    +0x1.6a47b12d354fe549d0721b04f94ebef93f8a63dap+020Q,
    +0x1.36110e6816fac331e044a47b23716daf960c0db4p+022Q,
    -0x1.20f3fcf5baf3e5a8b8b423cca1f2d155efd24c58p+003Q, +0x1.c5dad38d19567346887245041f198fc4d2111cc4p+011Q,
    -0x1.4bc8a40d9300f7655c1bfbf89eee8e575ac345e6p+004Q, +0x1.6f2941860068a03b3325bcf86ca327ae7fdfce73p+010Q,
    -0x1.64235fc727e3c48f699982b7fa975559476bf4cdp+004Q, +0x1.d89e8f6e48e497528b569329a4a23c1b3ae29520p+007Q,
    -0x1.66c17fc1e24c1c7526d8bbdfd0ca46d0c51925bdp+004Q, +0x1.1ba4c33b4ab77f51af0e67485a012d540c1260e9p+008Q,
    -0x1.6bc72a1ca0eb4a9011c64f60ad85ce2c9d1236c6p+004Q, +0x1.83bef090b162238c26c72071e999f590692c8050p+008Q,
    -0x1.72896be0db44be7f9f727acc647d332dda8ea75fp+004Q, +0x1.5fd06919e596c9b774fb2f1f98fa393f8e0d5dfap+009Q,
    +0x1.f2f2abd894424095cfa0435cb520ab2cf3586af2p+007Q,
    +0x1.ddd13ae0f4a071bcdec9238baa65259e2045da09p+014Q,
    +0x1.03d50439d032a2451f3a22e0931faa9e01fe844dp+021Q,
    +0x1.e084b8f878db840d81b93c17429342ba013559cdp+026Q,
    +0x1.83175d59a570d5f5d663f887cd5896c59f5a2bdap+030Q,
    +0x1.4c6c514c8b95166813a3566953bd5d3cc2ad07bcp+032Q,
    -0x1.bf7eda1614ccb2005959bbbc63873f0e142c0303p+003Q, +0x1.414c25af11a23728b0540650e010cb91fec0aec9p+011Q,
    -0x1.4b631756c4233266f08aa078653bb954c72b9047p+004Q, +0x1.302693ae52fc1d293058470d7abde597647b42b8p+010Q,
    -0x1.6399e7e1fa3f280e0f61c4077031bc90bd219c6ep+004Q, +0x1.d651b894cdfec869ff794cf216c0fc0eff24360fp+007Q,
    -0x1.64b27acea705186e778ec4074e882f279445837dp+004Q, +0x1.1798e74bc41aad38276cb1494aab240d0caea71ap+008Q,
    -0x1.66cbbef766c83c1a3597c79d9a611809f2e71514p+004Q, +0x1.79d9a7a9015b28e20f9a1caa70326f41eaf9b889p+008Q,
    -0x1.6b04e509876d81e29c858857ce7b9f6683793f12p+004Q, +0x1.407dbf5eeb32f1727e3eadb11b8e2e66b3b5441dp+009Q,
    +0x1.fe91e3e925bb957f89f3aff1ac9bde7c4cde45b5p-005Q,
    +0x1.2003f9fdbd2c5d74221c7fbc4e4d38c2f7c1eb50p+000Q
  };
  static real c1704[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.efed6fe0cb274edf52ffe59c728f92f5ed803a82p+001Q,
    -0x1.20f9adcaa5c7719d9fda28a9b1b704519f62fe2ap+004Q, +0x1.20e9d3241885bb6b6988822d47deb868fa6d541ep+010Q,
    +0x1.0e50606a700189aac9a6e23dfa2439903551781ep+006Q,
    +0x1.c02786d525bb13527bed0ef75f7c9b211376bd11p+011Q,
    -0x1.43a483558b89b222e74ef323be285a23bbdcefebp+004Q, +0x1.6843b9bccfbf552431ae5762ae39fa2c6b726551p+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1705[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.43875f91ed6bd1eaeeab3f07c35ea54dc6d6379fp+002Q,
    +0x1.43142a9c0a48650c8d98dfbaa1d1189896a36d30p+008Q,
    -0x1.82d88525013a85dc337bd4507f50d0ea98af1c01p+004Q, +0x1.147fa4ea4e60ac1d834ba8c3f15520c6d4c17448p+009Q,
    +0x1.6033c5751394ed6bee0d06843e131a27c9510968p+006Q,
    -0x1.7571e54b91393c552870c892caa4b9f4deb1da55p+002Q, +0x1.6e3f48a7aa6281e0fb5f748ab6f9b617b5371d2dp+011Q,
    -0x1.71314f19d706c713f4473a50fe3d9dc1a36ab7c0p+004Q, +0x1.cca2a06316bc0506cb929c6cd77af1275df54537p+008Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1706[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.ba2c9041c5065767e6a0c14ba681045b986a2482p+002Q,
    -0x1.c844d4e08e3168b3ee22faa0ffdd4c3c774b4e59p+003Q, +0x1.9cc908a343c4dec9ab4582e7dfcb13a44b6f094bp+011Q,
    -0x1.846293c7768d83b3ade9e4c88fee3cc65186a123p+004Q, +0x1.81b5e0e50c86a2022f4dd7a5604049b959425035p+008Q,
    +0x1.c657acbab8ecaf3b59aadbe7aefbf8f1798302e6p+006Q,
    +0x1.182ecce326ad3abcd36ae2734d714547cd0315cbp+013Q,
    -0x1.467db244f1900a93cda590ba0332eb6cfc275bacp+004Q, +0x1.93be37678d95cf125cc95222bd9de6c2dc1d4915p+010Q,
    -0x1.794f04a0b572b1291b6e5f97db0251bff41c6a7cp+004Q, +0x1.6634f75d4d2821a7154b79d89fd5bff1b9b3514fp+008Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1707[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.137b6c0cf6f8c5ff5be3bc16e79870accd2d7b32p+003Q,
    +0x1.4e525ebf50ca459c50a44420cba180cc4682b247p+009Q,
    -0x1.81c84f15abf8b19a72fdf64a1c8c5cec6220b32ep+004Q, +0x1.476883c92f3b0ddde34d360c8a5c5460bd399d58p+008Q,
    -0x1.934fbea48423dd1c11574b411096fc895a47f1f7p+004Q, +0x1.5b6ffef229b1c78826711694613fb2b32808f212p+010Q,
    +0x1.ec48f960db2e4a39c054e283fe55c30db74021cap+006Q,
    -0x1.553efb9e65f45ab80db45979ea84626d3ab63b10p+000Q, +0x1.4a7a2863f8b033b5b2a9e4edd74a64cde041e2a5p+012Q,
    -0x1.776e23972080c0e4890790e98cbb08a47d2305a6p+004Q, +0x1.e671912f17292d4fbf7e7aac0282e1d862e9376ap+009Q,
    -0x1.7accc2b5461d19099d7196ff3c5bad3aa315dff5p+004Q, +0x1.3a879ec951627392aed60cc7985656b3da26653bp+008Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1708[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.1fd33583c8a5b9e56c101509da1da2781dd40fc8p+003Q,
    -0x1.f08e663da75d74f4e9f7966094101ff7efbab2bep+001Q, +0x1.647b4c250e1ca0887797408459be9ad500ca97cap+012Q,
    -0x1.7f5ad90f3c9b6270e3b4c581bfead48f8e683c6ep+004Q, +0x1.2c78fe754a033dc62c78fa004e42a21caf746a2cp+008Q,
    -0x1.8eba83b53e0989f127f5851039bdf3e0e9138bebp+004Q, +0x1.993126036541488a3f2fb540f45bea095c746398p+009Q,
    +0x1.35b3c64fe5dbe6458f083eb49b99956fe531bedfp+007Q,
    +0x1.bb7bf0e923c92aef74fe0ece5bba3d74b68aaba9p+013Q,
    -0x1.1e74c95cf3211484ae6a9cf9029295697569a6efp+004Q, +0x1.515c857b75243fd9f67858674f08ea7221a38feap+011Q,
    -0x1.7a9404770a91c547e20e69337963a6cd08f55a54p+004Q, +0x1.248058ab9095c9303e5738acae64c9323dee0a3ep+008Q,
    -0x1.7bb9c9675369cb6c8d17cb159db33ea61e4eaf93p+004Q, +0x1.577f12f5b9611eab855ce25f5c250e852cf79b6cp+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1709[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.6bd670695efbdd1fb12c92f450e20c3579dff720p+003Q,
    +0x1.db6f59d664aaca9baf20bf104075cacbef663720p+009Q,
    -0x1.6630eae27cec137286f30cbddb5ef4c77eb49633p+004Q, +0x1.3ebdbd2550ef49fc41623b28d6db976fa1217285p+011Q,
    -0x1.7d19becdf823753bfb25530594ae642bd0081fc5p+004Q, +0x1.1d7d90993566c34dc56172fb6d210a00f0593b6fp+008Q,
    -0x1.832717d7b50439501d4ac1b6e190ce09bacd5679p+004Q, +0x1.2a81927aaa78e730ea6d30d7a98d166e996ad794p+009Q,
    +0x1.3bc6eb3a9b9e803d0d928edbe19bd28048cc9aabp+007Q,
    +0x1.2c80757e9d3a86b2ba9333fedfa1555a3f3a6080p+013Q,
    +0x1.096dffe090284c7d7efac2c62282129f5a25b251p+020Q,
    -0x1.5ebe213af396510389132a302c76d6d28abbe961p+004Q, +0x1.8ed7b5c8359b2a6a3663da4fed19651d69bcb4aep+010Q,
    -0x1.77fde68464a32d9d198080d0c9553a8576f3c117p+004Q, +0x1.0e198fdb083f2c53935cee38d7104110b72a73c4p+009Q,
    -0x1.79b0d06b2e1aee2e3476e0ff7aa5ab437492e66fp+004Q, +0x1.17a0769bd5260ec6f7143c026ab276790937c3b0p+008Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1710[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.73fdecd4f33f3276df6831dcf8b8122c4eec4464p+003Q,
    +0x1.7ece7a683b478b192ddeed67a6c9df35b807c4dcp+009Q,
    +0x1.3f8dcbfca9904f758d5d5a27e4d3e11ba8fbcb2ep+016Q,
    -0x1.7b1437869c55b876fc4bab36e485b5d7dae11156p+004Q, +0x1.12eb8e27a43ba8f99c5ab4c45075089d611d80c2p+008Q,
    -0x1.7d6b8d637be2035635b927ea744f8e5a1755c7b6p+004Q, +0x1.dbd36a5c6ef30fbc9881385f7cd3697a11165f7bp+008Q,
    -0x1.896ad2b753c8c71db6253e236aea654ada11b954p+004Q, +0x1.5bd8379f9dd77a9df528159cb72003b162ad4f06p+010Q,
    +0x1.7a51b7e4515adfa499f2c604d0c7097335c3abfep+007Q,
    +0x1.221df964d3e8a564ca26a75b9369189db61c95e4p+014Q,
    -0x1.d2345ddcf63e07bd61a66c9accc5beaf11322b7dp+003Q, +0x1.e44a4af98f17b1b0fa48dfab9c55323e05fbe18ep+011Q,
    -0x1.73e831fe0e5904cace8fca9d0c7861cdd022f7cap+004Q, +0x1.0d113904d8a408489ca600ce02e48b8c2c63efa7p+010Q,
    -0x1.75e67f14bfc8c3a7eaef2d4b338c1064114fd88cp+004Q, +0x1.bff9e232639d81b96616d46b7afcba45d678ab53p+008Q,
    -0x1.78aad8e7dcb9bca39785c8261e4a778269ca8f54p+004Q, +0x1.0e571f8bfd9da8d0979d5ac3e525f2d2423c03c6p+008Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1711[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.c024746f7a7303f31055861a50d48e44270cbfbdp+003Q,
    +0x1.3d0afd8fc4b5b917d22526cf1f4cd342f4fca340p+010Q,
    -0x1.259fc5e583dfe5c70f692e7fa4109d92722d703cp+004Q, +0x1.f9806ae0fa25de81772ec7518eeaefd9f8a76e48p+011Q,
    -0x1.79d51a4d60bf58bcc16cdb4b31619340405fab31p+004Q, +0x1.0a7ba998f0987f9746cb9359ea52c13e983eb461p+008Q,
    -0x1.7dd509650b0e15e95a47b6b625b957050694154dp+004Q, +0x1.9716686684b0844950fb74b0f7c6ccee86505bc7p+008Q,
    -0x1.8c59a6fe7e379cfd52d41d0da1f797d39e2c08c5p+004Q, +0x1.e38502d5f649f94f12950b14549a0b4dced97a30p+009Q,
    +0x1.87faa0a6c924a7c9394ffaa3ec3c2fe2189d2bc4p+007Q,
    +0x1.ecf417848b4c30ca035c86c65c4280143a0b6b0fp+013Q,
    +0x1.9b5e9465dd1a5fa1a620e96af31016897a6f1960p+020Q,
    -0x1.468b02a4749d72a17155e480128acad2763957e5p+004Q, +0x1.267a4dc0b700a985b4b2251d0ac2a55df3486803p+011Q,
    -0x1.77bb1c0e0dafa774e61fa075be63e8b1de9b0db6p+004Q, +0x1.873a864508fce2597266f8c817a5a4de9719a5d9p+008Q,
    -0x1.781b4349c4e81f5d9a503a0f0152662177413282p+004Q, +0x1.06fdc802a11c70b3c5985c21948acc7ac92b56abp+008Q,
    -0x1.7c2f5ca4c7802fa8b0158023a2e825e679b34054p+004Q, +0x1.9ba07c38e8d6eabcba087aa3c60c3b13015623f7p+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1712[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.d5178f05b4766c312fe7d22feb426e4dc8602854p+003Q,
    +0x1.38d3e28370167c326de8b19c802bcfed3fbd4f85p+010Q,
    +0x1.b146c73d0e2e8bf2e6e1afd47fe1620bc6db46d6p+016Q,
    -0x1.680368ea8f049dae2fea4e5d05a79f66f39f9341p+004Q, +0x1.1a9027ba6dceb29110d6b9483f3e5c470143a25cp+011Q,
    -0x1.7970102b012ffb1fcbaa5f86dd3266311e81b60ap+004Q, +0x1.048abff8f01ce8b84af5cc541db2eda4589037abp+008Q,
    -0x1.7f41fd4a540edcd875e64438704fb05059e36cc0p+004Q, +0x1.734add27baeb2c3cce9aa75efe41308b6159f950p+008Q,
    -0x1.86fee6624eadbd201b62e199d678d8f3cafa2e50p+004Q, +0x1.81d32b37726d72237b13aeb3932f287f1edf7054p+009Q,
    +0x1.b3b6e69d4e069cced31b68f4acd687b6764439acp+007Q,
    +0x1.50dc552fa6229a06e82b7292e376b0f4bb12c04dp+014Q,
    -0x1.1c4b576cf8ba4cd1d00cfb1eebce520d60777dbdp+003Q, +0x1.4b784597ae6607f7ad714263ce8a94b0a9bc4b56p+012Q,
    -0x1.5ee93f9ccd8815ae2a0c21078c1a4a6cc951efa0p+004Q, +0x1.97bf7b7f953d349d3c155af533523ae2a2bbfaebp+010Q,
    -0x1.78160f182922af2b8be32fb9d290ce407ffd0838p+004Q, +0x1.01df67b7a2ac3b9490bcb4819498588ed33306fbp+008Q,
    -0x1.79fde4786d9c34dc19eb2d4ced1ac518aeeb8780p+004Q, +0x1.6835f4ad76885a317f988f1e280cb4a7b53d72cdp+008Q,
    -0x1.7c61d471cf06e69c0cdfa1f69d21d944357c7864p+004Q, +0x1.587d5b48c553afe4c40805d4a2da85fc1d6aef8bp+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1713[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.e5132e9602cf41b517cb59bb36a0b2053cd6f304p+003Q,
    +0x1.3ac503ed307048cc28239b089b2d145ec4c4258fp+010Q,
    -0x1.bf75e2e4491d386b59df5b900e82be44fa98e530p+002Q, +0x1.45d413ad9860ef47374338028da75898e9256f42p+012Q,
    -0x1.60435c1c2bc646673cfbff32eac69904b43ca67ep+004Q, +0x1.7880b966fec5bee18f5f4e89364dcb7d1f96075bp+010Q,
    -0x1.791939b35721b018339000767648a04c3b3962d5p+004Q, +0x1.012308d40a6e95c4de66b85be61b9fd4a00dbbb4p+008Q,
    -0x1.7a1af5e485f5d88b8856674ea8c0b3cbd988c39dp+004Q, +0x1.4cc6dcd61d9a874d1ff9d714050247f928885ebap+009Q,
    -0x1.7e5bda614143950578891826e04d2e328b99fb84p+004Q, +0x1.609f556145ffecfb1a2cd194df59e92d293a6608p+008Q,
    +0x1.bed7cbf020f679659f538c3cd74e2847403dce8ap+007Q,
    +0x1.53e08b56c4596bbb19a6598ae2f4556d03538859p+014Q,
    +0x1.b566176bcb132385a2cdfbf9dd5a8ae3e78f77cfp+020Q,
    -0x1.dbfd13441acfb62ebca9472364cc66ffbfc55264p+003Q, +0x1.890690035cd27c269e65dd2b1dac746781cea88cp+011Q,
    -0x1.59a2d72b8337408726adcb100cbb1c8568fe6f49p+004Q, +0x1.320bcad1af533a6e07f0e9ef8ab06e019729fe1ep+010Q,
    -0x1.74a6467940ab33a3b2cbc9c47548c9a62b0c58f7p+004Q, +0x1.31285aaab6fcd372802b1b51df2689612b35cd71p+009Q,
    -0x1.77f7f233ae4ca522ef2c95919e97055cc704d8a0p+004Q, +0x1.fdc3aa5791ab77ca687c73a1551ec973aa1c5cdep+007Q,
    -0x1.79d9a2e66a751a61c7466a6a53450592fca6c2c6p+004Q, +0x1.5750b26a89bcab93dc9a7c49bf662b7059a285c9p+008Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1714[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.04f908cc317a2435bcbec9887bd9c9cece686e83p+004Q,
    +0x1.83cc7c614d39d2adef5c3b169dad84380c626955p+010Q,
    +0x1.c418bef79e3a30742f525b4e079292582c389e3fp+016Q,
    -0x1.1d5c4979ac0db052648d01a4bae65175d4d83f6bp+004Q, +0x1.6e50a8b977ea10fc4cdda5b4fba007d9c4b69fe5p+011Q,
    -0x1.64f079fdbc321687d41ef0edba0e649ed5897c83p+004Q, +0x1.00420c7f23748702048aeca5922cb7ac9a245803p+010Q,
    -0x1.6513cf5acca95787bd4c27aeb127098a4e53e9d7p+004Q, +0x1.186b1d02381a17fe66989878a16af9fb9736395dp+009Q,
    -0x1.786bcabce17fae3b4b4a09d9b59e95dbe95ba29cp+004Q, +0x1.fda12beb29ec3a686ebd93f795361afcc0131c57p+007Q,
    -0x1.7adeca9b8a9a6ab158e02d222f22c4268fa56236p+004Q, +0x1.53bb7546400ec3d44b1f2bb6f46d53d46053fa58p+008Q,
    +0x1.c704650c62070559c7f93cc16e7a277b4ed8357fp+007Q,
    +0x1.4954417f2e7a450a6f0deb2017da1ab40e19cc79p+014Q,
    -0x1.2c1ee22a9b70670402fc63e4576d82dfd1d03fabp+000Q, +0x1.80fba52b6b82c0de96fa7fd1c0d1926d866b4af0p+012Q,
    -0x1.2ec813c98bc6b1e0b8d502d5c6c109224a965159p+004Q, +0x1.006cdaf52f598407c2f28c5c70cc594b70c14d43p+011Q,
    -0x1.5b63ce744351f9dc31194772c5ed3bac52371fc2p+004Q, +0x1.bf4c9df1e8cf26187cdb51ef4cbc4d1f7062b772p+009Q,
    -0x1.644f64b27f07ddb59a2e00bcba0a0830f3c17236p+004Q, +0x1.0a3aec5b3027095152e84737566eee7ab4ec0e45p+009Q,
    -0x1.7742b265c5b6449a4ecdae76358bd3f5d16ea4f1p+004Q, +0x1.4af0b7e131b3dc22938bebc6093b5c74d689ef22p+008Q,
    -0x1.777ffa236f55466a5155bfab727830f5124be48ep+004Q, +0x1.f97cc88951c3ed32f77eb5c2f6069c7361bbe431p+007Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1715[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.17ddcc64f27c91547594f441ec47cc48f448ed49p+004Q,
    +0x1.9250a9aa6bd07c896d910b7c4b3e5920f74d8d68p+010Q,
    -0x1.8144f6b54b0b1a7200083e06cbfb11c880824184p+001Q, +0x1.ab38f5854bb907f3f38f97bb8178920fc08de424p+012Q,
    -0x1.68ae395c565ccc96b821f6ddea34a778825e81ecp+004Q, +0x1.f751d41a5f1ec54b91cfd247b57b7e60b9106fecp+010Q,
    -0x1.70d4a6c22f925f4f7fbb8de925752e9cbe4dd61cp+004Q, +0x1.b3e90c50bcb499cb2805db165bc9e52c78a4e875p+008Q,
    -0x1.76083a1ea5f23b7697b1a5e80f8a34a7f1c4124ap+004Q, +0x1.3cdb67d2b296722db9d990ed5f2e85c283403bbep+008Q,
    -0x1.77775034f87928a99bee82ff84eeb12d136c82a5p+004Q, +0x1.f6f150552d837d5fcbc7036a526367b49f233afap+007Q,
    -0x1.82e91980fff371488e634a9ee200bc2a6aafc29fp+004Q, +0x1.9c9b5c2b2fcba0c5eed80b7c2fb9ccd8982de9b2p+009Q,
    +0x1.031486dd5e5afa4009a495ceb8d476c15137b67fp+008Q,
    +0x1.c7fb4ccda4c6d49e0bf7c59ffd12d4551c80a15cp+014Q,
    +0x1.397426efd1ff87f7a61beee295366c242b9fc4aap+021Q,
    -0x1.c14778a9437b1429c66136de865adbf27eaa20d8p+003Q, +0x1.f8087515df33ef781e160fd7b5c65fb80d740447p+011Q,
    -0x1.6092ac80cf845d7e42f8a34f97cbac6ecfc3e10fp+004Q, +0x1.877bbef4aadeee50ea16cbf715c90c98f2fe7254p+010Q,
    -0x1.6c9d703fa9cf00d63d430084b0b75ad75c1a5ff8p+004Q, +0x1.a8b051f8131923082c8ccda359e7952e1aebfd68p+008Q,
    -0x1.73f5f5f021f5570d97ce6c0d4cf0318b3ab042b4p+004Q, +0x1.3613a6dc41a83bc8779855577d9ca642abe9cc46p+008Q,
    -0x1.76d5f64134923c2c794c93d46ff747486d35e395p+004Q, +0x1.f35f44521baaa3a35ed2b112d669c91a54da8e0ap+007Q,
    -0x1.789b76d3145be35d935e7c79ce865919c0a6af37p+004Q, +0x1.728620af0a8f076b6c3f01c0d5dd3ef0a8aa05ffp+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1716[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.3cdb3725bf33df4594d537bb63f28e5cfa50e311p+004Q,
    +0x1.18ececd1cd61f5241f95274ff4bc2b39cbcdb78fp+011Q,
    +0x1.53fdabf548c0ea3ee5cfcfd8cf9d24422a6e77b6p+017Q,
    -0x1.e26fac0714939181248a747d8ff07d8d215c91fcp+003Q, +0x1.1225d7cb962084b9fd691ca9621df93a89e4d78fp+012Q,
    -0x1.77e88bc60b861e0d44787040cfec5050e928e182p+004Q, +0x1.f03150a8ec65a793733ab392fd56037dc36ff9b3p+007Q,
    -0x1.7897152631ac1cd35a0e834bee9821a2253a5e15p+004Q, +0x1.8eeb3dbe2b4ac9a2052b8a43de808b9be3fcbcf0p+010Q,
    -0x1.7a22baf09fb7ee8c2c8f51116e12400e278b7db0p+004Q, +0x1.2c55a4016551af81be71348945f5499bcc61ab23p+008Q,
    -0x1.7eff73b5d8581ba980b7ad6c138330ef8c3df446p+004Q, +0x1.9cad071501fecab928c77d5e677a99da4dc337b7p+008Q,
    -0x1.8bf0c15bba8b451dede4a67f164b232ba2c80032p+004Q, +0x1.768e93a3f81128974fbf30f63653f71bc40ae887p+009Q,
    +0x1.10f8e107870fbd03a43338f36e17898d4bfd958dp+008Q,
    +0x1.25a4a8df75fd7060e8dceaedd12547f3e3fb4737p+015Q,
    +0x1.2dcc0f64e77a0a793979b9f34079366dcef245e0p+021Q,
    +0x1.ad249565a6869c772576af86e60f0fd62e24650cp+027Q,
    -0x1.20d0cb54e037b792521624b34e8fd73592b597bdp+004Q, +0x1.6fba0ca8edc2e3d1b8e82d35325d94f021e3eb33p+011Q,
    -0x1.6f8372858bf7a350e500f3ff8d93483266301d20p+004Q, +0x1.4ab75f42b328392bfe01ef9f66666c8e2e2c13f1p+010Q,
    -0x1.775d0bec34e8800a9156c8697a162b444b192f7fp+004Q, +0x1.edaa059c3578914277cf32039308f4ec73d390a5p+007Q,
    -0x1.7811855f88c20eac35aa384f7ecccb1b7ff06c2dp+004Q, +0x1.27f06eb283306171eb0b5b4eb0ee389030910e79p+008Q,
    -0x1.7a0b1707c7c487d5c11ba3be823e7be765285d7dp+004Q, +0x1.92859a9cc0c443e3b557a8426a55acac2fd0ddddp+008Q,
    -0x1.82f3ffae53584add073e10544fef7eeb9fa56000p+004Q, +0x1.5689cdd7fc1a4e3a368973040560f169a042fbb0p+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1717[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.31ff946d92b0212bb085a053304c611ac752f129p+004Q,
    +0x1.18a37201692c145ac381cdae164596b95e269730p+011Q,
    +0x1.2c5ae7b46f95e0497ce9b1e77ed14175587589dfp+017Q,
    +0x1.7b6e316ea87c462d485364b3dc74df49b59ffee9p+022Q,
    -0x1.84d7cdb52e13f96efa17a76d1eef0c9c6d98c74bp+003Q, +0x1.a32127f2986f3a52fceccac4d544c8f1d6c8759ap+011Q,
    -0x1.64f1c81a7f272ca9192457b42b9cb2544fb50569p+004Q, +0x1.6fdab62d53938af5bbd2239498d9500e3289f4b1p+010Q,
    -0x1.781f52c41c59107d5516d757ed2f7e8a54044a8bp+004Q, +0x1.ee86db0b51cf34ab11e41f57b345b4afa5c9060fp+007Q,
    -0x1.7b2754f6981e6b7efdb1786c06ed7591171188b7p+004Q, +0x1.28c814d4ea97fc9863e894bcbf59793e0cf61475p+008Q,
    -0x1.80e3e1b544ccbe1472d50322cb08ddd106eb07bfp+004Q, +0x1.9529372d78551af757c1fe8bbae81b1eaa716787p+008Q,
    -0x1.8911d1fb756e3d726405c6bb4706448976a88d81p+004Q, +0x1.6b139f35d3b64ecc362f6bb977431cb4c12bbbbdp+009Q,
    +0x1.0b2d9b510b0189744c50b8fc584234a94e06957cp+008Q,
    +0x1.13fcab6a0684abe4b68754cf585ed0fec8e7a2a6p+015Q,
    +0x1.691b41e80ff4b3df77f4838708e4ade77f53d81cp+021Q,
    +0x1.316ba1d8f2408bcf63b536b7bfcc98f256c3be81p+027Q,
    +0x1.a083b374d7e3d13ed0fcc2aafdcf43706586a2bcp+032Q,
    -0x1.00269dce4269c4ddd662ec69f554ad2e78c63466p+004Q, +0x1.3939d951be885ce3a207a164cd415974ae7b351fp+011Q,
    -0x1.642f858eca54032b1eab88e3c46ed67229e3b184p+004Q, +0x1.3681621746851cf49e48adbb6c8c7b000f747a45p+010Q,
    -0x1.779635174616f047e0ded1843cf594d70c5fa9bbp+004Q, +0x1.ec449bc8b1790318aa33ac80e852db9c0f8a436fp+007Q,
    -0x1.791e34238693dab01fc9c3959e9b5eb74c02a76ap+004Q, +0x1.24d107335360408fdf039cc1542124689cb826bep+008Q,
    -0x1.7c05d25b02f8801e73793967fce371088e7a3e2cp+004Q, +0x1.8b7869e84fc03779ce7254fe4422ea669ab6ed35p+008Q,
    -0x1.81b22ae329932ec4d635e1f1a88da05251e37076p+004Q, +0x1.4cf915445d7dc82dd46d0c3419d7e84f697345f0p+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1718[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.25c9eeff30ecff035a9ee6cda06673af0e83fdcep+004Q,
    +0x1.f48b3650e68e42f0a6f2a0d45390a79cec1c8f5dp+010Q,
    +0x1.00051e674a8d0bbd120c7ca19266162d71dededep+017Q,
    +0x1.48b706bc9e20e2511a0f940d98c074b569a528cbp+021Q,
    +0x1.2bed0dc32657f7102437c42edcd5ab2b61e29b25p+024Q,
    -0x1.4d9a088ca5a8de1cc47282af0341f314d64a560dp+003Q, +0x1.d18dbc4da16d994d20fb5b5b9a8985316339c6dep+011Q,
    -0x1.61ef54bb6eaca2bf87b7e644c9d05eaffce126e7p+004Q, +0x1.7b14825474bbe7628e8d440ccaa6cc9a462999e1p+010Q,
    -0x1.780e17b1843ab4d09a0a6c09355c1059e4f193ddp+004Q, +0x1.ee57409f940e043c9bd2b95d63619b7acee91319p+007Q,
    -0x1.7adf2e1357644620b0a7d985f61dc183c5ccf6a1p+004Q, +0x1.285f6b10cae9f94c42a74181b1a54815cb8a4a22p+008Q,
    -0x1.804a808c29669f96db9a04a4a9934d3f86749e4bp+004Q, +0x1.947e9de04054eaad3eceb47ad3f171045413e9edp+008Q,
    -0x1.87ebd940ec2e83443f84de10eb26b81b7accfcb3p+004Q, +0x1.6d2571f96922a6a53ce7ef6505c8d9cf6aaeaa60p+009Q,
    +0x1.034e35e12743ad69a4739712e77ea3862ce0b9c8p+008Q,
    +0x1.043a43a49c07a94a41cae2f22e09b1da933043c7p+015Q,
    +0x1.2f94a69acf45dbd2d894145e44a4e257dfadceb4p+021Q,
    +0x1.24af122ba6af2b75e36dc89addb1d892f789073ep+027Q,
    +0x1.7845e484216209a9df5ed3e95abec4c8028982c2p+031Q,
    +0x1.5a4ebf81bc33a3b8ee9b3a87681fe688842242ebp+034Q,
    -0x1.e8f5e2fcaeca8c5eb2985ee979002823312bb96dp+003Q, +0x1.4dbfb97356e144cccae725376001365a151045bap+011Q,
    -0x1.6179d51baef18379dfd1a5fa0d00d51a72f855f8p+004Q, +0x1.3caa30a3aaaaf830d11f40e2d353d7a1cd81d427p+010Q,
    -0x1.7787fe1e3925ecaa9908e8a926a2faef9e678a4fp+004Q, +0x1.ec14ede8a769ebb1c71449e07c93daaab08ed885p+007Q,
    -0x1.78deabc9afb8fa77d61ab4c263d7be8b0c38ecb9p+004Q, +0x1.2464a9fa7270831581c335ae43798966423e395ap+008Q,
    -0x1.7b734740b4eaf74dff412f0ae07d213f4d7b03fep+004Q, +0x1.8ab8e01a053b94c3b2d362b36e4c2666d6ae8ae9p+008Q,
    -0x1.8091c758d0f45026fd58ae0848f3c0f05481769bp+004Q, +0x1.4e2e9e19a9e0229606f58d98d0d4040030ab534bp+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1719[] = {
    +0x1.3b396ffe7462d94cdac1a4a32a5c7ba711bc5ee2p-004Q,
    +0x1.625109fa722bb71e7823bf8d3f3f483e880f03d1p+004Q,
    +0x1.8a2d3c2c28b530ba24bdee59327ab924bee73660p+011Q,
    +0x1.d35228aa0155801a64ef16138141230dc068339bp+017Q,
    +0x1.189af967455914cd5b2f2a28bb055814fba38730p+024Q,
    -0x1.2f630a1f42b2275b78750421b54926145f390094p+004Q, +0x1.a79e7672cd8782814a46a2afb9af98a722774e58p+011Q,
    -0x1.6694390b4f4d0f9b8ea74f18a2db5335981791e7p+004Q, +0x1.ba85c0fe8259cef84669e2a8b5c4100e9523f322p+007Q,
    -0x1.7720b29deb8462306b440065fde8197e66e659dfp+004Q, +0x1.f44f194cbcc1dbf1654bfb2fa990ff9d54024a48p+007Q,
    -0x1.79ac3f0405eb556a98fca13881686a910d6d875ep+004Q, +0x1.327964613ead1184de99016a2e01190ea237f917p+008Q,
    -0x1.80854456d0de4ead7cd985f8bf5720809a40533cp+004Q, +0x1.a353e9fcb37018e614d76808c0a1d94ec606dceap+008Q,
    -0x1.818aa7cd3e64ed103fbc1f10cae1e9ba93d385fep+004Q, +0x1.6b804286b03ac35d8c653651e3eed22745376f51p+010Q,
    -0x1.90661c07c9329c80e1dc60deb54ae0ca7031a4c7p+004Q, +0x1.6fdcf2839de1e1014e71092209bd05c20cafa0d8p+009Q,
    +0x1.39f50339036bec01ff8893ca5048461460283437p+008Q,
    +0x1.4b2d35df251ce6ff251f33756abfe930d5d835cdp+015Q,
    +0x1.ac78aa7e30e5704343e122b9249ac0d1320b48b1p+021Q,
    -0x1.d3df5117accdc3a305d8957bbdf44e706c78c69cp+002Q, +0x1.759efa3323569d18bb7ce20899b9221f7c559c8ap+012Q,
    -0x1.3ee5b243691c111dcee3694426ab57145fd025b7p+004Q, +0x1.384d35771eabfb6e60e4b4c5933bd4e522a01d8cp+011Q,
    -0x1.6694245a33aa17c5c81af0e2c5d5e84454b5cea4p+004Q, +0x1.ba89ec1ae276bded9b5ab5b849338d27df98b620p+007Q,
    -0x1.768db3fbed9ccf47e284b1ef90c8cfa0be66c795p+004Q, +0x1.f11a18ab82d20b2c5363fee76b4d0b5b6b78f188p+007Q,
    -0x1.7767c3ae538bc44b05baf6201ad98c5538951833p+004Q, +0x1.2df365804c13942003531ee11de1a8eca1972ae5p+008Q,
    -0x1.7872538c36d17329f624e6b740e6b2cc4d8534d2p+004Q, +0x1.36880575746c93902cc47ae55bf452a04a9386fep+010Q,
    -0x1.7b73f5227f053bfe83c52308ed23b176dc33ed7ap+004Q, +0x1.99c8734d4ae78e1ed63f9681a12ba05163999e90p+008Q,
    -0x1.8764afb0d02c90201ec380c5e11b87d7d6dc39eep+004Q, +0x1.53119689ba0b5386adb42dfeb3eb4026af4a1b03p+009Q,
    +0x1.e1d0978f494897fccb07efdab38dc6db63915f70p-005Q,
    +0x1.1ef10099a541c3c438f20f883cb92223bd2e36d9p+000Q
  };
  static real c1804[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.f86d70728ff1daf9e0fec78426a9d81b247b8103p+001Q,
    -0x1.3a9b933943dc41f1a3da9d4fb47ca29c843e574ap+004Q, +0x1.3d0e81cc1c6159198dca43e931b1d19b470f2ce6p+010Q,
    +0x1.1ccb6fd90dd18e30e330542046a73b3edb430608p+006Q,
    +0x1.fcb9d5655fe8b759cde768074d67eb3541071be3p+011Q,
    -0x1.5b092b4e46780ffbe0d201fa2f85053d14134d9bp+004Q, +0x1.8705e4a71886778634dbe6508ccb124da0c9f7ecp+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1805[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.44f4e3b2a90f493537eaf0eb54cba4abb3fe72e5p+002Q,
    +0x1.6065d0ef24a14557bb7e7441da1cff95ffeda05ep+008Q,
    -0x1.9bb2fde31b9a88e803a94aba7b0a54c561fdfbfbp+004Q, +0x1.246f50c2e68cc44f3d2d569c9ed41dadb5439b54p+009Q,
    +0x1.79afd516d7dece9b563f9b00bd88517ebcb6ab59p+006Q,
    -0x1.c7dab283625d6dd63aec1f4aca58f93b7e001a78p+002Q, +0x1.9a7aa9f423fbf999f97b60111cecf5a20010c40bp+011Q,
    -0x1.883f387ffc11188cdcaa94a7be392f7f0b473747p+004Q, +0x1.e97a183ea5621332a83d1e4ba990f6a3e7ce61f0p+008Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1806[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.c68f301aa7e9cfba105e440eb093682b006839fap+002Q,
    -0x1.0b62627aa0a2eaa90cea3e0ad7eee06e23ad765bp+004Q, +0x1.ccc14f703bbffe610c3ced403ba797d437e91053p+011Q,
    -0x1.9a85e0c029368f00193cc2c1556125dfceb3ce31p+004Q, +0x1.94c8f09b478377cc04ebfce10216615e3de9cc89p+008Q,
    +0x1.dfc92686bccbb6dccbdceffa959e9f4a97d7747ap+006Q,
    +0x1.4455daa06085353ab0edf0c3be0e46300a86e049p+013Q,
    -0x1.6538ba92fd5f115b158f6d812f847410b0cb29c8p+004Q, +0x1.b7667e5cd4b4c89d3c148a41b73aef10064fa016p+010Q,
    -0x1.8f0084a32b25f3b209cfd5ddad3a0838fe59850cp+004Q, +0x1.793e47a8668aca143de4ff99d4c042d689b53981p+008Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1807[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.16620f8915ff2b96d2f9cd33e82c7ee4d1a9053ep+003Q,
    +0x1.730e8d764b24dc2a57026d84e23671136ce9e502p+009Q,
    -0x1.96e1808fabd60dc2f2448070a62e2d6d3974add6p+004Q, +0x1.56b137d351f298ff772c8c1562c38eff3b6da0bfp+008Q,
    -0x1.b6b49418506e4af0bd81992b66ecd6831e3b4b03p+004Q, +0x1.709715182820d3ec77e4291734c38766b8abe468p+010Q,
    +0x1.0abab419b56b68a50aacffd72b67f2e80a4190dfp+007Q,
    -0x1.ad33370d00dbead78eb8b8d86a2841eb64276dc1p+001Q, +0x1.75819d0397a83e257315d7e3a62898421f521008p+012Q,
    -0x1.8fc4540645b26eb786e53e14f9f5bd9781777fcep+004Q, +0x1.49f58c2c5433e54cfc9cc1536f69c6493514f7a6p+008Q,
    -0x1.9406b3927a7008e4c864658d580ab94bf369d224p+004Q, +0x1.03a12cd52bdda51ee4e1fbc298cdd533393d7fe9p+010Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1808[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.2b778d99f1d16b745eb14b9b10e42fdec5749129p+003Q,
    -0x1.acd5225a73a90b271a7da6c81841e7193636175fp+002Q, +0x1.9790f6831ac48fe787f4c6c8051bb323237ecc0ep+012Q,
    -0x1.93fff07acd3f7267ff6377847ec36a235ed08a8fp+004Q, +0x1.3a09beda844746bdc777b3f124bbb75dda60557cp+008Q,
    -0x1.aacc13807301bbf80a1d2d960bab9a100bb3628bp+004Q, +0x1.ae06cc714bfc69cfe662dc49af93963c956e6375p+009Q,
    +0x1.496821b26b2922dded217489ec071c61da996fc5p+007Q,
    +0x1.067674c6d051936aaaafd18a45c214402bc63822p+014Q,
    -0x1.44231da7e6b7c68df144ce8e7a19ee0fdeae38f5p+004Q, +0x1.70f78681a4b504338927af23a24135b06a1ad3acp+011Q,
    -0x1.8f2e4216acbae2f5b7a86caa709ff2b85c5695dcp+004Q, +0x1.32384dffc3a865ae0fc2d0abfa7443be8b2e76e1p+008Q,
    -0x1.958bd65471f0b90b361126c82057b5822ce5b071p+004Q, +0x1.6b4ed8ed2ce28cf148a435e149fc82da7a3d70f0p+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1809[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.7242ac6bfef7a362856c20ac2e1e1654f823fa8fp+003Q,
    +0x1.0c51285e752f450d65e9d82cb85feca34ac30bc6p+010Q,
    -0x1.9189e5395661bcf73532d535148d71c45cc608eap+004Q, +0x1.2a2fa0125c9d44b421bf067302c39cc62b227983p+008Q,
    -0x1.945bb3bfd2c6d31224bd0147788958cad0d8d8a4p+004Q, +0x1.5789b512429e2cdc1862901ba6e1ea9c6a530309p+011Q,
    -0x1.9c2d5fc7a7f7827b8826362d30d42606ecf48e45p+004Q, +0x1.399f7c73ab0df48312506080d8be49f50fc429fap+009Q,
    +0x1.4cf1c0d7fbc18b914e9dfe7b69a7ae290cce7686p+007Q,
    +0x1.3c0d8c68717d057249409f7e36910f7acd0a942cp+013Q,
    +0x1.4c6fdc2bc0b9a109af30fb77914691a732ed2cd1p+020Q,
    -0x1.8026570296c63cfcf08b01c7feaeb4c2be6fa087p+004Q, +0x1.ad69bef489d25f15670db0ff29e4a3cea4f9753bp+010Q,
    -0x1.8e1af152238d09feaf9d9e5ec41ef08eced1c506p+004Q, +0x1.24764b03d55d7d6f37d01d2b0c8309d2e54ae292p+008Q,
    -0x1.900e6adbad90cf1bea5b169473e11c915b5326bbp+004Q, +0x1.1ce227aa2d75772cce8cd3cbb90c51d24395f1edp+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1810[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.75f4bf8600a03a1c4fdef1b692ac8849ffae0f6bp+003Q,
    +0x1.869a0f71024990cbf51a2935bd3264b9fc2b60c6p+009Q,
    +0x1.8233bcd2079d5c8f6a75158aa5b92358e4a08d7fp+016Q,
    -0x1.8f64a489526d84cd1944da09f3fe2a5d324b104fp+004Q, +0x1.1f2731cfc34cd05938773c1831a503078a724a3fp+008Q,
    -0x1.947f2103d06552f231fc1c49e0c667d03bec7e3bp+004Q, +0x1.f4aa0203317486acb380c483679ec211c7b80a8fp+008Q,
    -0x1.aac28f03c35b1ed0ee90a27c43902c67b6356e4bp+004Q, +0x1.70721cd2963fda6a591f72ff33ffd2406e797103p+010Q,
    +0x1.94bda7c858e3459681c5afcd48534d64b039d83cp+007Q,
    +0x1.5ad124fbe8a030fa362650b8253031d9a4dcb922p+014Q,
    -0x1.133d7e4f54c6418222a70cecbc7a13c818b1fa91p+004Q, +0x1.0a31cf02dd3948609e7eeae68dbf46b90f5a12dcp+012Q,
    -0x1.8c94ed498dc5fb358e2742f4b729f8822a37c7b5p+004Q, +0x1.d860b6cc190937e20dd34319bc81fc050e9299a2p+008Q,
    -0x1.8cf40349855baf190c22e9ece33d4ddca642e4abp+004Q, +0x1.1aadc626d7e6d890bd3c5d63f9f43a3f8198113cp+008Q,
    -0x1.90ba95cbdff862f52c656d58abd26ca8779c6efdp+004Q, +0x1.1eda685a35825b856c9ae34e3a86a14296af452bp+010Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1811[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.c9353b4726d11c3a8929162810621f76f3c2a74fp+003Q,
    +0x1.67a2959f35d22810caac20492974411b9914cd92p+010Q,
    -0x1.5b1dbf5d4a763b5c4251fe045bb8b427065ce844p+004Q, +0x1.138da88e782077976b63c8c553b86fa479e95ae7p+012Q,
    -0x1.8e022f05dd820f7e220f7503a9fdac4153a6b15cp+004Q, +0x1.1678744622fdff730668fae7421e141746d195b5p+008Q,
    -0x1.938103122a06efb621d0e28d44fecf253c2cc5f0p+004Q, +0x1.ac144d2184e8117ba4fa73c544b35c8033f48f73p+008Q,
    -0x1.a826f99e52ee42455646b45b12c6c62b48f4efc7p+004Q, +0x1.fd25fe485a1180fd7e79d6aa55037643f51f666bp+009Q,
    +0x1.9d42e9bb197a12b5022ad570a250a19c46b91e90p+007Q,
    +0x1.07dc037b066515d5c0222440263f4e4505e8405dp+014Q,
    +0x1.03b0bed75c2f560bd5e53ab5f736603848855ec4p+021Q,
    -0x1.6af30321ac7337095b225081d8e5a963e2bd9f80p+004Q, +0x1.3df59e1cba58c9f365699c5891cb96897dc094d3p+011Q,
    -0x1.8c4111e1fe01d5bb5df3dc75c92ce838af5871ffp+004Q, +0x1.1306fe12a58e6305281d52dabec1117ac7f7cb90p+008Q,
    -0x1.8d48ea2a27981a20e2434cac423364d083bc0dfdp+004Q, +0x1.9c05c4f69c40581d7052272c022ee622ed543444p+008Q,
    -0x1.9615c7d5ef2c1eb67358f68664b81ce58d4c35d8p+004Q, +0x1.b3e76bf86ec844ba739d073e93c329d48ade1daap+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1812[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.d9bc4c13bcd3b10952871ed755d121ba61868c2bp+003Q,
    +0x1.4820eeaeaf10b7f864c45b8b2bfc06572f2a1dfep+010Q,
    +0x1.0936e9085a91e4de555d197358fb54346537a40bp+017Q,
    -0x1.8d796aec683252079cb0910135bcd801d38d836dp+004Q, +0x1.10361db3fffc6d381b005671238ef9e9eeb15f0dp+008Q,
    -0x1.9134ebaed9bc615a6094c099837f8e1ea564b500p+004Q, +0x1.2c2ff7cabcee6f5bb29dac00ab93270a44192ccep+011Q,
    -0x1.9447e8db48e6d1ea69779d9be8f8ee5fdd2a6726p+004Q, +0x1.851d76bec02afcbc971207fff7e2ad5e1cb53f96p+008Q,
    -0x1.a08e31fe925026a53b07ed8391b34ed5e9db79afp+004Q, +0x1.941dec3a0bfa72f9aa33115d9ced54086e82900fp+009Q,
    +0x1.d4ea07380653a0e32f4fc2de9b8bffe56016ff18p+007Q,
    +0x1.97424bf881fa31118981e71dc6040bdf51f15b6ap+014Q,
    -0x1.7ff276a265c25c0f9ad89459bb3ec5316c90bf9cp+003Q, +0x1.6e5d244033ab9d97c738b721de75d159cbcb5edap+012Q,
    -0x1.7fbc24366affa66a4292413d48afa856bf6fb152p+004Q, +0x1.b2ea77a3ed3022d406d8a07240712f4f5a379c76p+010Q,
    -0x1.8c1c855a09a591f6d7b798068b7ab34135e76102p+004Q, +0x1.0d917c4874b6135708d1b15896489e9234f591a2p+008Q,
    -0x1.8f0073622249b775beaf8bc1d76ec26fc5a7e0b9p+004Q, +0x1.7a0f35ffe645dc8fdb6960e9a8ffc32a1ba2513bp+008Q,
    -0x1.94e35858eac43eca866be6d9ce4c5a3aa4f683d7p+004Q, +0x1.6a8f16a4fb8f177022bd7e48280b6fd70f916b1ep+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1813[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.f61870c716a9cb1ecc8206bdfc06505813b1043ep+003Q,
    +0x1.6fd10ff19a061dd071ed37f5e4c1299edc26070dp+010Q,
    -0x1.5674fc1fa77b0d34c6a701803cf623f92dbb7f15p+003Q, +0x1.6f3c64f178764afbddaad3c47029f6bf01e066bfp+012Q,
    -0x1.84428bc2eecb9bff81cb9bf1d084df3a009def75p+004Q, +0x1.8ee714dfac33e764a47dc5ac68bf0d05ca82dc6dp+010Q,
    -0x1.8d158925cd4ad4afe883398009f0f44de57fdc92p+004Q, +0x1.0c7fb4305d68edc0b8d00096c0a17a53733e3257p+008Q,
    -0x1.933ea7dfdcf2c079b26a8fb9e892b8b630ab25c0p+004Q, +0x1.70703c22e4f31d090c463389c1d291307d5bbf24p+008Q,
    -0x1.9343b87acbd9f2359119c957fd89ec4e42314fafp+004Q, +0x1.5b173ad3359385838a384ae98c9d3a5c5e3e8b21p+009Q,
    +0x1.dbc85f0bbfa7400512a885f1cc42518df4fbb47dp+007Q,
    +0x1.7c13db3ff8c9cbf6d3e990b75428952d9b23c0cfp+014Q,
    +0x1.2029a9f6b17d777096adae953ac3093f29775e4bp+021Q,
    -0x1.19a965e29aaa278432dd2601a1cb63fa381e3b2ap+004Q, +0x1.add6221314cd6e812c26c66d9d05da7c4d14d294p+011Q,
    -0x1.790ea0910ede723ea269c23973b3927f77697550p+004Q, +0x1.45365b806d4afc33e5a667f1d300eba0b2d4838dp+010Q,
    -0x1.8bf3ddea66674c89d751b5c7682a73cc031b71dap+004Q, +0x1.0a48406b8b9c58832ce13788c3f0e082b909cfb8p+008Q,
    -0x1.8cdf0955e88c3a6d714a861aee96061ca471dbf7p+004Q, +0x1.3f9b0d7a337090fffb4b23e32d92b989571c4e91p+009Q,
    -0x1.8ec08480c6c6b39d3cb5298627355fd4c9e7d97fp+004Q, +0x1.674d0e218ffd9ef1950d3d498aee8dedd03f3058p+008Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1814[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.099173fcab3d5fd5c8611d6f0ff8db5201e7dbacp+004Q,
    +0x1.a23f810d1d7e3a8b671c3db105ed8c17bfea93e6p+010Q,
    +0x1.170e15527e8e582b9dcd92965bd9212a627bac15p+017Q,
    -0x1.473bd07afe7b10b37e656d5e7ee92ecf52e80dcep+004Q, +0x1.8f3646107f3eb5ec25d6061778e1a5f9dbd5ef84p+011Q,
    -0x1.7f9cf237e06338c3ba677f7c3ad0d53ed7884045p+004Q, +0x1.279330ab0247ab006b14396586c510da331b79c6p+009Q,
    -0x1.814909587accbb1ebac983b2ba764c863ae5a907p+004Q, +0x1.13b23b570c59da494925c9b968c93c525a16d248p+010Q,
    -0x1.8c6aec330873795ce91e7478bfe60cf17c09b668p+004Q, +0x1.09f9e9a3a652e5e211fd6805717302bfb6f20c6ep+008Q,
    -0x1.8fe76fb50cc29cb4f7cfa033d8156da39364a6e5p+004Q, +0x1.62554d005a1975dccb0bf011fb551ba0608ec5dbp+008Q,
    +0x1.ec8f17899e1237baa6e42c175b81910f18900c49p+007Q,
    +0x1.8f3ebb7836471c4cfb7cc046d2a9917c5a7b3eeap+014Q,
    -0x1.0003fa0ccd1efa01a5ac7434a922cc224b08211ap+002Q, +0x1.b1d4757e8516850afe8cdbd2f3d879f836e96d59p+012Q,
    -0x1.4fe35a81702e0a782467cc4625396ba71a601739p+004Q, +0x1.16d1224bec2e5c90f3fbb44a84bbf46a472851f5p+011Q,
    -0x1.768ce0856c7b3101e07da243523e6e00c19a61cdp+004Q, +0x1.e283b5738d00ee86861db2095b24c786cc6ddfd8p+009Q,
    -0x1.7dc8bf79fe301805092b0d441d6d87dad05ae5f6p+004Q, +0x1.18541369cc76cc62980b64e865f20ecaabee9869p+009Q,
    -0x1.8b7de49662f1922594d2d0502572646e042655b9p+004Q, +0x1.07f5adb9655f57dbb11bdd50f88594ae9e0cd55ap+008Q,
    -0x1.8c48aa97744db2a8ebf0f90c401609b00515ee61p+004Q, +0x1.59da5d281d35a16b2a6bd7b61f71c7643ac514abp+008Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1815[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.1ec78f71dec8fe3482e539b58be9af4b2bbff638p+004Q,
    +0x1.c847c4d73ba97541507de03f91be756985b43c2ap+010Q,
    -0x1.86713526d3785271451a7489f8c03f09df82e982p+002Q, +0x1.dd38c73efc36fc34912f379b0a78ed6b3514029dp+012Q,
    -0x1.850c5279d7815186310bfdb34d8f99e97448b3e7p+004Q, +0x1.d1a2642ee6a42ac58ce53d3ceb293f4b7f38a62dp+008Q,
    -0x1.8920199a58cd2c6a38e9a05c6d8bdef25c7173f1p+004Q, +0x1.0b5e62b124a15f2e19fb784a441fe00478f685cbp+011Q,
    -0x1.8b2c6cdeeda08b0aaec48f63cc3d7ae8537af184p+004Q, +0x1.4d287faa5a48a4d7e969a4dbf849681fdf6aa508p+008Q,
    -0x1.8b80c321209842a8cd14d9bfb655af6b1d8a47b2p+004Q, +0x1.06c44bef87e512ea990b78498ab6a664544c3b48p+008Q,
    -0x1.9a0474f5deb286683cbbdf13e0fbed7dc22c8488p+004Q, +0x1.b3c8b2386b5e26ae4fc32bbf6ecdfdf3cd407465p+009Q,
    +0x1.123d47678195511074ebe77c43b29e7b2f91af16p+008Q,
    +0x1.fb3b7c657d924a529c13efd7ae91ba09df66548fp+014Q,
    +0x1.8e2514becdff45680b02706c8b50cc7a562485e5p+021Q,
    -0x1.06d4cfc2cf26e750ab7a31282988147c86d5a20ap+004Q, +0x1.123528fea24b9d8a9037122d9633a3db3c507820p+012Q,
    -0x1.7cb3160fc18f60d12bf2a3e0bffd9bb1a03e3dcbp+004Q, +0x1.a1bdd71f8f7235d1d7aea8ca8133d98f58032204p+010Q,
    -0x1.811202774bcf28159f15e6adce82641dfaf152e8p+004Q, +0x1.c58e80272fab8dfffc9d7523fe5cb1a320632b4cp+008Q,
    -0x1.88ecb43880b2453ad464c5c77079c5133218f62ep+004Q, +0x1.4644c7b629f6abc99950cf99044e1a3dc21ddfbdp+008Q,
    -0x1.8ad74a30ed96b6a43ca6b1250a4ad0ea20154bd8p+004Q, +0x1.0500debc6c1c8ba88c664bfbcfa311ee8dd257a5p+008Q,
    -0x1.8f0e8e1ebb86a13dd7a93e4d105b93a0d212b607p+004Q, +0x1.88e35330d58dcd36fb6b6bf1df2b4e0c03dcc5f0p+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1816[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.3fd0edfeb71cd051e11f5e32b5e5583ceee11f1ap+004Q,
    +0x1.2b71ed0e1346c6862a5eb117c3b75c9c997eb03bp+011Q,
    +0x1.9a73170062bf2fc861dbd1671a0f0b4bb7452439p+017Q,
    -0x1.219edb8d263e33b20042b045fbb06d4920d0b391p+004Q, +0x1.26b9442005f2501aba331c9c52617ccb6fce5e42p+012Q,
    -0x1.8bb5d03cbcd8d86faf44c5897e3c0df0e82bde91p+004Q, +0x1.033f8fcbf2f3bcfcbd649895f29d293ad4f1880ep+008Q,
    -0x1.8e0b77e3563d24438be176eb64f2030653fb39ecp+004Q, +0x1.3aa668693d9c25f9043b7cba0ccb729aaea26315p+008Q,
    -0x1.9314c849ccb63bc29998b21ce3577966f74a8b11p+004Q, +0x1.b0db96645261c2a6fdca4da3c0990a43fcc0806ep+008Q,
    -0x1.961332c964ff9d4c157d5f6a611c1050b369ad68p+004Q, +0x1.a2244a59510fcc77716ae7977a375db43b9335dep+010Q,
    -0x1.a2a35083b40d092dc07a6c12aee78b8aa1cc6ae6p+004Q, +0x1.87711e2c0a56cc08b36be1c2589c6b3f49bf8190p+009Q,
    +0x1.1e4625b8dc314895d9e981f4554c8ebf2c5fca84p+008Q,
    +0x1.48abdf4f3c0d5680037a3af9fb637f3309d5e2e1p+015Q,
    +0x1.4f0c226039b4c6544378aff8ba5b5c69a5a45c04p+021Q,
    +0x1.1d81ad571fb332c6cc0c843944dfe2f605f5bc0dp+028Q,
    -0x1.449728812be070a3693719d74c33c5691fc62fcap+004Q, +0x1.893a97bc9d75c57765a2eb11436fba3e0944f3cep+011Q,
    -0x1.8a612bcf68ed76fcb0270703a2662f6d95f4aa66p+004Q, +0x1.5c96a5d570bc2b5b0e9adf571e84c6ae6e2c4e3fp+010Q,
    -0x1.8b2a3060abbca12b2eaabed386b51a54aeab4f6cp+004Q, +0x1.01f73410da8f44780a07552b6ad7e5285f271fe9p+008Q,
    -0x1.8bff3bf13940e6d1ce38c29da791d65856db2dc8p+004Q, +0x1.362e34f980db5a4385f6f4e55e3e763ee01c8b51p+008Q,
    -0x1.8e3a83efeb78223aadc02a5ba024ae4718c1cb02p+004Q, +0x1.a6a9ce47d5c6868c1576e4ef9283673382e630afp+008Q,
    -0x1.99504ce15d707e289c58351b7c46fba05e52fe71p+004Q, +0x1.6763268ea6b4ea17e376e096924579aa1f6f306dp+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1817[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.37764c057c8697d663fb5486cdc52ff6f5f0e0b8p+004Q,
    +0x1.38fd3e98e4cf00c369f70feac1a62395c50a8fa3p+011Q,
    +0x1.65a3392b2c9df77ae83409c2cbacdae5c56cf38fp+017Q,
    +0x1.3effa6f4c134429ebc17fa26688cc35300aa8a65p+023Q,
    -0x1.0045eeb3f74ba5ce81710664bcb33ac4d52c8de5p+004Q, +0x1.a5d3b72133283fd8e922cc6098cd22ad73815f68p+011Q,
    -0x1.80d69da1024af206497db5aa96ab3d7b472746d0p+004Q, +0x1.7690ae8a55ac5ca8230c04b3661eccf909666db2p+010Q,
    -0x1.8bf35d83367d6cf270ff7e652503ea8ed7e6270dp+004Q, +0x1.0224166d1162b4dbb522ecb7c1feacba842ce3fap+008Q,
    -0x1.8f4565c55fd530ccca89e90afebeaa450aef1950p+004Q, +0x1.35d5b9ddbbb8bf165de833b516694561270d8f25p+008Q,
    -0x1.95927101e9f9d879e0ec525c83aa9df0878a20cep+004Q, +0x1.a6a369855743771694477ca5e1e1aec23ff7c531p+008Q,
    -0x1.9f7191f64a0b829f8c9a8746428f61bd014328e5p+004Q, +0x1.77a9a43b95716708de9141b3cf0f7507dbbb0180p+009Q,
    +0x1.1cbb082b4bed40a80ed3cfd73ab2c2c45e4c3a54p+008Q,
    +0x1.0dfbf3f292b932300eef7567c23776a4182c6ef0p+015Q,
    +0x1.1094bd7fd4b0e2ddfe4bc42e16e73c19169cb91fp+021Q,
    -0x1.ba439bbb28c7c9c412e5a11382ae87429fef807dp+000Q, +0x1.61f5671d99ea2f03984bd737bce8cca88908aa61p+012Q,
    -0x1.29008e87e4e0798a9e142d60e5fb4953c3bf144cp+004Q, +0x1.3f1bc7698bd792d5ba217d72382c40219206ff88p+011Q,
    -0x1.7e26654a3399ac36b8bac3af994f1e88f8c93a7dp+004Q, +0x1.40334572d0db38763a08105f045b648d470be88dp+010Q,
    -0x1.8b6bcf3280c20993742ad8858ffd5a9c3d5bb50fp+004Q, +0x1.01065a5e494a4025c4586014c3f2a298d7047c38p+008Q,
    -0x1.8d4483cb0430dacb8d6df2cf120754d8f0fff755p+004Q, +0x1.31eb202d225ababc19a34d0189615a6b002e3c6ap+008Q,
    -0x1.90ced9e15a4ad702ba8df1146f40cdbf141df1b5p+004Q, +0x1.9d13ebfe5e34f46a659379c1b8d2c32444eaf6d3p+008Q,
    -0x1.980a61667c0a8aa59132f879b5875e4bad4f86f6p+004Q, +0x1.5a566e6935c55d16cfd18c56784f532b15e2ba24p+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1818[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.23137906153fd38b61f09377357afa6eec7dc6b9p+004Q,
    +0x1.04c56145e17de663317c9283193c4ae223790823p+011Q,
    +0x1.1e55d50bf53c2b23c0f29cd13457adc73ff1f048p+017Q,
    +0x1.d9a06eaf86acd01b83145eced9d0f2d98b496517p+021Q,
    +0x1.c71e3e5aeabee3225114034c3ec923a32c714a84p+025Q,
    -0x1.72989dd835455e24487e5072f98ae92cee5282e7p+003Q, +0x1.df11864d6fc191033f7f11aace8fc77a313ba59cp+011Q,
    -0x1.775c35e90700793ff2a562bea798870bc1fc88bap+004Q, +0x1.8704785b3f7fb1dabbcb068267f1703be8206d4fp+010Q,
    -0x1.8bdb82bec5ebd6733fabafb10c06b634add1f597p+004Q, +0x1.01f478fe89b586dec33f472808e95c61c4f87a3ap+008Q,
    -0x1.8ee0c041c131fa6e7e7d3f6a6fc0e9fec4dfcb65p+004Q, +0x1.34fee2cea2c7dd52796dac9b6b1d2094e5b2d0bdp+008Q,
    -0x1.94b0db7b4c10fb743c5426c4dccfa01fe988a659p+004Q, +0x1.a50eefdc3959a4a54cea937f1831ea2b97457b51p+008Q,
    -0x1.9d16b4aa3b420e9d1523bb3f0f88331a1b904d5fp+004Q, +0x1.7a4bb990d47e292ab230e44879d0d529f8fff30ap+009Q,
    +0x1.0cf401e8554ab73fa3cdbf444e4084152bc5fa58p+008Q,
    +0x1.1a2a2b8a12fe6090b03444437c9371163dfb3f5cp+015Q,
    +0x1.5d6cdb554311bcb340512535786f11f596c8a27dp+021Q,
    +0x1.651421d84e051cbeb8fa5008467e0ac819ce3914p+027Q,
    +0x1.208016f71961cdfa7220611f25aa3365579cf83dp+032Q,
    +0x1.1ae0c95260170a16cecff29834a6d611fe302caap+036Q,
    -0x1.075f32a2282f37989f1be87d48258e8573085e66p+004Q, +0x1.5ab15165418332bf4a0f71f5ba26995ba4ad656cp+011Q,
    -0x1.770f0498b08eb753c97a610cf0e0adcee5cf86a7p+004Q, +0x1.4903e02226a5f62db9f824b804f0448353082b2cp+010Q,
    -0x1.8b588217d789c98b831450854d06e6b11f0bc77ap+004Q, +0x1.00d841fac549c139a5dd90dbf78333a1bf5d07fdp+008Q,
    -0x1.8ced9870980580b6b71ef5de65f655e01c479cb7p+004Q, +0x1.311450e1d0f69d4ee396b66242d7868534a4ca48p+008Q,
    -0x1.8ffb51ff594e2c8e15cf05bcf37088d6249a274cp+004Q, +0x1.9b66c0dd02c9e284e3e780f21c21fbab5c49d929p+008Q,
    -0x1.95eae6e5eaadba0feef80a65903fc70e55a97a73p+004Q, +0x1.5ba7deffc3061683abf297fa65afbb880d47113bp+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1819[] = {
    +0x1.2d15554feaba14bd1bab67e949b2d81243b1db96p-004Q,
    +0x1.616730524039cdca44c83ed875842ec19f78408ep+004Q,
    +0x1.9f243847bc87240fe77f631a1c357c8641aeb1f6p+011Q,
    +0x1.fa58fc4e01dab9328966dc5151356d2bc8e15bd5p+017Q,
    +0x1.58f7abf52b3f84db11ae7037972f7da12d1870d4p+024Q,
    -0x1.51554913c36ef50a36c287720b9aa2872f85cd9ap+004Q, +0x1.c1b0ce2bf2299364c3f540d6b9a41f7d0a6e292ep+011Q,
    -0x1.690c18d6a361e586d66bc175b29caa0b049ec81cp+004Q, +0x1.edb01399e3f519b7c2d9c26248d3fd5fc3da5732p+007Q,
    -0x1.8ad07a9aae4057fa83231beeb846c810478a60dcp+004Q, +0x1.033c3543a890054f88400ee54a1a2d60410c647dp+008Q,
    -0x1.8c3a30aa7fec9c7d6db73bc83bf48e2c2cbc113bp+004Q, +0x1.3c646a7eb7f58dcbec8276886b5b086ebd37a723p+008Q,
    -0x1.93455123093ff5bd7b4905bb706f2a078ab164e3p+004Q, +0x1.b33cd95b63109b9f8ac3479cd463c332dbbfec55p+008Q,
    -0x1.9a1fde8b715cddf7c85cf8534d102d1a5ed2c904p+004Q, +0x1.7d48837094c13b59bb69aa0cdef7babfe58ec057p+010Q,
    -0x1.a525b8b49789af2ac9f2e9ed9cde7eda0227ba18p+004Q, +0x1.8012cb568a02ebbd9a267d7545b8ed409474c526p+009Q,
    +0x1.4b09b08f87f071caf294d93567ed8b1fa5ff0876p+008Q,
    +0x1.70e90744defe62dd7cea57e7ee8c8041b2e23f09p+015Q,
    +0x1.08d505dab68bbb6fef5609fc8f836e292dc65795p+022Q,
    -0x1.32ad4e10042a24b90eddf9d6fe3db504b2db60f6p+003Q, +0x1.94ff180e4c71c5997c363811e03e6aa995301a80p+012Q,
    -0x1.5b229ca77b089b1356a17f5497d3724e9a4ff90dp+004Q, +0x1.4c37585e5f687fd2dbe103b9360806b91e8679bap+011Q,
    -0x1.690c8851812ff58d49bd20dc99090715742f9014p+004Q, +0x1.edadc7ce80c865b0975d6472da31ef4a2614f9a1p+007Q,
    -0x1.8a1a2ce3d2117f181daa2d39575a6ff5d5c31876p+004Q, +0x1.37b953bb62e1a4e6d99bb2b9293e5a6b5851035bp+008Q,
    -0x1.8a5b6fb81718a21816e53fc771c8bf47aac7879dp+004Q, +0x1.01cc980a37fd5af0b31e294458fcc93353d21f9fp+008Q,
    -0x1.8e404ca30786e9b0e940c1c2c6cc00d484aea755p+004Q, +0x1.a9a22e438dfb450fca5b78f0c3c1cf624953cbf6p+008Q,
    -0x1.8fd4ca0da1987622c3c25cd09de7c2d3876f6898p+004Q, +0x1.471f5415effa937018d278c637e444d2a65db52cp+010Q,
    -0x1.9c0daf91712f9070a8237d3aa47ac5a0dd70d2dbp+004Q, +0x1.62f4f17f6e59aab08ed8f1f741dd5230cc423377p+009Q,
    +0x1.c8145161ddd4013e26690bc2b86cdd8ff22cba09p-005Q,
    +0x1.1df2117aba2d07d124216a453858803b3678f350p+000Q
  };
  static real c1904[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.006b22ffdb4ed7d7f6e493c99fe7f6e910e4d9c5p+002Q,
    -0x1.54fbd792470fa2260dd907a54e5bb06d74c6a563p+004Q, +0x1.5a555ac51a86a5a693e04a1dc3d6bfe7801df41fp+010Q,
    +0x1.2b53777a22b56200d13b6db0c19895ccefb8e95ep+006Q,
    +0x1.1f2cb9581d067e8c8848d8e0399c76d4c0da3840p+012Q,
    -0x1.72c3165d6d972705a871c99bf4f22fbd0b7b52e0p+004Q, +0x1.a6a0e6bf72d2bf5bd4beb9a79485f0c0a292c377p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1905[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.4662560ad81d9b423d7f058267a7b987533cb971p+002Q,
    +0x1.7f26dbbe2ec9e53eece7a022facb84f7b6024749p+008Q,
    -0x1.b49a89556a2e909fd36e076b3a2af8ddbfb6acbep+004Q, +0x1.342a9bfe7b7e1529ebd1455d58f46abeb6788354p+009Q,
    +0x1.93d1409b582d0a0e809e714a042961e882bacb8bp+006Q,
    -0x1.0f61bbe0c670df8e846f61e3a0a2b8d56b276779p+003Q, +0x1.c9823e4b7ac63dadf9cc7aa5a95bfdfb6384c909p+011Q,
    -0x1.9f5e5f118d36143ffe665320315c481e12c8ffe3p+004Q, +0x1.0325f6682053ef4d06932a5aecb6c76d3d699ee2p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1906[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.d2effcc40eaa2b20fd68831729bb47ef1b84adf6p+002Q,
    -0x1.3522a1bcad38b05324399e908e3fe9a1693827f9p+004Q, +0x1.ff40f15236a61ff1931039a0190f93aa109d6df6p+011Q,
    -0x1.b09715893cccf8fa79ec485ab923c31cc5b3219dp+004Q, +0x1.a7a6c5de0e7d707aaabc3aa1e40241d4b9ddf093p+008Q,
    +0x1.f93c9ab2d2d59ae7c6e6ae437a61d07e61855850p+006Q,
    +0x1.754cae16158bace803f0e14b66cab26dfeb0bf72p+013Q,
    -0x1.84a7aa94fdec6649b7b8f5a9c4afb5853ada0cb7p+004Q, +0x1.dbe7cd1cede13e19b840f6aed8765e8143d53bc1p+010Q,
    -0x1.a4a649c66e0e017e5e1b4bde4c2b486cbcc8c37ep+004Q, +0x1.8c26f0d9000c8aa4e33154f06d595dbb7219b06bp+008Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1907[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.192c6d7d6d8cc08e1a9d199cc066e1e357ab76f6p+003Q,
    +0x1.9a3a14e1839dec65b25ee21d282f8cfc59ffa062p+009Q,
    -0x1.abe2bc4ae3264c2febac6a94e16e9ab12da0e0a4p+004Q, +0x1.65db4984c1fcef0d248223d26dd654d82e648720p+008Q,
    -0x1.da5787dc335fe344548902d06cf7cbceef590a3dp+004Q, +0x1.8502297fb444f1e19131dc14aff95e758081c294p+010Q,
    +0x1.2010896c6b0f2c784883088e8bf4815e3bd30884p+007Q,
    -0x1.625bf1598df6d50cfa7cf5182a55e2541db26efep+002Q, +0x1.a339f0b5b5a86e50e81ff5140ea0343fb7ad451fp+012Q,
    -0x1.a4a6b169a58b0edb1bedcad14e4af2786789ec30p+004Q, +0x1.5948be05b557b6b5d765f07b496db7c9817b29a6p+008Q,
    -0x1.b0d7130607a337ccda0155b9ec2bab290b034db6p+004Q, +0x1.13fa5f9c29cc7b80c74cbf186c2e8af8ccd533dcp+010Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1908[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.373c726244fe79fab757cd6c072909ac288a02abp+003Q,
    -0x1.3a4502ffa052f1b598747ce53e353acc857856bcp+003Q, +0x1.ce9280789cf8b55e806f6237332f2006b2eb5fb8p+012Q,
    -0x1.a889f13bacc9dfeaa134d73c3c328989afaa5242p+004Q, +0x1.4783be60c1808c97758d56972c551fe1ad6e6fb7p+008Q,
    -0x1.c6ba648c985b5cf8a89a4c534b9884b4ce8aaf89p+004Q, +0x1.c247d092dce0a342675bef9a78edfb73f3f70624p+009Q,
    +0x1.5d3060660e0eb831ad7f183da0a4add8525112cbp+007Q,
    +0x1.34c445238204faee60b73c464e9f41d3db0a7ab8p+014Q,
    -0x1.6ae70027cbef895133d97115f1027ea76bb3614cp+004Q, +0x1.912e03e69ddbf1b8cf20dc3bf7330599f8176866p+011Q,
    -0x1.a3aecddcb16aa5e5c658644129612803d332d6bbp+004Q, +0x1.3fd8ff78248cdf3f8c4388f2b08fd8c6d149ffeap+008Q,
    -0x1.af5875e4fa082774eb2c04796a99026937822be0p+004Q, +0x1.7ee1eb53a795e0fed708df43872abd23f4ff64cap+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1909[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.7857b6e013933e81c2d452fccce7380e23727b92p+003Q,
    +0x1.2d7adefd43c24641991cffa7f555cf865aabad97p+010Q,
    -0x1.a5dcff87bf6bf23196fc8fec2aba83bd7b873a23p+004Q, +0x1.36cdd06b848953ba61cdffbb2422c7f77140025ap+008Q,
    -0x1.b50bb131136241cca6c86065a252c19be67f63c4p+004Q, +0x1.486e26c22dd0f93ba458cad279f7394657bc19d9p+009Q,
    -0x1.c3aa946123d632895aab76c7cde3feaed9156127p+004Q, +0x1.6f7c668edaaa0e0a24fbb52dd482aa336733f3b9p+011Q,
    +0x1.5e1e690d6a9ecaf292f1e3a711fc068e5fff953ep+007Q,
    +0x1.46c6584f2a87fd0965587e68e292cf255ac42fcap+013Q,
    +0x1.9c080f8a0f19483b4fcaddca9dcdca706620fc3fp+020Q,
    -0x1.a209d7d4754d5e7646fb1b657548f3890bde4d83p+004Q, +0x1.cbe96d03a8cde4645a55a94f166b5974fc7b4390p+010Q,
    -0x1.a26932f9767f389fdce14320c38585c7bc448374p+004Q, +0x1.31367637384030f1f4e79a219ae4941472eaa23cp+008Q,
    -0x1.a807a5668b9bd7e4696274c22379eb85e2a2662bp+004Q, +0x1.2b7ae0fb64f9233a2668c62b4d5524f290f5898cp+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1910[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.77bf0953440c40b70ba445149e8d1b5e99275b38p+003Q,
    +0x1.89a01757c290f4f9bd32af139c74484fa8746c5ep+009Q,
    +0x1.d00adbca13aa33f52a6bdffb453614c7cd9be6efp+016Q,
    -0x1.a396d24b41b91534c8afa414549a5555c15c2043p+004Q, +0x1.2b4ce69b53f8ee9758fc52e1271e5b2528d20943p+008Q,
    -0x1.ab792ae4ea57e8bff93df4a466e021bad2635dc0p+004Q, +0x1.068817536dd7af40491c228b8d521afb28b20a4ap+009Q,
    -0x1.cc3a572059a835110bf8efe1731afac862713baap+004Q, +0x1.84507749781f29c8b4bcf04e0d4846ad47c0b2b1p+010Q,
    +0x1.af97d15fadec12b3b32c859deacc8cb506b22ba7p+007Q,
    +0x1.9c68d03f434d265e953fc7fd27d805709021d3f2p+014Q,
    -0x1.3f262e9891c74a2fabbdc4733465214a746feaf7p+004Q, +0x1.22aff79d9fec259b5d60954924256b3b20071b95p+012Q,
    -0x1.a12082385c0ebb68dc78e1fac47c0f4708147df9p+004Q, +0x1.26ed50376e88b4438bfedf40dd3d6da58e1d013dp+008Q,
    -0x1.a32f7c37048a7891a8a321d70f96bd1cd912b215p+004Q, +0x1.f074e9ac573bcb32f04ee4b4b25d667213d1239ep+008Q,
    -0x1.adbfb7273dbe304d4b80c173bd9c48a15909a6c1p+004Q, +0x1.306e7fa917d382fca1f9d58884cf91235796070fp+010Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1911[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.d1f1145d0a128b0ba772d942c732ee9140ad8a9ap+003Q,
    +0x1.967e0c993d6f74b1a7a3b3f6c65675e60c072f55p+010Q,
    -0x1.932484bba0e71bc308d2d7c135200ecccc6ff485p+004Q, +0x1.2a14f4c84ba8fdf723dbad9377cbe5391e7b5198p+012Q,
    -0x1.a2136a1d2f2804b24530706564d5be32841f2126p+004Q, +0x1.225df7733cc5f701d2bd8b5b21cf00f7d1464a3ep+008Q,
    -0x1.a9230645ec4ef930dd3809233ec5115e4ad42f81p+004Q, +0x1.c0e18c2b101e9678a1884594b8c3d5f1cf84d935p+008Q,
    -0x1.c3f41253266e769cce0c16c8753b1ac52c3623adp+004Q, +0x1.0b26044e991e8094fa93625ebd5e28af43be601dp+010Q,
    +0x1.b27e149c03ab516d40009bf0ba6c1ab34e0f8f83p+007Q,
    +0x1.1618c59892dcbbeaee85580576156adcb1dd56c6p+014Q,
    +0x1.44d0eb67cd600b9a55c1488f2763a044c4b4369ep+021Q,
    -0x1.902dd091ecc9d850efaa890a8457aca344fec9a3p+004Q, +0x1.5594524001b528382ad43b076c0dc02b14c868a2p+011Q,
    -0x1.a04c3f367bae1201a74d66e8bdd7ab8354a111dcp+004Q, +0x1.1ef96e8f4eaad8f9cbdba19bc8abac939a818cd4p+008Q,
    -0x1.a2cc91fd302ba6a3db8ec8446a9b46dddb5a5d5ap+004Q, +0x1.b0a979ae26fa37008cfd3f54b2225e3d1fb821d3p+008Q,
    -0x1.b00eb0756df7f27d36e2889feb947fb448e80d03p+004Q, +0x1.cbfdd145f279b77148237742ac44d03dcecc6a1dp+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1912[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.de28a3d4c4f44749d5780239aa4f22b4b1fa7493p+003Q,
    +0x1.54f9cb6f16339c66fef07dfbe8f90e6d31872617p+010Q,
    +0x1.425ed88ca3f1168411bd9a5238dc8294e90c7ee5p+017Q,
    -0x1.a168c8cdc434e0dc9e4a92791e023a9a545dd6d8p+004Q, +0x1.1bcecf8c72197ffa1fac7f68c0bdfbb99fe88895p+008Q,
    -0x1.a93d1cda899c3498133de5fc3db2bcdfbe1c0f9fp+004Q, +0x1.96e03d5f0f0030d31dd0b43661c5d796ff915f1ap+008Q,
    -0x1.b9fbb21ae081a2f250dcd882da14154cfe54948bp+004Q, +0x1.a635847372ed9419c079604d0683c645f523e362p+009Q,
    -0x1.ba843481b7e92e7127c7951854cad4e55bbb9866p+004Q, +0x1.3d19e3f1e49480a69c398b4b60ef0467a57cd77ap+011Q,
    +0x1.f6cf430e086d014bcaccafd1c292458566f75f33p+007Q,
    +0x1.e953b3de4e760d921a7cfb68dabf3cd4d7fbc9b8p+014Q,
    -0x1.e7ec46461af2f1882816f6f1cdbf7729eb972a59p+003Q, +0x1.91af725687c5e846c3489c546c4d27da2b4d9924p+012Q,
    -0x1.a009505fde8e0153b52e5e3b0750e5cabd82c016p+004Q, +0x1.193122ec8321588b1a553d40696c62170efe877fp+008Q,
    -0x1.a0c044b6f77b8ffa424f6a31f285e4c748217908p+004Q, +0x1.cddfe43fb40a2d20034c0422bb7e3597838805e3p+010Q,
    -0x1.a3f180a26684afc038fca8513184de985d19446ap+004Q, +0x1.8bd8ada708187dad70f0280294dab40fec60fc31p+008Q,
    -0x1.ad565e991268d2de5ab4b9131703b3449003d425p+004Q, +0x1.7c84068f4b0111d829bc8c4407455e0808acb887p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1913[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.030d9c812144432a04e8d031837303982fe92cddp+004Q,
    +0x1.aaae920ab057c8e5553f84663370af0cafba5977p+010Q,
    -0x1.d56492d03954a6458cd68046087de8f99a56798fp+003Q, +0x1.9903f7e87b73963ddc41be5027f1c81f35796207p+012Q,
    -0x1.a0f68a8b62faa371d96a3fb75570d7269c9fe25ap+004Q, +0x1.17cde3c0967f0c74bd50be6f3c0692ad2045984ep+008Q,
    -0x1.a79eb2192cd8c06e2afac16d4eefbc7982a9dfb2p+004Q, +0x1.a475fea5fc918c86da9eb15084cdf86c83644542p+010Q,
    -0x1.a805f48fec2a8a99f76fd0b59a3fc646f028d2d7p+004Q, +0x1.803f5a9c72790ddd76900b46fb5f9d2db3645f0dp+008Q,
    -0x1.ac1975d3618ff8d6cacfafd051d67631df984b0fp+004Q, +0x1.6973388f92ee6a9ee9349d499ea3be437b47e805p+009Q,
    +0x1.f847f10a94fa9351ea757bf80b356e8e58eab682p+007Q,
    +0x1.a23d7993d80af4101121aa59d974e9345b3bcb41p+014Q,
    +0x1.7637a82ce1862c08959dbdcf10849efd4778ab6dp+021Q,
    -0x1.45dced96a92177322a6b2bb91fdf695f51a2b22bp+004Q, +0x1.d27623e16825b1f18109d7027dfe4053e7507f74p+011Q,
    -0x1.9819f79c4d5a1827070aac6e20609aa1b0976c26p+004Q, +0x1.5823614c2e5d4ab107ae94c292a09eba73bdbea9p+010Q,
    -0x1.9fd486baa3e04451723bf5518584d23e58901a59p+004Q, +0x1.159f421c5a094f6f440f28eccd946b4eab61ca9bp+008Q,
    -0x1.a38b045f1c3f5a52520e4633e00a9d8db6511597p+004Q, +0x1.7742604eaf363264bb7f079c5ac6940897943e2dp+008Q,
    -0x1.a4e2b0297d32e0b04f48484f9a065e1146e82ecdp+004Q, +0x1.4e15b5a657dd75576b713dfb7d93c82f955699ebp+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1914[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.0e077fdc185d89be9440739f74e67135ea1d3b8dp+004Q,
    +0x1.bfd1b7897b1d94dd1125a4b0388d71c1bb64110fp+010Q,
    +0x1.56e4cefa4c11de7c408ac7fc455ad382e6d8de64p+017Q,
    -0x1.7376d585e6fa4d491537653d8bcb28b4cbe946d3p+004Q, +0x1.af7ec50a03d43af80c6e0d947acb7e71a2e53770p+011Q,
    -0x1.9948bab74a6c9a5f3e5d6612a96bf40bda65c9b1p+004Q, +0x1.35ef93eb09358b3a570b1c1cc4f158349c0e756cp+009Q,
    -0x1.9e45944191ef702a415062199c2c7c7e8d71bbfdp+004Q, +0x1.26253dac20e2997ed2ee97fb9be86dfe65ef35ddp+010Q,
    -0x1.a04c4cebda10de3df7a10c00248de42bb965d290p+004Q, +0x1.151589f03d38337ec2117f1df0fc9eb1e128a4bap+008Q,
    -0x1.a4c4b4eea795709223bea289ef7e225d96760c9dp+004Q, +0x1.70f5778f726a04a825debfd220a6718a54a14b9cp+008Q,
    +0x1.09cccaa73c9fc85cdc171e0179f6514c92a1b855p+008Q,
    +0x1.e2347f98febb808e8351c018a3380e8e83da9130p+014Q,
    -0x1.ca63d35e53d36545b337a208201c894efa49606dp+002Q, +0x1.e47f0c641bfae3808b824f034f1e238a5e6209eep+012Q,
    -0x1.7265ca6bd34cef51bfcf33413904f090361c4951p+004Q, +0x1.2d1645d1831eedd9544b445f0d3b8d4f45a25288p+011Q,
    -0x1.9220f81c235dc9c495693326e8fe33d83bc5dc32p+004Q, +0x1.020f5b2f7edc319ee064f65614db6f3950b4d2d3p+010Q,
    -0x1.968bbb00241a1b01b73358dfdeffc8d9b6b43fe3p+004Q, +0x1.25ff34198a081acf3fe4a0b4803dfbeb50d1a63ap+009Q,
    -0x1.9f5e6c97d0df510c47dfa050d94c5a9d416a844ap+004Q, +0x1.131d798fa48e62fa270c6e5d10c9b8e23223dcc4p+008Q,
    -0x1.a1242af5d219f3a0b7c1cfd23ecf02e04860cfa8p+004Q, +0x1.68bd6e9353508ad375b7493600fdd80e049c87afp+008Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1915[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.25e3336a2f92848a6ff120d163268c7e21ba48cap+004Q,
    +0x1.02aceaa7c3f12eee518a7681a3aae9417e451f31p+011Q,
    -0x1.30786eb9d435126c13c6f2810686bf0dcefabe05p+003Q, +0x1.08f1ebe566386a9a1a0768641102f69ec5b90900p+013Q,
    -0x1.99ee95ef0c46f8c619427c79f02d1da92d221cbdp+004Q, +0x1.ef9580bb3f27a8700fd2aafc9d46455f7bc5da28p+008Q,
    -0x1.9f6a08fa643dfc659b6beb29c15bc491eccd46bfp+004Q, +0x1.11f0e046d9cab070b845247c6012bc7f4dde23bbp+008Q,
    -0x1.a02f6321935df90be553bd8e327d98abe6cb14e9p+004Q, +0x1.5cd3629d062db70cdcfb0476d907bf9ef6476babp+008Q,
    -0x1.aa339294e69814bc099cb178b11d0096a99d7092p+004Q, +0x1.1b0b7f18af421ee6b9d6d847c166020eff769339p+011Q,
    -0x1.b165398736121d630a9a6e82bcbb192fc17f58a0p+004Q, +0x1.cb51f65ac1661f50999fbd281aaaf4a0c01fbfb2p+009Q,
    +0x1.21a2a6889379b8b3d390f90d102f99db296c545dp+008Q,
    +0x1.17b68ee1cd8da64be8c7f6c29262c6223abfc4c1p+015Q,
    +0x1.f74ad19aa302869c7cc9971cfbf06e187408676fp+021Q,
    -0x1.2eceb31fb09ce72db5bc6bfca4433a4353428b91p+004Q, +0x1.28f3c1510a4aa03b448a275715cc3a1c7d411507p+012Q,
    -0x1.96188d0faa69fe397fe81a16f2992a7cfc9b14d6p+004Q, +0x1.e282525cd60887f1d015000775fccb57ecaaf79dp+008Q,
    -0x1.99615b34868fdb5e8d407d40853a79dce3230c7ep+004Q, +0x1.bc49a2d95493754a7f84705ea5944e3cb51696fep+010Q,
    -0x1.9dcaa4ba0abcfcd837350cea98493755049f328bp+004Q, +0x1.55ef72b84381adf8965e35d39c97e37b9e3ce10ap+008Q,
    -0x1.9eba84749506547d18154437470991986170266fp+004Q, +0x1.10343539a09b9c33e16e8307e52ac3172e256befp+008Q,
    -0x1.a5c8c644f585220392c59137113171d4a9a32b0dp+004Q, +0x1.9faa185419018b858e7a9240c67f1ca525784fe6p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1916[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.430802f158d86cb4f9359c2ee4da35888928cf9bp+004Q,
    +0x1.3df7dcbc07d951c8bb54b80b7024b6caf6aae40ep+011Q,
    +0x1.ee9f5dfc6e5e923340c505d969ca458a3c76109cp+017Q,
    -0x1.53dc37b5b84e75741777b22a8e5a0ab9b9e9c093p+004Q, +0x1.3b3e08bf0bcbbeb98e3f55ac9eac4b5dc1c83ba4p+012Q,
    -0x1.9f6ea7ce72b8c65fc85f9233ce4f45c73d84d1c2p+004Q, +0x1.0e5ac4f7d53eb8762c110a8788740b15a35ebf00p+008Q,
    -0x1.a1f3230d66d75119caf1798042289ecec140c4e0p+004Q, +0x1.491194640da8e1e6122c3479afa57cb9a939b5a2p+008Q,
    -0x1.a72af9e0206f61261ac9c135cea80068545f7effp+004Q, +0x1.c57c44e9f2b89c8de778915b3ec1bac52119cae5p+008Q,
    -0x1.b3c7e5a863528ecd964fe7d6835a20e1efcd0d39p+004Q, +0x1.b561ce046518004f08d57180212f7800c170d4d3p+010Q,
    -0x1.b961297b238d6bf2ea011e1a8631b7a02e3c764dp+004Q, +0x1.987d8ba267f65a3db99f58fc25955429ac185631p+009Q,
    +0x1.307c1d1eeb9eb08f582bb6296f62d6e463917c17p+008Q,
    +0x1.29d0d6a1d33108b7a7aecb49ac1c27bf26e1f401p+015Q,
    -0x1.2626b90eb8e4df0d2bb39697cb856f2620f5b7dcp+001Q, +0x1.4448830ce7cc2f016f90b5da16a01c9a4df6994dp+013Q,
    -0x1.694a4a6abd300ab1b86fa503107b026195340737p+004Q, +0x1.a31f62ee0afb4005f94dca94d5fb83f1ab1baaf3p+011Q,
    -0x1.9ee215401d84270068fea90555817710ee684e83p+004Q, +0x1.0d0e6efea150b370bd7c0399609641eaf56cffa9p+008Q,
    -0x1.9fe8c81ea2bf3a07f03f080669fff643c383cc04p+004Q, +0x1.4485d3506715df590ed5daaf0557cb234203a58dp+008Q,
    -0x1.a2683c5d589cb6a206cd15c1925871fec863d6a3p+004Q, +0x1.bb38804f8a6562ee23a5f60e2be4d1d4c56e0712p+008Q,
    -0x1.a581acc3d23b6f1ce0bb3de3d7c2332da4bfed43p+004Q, +0x1.6e99cb8419504753935563fb03e375cd510d3aecp+010Q,
    -0x1.afb61088dcd50860f9269f6b2f62d296c37e2f39p+004Q, +0x1.78664ba9f86ae13c753db3d1c8c0257c6304fea5p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1917[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.3c2a1b0e509bac3853c2f662b8d0d5831f674448p+004Q,
    +0x1.593096b006a510e127b86d2932e50f6e40ea56e3p+011Q,
    +0x1.99e2e43c15b87e79859592d5d9b780c5f6d42ddcp+017Q,
    +0x1.dd5293689d2ddfd7d6e37397b58705782b1c43dep+023Q,
    -0x1.3bb9b3048b7fc7de4d706d79d7d98186063c2d81p+004Q, +0x1.b37f2918f9fd03f99826f07b56d1c8ff70cefe23p+011Q,
    -0x1.9e24bc0c3aeeeb5afd62c18966bdbed344bb7817p+004Q, +0x1.7f09ac757dc40f1d037eed81f1c11ccdcd93b22cp+010Q,
    -0x1.9fac055a4c11254ae0deb17dfe6a83dbc584ff38p+004Q, +0x1.0cfa4e7ac3ff9a4e2875ed6c1c02db8970b7d04bp+008Q,
    -0x1.a347322bc4651b2eec440d919cb899e690b79a19p+004Q, +0x1.42ef29acc9e20dce994c3ac56cc97acafe8c4662p+008Q,
    -0x1.aa24dd168284b90ae033efc0da2882293f221daep+004Q, +0x1.b851e04e0800f98d98286e15c8a0b2333b728b46p+008Q,
    -0x1.b5f2885ed742314c3a4df1bf22abee9a1f9f47b5p+004Q, +0x1.8481e63125b43dd793950f495415fb5fe005add9p+009Q,
    +0x1.359236be4da59e3160cb3ffbf71cb51927986c54p+008Q,
    +0x1.42eddfe529f23f4845c9cbc6db8c72fc765bd3adp+015Q,
    +0x1.9507598cb27e70ae4e1cb45b98b16a76fa80c869p+021Q,
    -0x1.c23f81224a7cbbbc8f46c90414f4df7f93ee95b2p+002Q, +0x1.80fa7864cb33f74c5bd91ec607c37113cf421b7ap+012Q,
    -0x1.53591f1df638616786b8903728a2bd3a07c71084p+004Q, +0x1.4a249ae7c87e48a135fd814744f5a713e9b1e668p+011Q,
    -0x1.990d0573da0006054714a4449fde6a69c5189d98p+004Q, +0x1.4abedbe8f6c34fbd033c56efd3fe021440f3df0bp+010Q,
    -0x1.9f25b8c19cd1f46bc18a7bb429b8e084a60048b1p+004Q, +0x1.0bdef51871d1f2333e24ae8db916f41848866740p+008Q,
    -0x1.a14d1e972ed6911e1652a7edef6781e9ea4ee934p+004Q, +0x1.3f0d7027b255cd36349ecf561acf240cdf74bed9p+008Q,
    -0x1.a577e42aed9a7ae9d389cf13b32e12a084437a2dp+004Q, +0x1.aedd7c52c1918f361e6cd7c76d11032cadb04e1fp+008Q,
    -0x1.ae6dd3be7dcf9bef8d0285bda68ba983a4642de2p+004Q, +0x1.67e26a23be257a9310d44d813b3c9b72a3b03d04p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1918[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.1ed75157d384c1ff1711bfbbc1f78e97ca65f032p+004Q,
    +0x1.0ad2d4c2a9d41d98e3d9347278e5f55f89ba5a09p+011Q,
    +0x1.39322ad517b3935118a417dbaafc5db756268cf9p+017Q,
    +0x1.1d13e33db12dd3a27f038e0b9cd13b2e866e2643p+022Q,
    +0x1.17a29c6aa7139fbe98bbb717606d5c8df8007c40p+027Q,
    -0x1.7e65e7a2788b4528170d862e9c486c74f33612d8p+003Q, +0x1.f090c75c9b6fd6a9b742c7b2ec9976854376cc2cp+011Q,
    -0x1.8b3acbd26e8523a1d39e6a49e2563c40b1e79215p+004Q, +0x1.9285835a8de9897c3f7e21392fa1853636ef42d7p+010Q,
    -0x1.9f8f209fb2c913f741966fea18aa62157a489823p+004Q, +0x1.0cab3228e327b193c0b41dcfd0792d78170bb8f5p+008Q,
    -0x1.a2ccf8bf685e166fd9336232eb4a4dbfd7c09c92p+004Q, +0x1.4183ae8000c5187a42ead9c1122102181d0770c2p+008Q,
    -0x1.a905286931c9f19e99bc4d8063c965ee6bfa0588p+004Q, +0x1.b568784c9e71cc016b7150de0de0e80493f915b1p+008Q,
    -0x1.b204bb88fd100d275491e3a0c1379e92821be5c7p+004Q, +0x1.87149acf497d784d67216e8e3cb090d5cad18091p+009Q,
    +0x1.15ed520e805cf41544d435d55746d03689afd2f8p+008Q,
    +0x1.2fd63fc16a0055d980784bcd35ec0e664a30bf39p+015Q,
    +0x1.8860ea1b9791cdfc5795aa3ce6cd06875f24b5eep+021Q,
    +0x1.b7797029294e4c8cd2f862056844fac6a2ca823dp+027Q,
    +0x1.703d3b62c7f1392dee18f954d69a218801943e67p+032Q,
    +0x1.773358244ebbec5232cbaf24aacc61f4c4b76ec4p+037Q,
    -0x1.145042f2ab2fce74fb2323202cd748f5215fdf7ep+004Q, +0x1.682506ff8dc862549591554ee23a3f7a4349aebbp+011Q,
    -0x1.8bafba6110680fcc9afeaec6cc822d4d7846e421p+004Q, +0x1.54d1df0be73b63496e328eef8ff0ab523ccd1c74p+010Q,
    -0x1.9f0ee10d02c33afe5c0aa3f873e1f4e363583d82p+004Q, +0x1.0b93d67c9a9f3fd0dc90bdc04f68fd1f3dc916fdp+008Q,
    -0x1.a0e5ea6f2a9b9625af071c12201772abb5b1853fp+004Q, +0x1.3da956f6c523cdd6573fdbbde27d0aec6f7ae9e2p+008Q,
    -0x1.a46f4638723a0b865648c2b239e3a0ef4547bbf2p+004Q, +0x1.abde2d9d7a08c1ba2597341c644b21c0743d708ep+008Q,
    -0x1.ab121bfe49271af5c724c91919d969a759b1fbf6p+004Q, +0x1.68c530f17d8cad29e07f317202c7724c6db24649p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c1919[] = {
    +0x1.202e60ca4c0212b55e2326848c92ea9e899cd77cp-004Q,
    +0x1.60a940d302446be736285b6b3b8c2589d4a36348p+004Q,
    +0x1.b4f5d7e352b50b8c76d80b179d135a1c804dae32p+011Q,
    +0x1.104389beb37642e7bcea8dbc686bc10ccb8fba5fp+018Q,
    +0x1.a5321d20b07ed1abdd64b760898bc4c79948d627p+024Q,
    -0x1.6b22b218b8b83ae8116084ea156a7d0174664b97p+004Q, +0x1.1f95cfed380b29f63c2495b1815836e4917e0a7ep+008Q,
    -0x1.731df5340ae36df96b91aab10a099cc0e6569538p+004Q, +0x1.dbd80b5950938c698db89e30b01244269406d767p+011Q,
    -0x1.9eab740a6d4d8b6541f3b09a7ffdf4ae785cb9c8p+004Q, +0x1.0d161a2b28f6d271290b2b490894661497be9585p+008Q,
    -0x1.9f8b478aa4038d975f3523d0e253a33f8a695b71p+004Q, +0x1.459ba90137c4dc2c7f48e1319e50b6a9b57077e1p+008Q,
    -0x1.a60f6c824b35bded836d37c292f50498a64d04bbp+004Q, +0x1.c21e414b551d609f802f8fa5f17cb3d8a51f9595p+008Q,
    -0x1.b267e1d7495edebb80438073a925d9b1a9af0d1dp+004Q, +0x1.8f2fe5489f31191fa59440ed6d3e6ba769d8d87ap+010Q,
    -0x1.b9a5be5cdb1577adaf5a3478a320dab6a71bf6a5p+004Q, +0x1.9033b0612f6f7a7de14de7734777c8c7cce141c1p+009Q,
    +0x1.5c442a96407f3e42ffc9a49aabc168b09a6a0522p+008Q,
    +0x1.9879ad055a2a07572b955d00c64f62ffdcedefbbp+015Q,
    +0x1.44f17e5b908d5dc49de4e4f707507e46750b3324p+022Q,
    -0x1.7c8ac9638efb88825c5010536dce8c154f8f404bp+003Q, +0x1.b51a9e4f00f0f64306980c8a8573ba5f2838d82fp+012Q,
    -0x1.6b221b6a931a75325ba3abbf75fd54ae7de7a116p+004Q, +0x1.1f96bc55caf7b4ab4d9cef6bd7316ac2b3181fc2p+008Q,
    -0x1.7750debc1e5bd9642f2368da079821a6f8b7f8b9p+004Q, +0x1.606838ac6f9dcd538fd31c317faa3c47ed70f14bp+011Q,
    -0x1.9da14540e0f82ff919ee12d8836a3f989ab76258p+004Q, +0x1.40ee3c8ac5ff1d22ee8332d170c45ae2b23a2e11p+008Q,
    -0x1.9e3ee7975c170e22d864dfa64e6a686edc847305p+004Q, +0x1.0bcd07d3dc8e2940e1ecfd229a3fd43bdb211f4ep+008Q,
    -0x1.a119889a041736c29a1ee55ae22deb7657720ffap+004Q, +0x1.b853b33a1b20075468a46edfc601920287fd7c91p+008Q,
    -0x1.a6fdeaeec57b65d4c044195a49f752eb63ad13e1p+004Q, +0x1.57d4c9c5915b30d467c4d4abccbee058441029b6p+010Q,
    -0x1.b07b32a152aef7ff2d26781bdaf6b5c42ae90918p+004Q, +0x1.72b7a92e2a65da1695c4caab90d079489a223015p+009Q,
    +0x1.b0ea56c0990050a5ba5676a7733eeb7fcb10087ap-005Q,
    +0x1.1d0507a3ebf137721b9fc0d0c2a9e6b0277c5ea6p+000Q
  };
  static real c2004[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.049450ebbd92c4381c4e1341c9f219b37edbf38cp+002Q,
    -0x1.70187b20172aa47fe5fed1981d24ec7a23ba6721p+004Q, +0x1.78b4df494e9caae4f58d5b59fad3e22b11b294c6p+010Q,
    +0x1.39e76c75187af820acf636c679a05b109b6e60fap+006Q,
    +0x1.429c5b0c4d5ef1b97d83d54e4a29b005189173a3p+012Q,
    -0x1.8acf63404c7daa96fba93b5b320128bc2f19a46fp+004Q, +0x1.c70a7441e3fc7230ba867cc0929755a687ea4615p+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2005[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.47cf0f3973fdc93b288bb486f51517486182c162p+002Q,
    +0x1.9f5c721517185500b598da575b567a536f580f0fp+008Q,
    -0x1.cd8b8e3223692a6da53a4e1580ad4b6ec84e8e6cp+004Q, +0x1.43abbde3b7e56e69395821f8f5a7eeb5b2021c93p+009Q,
    +0x1.ae95de9ae3eaea8e06f24c45dde0e9607091e110p+006Q,
    -0x1.3d0a17d43e89e47bf482ebc8cb14519a8942e1f4p+003Q, +0x1.fb5aa6898f075e7a1c70545f6a24669f719b0cbfp+011Q,
    -0x1.b68cb6944bfc7ee3d903b91bc6dce15c9384d43fp+004Q, +0x1.118723806757a1f146e5ecae30109ac2d2eb1318p+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2006[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.df4ff8233f333a585211a359477e263ef9544f9bp+002Q,
    -0x1.616c09c3cca08a922fc5dac0c1e914b547388142p+004Q, +0x1.1a16b02a9cc1ae658c4763a3de512b7ea2a380a1p+012Q,
    -0x1.c6965da03d0099cf2a120d58bc9170fd23a6bd94p+004Q, +0x1.ba4ee39b2f3bf7e5abcee528058fbd04a3294f69p+008Q,
    +0x1.095568c82ad14af1c921fdae5d4aac7f481f0334p+007Q,
    +0x1.ab6986ccd06d0becf6fc3849190a588c6c81ad90p+013Q,
    -0x1.a4c316317a8c0d0c9667abedf93e628330a59d5bp+004Q, +0x1.00971b2f5cb85e459c60a73c09205b32b2e58f78p+011Q,
    -0x1.ba404eae5aeebde59af1407fb22c791251467df8p+004Q, +0x1.9eed245a8d36fff8843be2a87eea2e60a3f062e3p+008Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2007[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.1bdccaf9d54484d7d22a4172cce486b6eaedc373p+003Q,
    +0x1.c3e6e4c02c3c817fd9aba9d5df2f503871ec9798p+009Q,
    -0x1.c0cd5f0569a0724143f155ed687f96f5732249cap+004Q, +0x1.74e7485017bcb1f767225802e03bf5d4103aefb6p+008Q,
    -0x1.fe2801184f9729e3e71291ab6d8ad359ecd90d7cp+004Q, +0x1.989fc9835b201578fb84a88e60fbb80c1d79f8b5p+010Q,
    +0x1.3624c19a6700dabf92733a8232d85c7369642c67p+007Q,
    -0x1.f863607dbff20095f465b7a8059cfbb589e55d55p+002Q, +0x1.d3942a0514bcc1c3f80dd718bdfddb2e58ca1dacp+012Q,
    -0x1.b975036d42a82f81b03f0e7655689f863e6c4100p+004Q, +0x1.688170639559ffc15c3d684823558ef665ed2147p+008Q,
    -0x1.cdd994b9b54bd1707822fca98c497142adaafa75p+004Q, +0x1.243b2fde628507cad5817b2a90301696835702c7p+010Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2008[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.4326180b947d5a2880be81522b05349bc3e49300p+003Q,
    -0x1.a8101fb3be72f1534d48c991ae71aa515d465c30p+003Q, +0x1.04bef6b10151eec9487f719d9b4a3b69cf21b643p+013Q,
    -0x1.bcface837ccca5fd736ed743a6c3377ce0800d50p+004Q, +0x1.54e7c79fc4488e92c39c710df2e6b48d99916f8ap+008Q,
    -0x1.e283f61333dfa228b6d32bbcd9e944b5175a7c0bp+004Q, +0x1.d5f55b175e9b585ccaf245f45188bbd5e853f3bdp+009Q,
    +0x1.71047d3bbd3551e2b912bc45173f37595c4a1253p+007Q,
    +0x1.69402600cb09230d4fce72cb4e053510ae0a0321p+014Q,
    -0x1.92b10ba9300f888dd1682f03d93056a9c8e10b1ap+004Q, +0x1.b1e80389ac2bae456a6e7322596c1409122a37f6p+011Q,
    -0x1.b817723433ed90115688c3a3b64ee7244621a1c6p+004Q, +0x1.4d6353e9f6f78735b594fcecc8662b2058a131fdp+008Q,
    -0x1.c91de2e29aff1512128d83e331e3ec5115151b4fp+004Q, +0x1.9233f7f41ebe545fa773619683b871cd2a06bb95p+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2009[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.7e1a24195a0f1d3397f8c9da0a62f1630c600d5ep+003Q,
    +0x1.5150e83c78bbff6131baf7854bfd8bc387ddbdc6p+010Q,
    -0x1.ba156986ec9167e243ce96326629987608c26f12p+004Q, +0x1.435923794d49c0aa5e37fd5e3060e7abf70d24c3p+008Q,
    -0x1.cdc3adcb310cb4b6cddcb7609039c11ec08eb8d5p+004Q, +0x1.56f12c7e0acd04dfa7948b6807eadf1f8d579d84p+009Q,
    -0x1.f3eeb34d301b956d118a7bd18574df3b2d369b00p+004Q, +0x1.8666411177d1c18ec7ee782a894feb9b1cdcabd4p+011Q,
    +0x1.74c09a4c4e5d3ad45a17a53f379ed744da15992ep+007Q,
    -0x1.5c1e62556a31f250ac25d3ea43bba45498374062p+000Q, +0x1.5b4feffb1ed1036eaa2d008999fff767b1692883p+013Q,
    -0x1.b69dbd91218ecf1e13a09a89c04d9665f10647d2p+004Q, +0x1.3de23e91f7c1c609202351afb30e45660193bcb8p+008Q,
    -0x1.bfea364cda150e93d73f7c62c549b17eeabc318bp+004Q, +0x1.39e4180b62a386faf036f5a2beacddbfe8803f67p+009Q,
    -0x1.c45d2fab61d9f4b932e0a705a4fa3cca333a3093p+004Q, +0x1.ea41e59ac8d6d27f274f70f6044030f3fbccd638p+010Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2010[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.7d5280a30e72f3fa517baa610494f4b3971e05e3p+003Q,
    -0x1.d5308535a377070ae0beb965958a2a0709430f42p-001Q, +0x1.7450d0a7375b861c4f289cd5d83fc5e7fb4848c9p+013Q,
    -0x1.b7ad47dc6be86061d2659e1b69c61b27389444c5p+004Q, +0x1.375e5806433499d6c73222030a88be47f9947988p+008Q,
    -0x1.c258b6f67b33b3207c93fe96ed21b98ca39fa9e7p+004Q, +0x1.128646bce015bc7e4088b00f23da0d309892587bp+009Q,
    -0x1.edbe60208eb7ca556e3f69aab8061cf8d52c275fp+004Q, +0x1.976ac8318a3a957d2f0b8bf9458f22782ccc7e37p+010Q,
    +0x1.cad4bce2fa55c2ae3fc904b8afd883eeecb28443p+007Q,
    +0x1.e810e4c3f35b77ed61edd9cfbf989142038db33dp+014Q,
    -0x1.6cad1dbbbf1795b638593903bed680c30a0e6da0p+004Q, +0x1.3b82a921ba2eca488f289212244c1e73a745b8edp+012Q,
    -0x1.b5328d4427c354bdeca09a65712a69d209a08e85p+004Q, +0x1.33177e05cc51b681b421ba2c2b598474b250b14cp+008Q,
    -0x1.b9b560e68620b9efe0dcff4cbee121b83f57066ep+004Q, +0x1.041cdbaa2e5a52556516517e04b6971f11743bf5p+009Q,
    -0x1.caec59c387731e8ba6174b7f0e7f52d07f225855p+004Q, +0x1.41c49bcd6bc2a541304207e4b0a11229309843c1p+010Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2011[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.da508c27d9550a11e9cc64c90704ee6d4a8ce0aep+003Q,
    +0x1.c9e13b05926ea30e296d2c1a9d1951b2a945289cp+010Q,
    -0x1.b60ac19312179f825164dea11f58738f1651175ep+004Q, +0x1.2e2e315eca450ed3d8889b6c5444f0dce5c99daap+008Q,
    -0x1.beb90a9830a30f59075b14f41eda2cfb18d27c5fp+004Q, +0x1.d57d1bd4c2dac6475ddb5cc9e7d99aad71d9141bp+008Q,
    -0x1.cd7f3ecb411fe76e9ecdf58f7b443190c6ad7739p+004Q, +0x1.4014c3dcf9922dde43c1c4cbc997dcfb7e7836f9p+012Q,
    -0x1.dfbac8db29084c4a089b343deba4bcba48388e36p+004Q, +0x1.17784d2413d09124baa3b541a028dc44dcb46270p+010Q,
    +0x1.c7a5539c64a6a4784b7794582d9e2237bf9f4b93p+007Q,
    +0x1.201133448e12dced9f39ce780d90d191fef53158p+014Q,
    +0x1.92b27f969e8153a27f0f9472d9df540e4484ec2fp+021Q,
    -0x1.b43e9271da65e4780bcc5e91129702348bc68eb4p+004Q, +0x1.2ad6d8e9a082738e40e05fd2fdb90df1ea6a8e62p+008Q,
    -0x1.b62b196fd42a322e8b8b581a8d3b0b1358c845cdp+004Q, +0x1.6d415bf1cbd8ad69991e713acc0acf9ff8522a04p+011Q,
    -0x1.b8448a3d6a3d749d38746f13938932a9367c0fcep+004Q, +0x1.c524414487be73372175b267c11a6b0a0b5a70c1p+008Q,
    -0x1.ca14a303480eb6dfbae7abb9fbbff48417a0fb60p+004Q, +0x1.e3dae91892ecf0e976295873192c24a43e36bbbfp+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2012[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.e26630b4bb5d665253a618ab9c1728b7c85a5decp+003Q,
    +0x1.5ed47095aa5b4d0e37db611ad28d8202cafe68aep+010Q,
    +0x1.856013e654cfa08a251a92a5daac6b163a7cb2d2p+017Q,
    -0x1.b53ff1ada94bc04929055981ed00504d96ca959ep+004Q, +0x1.2755c1b398d3d84ed6c50a48b3ce7a912b13f280p+008Q,
    -0x1.be220c9579a62a2210e3314263484361a5ff36c4p+004Q, +0x1.a89031751719f983f0ee717ed5f1ea861cf61f92p+008Q,
    -0x1.d34867bd059766194560d4d360adc7898d52610fp+004Q, +0x1.b8148af82f11f6d598f30980d9ab26b3b794b9f5p+009Q,
    -0x1.e3dcd8160649287657b434831f1ee9ee594faf37p+004Q, +0x1.4d3f831e8df13dd08a282e433bd5de5ea5174d22p+011Q,
    +0x1.0cb05f8dc63cb568d66d3e91d8856ddbd89af30ap+008Q,
    +0x1.245f27c72537b9fc9ce144961b727cff15a85a0cp+015Q,
    -0x1.29eaf5bd1f2a363f2cb548118eafc7f1035f00b5p+004Q, +0x1.b5392da31670432b096ef70bfb6d632f5ba9ede8p+012Q,
    -0x1.b3de398efa1110ca25eabb870e92827cad400bb3p+004Q, +0x1.24bf3d63a7b6824845cfb6ecc89e71203227a858p+008Q,
    -0x1.b8d1c3e0d8795a2781b1673ca12faa2001699e58p+004Q, +0x1.9d8fd73ff805f3645e42c122ddb53e17989bf76ep+008Q,
    -0x1.c1f000cf1c52809592db34ee72b2513e0bbc61ebp+004Q, +0x1.e88af8ebb45eaf486406c348adbc299f8b2ac699p+010Q,
    -0x1.c5ba50df35c0c974dd1500c16653b8f0cc265149p+004Q, +0x1.8e566dd82569f2442765d0b10af66074d0d6a5cfp+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2013[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.0a9b5711b50d8e506c456e0dedf480c3bc03fc83p+004Q,
    +0x1.ebf6473be8824a1eb00516c86e6c9545c4fc6e3ap+010Q,
    -0x1.2e2634a46bda3e9bed4a03881d7eece9999d72b5p+004Q, +0x1.c2ca7bf9f55aee93bf1492bde93e5c1e6ab43479p+012Q,
    -0x1.b4be6c9c7536aed8131834beb8a8243d37cc6692p+004Q, +0x1.230e23e9e38e8381b6bdf250284d346920d75d1ap+008Q,
    -0x1.bcb4041a016814bbb93b80a666fa6d5f8216b7b7p+004Q, +0x1.9009abb461ba27bec1841cfa59fef8ad7a7ed391p+008Q,
    -0x1.c4a8a41c27b663e258e315161d9eb277eeae3567p+004Q, +0x1.77cbbc8044f18678fc722bb01c2aac82a7bef9f2p+009Q,
    -0x1.ca77b66d99399a0324cec68a1250c7ce03439e54p+004Q, +0x1.b939fc3d2e534d7687b06d4ae0ce5a60885650d0p+010Q,
    +0x1.0a2c574fbce20a833653c0b4989abf8501503353p+008Q,
    +0x1.c4cfb3d31f0852951c721f7df583a12f9906c59bp+014Q,
    +0x1.dfe86cda5d10313535c8899b8c60ebd2af6aa7cap+021Q,
    -0x1.72a02f7a538d25ef0849290871c2a340608dc48fp+004Q, +0x1.f6e1acc2ab8c524e751437babcd1bbe9aa09c897p+011Q,
    -0x1.b39c1f38bf1d354b0fa9ecd15adcbf69de3f87dbp+004Q, +0x1.20e79b2491ec4d13392b9b8ac481fdebb9e5cb24p+008Q,
    -0x1.b6de7a43ddda7f26681b51463e1b263eccf6c3f2p+004Q, +0x1.6ace548efc4badb8fc72a34492f36512836d335bp+010Q,
    -0x1.b83ba8aa4f355b5d72ba07a19590909490738badp+004Q, +0x1.872ec75f9a44e4931fed93504df1c68418d219f7p+008Q,
    -0x1.bcb7ccb49cf290df0d7aec967b1903bcdaccfe46p+004Q, +0x1.5c8d534a2d00b3b0e8d0ecbbce318fbf7d194140p+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2014[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.12533ed8dd72ef04d68cf6ad57c7d47d7f4d962bp+004Q,
    +0x1.dbaf7c59cc656f0994c1baed5556b7ad8f32d6f0p+010Q,
    +0x1.a32b3f58b57d3dde6334a826bc90a1fe89902090p+017Q,
    -0x1.a18750d8c21ccb491b859135268326c0b7d8fa38p+004Q, +0x1.cebf5485fb092478c1dcfef635d6416088568b13p+011Q,
    -0x1.b24d7b4a116db3587893f1d70e797202d59a8c47p+004Q, +0x1.43c663526beb5695533669c39067617ae3288676p+009Q,
    -0x1.b4129f8ea5872ddc096f9c83c4d7f8ec3f8faac9p+004Q, +0x1.2023e5efe50eca80a977b3de135b32d33368c710p+008Q,
    -0x1.b97c46936c058993fd31ee520840cff980c73886p+004Q, +0x1.7f95a01817f2a792e6a384096672026bfbe78c0ep+008Q,
    -0x1.bb88677a580cdf041305b813c672ed35898061b7p+004Q, +0x1.37ab57d901d75e161197259f6f7df3752305bfefp+010Q,
    +0x1.1dfdb5fd8d851f299fbeaec137465e6e071ef76cp+008Q,
    +0x1.220a257eba5137091cf3f804b50a7f013fc6ad25p+015Q,
    -0x1.53f4c357a2bf93b0add0ed78d1c88201347dfcf3p+003Q, +0x1.0c288d7716ca81de863fe39aebd3380b709c3ac2p+013Q,
    -0x1.95fa9af609202cd18a0f2cbb4c477ca9c81a317ep+004Q, +0x1.4317443be0a704323a1de6d2b69e04119cad5f44p+011Q,
    -0x1.addc1fd7cfa6dde0f5d962a9729208ec830e29eap+004Q, +0x1.122d34e9b4d23b4c26dbbacc2683de04b313ce38p+010Q,
    -0x1.aec98fe4d3f336b3e1975ea00971bc488498cbd3p+004Q, +0x1.335f84153532d1aa4b40a75c704e9f60934ca51ep+009Q,
    -0x1.b3242fa8972593a13e8b2d6df111de42b5479484p+004Q, +0x1.1e369b4161ec0c5fa4d2f635c7501febdb75cc0ap+008Q,
    -0x1.b5dabfa06a7f154cd69b6ad389c425a54d097174p+004Q, +0x1.7796ff823d31f466ef3674d00f436b4b82b87707p+008Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2015[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.2d1f898df44ba3862eb97de7932fa85e045fe3cap+004Q,
    +0x1.252af75c95e002a472045a4c07f3935a4991262fp+011Q,
    -0x1.a858a424df7e7017457feb32cbb06e1f03711afdp+003Q, +0x1.246d1577de994ba458f56d9939ba299683b54181p+013Q,
    -0x1.af52ad561e88ce67a1932f77138f64bac75557b1p+004Q, +0x1.069f44507e835bfb1560668ed94ecf87ed367a3ep+009Q,
    -0x1.b335f848d715ec23fd9b9f91cb44b1534af4fad5p+004Q, +0x1.1d048ea3d7e5d875f262cdca7b6a47325cc98ae9p+008Q,
    -0x1.b5096118d43555b54b67ecf31e1c54b3ffeec9efp+004Q, +0x1.6c0a939732809bca92cb62c982ff7c846ab645ebp+008Q,
    -0x1.c90c3cad58a9dbffd6a3f0e61d349bede6ecca56p+004Q, +0x1.e3162049bf07e60691feff6595861b7445470c2dp+009Q,
    -0x1.cbd8a0f37ce6ecd9095a631523e4431e32001c39p+004Q, +0x1.2a98e03a884ee0809753126a9c54e5d15d48e1c7p+011Q,
    +0x1.31346730eca6e68b44b3b5470f72e4448aaf42fcp+008Q,
    +0x1.3193284dd4d2add10bc80b3340ca88883b8fe61bp+015Q,
    +0x1.3c9661e191e973e3be3f1ce5edeff6c873dc4900p+022Q,
    -0x1.587a5e6c76c6ac3c166c951b05413e1ac98b96a9p+004Q, +0x1.4021ba269dae0f2ca684676e1eee968759e9f0cep+012Q,
    -0x1.ab8aa803c7692136a83c08947246e1ac36488031p+004Q, +0x1.ff20fcb43d1ab57d65c3b6c298b9b6db63609388p+008Q,
    -0x1.b281ec24076a8e18205299a527f24fbd67271ea0p+004Q, +0x1.1b4f0096fbd305283fa407d048c744c7d6a15caep+008Q,
    -0x1.b287dff16ea2ebafe0265656efd10d9c305cef28p+004Q, +0x1.65357b8e65250442b3d064ca6a49f2aafbd38229p+008Q,
    -0x1.b6946df1595af90c1450c676762117e6878f26f8p+004Q, +0x1.d70085a43de7d91e3f5555fe3e38a69baae8155ap+010Q,
    -0x1.bccbf36e963147df3d205599829846bc545af046p+004Q, +0x1.b6bacf488857016b261b8b90bb3afe1d5d6f78dfp+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2016[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.46633292b96a86632f32c9397e648b8c1893b5dbp+004Q,
    +0x1.50034e8b1bb9d113b1cd814bd1da1b6a980a8767p+011Q,
    +0x1.29317471985e39a2823b866609fcfdae3a2a3055p+018Q,
    -0x1.87a830c5fe3a78c48eba1793a619e27b4019860bp+004Q, +0x1.4f741b95ec31b7105464e5a88aca1ed3c15351d8p+012Q,
    -0x1.b314220b0b6455ff25bc4ed7325f80dae5931793p+004Q, +0x1.1967aca1293245ea3f92cc0511bbd2bfd80801cap+008Q,
    -0x1.b5db18012c6d0b58067a02e8341ce962267742a7p+004Q, +0x1.57870b4eec0b60c693eb0382d88c1b23b5979fbdp+008Q,
    -0x1.bb487d9304f3d493820f9825356fb17e35d3426ap+004Q, +0x1.da8037f34e098103f1dd51a05243c782cbbb68e5p+008Q,
    -0x1.d0276bb34803298ecb6baef3dbdbff8e864a2abcp+004Q, +0x1.a9aa82609201dcaeca610b8b4a1513659a77d622p+009Q,
    -0x1.d1a1211c15332295e03c379eee9f3656d2cf15afp+004Q, +0x1.c88e3d493d907a60069f0f1e1d1aef689faf1239p+010Q,
    +0x1.463852caf39dc26d0c0c2319f2099726de34339ap+008Q,
    +0x1.628e8bc1a6a80719f1ae82c584d523175fed71ffp+015Q,
    -0x1.8e9d5d6796157151139b03aff7179235c28ead7cp+002Q, +0x1.646f571cb864d601aacc6133cac923dd74314efdp+013Q,
    -0x1.8ec7989a03a3b960c7c0f1956d5c963a2ac7e8bfp+004Q, +0x1.bd3f141312c74b476ca113a16002d80337519df7p+011Q,
    -0x1.b2861f9aa9fac6153b3d2166fd9460332018ccdbp+004Q, +0x1.18185c874dfb017c754e6483625f0ebb7fb61d98p+008Q,
    -0x1.b3d01bf2298fdeff7088ac825d6f635f377d8cfep+004Q, +0x1.52e8bb94f53c2bc43c8440b19aba4fb95a6b2cf9p+008Q,
    -0x1.b69abbca90a7191b61af183a48a00ffaa4f51c9dp+004Q, +0x1.d022f02cf3e2b2eab45d7f2ef2220d827a677551p+008Q,
    -0x1.c0d652346fd1481a59a270ba1c8ba3bc08231af9p+004Q, +0x1.80b13943978701cc563a102b6543c9d2f3483ff4p+010Q,
    -0x1.c6242d49dbc97c91a6eee1fec369a6ea158db7f1p+004Q, +0x1.898b30dcdeaec9cb3ef76739c61b40319b249edcp+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2017[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.3fbee988aaf9362c015ea96f73bcce8b06827cafp+004Q,
    +0x1.78ee212ff0a758cd9b3011f86eb6228f322b2cdfp+011Q,
    +0x1.c624b46f0c5b17d7ae146f9a946397b06a7852bbp+017Q,
    +0x1.4f2343870ca613dad08ef0b8edb27b0cb56d4987p+024Q,
    -0x1.72630ad071b587f9d10b7579ce71c1358e37dd4fp+004Q, +0x1.c5721e6043d39290740ec42307350e8052d49edbp+011Q,
    -0x1.b34ba505e626a1b993714fa628d9718572596f39p+004Q, +0x1.17c5fa3aae90acc045e93eed2ff93251ce28bfaap+008Q,
    -0x1.b72f80366961dac634b36ebefe13a67d4bd6589dp+004Q, +0x1.500fde87b7af135b850fdcf39adee01e839b71bdp+008Q,
    -0x1.bbc4a3c255a8aeac2e5077ff34b51a22bb0f9850p+004Q, +0x1.89246b32296308dc869b04ba8139ffd0d964e3b3p+010Q,
    -0x1.be9cb6ee69ec2d5cf812241038c5438e11f99d95p+004Q, +0x1.ca2a05b2b421a2e141facf444887e9ffa9ccc515p+008Q,
    -0x1.cc7c761ff3f9277da4e2bf296587e047036d17fcp+004Q, +0x1.919fc8c073bcde095afcf00b3cff266a8843d04cp+009Q,
    +0x1.4c89623a68cc76d4be72341a08ecf25ae38fca0ap+008Q,
    +0x1.75cf5b25aa1ab16135eb58ba6278db1f50c2817ep+015Q,
    +0x1.19c8e448b1d485b0d915b43965854770d018ef23p+022Q,
    -0x1.715e4aad1ea9f7d5283d5f56b5de929cb650a4b6p+003Q, +0x1.a1c7aeee8a713df6594fae7a9581bafa42f0b9a7p+012Q,
    -0x1.7c656e6563bfff293b68c7e0e88e26adafcd7e56p+004Q, +0x1.581c1796a0c21a3dd73d1b9a1ad5bd336d73f067p+011Q,
    -0x1.b2c65f845948855690ec2ee3fb4bf41b10c169a0p+004Q, +0x1.16ac4d9fe1b8cacbb0b36874a354743745b8bb62p+008Q,
    -0x1.b44798773da1c88e1b0887a8ad8068d72484a3dap+004Q, +0x1.5626da132beffd9f7ade010cc21df92220c765bap+010Q,
    -0x1.b53b25f5109e03b2e5467c5e1b6425556e24eda2p+004Q, +0x1.4c34533657b1ef43850f262bd4b994e4d1513716p+008Q,
    -0x1.ba037597a199b3edf59ee97a300422e2a12d2ecbp+004Q, +0x1.c0cb23d414431a584adf9e2bad95cccc9043d615p+008Q,
    -0x1.c4cd743aa6ebcbd9553991df73f1280f4b78b625p+004Q, +0x1.759baadeaa7d22aef0da8ce8b1d4bf7515e3605ep+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2018[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.1a1d1c3af86649c2df7e26850c3e4f8b8e61b3e5p+004Q,
    +0x1.f2b139504da3721d7e82b2caf4ac06b60c6947e2p+010Q,
    +0x1.0198f1df6066c6ea5c83ca1338160d77578177ffp+017Q,
    -0x1.df226cb2542901c60e177686d7b4afd55252744dp+000Q, +0x1.1f346e9f48896fae1525916f7f4f44b87ca4fefep+011Q,
    -0x1.44b48dc7aae5d9a28752bf503fa32bee5d7ee9cep+003Q, +0x1.0b0d0bfb595c22b34ef581c6927fd4dfc2460b9fp+012Q,
    -0x1.9cbfe15c6f5e2ad439586c2db0627f31d9f386f3p+004Q, +0x1.9c0f544ffd675a121ccdf9c9cd8ce474ee3d43ebp+010Q,
    -0x1.b32ba41d54e2dd564f2c35d095c3138768edf726p+004Q, +0x1.17523696a901b90231338f91afab6d84379aca13p+008Q,
    -0x1.b6a89f254e00f0265cd33f55c2fe94d87569207dp+004Q, +0x1.4df452cf2f5e5a9da8ee7678ea91271857496c28p+008Q,
    -0x1.bd511ce0816cfb26d24c732576f5e92ba9ba6cd5p+004Q, +0x1.c59431357860a507e82709fb851785efe423b882p+008Q,
    -0x1.c6c54434ef8c5a1da4b27d38838ecf1aa9d6529ap+004Q, +0x1.934ba91f31a42c7c24db0ae6d87b67267e86863ep+009Q,
    +0x1.1f96fcbcfc510b04de93fcf06bceb6ebc220138cp+008Q,
    +0x1.3689955d066d4f06f5f2cc02dc7948faa82756edp+015Q,
    +0x1.618947bf98de154cce5a05f705abf6b77ed55267p+021Q,
    +0x1.81def219232d51631447101eac522c91305bdc69p+027Q,
    -0x1.6de2aecdc4cecf401982e051216cbd511928dc27p+000Q, +0x1.1f64b324ca6413a70c7700600ef8f7a6ce68cff5p+011Q,
    -0x1.1055973c2ab3a339ee56a7460bbea0c781a128dep+004Q, +0x1.74c2ef0703fbc638567b5f68621aec01d079a72cp+011Q,
    -0x1.9f17d0c7d67d0ca5e2a25a67ad360e16f168da00p+004Q, +0x1.5f263b11558a06b9f40c148a9d4a80db4451f1c8p+010Q,
    -0x1.b2adbf2d2aa04e19c94fd9744349370179024c8fp+004Q, +0x1.163f9e53d93f83f013440ada314d74b2ab408bf2p+008Q,
    -0x1.b4cc378771b1c0c4f750cd06faa774d93a948e09p+004Q, +0x1.4a2a6d64ca79e7f6b8b3de666dcb8e57c409b0bap+008Q,
    -0x1.b8d8ad5950b37225ac237ad30e6a16e5d1d8b89fp+004Q, +0x1.bc29c929be82c9a865cebd2147cecf93dad4c5a2p+008Q,
    -0x1.c018ab2f3c09d7522f956f65227676934ec85cfap+004Q, +0x1.7564f3dad38bab50f7d8858d4b106e8c3393c143p+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2019[] = {
    +0x1.145c24688b8f21709f97785decdabc426a8ac71cp-004Q,
    +0x1.602c7924c416f30733088b18040630ff2193f325p+004Q,
    +0x1.cc050b22fa904c4b835ce987934137db1e19644fp+011Q,
    +0x1.22c917c48d795746d84edeb8254c3e0f576173ccp+018Q,
    +0x1.ffb5142f77ad28535e0a02903cb5ad90fe7d0b96p+024Q,
    -0x1.6f56374609f3676b26d31159857966a405068b10p+004Q, +0x1.57ba0f848814823b9c66cec9072e211061ecd1c4p+008Q,
    -0x1.94cc3e9f32e14d3595a40a6f0e27e0f530a85750p+004Q, +0x1.f641210b21ffce1b0fdb6da9eab24e050e518eebp+011Q,
    -0x1.b26cf473ae0a31a4f18145f44c474a231ea7912bp+004Q, +0x1.174bce688366998f990e0b9c5e12cb2fc02a8fc1p+008Q,
    -0x1.b376c11b91adbce601b5efc3fdd6f08e601d64eap+004Q, +0x1.4f5dcbc47d24da2969f6c8978a4b46c9ec951180p+008Q,
    -0x1.b903cf583592688eb0eb1177564e9cca194e857ep+004Q, +0x1.cfd4333cda15f0f4934667f8bd63e351995cda18p+008Q,
    -0x1.ca65466e6c740df01fb4c8bf051035739e4a0794p+004Q, +0x1.a1566d0ec6a7071f86930e891e8456414024b182p+010Q,
    -0x1.cddcf4424561e708f42187e299e73a0f99781a81p+004Q, +0x1.a047b4746b032c8521432c87cbc20bd58731ec61p+009Q,
    +0x1.6dbeb569b9cde6a3d6e01c6aafbea7f13bafb8c0p+008Q,
    +0x1.c1f3e13885d009153b72751500d834e01acb3cbep+015Q,
    +0x1.8c67f23c1b8740b250fec33a80de97113656608fp+022Q,
    -0x1.c7b14064d78e18842fd15fc37cbe60f5f570b3a8p+003Q, +0x1.d616106cd3bf1924e74ed0538065ecbb9c30d340p+012Q,
    -0x1.6f56f49dcb5ec75720620d3aae8defa5f7e04166p+004Q, +0x1.57b8313e852b786efbbd210cf0db3bb2fa76dea9p+008Q,
    -0x1.9377547e7e905c4353746817855d0f2d331dd24cp+004Q, +0x1.74fae7daf17122369a5515f423e9d245b82520e2p+011Q,
    -0x1.b1b8b6f2e822d79c182450aec260407bd2c21e70p+004Q, +0x1.4ae68994dcedcb7535c4d0e037085d20b449215ap+008Q,
    -0x1.b202b696407edc45791750183b2d36fbb9ead5c4p+004Q, +0x1.161b3d3777071e60735160a8570aac3c4deb0901p+008Q,
    -0x1.b429fb6125d441cf927ffcd3002b75fb42a74570p+004Q, +0x1.c5b8ae6006b744a55576499cb651df7216b5b984p+008Q,
    -0x1.bdea68efd0019047c823677065ae2df4ac70ec9ep+004Q, +0x1.68c0deb450b9b02345f6a4b242c04bb9f40d08ffp+010Q,
    -0x1.c4a2eb9f70d7e7e64cd5276dec7414f96c38a26bp+004Q, +0x1.825c65e1a0cd6a5542fe038923644496e074899ep+009Q,
    +0x1.9bf57169f8ec0bc40b5a1e96082178f21a3710ddp-005Q,
    +0x1.1c2807c5d9478b543a1fcff66673b7363f1ab836p+000Q
  };
  static real c2104[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.08b2a3d7a61902622bb753271ae407477148779dp+002Q,
    -0x1.8befaea60dc815a774c2188e95be9d8c487abcafp+004Q, +0x1.9822fbdde576ac0ee5453443db7129cd3d9d2d4bp+010Q,
    +0x1.488650d3d78b364acc6774e97eb3b88a6757d18dp+006Q,
    +0x1.68c5276f4b2bf480f2a651ffeafc867969762c9cp+012Q,
    -0x1.a32b695de8f2f09324d90ee2a7c57f55c75a237cp+004Q, +0x1.e83874203234843566e1fc853a73cf464dff7e60p+009Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2105[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.493aaaf4b841e4b5af072829900f26d92805d7dap+002Q,
    +0x1.c10bb0e3662e0126c1497c595cf227df0417d1efp+008Q,
    -0x1.e682c6a001b4da5cffd75f759d783cab6b9aba85p+004Q, +0x1.52edc529d113b43dfdca2518b38ca06f8384a069p+009Q,
    +0x1.c9fba25c7d01fdb16f587b72c944254bced4e265p+006Q,
    -0x1.6cdaf7e30f2039a61e5966b36ef3cb99cbc0c477p+003Q, +0x1.1803e06e3f8eec19ca1bfa536913df93856cf46dp+012Q,
    -0x1.cdc8596440151df7ef04c21c68bc27864d7cb4a9p+004Q, +0x1.1fdc13972707d41e1e27ecf89451b5ebe87dcfc3p+009Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2106[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.ebb0324e68623da81417c27e8848aed3b7892668p+002Q,
    -0x1.90482aa4b38bac847153157d31037da97bb5de15p+004Q, +0x1.35b387f0d0ad12869cefe963ae77d9e027ba12e4p+012Q,
    -0x1.dc83e8c6e516843da1b2301f3c5aa12ab479e272p+004Q, +0x1.ccc119c09b54b9803fd56877e2ba0db0a9fd8adbp+008Q,
    +0x1.160655b608f258ee88060acb41b00d10f2812c74p+007Q,
    +0x1.e706c1f35c53a448f587c40d59254f23beff6be7p+013Q,
    -0x1.c58424fab43479c54c2421bf624a71fbc246f218p+004Q, +0x1.13931c8493bb85bccf2f2938c0222e8906f78c12p+011Q,
    -0x1.cfce8ec2951c48115b1e666355896e85de7511c5p+004Q, +0x1.b18f66784d75a0442c91837a7b327d1dba0213b6p+008Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2107[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.1e7550d7c8b47a9761b156d2d96927baae4346c5p+003Q,
    +0x1.f02658dfaa0387e698a5d07e7a480d780367ca27p+009Q,
    -0x1.d5a29edf234aba37de9ca9e1c68a6c2d3be068a4p+004Q, +0x1.83d5ce469fea4ab6fb37a4612940578ce20a10e1p+008Q,
    -0x1.110b48ad350547acfac850968f01ec91b7dbfd16p+005Q, +0x1.ab61d94b1fc6e20ae175c1f738c9c5a7b55416a8p+010Q,
    +0x1.4cf5f43e478a244020d6f10d0699051cd3b250e1p+007Q,
    -0x1.4c3cdcb20e2f6057c77209ea4c0ef962126b69dcp+003Q, +0x1.033f5181032926be335e81cd55acce0a56719402p+013Q,
    -0x1.ce305054c83737b0ad008de82cf11c7578fb659ep+004Q, +0x1.779fec3051f05e8c2324d671bcbd98b44d564df1p+008Q,
    -0x1.eb08ee4dc6acbd7db0709ecfd65433996ad6345cp+004Q, +0x1.345b26a8b31308ff2d9a989c0f0f555525bbeea0p+010Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2108[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.4f388ad3bf4bacdb121a29ff9677d0eaafbc21c4p+003Q,
    -0x1.1018c368f97eeae00a150d3b23850b3416b67618p+004Q, +0x1.24249156b637afbac6fc4cfa25ff45f2918a1165p+013Q,
    -0x1.d1543be1080d9340427d1f9dba019d5af963c9fep+004Q, +0x1.62369dfa666fc0cd62330e7e807aa1baa6595b1cp+008Q,
    -0x1.fe2785ccffd2fe59b0af30c59e5c2ea91ed2d0a4p+004Q, +0x1.e911634dba98d4087eefc1a230864e8534fcad6ep+009Q,
    +0x1.84dc192b41503b95c835fbec485898346a3fbc71p+007Q,
    +0x1.a4921c837bf462ca24eedd32c8bd6cf59fa16f44p+014Q,
    -0x1.bb72ec2dcd394ae3fac462c9c21a1e1342ed1367p+004Q, +0x1.d30e6a37a7e199b8c073073849a3a3fe5f83343bp+011Q,
    -0x1.cc69c017622718875752ec2dcd7555cbd3ab004ap+004Q, +0x1.5ad82130646d94c25ab3c2fd463cfa7b43527137p+008Q,
    -0x1.e2da72e2c94531fbdab92f08020dec7059f84103p+004Q, +0x1.a5416af99f9d805e96df4861425af9ddde946c07p+009Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2109[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.838e524fd191f0faec5b4275873601e74364428cp+003Q,
    +0x1.77ee658763b549b2454179dcef318e94584320e3p+010Q,
    -0x1.ce352c8728f33dbdfa422dfdb2bc9d770cb5fb02p+004Q, +0x1.4fd2867182e5ab4c4a03093c99d63e3d4a10c53fp+008Q,
    -0x1.e656d2fffec77d1bb8c40c53f7ae8d96163ea8a5p+004Q, +0x1.652bd38abf15174715bdec759781f27f6d872964p+009Q,
    -0x1.127d697a71c3ddde237d4130a158a4c1f92846e6p+005Q, +0x1.9c1d7841f127eb92311ae8d09884fab27ee13430p+011Q,
    +0x1.93dced14946d82c39beee2296f848bfe189d827dp+007Q,
    -0x1.352679d2a678cc49739982be831f919c895fb707p+002Q, +0x1.855a0f3836e95eed90296a7d84161eb8b0617812p+013Q,
    -0x1.caba71cfbed15ceee36f29b81ba32763aa67c802p+004Q, +0x1.4a7ac6fa01b90b390a5cdc7d299d7fc7669eb461p+008Q,
    -0x1.d7b6a4fb2da91314d4c2f8438152f55d4d073a37p+004Q, +0x1.481e31e91f3ad881728d8fa12ad36739f8e9ea21p+009Q,
    -0x1.e7161629036f19de630945fad310dedf4139a086p+004Q, +0x1.042fccd6fe72cace093c62c86923fabd75ab20c3p+011Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2110[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.8e25b82e08b0677d26db389958c5871e431d8ee6p+003Q,
    -0x1.2a3d7a0314c56e7b06946cdee9065d151a124e0cp+002Q, +0x1.a77b1660b8b009f4a00756a276008395d7461541p+013Q,
    -0x1.cbaa32659301aecd75af971905d66d407d2a2184p+004Q, +0x1.435cf14ac984e8881ebe834eb6ccfc4a1eb1e971p+008Q,
    -0x1.d91d66b5a3d09944b34ef0f27a92c9ec1c9102e5p+004Q, +0x1.1e528e400f84841671db904696f2f7eaac47e3acp+009Q,
    -0x1.079efeb4a53277fda828d69a11c8ee8840493409p+005Q, +0x1.a9bc3d2426472804bb325d396b7eb605ad62de13p+010Q,
    +0x1.e6697119f0abe7341fea91445fbefdacf40c7e46p+007Q,
    +0x1.1f8ecbeaf5c2d4591bfa109fca70b38caf1084f6p+015Q,
    -0x1.9baddb64ee16c2c8c32110b42b386b8069381bf6p+004Q, +0x1.548edfb9a17867e8bf6fcd702317384d99de966fp+012Q,
    -0x1.c92c14de6dff2ada2383eabb45443d94840ce485p+004Q, +0x1.3f2dcfd2545f994e0aafa307ad6a8b08f9b45626p+008Q,
    -0x1.d0263816e7a5fd0bfc491ca4e90f56d94f3997ccp+004Q, +0x1.0fd90cd154686aea7b373aa5f09cc1b1c86d350dp+009Q,
    -0x1.e836d47a9a28cf71fd4fcb993aa15a940c12b75fp+004Q, +0x1.52d54910fd58c30f4ae1394c3dc84ab98216d1c0p+010Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2111[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.e24da4a3474c39a622f3ba5b557798642ced1b9bp+003Q,
    +0x1.0107f05219e543da92bffe0cd5718c06c8a74592p+011Q,
    -0x1.c9e9fdaba8680daf1725d6dd806e3731fa524dddp+004Q, +0x1.39eadb8d8c27fc977fc912b2861788b39d4173c3p+008Q,
    -0x1.d4419f57ecdc41fa35c6cc366b29a5ec86d75901p+004Q, +0x1.e9e6f245d602c57df67e2fa1e05adb38e837402ap+008Q,
    -0x1.fb7606414654efe383b2eaaf98fcec4a5b84ea91p+004Q, +0x1.2387d023fd939bdfc75e06ee7bdc851bfa2a4d4dp+010Q,
    -0x1.04fa7f8debd70d5904f2a10493887e7c50e9239bp+005Q, +0x1.554d736c73fae7885e603b5336ae47c49a96f25fp+012Q,
    +0x1.dcb36577f47c5c4b7b8802144ac40f8ba365b2bep+007Q,
    +0x1.248617fd9272d53987e2d40f60da1f52dc96364ep+014Q,
    +0x1.ef1735a7a7e2bf57eac3af8de0e05b6d9836ab8fp+021Q,
    -0x1.c819ab810be4e9919ed742e379208c0765041f3cp+004Q, +0x1.36a0cab0021bcc4efc672efaf70d9f4bb7ab05b9p+008Q,
    -0x1.cdafbc679d7a42779bf32bb2ed26ddfdca048f97p+004Q, +0x1.d975963d2a62ea17e39b34a17ca2ee2a6f918890p+008Q,
    -0x1.dcdc1244ae1514e2432b76d47960153bb85aadb8p+004Q, +0x1.84e94fa8287bc8d7143d064b1059fc4fc290adfep+011Q,
    -0x1.e422f4f41757c4f92af6b78c8b0ec07f9ae693e8p+004Q, +0x1.fb77b899892d789b11113960306da3600186087fp+009Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2112[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.e67da90ed3f04ef4f25de0fabb829f6f398448fep+003Q,
    +0x1.6515cd237818970d023afaec1f43eac500dd46c5p+010Q,
    +0x1.d3ac54cb5e8d82c036eb31f4bfef3602395e9919p+017Q,
    -0x1.c9007b416d0910aab13b5507a99769821177aee5p+004Q, +0x1.32cbdb5791500d80ea85ef6720287e531a8a8e03p+008Q,
    -0x1.d2f7109cb69dfa6363cce561461a44d40f07875ep+004Q, +0x1.ba2b0af4ec881ff2a30acc06108c8388854e5b11p+008Q,
    -0x1.ec74fe88e808e1b91e3b5932e450d9a91bcd90ccp+004Q, +0x1.c9b72c4d3b64b7cce0b6b795372d3af9294e0f63p+009Q,
    -0x1.06953c0b3a72230aec4b173b13a5c5e9fb17ef9bp+005Q, +0x1.5c968eaf8c8a896b6776e35149af59f598ebf92cp+011Q,
    +0x1.1e4c406e92b18ed2b5e08bcf0f26a116c8ba2eabp+008Q,
    +0x1.5bb67dedad5c473af296f85a7cec16e73fdcf8c8p+015Q,
    -0x1.61a46a37a7a29187e2e36491d3080359b1d303afp+004Q, +0x1.d8c76c1208bad30ceadda92fd30731ca68b99a60p+012Q,
    -0x1.c79cd4c26da91031617fa2aa7d65930fe132b94ep+004Q, +0x1.303ca755104be141e7b5c5d79bdd5f130881b535p+008Q,
    -0x1.cda1cba446778875e460084461a67981be18dc32p+004Q, +0x1.af32bf4d8effe21ccfe677c179096972523ba2c2p+008Q,
    -0x1.de0e87bd88e982799233ee5614ef1fbef6538d97p+004Q, +0x1.a001b6df94d23a13e6784b9b699014b64384d958p+009Q,
    -0x1.e344d6bae8c91139aada21ccefe1472eff09b287p+004Q, +0x1.016caf6d61f94cd998cc9097d01522d5bfbfa0bdp+011Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2113[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.11bd215df33b30863791af9848914c0c7a4af0bfp+004Q,
    +0x1.1a23049e6a24cb547d22052f57e527367fc32922p+011Q,
    -0x1.7570cba14701f26c2eb8d863d1998c21f60d9412p+004Q, +0x1.ec247cfdbbecada5a63849a1f08417bd24181d96p+012Q,
    -0x1.c86f15ed327536c98952bd5dd8fa524daf6ef6f0p+004Q, +0x1.2e4107e3447704aeb7f3e7d6ae3c3ebd587ce4b6p+008Q,
    -0x1.d14ad1f9c15674b3388b2a33ab97da216b2894b9p+004Q, +0x1.9fcd06859da71dfa64ec80a8f5608055d1c3b007p+008Q,
    -0x1.dcfaf154b3ad2c3369971c0f669c85d4c5204df8p+004Q, +0x1.8617723ab055cabe7c9cd8f8ed9782dd6ec48519p+009Q,
    -0x1.ece2082fe02564037138eb5d2724e9ecd27b0e5cp+004Q, +0x1.cd3d802b10a6d07a6b3bc497bd6aba8bff3365ebp+010Q,
    +0x1.17fb689113bed1fb8719ac4064b8d6a8cc049d49p+008Q,
    +0x1.e1e84ac79901bae60c3e8c1369d90edef74e0987p+014Q,
    +0x1.3053ebc9763c14f5532189d0354a54b3e34dc149p+022Q,
    -0x1.9ff472af07443f188aac41aca5598776d3dbed80p+004Q, +0x1.0d87e2fb06f2919ebd94ebbe6250e7331482f474p+012Q,
    -0x1.c74c8fb1b4e702c5bc5cff52a35654f3d8e5f92fp+004Q, +0x1.2c220510a74ca0bb1e1425c87327e8f636b6c572p+008Q,
    -0x1.ccd49881f4b54f0e8fc7b96e92440df7bb7425bep+004Q, +0x1.9710f7d8d21a4cbca3e8b84d8855182e8eb06211p+008Q,
    -0x1.d463bcc951d1f1382c8accdd3ded115416d014ffp+004Q, +0x1.6afab8e2c07205ac74d82f7f7cd48dd4f3fa7fd7p+009Q,
    -0x1.d56c5dca5d90b50ceef1d1822149a89bb0cf2839p+004Q, +0x1.7d3428ed4bb9e51fa041e03a86723ce4f4a87564p+010Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2114[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.16734d5a3c3aa849b1f27af0a0020bee0bd06aebp+004Q,
    +0x1.f4ff5f62ac20ce6ef3b446bac6f14b8ce4155a31p+010Q,
    +0x1.fdb2a45aabc27d72b8dacdc2959a445bd0229f69p+017Q,
    -0x1.c7c02b1735732f30161b5f63ec82d425fbefbbb5p+004Q, +0x1.2b257e572c7ba9371a8143a517479500fae80991p+008Q,
    -0x1.cad0576ac83bf24dad6204d80403fb041a7ebaf3p+004Q, +0x1.513d4ee677b7bde5f0ba9472427ed1afe70099b0p+009Q,
    -0x1.ce128e11094872f4d3a3a78910d12d1240da16c3p+004Q, +0x1.8e31d0c4551746a706513759d5c910b14af0e775p+008Q,
    -0x1.d0f9044fbdbc3980ceecaa14bfd5e2ba03d26f46p+004Q, +0x1.eca83985b8394a177ee5c12ec50629610ee1d39cp+011Q,
    -0x1.d8dbe8792cb5b3655cc5955e95d1d1d9bd89ba38p+004Q, +0x1.485c39095ec0b151fe035be5f409c0da5146dc9ep+010Q,
    +0x1.32ca0716a1ef89ebc42b9e1d177a3ef2b792729dp+008Q,
    +0x1.5b80a3a57f245b7cd13716df71ed28a7ad6bed37p+015Q,
    -0x1.cb248297eabc78e9d7da45fd0364c726aa472aa1p+003Q, +0x1.26559b179dbfdfdfe47d221196dbc8034f69cc76p+013Q,
    -0x1.ba614349e784a2369a12e05b1e49a59de7f75fcbp+004Q, +0x1.58bb71124e9600dc8ce0b9ad8aeef62a92eb7d1ap+011Q,
    -0x1.c6a13db4dca0b76f377e811781a5ed3b83e90f4ap+004Q, +0x1.4086eeeeee37a952cf2d8c07a3c1f9597853fcd7p+009Q,
    -0x1.c6d165588387f35fdce834ce8284befabb7c265ep+004Q, +0x1.2941dc1cff292a22b101522046264272d8550491p+008Q,
    -0x1.c99b9967c77d56d84bfd12dc68332de9aac24843p+004Q, +0x1.21b596862646cb14fc244c5922415ccd6e168411p+010Q,
    -0x1.ca70af8c78dfa07b3191d382d5218f5496233205p+004Q, +0x1.866560b7d6488a8e9ae801596f1f4ee806477d9fp+008Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2115[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.346c11e1e0bd11bfbbb34e6b93c1079cc4b699a5p+004Q,
    +0x1.4c10046d2d23b8bc1d482205ca4c6d0d277cced6p+011Q,
    -0x1.1584329dc0d507e23cf1dc5bee41fd18339953e3p+004Q, +0x1.40d3310ab4462f3ce28016631b70ade027800fc6p+013Q,
    -0x1.c50fc521f308cd3252ab4069787be7c2b77fb314p+004Q, +0x1.15295bf32497a9075607acc0330bea12391bd048p+009Q,
    -0x1.c6e72f3496cdedc89db568310c57968dfd485a9ap+004Q, +0x1.28037398ada93709bb26ee16d421d449e2a3504dp+008Q,
    -0x1.c9bacd3ddadfc44e3721ad8a47a0f7b479609d97p+004Q, +0x1.7aeebe5508f18c216f7f1635b5a1a1273d6bc114p+008Q,
    -0x1.e0f5da5692bf63957b150c1670d8c5eba5f4fd22p+004Q, +0x1.faf38dc86deecb5777526fc944b374aeb1325bb0p+009Q,
    -0x1.edfcadd03859296f8250e75927b025fca78a2b5dp+004Q, +0x1.39f12b444bf4ce6d892d56e093c63739852eff1ep+011Q,
    +0x1.40e178d260e25af15c56de0a38cefa4cfe83410fp+008Q,
    +0x1.4a470019be0b672b18e5c389dc086a9418d4710cp+015Q,
    +0x1.8c67297ec61a7302873b104118b5766c8eb4a5a6p+022Q,
    -0x1.83bd561ac681337cee1b8f7659479153f1e3f477p+004Q, +0x1.57a198d9c1df7f3cd7a54fdc590ec1a43dcf08e5p+012Q,
    -0x1.c143babcc4caa0ad0e7623bda120c4020eb11d77p+004Q, +0x1.0d987a769433cdd265fa602667de1d85b268c438p+009Q,
    -0x1.c62fb849f52cfb2c947cd9c1cfafe3761cf7f44bp+004Q, +0x1.2654fa3d8aa244f08456d4d0e7772a55ae649e7cp+008Q,
    -0x1.c72347510f95ce085c20c6cf0eeec9b97f7ae1bfp+004Q, +0x1.742fff25992802b10e7324904c29da4b1d0adf7ap+008Q,
    -0x1.d414e2fc0acadf5053d70c54bfe82b4f2b2b6a90p+004Q, +0x1.cdf4e09a8e9397af6f1c3ca7a9589382db1f6c39p+009Q,
    -0x1.d441001b4c42917c9e130768580c92a05335bab3p+004Q, +0x1.f1c52fa97b5eac13da0529f62fbeb740d05563f9p+010Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2116[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.49d17959e15cf343fe8670036e082f5d9d5f0313p+004Q,
    +0x1.6119d02b2448f4a0f495454d1c09a5edb8a07a62p+011Q,
    +0x1.63f47b6112764deb9013be5ea5365b4b5f04471bp+018Q,
    -0x1.bcc4425c85eeb13772429fac69456f96ee47f90bp+004Q, +0x1.6323ed998b3aecd4c046e4d44171ed0519fb8b32p+012Q,
    -0x1.c6a6dc6f71460756b79b825fdeb5d0ab00b5e6bcp+004Q, +0x1.2464e2303bd161dd3bfeb7067ff8e9c3bc93b6c6p+008Q,
    -0x1.c9c28b012a5cc93684c3c621dc5c87e09d75c281p+004Q, +0x1.65f937dc74656ce2d7cd35c17cba394d2436194dp+008Q,
    -0x1.cf71c4f5a7697912a3d600cec2c31f1b009e5a29p+004Q, +0x1.efd670a7d3f89e8fd89483b967ba37665db29bb8p+008Q,
    -0x1.e6f411753789383c315b3ad961b956c99afc2542p+004Q, +0x1.baef75dd17e9026528e73773203c7e4cd3d0eff9p+009Q,
    -0x1.ef90f02cd56172447dd9b263468aaadb08c3125cp+004Q, +0x1.db97b5cd64e953da51d4aa87ad0134e5124b8daep+010Q,
    +0x1.5cb8212c588ce1bb6e1a004cf0c038c28bea3afdp+008Q,
    +0x1.a4da2a616f434a101e048c56721cb29e0ff2e3d3p+015Q,
    -0x1.4d8e1663b82449ac75ef4764f92cef2b8070ba8cp+003Q, +0x1.8501744758eadb5e502224b574e7c96263704590p+013Q,
    -0x1.b4f6120b39056b49d1daf6a9cf58ae5874b553a0p+004Q, +0x1.d775becf172e8e03fe97e98850e0336a1f5aca6fp+011Q,
    -0x1.c6172f585b4aeec120e74dc3fe07f9161c36df03p+004Q, +0x1.2313a3b290a5dd2497c121b9d1bc1986aeb8d688p+008Q,
    -0x1.c7b509ce1945f1c75ff222c1d7a53796de9739b0p+004Q, +0x1.614a7ede404a3ab9ce41594301ea67b0a2f4c62ap+008Q,
    -0x1.cad65c49a7cabb6e579bafb0cd50c31ce355be2bp+004Q, +0x1.e5589db78b2555371fe21d285862dba4178965cap+008Q,
    -0x1.dc5467d96b7fe71863e3f9bc4408f955a2e660cdp+004Q, +0x1.92cf2daa0ce6f84cd9ae8c32d1307a3cce847eaap+010Q,
    -0x1.dc99c9f3a1ff468eed7739383f6c718c55efdb25p+004Q, +0x1.9aca5f48776dc95824e62f0ec7bcfaed7f93608dp+009Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2117[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.4277e2237ca861e651ee58c0a5b1a69672cffb05p+004Q,
    +0x1.9924910885c94249b38d4fa265bfa8e08883014cp+011Q,
    +0x1.e891466de8c5b1819660f51e14229583da498e6fp+017Q,
    +0x1.c592b870445155f4e35108074b4f02446a07bbd8p+024Q,
    -0x1.a59235e6b9a1c3963c3f031b2a0558c4104ebbcep+004Q, +0x1.d8b773fe64e6c66371410f2ef6001a8ed3381ee6p+011Q,
    -0x1.c6d47d409848dfc1f575346a6d447b73479806e0p+004Q, +0x1.22872ad6c5b4ba250d5404c26a3a81ad1589a1f6p+008Q,
    -0x1.cb01b23bcca7065e008a76b70b582d08695a048dp+004Q, +0x1.5d34b2763bdf1dc49ba2c117a56c0eb25f1872e9p+008Q,
    -0x1.d2fde97d4a36eea7fd3d601bbbc56bcc37c84b93p+004Q, +0x1.dc241fc1edb81b65ac0c736ff511aa57df16e503p+008Q,
    -0x1.d9407be2f06ce9aaf74386deee4890f2cee629dcp+004Q, +0x1.945a426280db918a1b00dd40602f5e0b895b0871p+010Q,
    -0x1.e302b1f44e9c606d737359c32c665cc5cf972342p+004Q, +0x1.9ef6dd0ee75c3f5abe84a9efe4697f123dc9e260p+009Q,
    +0x1.626fa4d27e01d5d356434a6649601143cc350fbap+008Q,
    +0x1.a752704d3d718592c1f7c40c7fc28cf14f5da1d6p+015Q,
    +0x1.7a5702ff32acdc01bc9658de430ca2ed6f47ebf4p+022Q,
    -0x1.f55fde32d9ff4ba22ee12e4b947290b43d2c8e1cp+003Q, +0x1.c292fbf38ddef78d0d7089398de5cc80af1cf49fp+012Q,
    -0x1.a40bd3eb09cd4e529fb949e608ce84c747ff1c21p+004Q, +0x1.6778f95fc261511b39d4746b3404bba498037b11p+011Q,
    -0x1.c6500c0126cb568b9ab2b308336de76ea1fff17bp+004Q, +0x1.216eb30c1ebf0d56f78ffe51575aa358cc624811p+008Q,
    -0x1.c91228d5fe71310464f43ead0dc1c535a28d1bbap+004Q, +0x1.595d6be9497598892acdc2b9a14869b3f2efc3a3p+008Q,
    -0x1.ce7611294ddea2dadfa5226a4a3850295737ae50p+004Q, +0x1.d2d611a10932a01da988dbe014b265444e93e7d6p+008Q,
    -0x1.cf8adfe69ae4ab66beec98971d64cc9774692e5ap+004Q, +0x1.623092b85851a5f93ba60797b7000dc21dafd0e7p+010Q,
    -0x1.db22eefff4fe9140a67125ddec01509e7bdf7848p+004Q, +0x1.837884e3bf14f6d4022936fa5722ac28b39dff95p+009Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2118[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.2d78bbf70712f1294aefcd5fad533c78c0d5f726p+004Q,
    +0x1.28fd8fe63fdaa2ab7322f0475407c7fe2f6de315p+011Q,
    +0x1.62f0f478170a7515d9367b94faa51eb7d35bd414p+017Q,
    -0x1.32599d820df815ee211b86ed9a4fe3e9f9bf2918p+003Q, +0x1.4daa4d939b0ef645c64a4d31d584f4efbd25bd41p+012Q,
    -0x1.c26f669ff121fbade719b2b63688786351bea8e7p+003Q, +0x1.3692584fa1ed34a72ca967716df303084ad3f346p+011Q,
    -0x1.ac086f7f4c3debdc04b3a03a09731703e92f1137p+004Q, +0x1.9ff537ec79d87b1ed2af6d577bcf4f62746eff45p+010Q,
    -0x1.c6b2e6d960074fbae2a0090902aba87ae3b70c55p+004Q, +0x1.21ec16de3861cd96b57cd2d60ecabb818e7e4006p+008Q,
    -0x1.ca75be66933f96a255485a007ad5d2111e93e42fp+004Q, +0x1.5a59524f612c5147ad06c1167c8a9f7217dbad5fp+008Q,
    -0x1.d199e0765c4ea16e13b2c1aa933684a8e7e6797ep+004Q, +0x1.d5a58f905dc93049756dc441564c1fa5ca6423b2p+008Q,
    -0x1.db7a3706f15c258ed549148ee82d8c185697aadfp+004Q, +0x1.9ecf11a3c5ebc63206151a42b5df2462e9033a3bp+009Q,
    +0x1.3daa0c643b206c14a9f3002bf341fb53e0e0c308p+008Q,
    +0x1.7ec3ba2b42cd361c4c9a182a22010254f2aed32fp+015Q,
    +0x1.d9862e88c4046989776e9dc01735605385379211p+021Q,
    +0x1.304475ac2f4df2c6a4279eeea24097e0c8ac9740p+028Q,
    -0x1.b8ec4df84e321efc06fe43b86c5a26d215796ae5p+003Q, +0x1.c5e14ec093b441d73434833161fb4699502db446p+011Q,
    -0x1.01b514dd4a18e3824023db1ce2df49e892b10802p+004Q, +0x1.2cfebbc14e6b3619d266c0c6b088c54d59974058p+011Q,
    -0x1.b1b23e3b0c8c022c6f0801840c27237b2b4b55c9p+004Q, +0x1.66630e028d909b4df89d8bb83c7372186a73782ap+010Q,
    -0x1.c636f64b1134353bc7e10947fb082ec42d61b051p+004Q, +0x1.20de0c048752ceb9e7b95aae68e3e2bd5a97c6b7p+008Q,
    -0x1.c8a276f841fd7646ca815a6b2f73c163f5b4041dp+004Q, +0x1.569fb2b678a3087cddb8cdd0d623e0d9c4fb3940p+008Q,
    -0x1.cd3c3a3279b8b6f1e3f404b43ded084dadd385d2p+004Q, +0x1.cc5d4f6d2fea85503db1e553dc12c6405ea939c8p+008Q,
    -0x1.d51a9c0672c6207346923b3a103251e562b0323ap+004Q, +0x1.8179112c5e10651de4ef7bbf8a589cf027232af0p+009Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2119[] = {
    +0x1.097cd90e7b8d1be9e3d54e0e4ba62a948099df7bp-004Q,
    +0x1.6007a526c2a5d3db14b8ac989287f5db69694d7cp+004Q,
    +0x1.e4d63a8649d5fbaf0ea84889bb9859aa2dbab6d4p+011Q,
    +0x1.3489cac1858637d7509bd166c006a3cbf03c2659p+018Q,
    +0x1.35fbff986c13306e6d56117d41239c35eda59d1ep+025Q,
    -0x1.777a512460daf7ce9a278e3f65de426710081083p+004Q, +0x1.9e756e0f29da0224a943119cd410d723ad35425bp+008Q,
    -0x1.b68fe773090bfe163781d20ad1632dc7d1c1e06bp+004Q, +0x1.088cfa155c444a7cd5925d96e6f760208aaa3b2dp+012Q,
    -0x1.c60fab7e0b8d99475d80e504f8d8c69d8892b4b1p+004Q, +0x1.21a3635bb94d1364f338cb6cd673dbffbfa045cfp+008Q,
    -0x1.c78be775c32b15927fa63614479e93f5498798e5p+004Q, +0x1.59f9efdef6969de98a9de2428eaf4fd79f48817bp+008Q,
    -0x1.cc4f5b31aaa0d88e89fcbe2278329c3dff27cfaap+004Q, +0x1.dc8ba7edb127f531c27eb787b3049cc829bd7268p+008Q,
    -0x1.e1c25677e70b9565f58a640618360dc43df5c150p+004Q, +0x1.b05954254ebf0957028eb8cac979580681ddb288p+009Q,
    -0x1.e22546de8e2c960e753091e7a9ac49ea99255cbcp+004Q, +0x1.b3dfb0bb8edcf6d85aaaaf52bf63fae907cc6566p+010Q,
    +0x1.7f9cbb55cf756b744b183ac2880647d3e30867e2p+008Q,
    +0x1.ed7eaba83722b7767f3e646c6a8de1dca34db714p+015Q,
    +0x1.e1cb5175b0c9aecf2607a088ca48b6feb8f54f3ep+022Q,
    -0x1.0a57c9e93eef38f9558e763641b157b9c2e003d5p+004Q, +0x1.f81d454d282e1198b351239b4f45e8a92fdab37dp+012Q,
    -0x1.777a4ab560d75dc09f5b081acbf137e414823d75p+004Q, +0x1.9e7b15df349bc1287b39332f41002e7188bb1e3ap+008Q,
    -0x1.afb1f8e929705d527b6444db0c88540cadb70234p+004Q, +0x1.8a0d453d3296fb289b81b7877b87eb61a098625ap+011Q,
    -0x1.c5a63bf7ca07995f0f2bda993e790023b2f4aa2cp+004Q, +0x1.20833d0c695f1f30a878e0170cd07dff5172aa3ep+008Q,
    -0x1.c5e61db39d4ee71c1e25722477a611b0059fdc68p+004Q, +0x1.55c3064e5ac804908627aa9061c048016fc09808p+008Q,
    -0x1.c7a973868d55c006eead61d9d75eacd46a98ec70p+004Q, +0x1.d21dfa2fec030c7fc2039cef638fee54be71e662p+008Q,
    -0x1.d49f3e54a75cf430d65ebe054f4b697d23f02c34p+004Q, +0x1.7a014e5fb352194049ccccddc798dadda726ad0fp+010Q,
    -0x1.d87a3745e3eff1f8741c038f11c06240efdd7e79p+004Q, +0x1.91e6b9fd8a667bee0284009d8ba8b2e4bbc0f116p+009Q,
    +0x1.88e922b3907c55d3b8279fc60f281d4e039280ddp-005Q,
    +0x1.1b59750b42677502bef98934d88b57cb492ad2c8p+000Q
  };
  static real c2204[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.0cc681f721445e98760368e1a7e279b479d6f234p+002Q,
    -0x1.a87fced6f0faced8387ea58c4bc6ac8e869d74e8p+004Q, +0x1.b89508480881f45abecceb705a5200f3658d08b9p+010Q,
    +0x1.572f31f289c9d70adbc896800f75eabef4f7b737p+006Q,
    +0x1.91c0a460195044784d0d9bf3df661f5cae477790p+012Q,
    -0x1.bbd4b279bf37d6a2b389492529fbe397dbb3e1d9p+004Q, +0x1.05107dd8dec6c8af3db32b82e67dad794c4f6a44p+010Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2205[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.4aa4f50341940b85c7d1eb2b38cf4bb9f0e8c13dp+002Q,
    +0x1.e439a60b6348e05f551a05969c44d59873e2753cp+008Q,
    -0x1.ff7d3922d281369e6448ef8d320271f3eaa36cb9p+004Q, +0x1.61ec8382847ed552cbd9bac89871a722e125f628p+009Q,
    +0x1.e60097b4521e4a596b6b812b1d7f69a3f636b1dap+006Q,
    -0x1.9ec964d3ec11d13dc10670f0fbb0b40e4912c21bp+003Q, +0x1.33c65a702723b1c02c63b5c8eaf76011a7109aa2p+012Q,
    -0x1.e50f8510e60e06eeb5515dff9fa73f7d0b0b3d3ep+004Q, +0x1.2e20a98f8eea288fab5f206cdffd3d38fc21bd28p+009Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2206[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.f811c342626d9df2a0e1244eca32e2b53f648ae5p+002Q,
    -0x1.c1c1476bfd304b43f1f9c8c53babec612e202504p+004Q, +0x1.52649543bfee95094485e66e334059e3fab693d5p+012Q,
    -0x1.f25feadf43e9b2b9260b10f8be47f2b4d7379c4fp+004Q, +0x1.defd76e706c17072d9931f71464305a37138b6f1p+008Q,
    +0x1.22ad8afb31489163345ee99799a65d903aaed63fp+007Q,
    +0x1.14418ac466082d311855bb94ddcebcdbd640712dp+014Q,
    -0x1.e5510754466ab33f7df2a62c04a2966d34cfdbd0p+004Q, +0x1.c40c8318e367e524e313f964812a7e84a2681a91p+008Q,
    -0x1.e6e48249a9d3db14f21ace3a8ccd2b57e0ccb5f0p+004Q, +0x1.26de5e1bc59e8c01e7814e1c7c4723069092c2a0p+011Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2207[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.20f80c42498d19e19b882d189139b7c92afbfa90p+003Q,
    +0x1.0f8491eca85cf5d557d160949b826a0387858131p+010Q,
    -0x1.ea6391fe482778035e9ba7b3e3c16ac072e8b71ap+004Q, +0x1.92a77c379b784f09ee0f417ee59d84f070614883p+008Q,
    -0x1.230a78b837a4104d3d475693d3fc282a8ae4e3d8p+005Q, +0x1.bd3d60e690dbfa682b0cd2324cd03695eff183d1p+010Q,
    +0x1.64828c1b2fb0e39fe0cba0d5bd78af44c45308aap+007Q,
    -0x1.a13324fff42e25d688c3bfe6186651bc08e320dfp+003Q, +0x1.1df2a49440079f686af4f582f73679edeb232cb4p+013Q,
    -0x1.e2d982568c9ffb8966b8591bcb8df5d9739ce76ep+004Q, +0x1.86a484942b24cb1828b7e3bbaffffd83ae6be1e5p+008Q,
    -0x1.0430179cc71f41ae938c9fddf9cb4da172933ba8p+005Q, +0x1.44527a7bfd51bd91830e3811fd165b1eecdbd003p+010Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2208[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.5b77ccc675f5021e954fc2faf741d04a7360aee8p+003Q,
    -0x1.518c186313fa264bf1c2eced407223cda8cbd8bfp+004Q, +0x1.457066628093d2166bd1e23cc30ba9ab817bfcccp+013Q,
    -0x1.e597b8ab2aaa520522a6f10fe27943d4855de7abp+004Q, +0x1.6f70fcdb83aa5574936847189ba420dba2701badp+008Q,
    -0x1.0cd20853b59342bd3ab5f6d397930d0fd3a0db47p+005Q, +0x1.fb9e86d1353f28216adc97b2415b2b8c781078b5p+009Q,
    +0x1.98ae7183bb610dbedf761df2cf0b0d4457bc2153p+007Q,
    +0x1.e7735f3c3e108fa8b78daab1b8e241e7bdf95316p+014Q,
    -0x1.e0a7193a3b17c50ea6df06de1556846a2e25494cp+004Q, +0x1.68382e6c4e8afab2198887c2dfadc3d85713efafp+008Q,
    -0x1.e51f4f2128ecd3a47b5ec433efff155b9b246181p+004Q, +0x1.f48b00bd17f34ee65b621c63f86cb508f9f7f7aap+011Q,
    -0x1.fc8c9ab3620d5c677105a221ba067e36db6f51f4p+004Q, +0x1.b8075913423d13a98ee584c503d1dddd141c1f03p+009Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2209[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.88b87a19684701b413077c1e0e72c805039d541ap+003Q,
    +0x1.a16d2f23a425020d29dbad61e5e72a9917a10c91p+010Q,
    -0x1.e23e0eed02825478a50d52a5a74605b50c0aa0fbp+004Q, +0x1.5c3ad3c968e431c834177ec95800340785f57445p+008Q,
    -0x1.fec6812a27b0d7316124fce60883ce0963f1ada8p+004Q, +0x1.73211fc723f5873f2c0f920202e007506cc00800p+009Q,
    -0x1.2b51afa14edd966583c2922ef9fe0afbb77c4591p+005Q, +0x1.b07e6110b022e443b3b2e5e884e24e16b3846d98p+011Q,
    +0x1.b446893b399e4d665be3506efc838eb3e93751a3p+007Q,
    -0x1.13a7ef45672bd96f1a909e5391ed6d39ef957a9ep+003Q, +0x1.b167827b799f25fc72753e0f5055cffeccabce00p+013Q,
    -0x1.dec0f5ad4b82ea6124f1f49fe96e4a20f7bff9cfp+004Q, +0x1.57011494a7b9d76eb6d8186e5f7928a02855af4dp+008Q,
    -0x1.ef6d689c6a8424e6b774715d747b3e33478f1657p+004Q, +0x1.5629a088b7eec56e721ca03a6363e90e3ef202edp+009Q,
    -0x1.05159c75e6bc163984ef30a18b70f4a0ca36bf30p+005Q, +0x1.13181a54768d862c521ec8ee648c47125d3bea29p+011Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2210[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.9f7e5f2731e05e980f9e3560c9e3b8067d584f92p+003Q,
    -0x1.1bb9cf95c8e889c458f0fb12acbe34ec6e2fefd1p+003Q, +0x1.dee0bb2922badb69fd7e45305f85dcd07187bfeep+013Q,
    -0x1.df8f7605ccc2b47a89ed151d497ca92e6e3e847ep+004Q, +0x1.4f49ebc669b1c9d9a2a8202655d5b317ed919912p+008Q,
    -0x1.efc73cd13eda95077500cc2a8a2c8569f0185760p+004Q, +0x1.29efa5023dfbcb9bc2decffd7448434ce9286463p+009Q,
    -0x1.1855969d36c65d40ac0ee19b5da337d256ad96fbp+005Q, +0x1.bb43079937d951c58c3add6924c83b300ca06a65p+010Q,
    +0x1.0125a883220b1a798c76adc9bd9e03b2fab30412p+008Q,
    +0x1.518915a4eaaeea4ace2f360bba7c746d4d0cb503p+015Q,
    -0x1.cc0692f5006c7896591040e727dba49b097c5011p+004Q, +0x1.6dbb9656e47f6d9f8f1bb2690dd171ce6b68b089p+012Q,
    -0x1.dd0ece104560fd1e1b79bcf9116cc0a7622377f1p+004Q, +0x1.4b3192fc94efdd697966046831d28ad4c9d24822p+008Q,
    -0x1.e681e31b2b201e1b769b9a73cdfdfdfc1140c932p+004Q, +0x1.1b70680070b7b93038c947b7ad9bdcb01bb08871p+009Q,
    -0x1.02cb6315aa1483e9f79d187db9f7371ba0edf2e4p+005Q, +0x1.639a4fd9efb51042393653e044f23fac744f0a59p+010Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2211[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.e9e3a264e97e2b924f18e6bec673c2863879d09bp+003Q,
    +0x1.1fa652b4f13e4a6ed52312b2d6f0c86547e872a7p+011Q,
    -0x1.ddb2bba0f9a689745309ad945bddf1d986461688p+004Q, +0x1.459575ee43a2374ceea7b112e2a57106f399f1b1p+008Q,
    -0x1.e9bbc9ed65d84564e7ff9feefd77507e4c843431p+004Q, +0x1.fe1faed4319eeecb2fc7148d3cc296fc078591a4p+008Q,
    -0x1.0b90d097e650110f6d1028577b60a44db437148dp+005Q, +0x1.2f537bcbeb25d43573dcef9831391bd9ab85329ap+010Q,
    -0x1.24249f0e5e3ed4d2e83e51b5b620f2e93962c158p+005Q, +0x1.69825345b9a9d82aedb0e09c83c704e46d15d2cbp+012Q,
    +0x1.f9936bc4722ef3dcac5a2b228666ef59323501f3p+007Q,
    -0x1.fbb85fb15032fded5eaf611550feedd4d9243d9cp+000Q, +0x1.31b4b0476b329242d9eada996b8f322746735d4cp+014Q,
    -0x1.dbdf055d7fdb5613ef9461c73f8aef741901aeabp+004Q, +0x1.4258a5371330f1b936ce9e5f1da7a94846066e73p+008Q,
    -0x1.e30d6c000d3217c422fb75d1c9bf66190db929f3p+004Q, +0x1.ed9d8ae5dd3365ba569b9a1687fca0724129aa08p+008Q,
    -0x1.fe35ab6485832152a4d05b7524c5ad0e1e52312ep+004Q, +0x1.09675fc068fe56d881a74ea1c0c5343e74a44221p+010Q,
    -0x1.0219acc1cd4629f3a17621294588703be052c5b5p+005Q, +0x1.9c7a3b4e15373df30a594c4eb6f49a73b8ac0ce6p+011Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2212[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.ea773d7a150569b7a132e40f00e9339a01e920d2p+003Q,
    +0x1.670fa7565732eaa74572ff9dbaf66258d5fc760fp+010Q,
    +0x1.1774f0ad97e3e072aff70a07088117e993159738p+018Q,
    -0x1.dcabd13408a5d561a085dc6fd4e36932f03cbf99p+004Q, +0x1.3e31fa1f16fcad0d446a207572d37a1ddf500523p+008Q,
    -0x1.e7bc7248df96569dc75f030c03bab146c90f8f6fp+004Q, +0x1.cbaf1517fe9f87d45cad849da26a9c800f0bc653p+008Q,
    -0x1.02c0f541ddf398143c76e305a59f1c95359a0b6cp+005Q, +0x1.db1ac8f8f9f6594588f21b1efdc9f217679fe6abp+009Q,
    -0x1.1b2cc85ab1bb7e3312a11c302330dd1f2fd48622p+005Q, +0x1.6b18897ee441d3cba3e70a9e6ae214eebef5d5f8p+011Q,
    +0x1.303874853c81460eb551ea305ebbfcee3a8c2774p+008Q,
    +0x1.9bc94800d2d1ac00bbfeb242a4abaa07d1a56e05p+015Q,
    -0x1.9aeee12ea0230507fe06e5220555ff628cca8cc0p+004Q, +0x1.fc2b3a825ae68945d80086dd9e3a38127cf436ccp+012Q,
    -0x1.db4689cc87033e3292a2c1980d5559c9a1e7aaf3p+004Q, +0x1.3baa3331dfbd6a783232836fcd60c7aebc281e36p+008Q,
    -0x1.e2620bda539b77b278268d30b4f0989615239f3fp+004Q, +0x1.c0bfe8af3f93f939c64a8db8cb3093fd4e19da02p+008Q,
    -0x1.f65255ec28bfab8c27a348f7e3c76746d8e44762p+004Q, +0x1.b1823a365bf65e62ad38adac0d8ac7b079261187p+009Q,
    -0x1.025be75247f8a86d3993e55f83712b08868ab79cp+005Q, +0x1.0e5d77d3a7eff514759902ace752e61488bfc734p+011Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2213[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.1876cb04d1ef334eb3742c66d404bb435b77baa2p+004Q,
    +0x1.42207e2ae61411b38d29cbbbf99367d4ef7b70ccp+011Q,
    -0x1.c0656011ca9ea7811afd70f407eb39c4a8b61ddfp+004Q, +0x1.0a4f2d9456b4ab68e725590a6b625dbccbbd5eb7p+013Q,
    -0x1.dc0a30e24e9ee4dc99fe7ddcb35b9dcb7e5a3b73p+004Q, +0x1.396724207c4e3447fe018fddac1a6142b1c1807ap+008Q,
    -0x1.e5cc170c68137947fabc78ddbb69b1633cb95df0p+004Q, +0x1.af87e1142a22a421bb14f0054849dad2b9930665p+008Q,
    -0x1.f517ef92c2d403a83862513909e6ffc42c5e4759p+004Q, +0x1.945080b12d6b1ee6d98636be9a9b4890efab98c6p+009Q,
    -0x1.0775abf3abd5b8760fb794a0308ef8b7e6a310f8p+005Q, +0x1.e089ad2425b1aa19d3ff8b355868e7a3894e5ed4p+010Q,
    +0x1.258d59893ba7da07cd35cbf18bc036fd30d68f18p+008Q,
    +0x1.f74a6b5a14e3c1be3b43eecb8c5fb880acab1321p+014Q,
    +0x1.7e2249acc880dfebaf348c3c5a3a3a891cea4d9ap+022Q,
    -0x1.cdd7f8cdaf211b7900564c85fe65048e6073be0cp+004Q, +0x1.1f7aced449420c836e482dc17d18a0df8bc8741cp+012Q,
    -0x1.dae78305ae9e0720efc7285d8c6f7e1256e0a4a4p+004Q, +0x1.374f309567e7fd998bd899e39b5bf7501ac4c098p+008Q,
    -0x1.e157aa739a012068e067bc555e62ded858bb4370p+004Q, +0x1.a6e810db424f5b4a3461089aaf3eda34041cca06p+008Q,
    -0x1.ebead6957c8c1782f64cb85bd0b613a40151fbcfp+004Q, +0x1.79592463637d3ab71a2e2691a8ec6cc0e2e63461p+009Q,
    -0x1.f3ce2ac454408694eba0d2c0e75509718b5700ebp+004Q, +0x1.8f52b41c60c190a5df435959b74915c051b57824p+010Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2214[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.1a6a3e1f1cfece506fc7ca3ebaad46d39c94caebp+004Q,
    +0x1.056e99c6be1d22187f955171473898e4f2ddf873p+011Q,
    +0x1.3445040d3608d21da4836f2a983261a8f7403b83p+018Q,
    -0x1.db56e2bd3df80bdf535ce2645970e8316bd490dcp+004Q, +0x1.361ad8cc35c14259f8f21d162361fcd2df83eb52p+008Q,
    -0x1.e28b0ec5a772a35ba05791206c02371e68dfc020p+004Q, +0x1.9cc775a93802f8989e0665b9de925c029bf27bf8p+008Q,
    -0x1.e2eb0a67420916dd419acfe89f2ef812fff2bbe8p+004Q, +0x1.5e6a2bc6417cddd72dcb60ca1421af75b1587b14p+009Q,
    -0x1.f6214507c24df11b6df65200d36e0b18b6001717p+004Q, +0x1.584ea846e89765e64e616863d2dfc69879de4c60p+010Q,
    -0x1.00b446a5c4f70761f2265e05593719a3b02e25d4p+005Q, +0x1.047f7b64b65df0ce7c8dea55c8779cfa466c00f8p+012Q,
    +0x1.48249fc6ccd68bd6c7b97537bb601702b606b251p+008Q,
    +0x1.9eb6b4886bfc908fe93412b56f8c57417b493a3cp+015Q,
    -0x1.24cf546034ddd6e38084f006803081d7c3c7bd00p+004Q, +0x1.407d7b2b67c7141670e1ae122dddcbdf4d3fdd90p+013Q,
    -0x1.da67f569e0a5434535918945079cc95c526244a3p+004Q, +0x1.343ff7c50b22fe2429ac2923755428873759c0cfp+008Q,
    -0x1.de274bf0c359631d2dfdceaf8785d1fbd2810a4cp+004Q, +0x1.4d7f879db77932d8e0fb1a9ca9b506af03166cfdp+009Q,
    -0x1.dee95fdce3a0f1ad588908605132a6bc8b760193p+004Q, +0x1.952794acbbf160873b7d88d13da7e1c069ee8c76p+008Q,
    -0x1.df68e49ce78a4481bf51ed7c37258ed1c63e9303p+004Q, +0x1.6df145a408fdf464c725e58bd13f7253cce47d56p+011Q,
    -0x1.e54d383b703154a3670cf4b41f1d4cccde803638p+004Q, +0x1.30bcbb371e394e70de6f9bf03c91f220d3dc40c0p+010Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2215[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.3bb8cdad7375d8bcafc600a68fac98919110d3f3p+004Q,
    +0x1.77d97da92670d89439a363f8c9ee0b1e9621b46ep+011Q,
    -0x1.5c4f25dfebcf8863721f7f746eec1228cac25d23p+004Q, +0x1.5ddf7121a14263d36445896873c0a2379f6ee328p+013Q,
    -0x1.da7ff968c15b8151dc8301bf4c746ceb45447931p+004Q, +0x1.32f06ff433cfe86c7cdc29d1abafada56f7abc08p+008Q,
    -0x1.db03db74d56900501d4d210ccb5c96ad97cb1570p+004Q, +0x1.235828252aa17f0cacb61036e6c29f47d1e16fabp+009Q,
    -0x1.de46b1e8dc3c1e26e5fee1f990aabb7944b290eap+004Q, +0x1.89958e2dd287dc450a1dabcf38f0ef08076df4f8p+008Q,
    -0x1.f91b00d1108527a1c6d55b1014939d0034d7ae27p+004Q, +0x1.0965a2307aa72f0674721f9254bfbec5f51d95e1p+010Q,
    -0x1.0845dceeb1286f3d0593a073e344e511c1abfdc8p+005Q, +0x1.4901dff01e7aea4c928ae14729ec458f44f72561p+011Q,
    +0x1.509809f913fed4b534e58c33937bc40466cb5d6ep+008Q,
    +0x1.60a459cf480f83e83f6403fb95ed322d6d4680e2p+015Q,
    +0x1.ee035bead382710e95df6c3f84035d1b5e2c1174p+022Q,
    -0x1.b07b1fe87d8714263d29c14b3986e9566062f0fap+004Q, +0x1.6f57b2fd9d65b91334ec7931a2dd365c2ea03afbp+012Q,
    -0x1.d72630b528565d07d67cc4c0276ed7affc4fd8aap+004Q, +0x1.1b4d91b8eccb7b19a5c8487d3d8659bc0ed6fa85p+009Q,
    -0x1.d9c5eba3015a1a1bea9cf818a16f61ea6181ce1ap+004Q, +0x1.3148d46e93b8a3cad36203465849ca76642d6b79p+008Q,
    -0x1.db9e5711dfb8801f4c19e45dab41991f83b0d326p+004Q, +0x1.82f0852cf4e108e6567e030547fdf4ae600b5e58p+008Q,
    -0x1.eb9c9fc4abf37b848ab56c0cfb7f9881c6b98291p+004Q, +0x1.e53a457b3e20ec6f9e7251710be09be415a8c104p+009Q,
    -0x1.f25a5239fb19610becd943717eb10626304c7d63p+004Q, +0x1.063e72533b07b9595fd7eeb2bb676d8d3271992cp+011Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2216[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.4d494cf56a182e11e49ba565324b26056c6fab10p+004Q,
    +0x1.70bbfdec3713a235aa65c35cf5c5cbb67c297655p+011Q,
    +0x1.a8d45d507df93da105dd6110a425f3031d7bc318p+018Q,
    -0x1.da275380857808e1c603d07ebd375d1156e38f45p+004Q, +0x1.2f51f851461a425829e720b814979cc66f3c0fc9p+008Q,
    -0x1.dda7899623118286f50c8834ca55074e6c8c06a5p+004Q, +0x1.745dd4dea6e64fab79cab8a5c1f13e688f088c06p+008Q,
    -0x1.e3a961e197f6936718895a8c342bbc1be25f28a2p+004Q, +0x1.02b666ab063e1a623812dac50560129a8e9167cdp+009Q,
    -0x1.f2f629992d617fdaffa63bb86814c71e94919317p+004Q, +0x1.761cf7d4f320045fec9d39f16b1d5a3d95c8cb56p+012Q,
    -0x1.fdc5983507dc61ae779fffaed929da82e6d5db87p+004Q, +0x1.cc446e9a528e0d56e3973f0369af54c14f565292p+009Q,
    -0x1.06c69012ec702ab9d132487660687926ec445360p+005Q, +0x1.ee6f3c24502e0060179dea5312b4c2a975be7f58p+010Q,
    +0x1.73ed8f036d211170b0d31f64f94782d5c79ee6b1p+008Q,
    +0x1.f20b51ed1cd6b2233b07762a403bf33dfadb13c3p+015Q,
    -0x1.db85497954ca10d9bf9927f7130d37c9afb55117p+003Q, +0x1.a59f73a851abf328531259a253e343d7ae2049b8p+013Q,
    -0x1.d995ef3c66d001ed7fcddf2b0496a359b8666d73p+004Q, +0x1.2dffc27921609a140c8398f1834cd8d2021b28adp+008Q,
    -0x1.db963705fd084bb028e9eecc25404729866fc07ep+004Q, +0x1.6fa18e6588122e9496dbd3b2a8826a4bc682e80dp+008Q,
    -0x1.dbc2231106dc0773e4ac91c1e4ca2da621a5ed8fp+004Q, +0x1.f1a34f48e5167abb691a8293c7e69f9fcd6369a9p+011Q,
    -0x1.df1d94b113c203a9c202cae9108fa2d1321b8837p+004Q, +0x1.fac8480d5ec98864001bc0423bc0f81970eef521p+008Q,
    -0x1.f3162cc3212788eddc613284e346c4876b48f6c3p+004Q, +0x1.ac1cc23962f224647c84802d2f4c8c9fd68d47eap+009Q,
    -0x1.f7f3c1a02ccad9edbcf84e7d591948f4ad19a7a2p+004Q, +0x1.a4e7656ec8f036fc500ed653bc49127b951559dfp+010Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2217[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.4d07e5da8c5173bda069731517d1797c6a7272bfp+004Q,
    +0x1.65e370043bf502891d238bc873ece43edbed2029p+011Q,
    -0x1.0fa433e636990995b678be65bafc7dcaad71acecp+002Q, +0x1.ac497da68b4d47ea7cf4dbf4515381e953aecb94p+013Q,
    -0x1.d66fe6723c3a36ef25f125ee6351225ef78fa278p+004Q, +0x1.ec28edbe5c3cc3c522e2e34f4acbdf683c06d567p+011Q,
    -0x1.da488264af8d5fc7d94376793bee29af7df4d087p+004Q, +0x1.2d3e10cbc033f8e0b0aa3ee61dcdbaeb81a1e0e2p+008Q,
    -0x1.dec0bd7d914c31d022ef3b306f500206b48cff96p+004Q, +0x1.6a5b7aa6b5c4d48b4eb7e17ed6bc9e0f97ad0ac9p+008Q,
    -0x1.e74c5451500741a9d3d74aaf072fb8520895d3c4p+004Q, +0x1.ee3b1fa54468011a329902670d5dbb5df1820381p+008Q,
    -0x1.f6759371b1e9a85761739fcefedf541ef7fc110dp+004Q, +0x1.a040104e397884c242687432ff2f2b241c17d801p+010Q,
    -0x1.f97f8390e9266236148d69a52b87b51c5b7537e1p+004Q, +0x1.ac7a058bcae9ba7c097a5c35f6967a815c4f4b2fp+009Q,
    +0x1.77b0af1e3728be44718940a282839011e71bff98p+008Q,
    +0x1.d73594e5e852d9f435e6bc68f4a1faee58b19452p+015Q,
    +0x1.f0c5206877510050258e0ef47574c3d3dacbba83p+022Q,
    -0x1.39a31cb7d957423e5b1cf394a008aa5da52fb7b3p+004Q, +0x1.e2ffdfbfddf79d833cf1b64bab21ec9c7e71fd82p+012Q,
    -0x1.caa8a2f73c2b3b53f24ac020cd94a26e9be26020p+004Q, +0x1.777a3d37799388d53990d5f737ac4cd4e76d97b3p+011Q,
    -0x1.d9c4b8252ca1b07094b27176d67d5f2d1e3a83b7p+004Q, +0x1.2c2682b1daa98e57aa6274507728ffb98ac0b9fcp+008Q,
    -0x1.dcd5390237a95e4b770298ee2fe9faef5584defep+004Q, +0x1.66872645a78d4358dcf933cd8ec9a7391ec12ae8p+008Q,
    -0x1.e2d3f79c1c33d1b026fe82234313d373d0d943acp+004Q, +0x1.e4f9fda23ecf3955e929918e49947d3557cf1a58p+008Q,
    -0x1.eaba633fe04c9d88d658e8986af48189738cb3a9p+004Q, +0x1.6ea64abcf99f459df5ca841d138bd0f9b4c44dd4p+010Q,
    -0x1.f16c3b7cc9a4173acc180a2b931ce4fe6610a7bcp+004Q, +0x1.9170036bcdb684cf927dd14a79bb03b00fc838c3p+009Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2218[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.3da0f3db3c5359aa9e59b04b7b9b7e8907b7113ap+004Q,
    +0x1.57e8b73b023de652879108f48370c0c77949620ap+011Q,
    +0x1.e08b1d8058a1da2947ff4582680e29bcf2e33f5ep+017Q,
    -0x1.a688c0e6e97191c746274f8edb9edd228a18fed0p+003Q, +0x1.8f101d619ed9de16167913fd0234564122865244p+012Q,
    -0x1.50c2746fdfbb42cf76ba6d85db0b4eab825effd1p+004Q, +0x1.452c2cf9c551297462a8364913496ee1c3a4be1bp+011Q,
    -0x1.be1c0c751f06f916f4d6c076a5f94e01caf5e4a0p+004Q, +0x1.9a35563777cd254d1b8f40ea31b4f344cb90e4c2p+010Q,
    -0x1.da263268a1ed329db889883732f048fca3a26335p+004Q, +0x1.2c7ad91d23776bc811c14ddd9253ceaa013a489bp+008Q,
    -0x1.de347d96ec83347e96600e20547f4793cce73addp+004Q, +0x1.66b97c8220ee7a6290fe11103673061b72ced23cp+008Q,
    -0x1.e5dff2d0c35c3c123f4f32a040f2e77c99d6f484p+004Q, +0x1.e5b0a6f379396e2f27a579ed63d7df852a32f1a1p+008Q,
    -0x1.f04ce2643f00284f389c41aebf35ef1e2db9fb3dp+004Q, +0x1.a9a3bc580a316d1ab29f115b8426a990d38e4e16p+009Q,
    +0x1.57b4365426182b9ca8eda59ab58b48b9faf61336p+008Q,
    +0x1.c7a20e3139f9f94f6cb5d8d3a48c996d04127b77p+015Q,
    +0x1.284bff6dcb9224dc40269ccde459511dbea94fafp+022Q,
    +0x1.d1093a508e5590adfbcacde6e46713f7250cfe0ap+028Q,
    -0x1.182c1ff7ac9266f1cc5ba167746e3aedc59952e8p+004Q, +0x1.12deba29a00e2aa60fc9319482543b3c88941983p+012Q,
    -0x1.5bc5133ded3f763922cfc2fdd25c194ed6806d48p+004Q, +0x1.21d86b815a138c1cd28ae3b3b8b55eed090879dfp+011Q,
    -0x1.c5a9c23e9b8652c3e4724cb2a084735f071adb76p+004Q, +0x1.6946d38a61a4f4d0066c46ba45c0901cf64efb36p+010Q,
    -0x1.d9abdc7a4bbe3ba747b29959bafc0ebeaa4a1db2p+004Q, +0x1.2b71089999b7f26c2b511cb262036ec621a5ec82p+008Q,
    -0x1.dc68e837aa160992e86d6e52fc228446144ab643p+004Q, +0x1.630f6fa9ecdefc62d763f96a8572fc559b396af3p+008Q,
    -0x1.e19a19b8eaeff6b39a233471de5d95c1bb24fedep+004Q, +0x1.dc8bebecbde7e619fcb7997ea1a4b8098ec6f508p+008Q,
    -0x1.ea34868e543331a5cd9ae4fa2d08cd99a0e04c81p+004Q, +0x1.8d0feb25c9e0c595439e2b853fdcadc0269bea39p+009Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2219[] = {
    +0x1.fee817657c2728a137fd30b3952fc3d2b01241b9p-005Q,
    +0x1.62fee76ef2756a58f754777345ef62f572dd3cb4p+004Q,
    +0x1.8f7f9fca8501f2eeb7887fafd85207a95c74d5d9p+011Q,
    -0x1.59cd198857f67670b4fcde691d5cd964c527eff0p+000Q, +0x1.e1068f0c746f5df3c59e4be60dbc432b2081adffp+013Q,
    -0x1.8485d2bf99912be65f463d54193d2ef4c51152c1p+004Q, +0x1.f186637906feed5ec38be19bbc42366a59fe939fp+008Q,
    -0x1.d8ad6b074273f792702c21f7499d8dfc0da4fdd4p+004Q, +0x1.164519b5cac77a419267fd73518abd9e5a209cadp+012Q,
    -0x1.d996a55ff18ab57e4510ace92a2fbdfd6c51ce0ap+004Q, +0x1.2c05d6d04ec6ffe908195227ab47484cdaa6ac0bp+008Q,
    -0x1.db935e32d04575ca7ec8fcebd4c9ce13393bddd8p+004Q, +0x1.6528dd9f15703fdb68b8edb483e57cb124eb15fbp+008Q,
    -0x1.e00bcf113e6e838c7d1fa27161aef5df9acb8e26p+004Q, +0x1.e8d865fb172c4bac1a2c89dc1868ef8b841448abp+008Q,
    -0x1.f549e9378ad02048ca09a0a330f398e2331a3480p+004Q, +0x1.c0762fa6c518de8e09975ec2b08fb49f11c92db3p+009Q,
    -0x1.f9bd6a9e3fe3e4d9b63bcef4d0c3439bc3d3ea1ep+004Q, +0x1.c6f35f8f77bda451de656440689cfae8187a6c8dp+010Q,
    +0x1.920330d390dd155e0bd1de6944363741594c36e2p+008Q,
    +0x1.0d9c6b7fa1e0adb9f147bbba5ec28dbf997842b5p+016Q,
    +0x1.244d640b24bc269ec523ed80003a50a3566589f1p+023Q,
    -0x1.3229b264a610aa6997d0d2e31ae0d6cea7949ff0p+004Q, +0x1.0dac51928bc9d792c446c17f5bea97fc3979ec45p+013Q,
    -0x1.8480bd21905de5645d0e5636bd957d60ed998951p+004Q, +0x1.f1817591d7d7abe87cb9af2c5c671b9c00217b0ep+008Q,
    -0x1.cc2be799415e9e0b76f1156b88775b0516ff7342p+004Q, +0x1.9fbcd635d8031f607c42bd078e6acf771e678424p+011Q,
    -0x1.d92da408d52e95c5a1dc83d19be4bc216c86d25ap+004Q, +0x1.2af190a670384f9ae2ada65800130272b04c6f94p+008Q,
    -0x1.d9fabc7d5cb41aac8cccf0cc68f5f6da2193649ap+004Q, +0x1.6127e5b48e72df28aceabbfe9490eb1bedaec884p+008Q,
    -0x1.dbabca6ca757e584eea65d6c633d8c5d95a1e840p+004Q, +0x1.de4eed355b197398a78d8d8db71f79f59154c2b3p+008Q,
    -0x1.eb284bf1753b60efc3b867ef49688482caf8cb4bp+004Q, +0x1.8bba1aaf7321f9de27e7db8843330487ae4e3f8dp+010Q,
    -0x1.ebf2cc2983580b4fdb1a5b05c48a367bbb2fff92p+004Q, +0x1.a15a1077327eeb390acb50e14d62025fc997aa09p+009Q,
    +0x1.778610b7cd1d566fbeeecfc0b93aef78a10b2c4ap-005Q,
    +0x1.1a97e79fe014433da27ad903a2d9860f1145150fp+000Q
  };
  static real c2304[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.10d052a6ddc67abcd29e5dc244731d9817a6620ep+002Q,
    -0x1.c5c7604b6a5f7c4fdd22a84aeb04b5b6305151efp+004Q, +0x1.d9ffc761be95d9e185c2826565490ca1ef373a07p+010Q,
    +0x1.65e12735dc5b28ba435b6160ec3b3c3dcca4b059p+006Q,
    +0x1.bda8882aeb504fff8a1f6723ffbfbe0feeddd498p+012Q,
    -0x1.d4c8f545e3de1b7310886333785e9557cf75e8d1p+004Q, +0x1.165d257a5ee432367af53b5e97dbb3ea7b8b7003p+010Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2305[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.4c0ddba1aabf10e0674befc681c800980f3cfceap+002Q,
    +0x1.0475a62b48c464c19e088c06f9ead881d4964be6p+009Q,
    -0x1.0c3c1916ea1d7d5768a356acf812bf70164678a1p+005Q, +0x1.70a47afb401749406c8b217186e39d2209221b08p+009Q,
    +0x1.01516fd362f6353144b8bb1fb5212e4155eee73ep+007Q,
    -0x1.d2cad842bd65bf895d19b85500736309ecac8f32p+003Q, +0x1.50f5ff7bb0106f8eb0f4906e04dddc130422ac0cp+012Q,
    -0x1.fc609749f5591bca55814cfdb7c23d8ddf48067dp+004Q, +0x1.3c512308a7db586cc453a9f4761b37b1f56188a1p+009Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2306[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.023ae38591ed51e8bfa1bd480c1853be3fd38ac4p+003Q,
    -0x1.f5e25af47e7d38c658fa3ca0a68980db5f5099dcp+004Q, +0x1.7014a0268ba85f5c8294acfd261c4b9ddfd0dbc1p+012Q,
    -0x1.04154dc8b7e80af205f2730947457d593872797cp+005Q, +0x1.f1043c9ee74e91de7884f526297a44d0472b93f1p+008Q,
    +0x1.2f478179c8de1f6770b92e03c389ff2b15af179dp+007Q,
    +0x1.3820e7f59e52f4fab6c6d65317dc607a56f328a7p+014Q,
    -0x1.fac7b841c5e4a864f92d2609256d5a7c2e78635ap+004Q, +0x1.d6638426e79db15bb7e182d402ef99467ab190f8p+008Q,
    -0x1.046f27c9419eb34fa4642acf3f2e8a1c3b9ff788p+005Q, +0x1.3a6f85b4d2dcd15099ba9dd7aed929de70649f0cp+011Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2307[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.2366ef3f01f02e0d2e3aed49ef9fba6b516da012p+003Q,
    +0x1.284f9cee0a6a57a9f97e3180eb0d50e1e6ef8430p+010Q,
    -0x1.ff1133b62ef8a921fe3f8adb2a34d7d28d107b9bp+004Q, +0x1.a15cf6cc67fa9061ed505523f83e73ddaf843ebfp+008Q,
    -0x1.350afe07393d257a23d23140781117ef63804e01p+005Q, +0x1.ce2a54aefc4c0940b7f4d82713702194683e592cp+010Q,
    +0x1.7cc8c7b793294427d3744a642081287a7259815fp+007Q,
    -0x1.faf712e4f2a2b4a86f30b64c5abaae103b6aca01p+003Q, +0x1.39d8ef08a78d692dbf207cf8720a4318ae06fc2fp+013Q,
    -0x1.f7716c65807115fa8a4bf6a6893d0f31fa077701p+004Q, +0x1.958f94c515144c601d6c9fa15e8bce360b48596dp+008Q,
    -0x1.12ed5c4c331b668699e899d259ac1a50a91c8084p+005Q, +0x1.541a041c9d75bace7ea822bee42bc5930ea9da22p+010Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2308[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.67e7ed33d0245f8df5ee06fbf440630f824309f0p+003Q,
    -0x1.989ebfcda3070a59c27ba299687b3cd13f80e28dp+004Q, +0x1.689385c58cfd4804afc3e1c960fdf2e01dba793dp+013Q,
    -0x1.f9c698db67ec8784daad6f4053ad3144ad0f37e3p+004Q, +0x1.7c97976f612345bd6fec019f014ebe0cb30e577ep+008Q,
    -0x1.1a7c6802a4fdd928728db7f7456af297c11bd786p+005Q, +0x1.06cff350327b4d9819f552c2cd60913a5977745ap+010Q,
    +0x1.ac725175da148a3abe3e7069c8589a77cfaf6f8fp+007Q,
    +0x1.19584554de48bbbc6bf3207df30de1a49d0c0c1cp+015Q,
    -0x1.f4d0b7f5bf53ece6af2ae9492c5ad89a466c4910p+004Q, +0x1.758435d063022a69c2081324ed9d7501f79bd2abp+008Q,
    -0x1.07d4e97d35b5cf052a04d80588ee6d0d2d2943a9p+005Q, +0x1.0b243a5174d50860e78bf4d978cb3ca1ef218ecap+012Q,
    -0x1.0b1978034067e6d73dc9399256476d84ed4f3126p+005Q, +0x1.ca836c213863869f4ea58b81f69aeb6e50fbfed1p+009Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2309[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.8d9cba4c44dfbe83c8f600350b69b30cb2759182p+003Q,
    +0x1.cde57fae1027c38fe3c86eb0f6e78f9bd4f0f050p+010Q,
    -0x1.f631a01a3586e87fd7a68d1a5821a6b14e98accfp+004Q, +0x1.6892d504380a701ccdf4aeefa176602ce88f7680p+008Q,
    -0x1.0b8a006ef395668af46f75de7ec18f4ef018fda9p+005Q, +0x1.80d3dfb36406b44be6cc6d606fa390c2afadf820p+009Q,
    -0x1.445f45d60859e10b73cde1a439da93e9414359bbp+005Q, +0x1.c36bab0285ced0a6673ad72eb08db0472ff9b6e6p+011Q,
    +0x1.d5face0adeb5a3e2cdf0702837c3d87aadaa4384p+007Q,
    -0x1.968ae82c1d67e8383e7331b67b11e8b3712463a7p+003Q, +0x1.df43c9d97744ad342b43f5cfa81d50b815cd854fp+013Q,
    -0x1.f2b2be4d296804377f9d37fa02be854c70a96eadp+004Q, +0x1.6376134c49514c853591d2c50c1a3320f928c791p+008Q,
    -0x1.038776dc993345e35f7a23abcaf46320f522776fp+005Q, +0x1.6406e4059bd01e21c6c942156f94156bb2a0d774p+009Q,
    -0x1.16ca0974f7f13f51ff5a61a1301a398e43c2bb5bp+005Q, +0x1.21d146225d7e5812b10c064c160381ca519ab1e4p+011Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2310[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.b164738a2e50262a5f5504ab652fb19e48a712dfp+003Q,
    -0x1.b1facd61f1becdcf93c65fc94e2cfc903912e05ap+003Q, +0x1.0d4959e23097c21dc89ea5b4ed4b3af526f57f36p+014Q,
    -0x1.f35ebacd4e3975c0feca35431d4034200a21d0dfp+004Q, +0x1.5b26593d8aa351476b43e40df56fdd7b103e2e4fp+008Q,
    -0x1.032b3d7ff61845004e358cbc641116fe3bb8b482p+005Q, +0x1.356002c8c2de8061193d9d04621f4cafb18a3a79p+009Q,
    -0x1.28fd1bb723a82a429917f541abb4c786a06a2eaep+005Q, +0x1.cbffcdda7c450662de7731fafe1d7f9c1892c951p+010Q,
    +0x1.0f37fe819ecb2587cc83a24230acf938aee9ffe1p+008Q,
    +0x1.8ad48e73b362ba3a893c693d3896f556bf139946p+015Q,
    -0x1.f0dc3be4c94225a1da5a55be9bf7fab892e2aa09p+004Q, +0x1.5723ebc078c2c0841dde459e5635b625f048c861p+008Q,
    -0x1.fcc870ed2edcf7aae1630fcaa112e76021df8ce6p+004Q, +0x1.26e433da48bcb7097a1840aea7c0206f7252f7c2p+009Q,
    -0x1.fd97f072fda8321e242fd163c1a2e0b77590991bp+004Q, +0x1.86f1c8e682b76988f71a7073f187d14fc4e297aap+012Q,
    -0x1.11826e105bb10784b4d5b04bdb9ebf1a9178c601p+005Q, +0x1.740e8c3eae5418633b7be0f958dbb339c0aea7ffp+010Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2311[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.f10eefe0cd2ba68243ed93763065214184ff29c1p+003Q,
    +0x1.40ebfe4afac2d6d3de18bb454d9fd0d2914c7044p+011Q,
    -0x1.f1667151402c59f46672864e24292237fed35bd8p+004Q, +0x1.512f5062e39efcf1f9a7727bd03c627de37695d0p+008Q,
    -0x1.ff26eab6061a20f4e8a2d66e868629e3da92a018p+004Q, +0x1.09142f3b74adc38c1b43935226ae3a4d55017dd8p+009Q,
    -0x1.195d1e9656ea122b343a9c3664c581ff10ae3ecep+005Q, +0x1.3adb00de74a4e1a5cc4e667baf42a11e27ee946dp+010Q,
    -0x1.441e3218ccbf985c971ae6f84a18d8f0c91c05a3p+005Q, +0x1.7c7adca7e613e3f529a1602c8f260790af9653fep+012Q,
    +0x1.11d036b5b0e524e43a59180ebfefb5ca8cbd2e6ap+008Q,
    -0x1.d29ee1f611a5b4170d6e45cb9a2feb7f9b7b4a2cp+002Q, +0x1.54e016b33ba833b46cf75bc274a0764c47721affp+014Q,
    -0x1.ef8ff903b525223b7413ce29843712341fa3c0a1p+004Q, +0x1.4dffa34199499b62727e7958f79eee83a0ec1f4ep+008Q,
    -0x1.f85d22610e293c664e08b6011ff5fd7df07634bap+004Q, +0x1.00ce4c5e3a65f520693d0a0efd232a5243c365b1p+009Q,
    -0x1.0c24b21cd8b84f9ac04bc0845bdc9e2e67b28802p+005Q, +0x1.14eddbfac96196c67aec20b898040d9afb83b7edp+010Q,
    -0x1.16126d34df3652bd7bebd3f134ec739cda46b9a4p+005Q, +0x1.b3e3805f46eef0dbf20ac20aff561c6a77cb9265p+011Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2312[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.ee5ad829df035fe60f910036eae6d8520dde1f24p+003Q,
    +0x1.63fdc14c657e06f50c8eacd950dc96f76c0a66a5p+010Q,
    +0x1.4c7e78422cfaa3859961be8587bebbeaa098c359p+018Q,
    -0x1.f0433b48a295fffcc57eae53156521c6015fa4bdp+004Q, +0x1.4988efac2c127272043c7a338d1285c8ab4349dfp+008Q,
    -0x1.fc7272b1aa7ca3606d32e3e9a28de0ccdbd1ce8bp+004Q, +0x1.dd1b1078c2c7067c236dcdb88a0bb20b6407588ep+008Q,
    -0x1.0f37be112eb8725959c265cafd6dfefefd6f64e2p+005Q, +0x1.ec3daf1be1bd94f7eaa326fd630cdee6c24479ddp+009Q,
    -0x1.2fabf9fa62ff0a3d50f70634e4de238b810b8f5dp+005Q, +0x1.78c25f422c44c370cb05a993e0ed6dd08c333532p+011Q,
    +0x1.42728a33716916105707b639060291bb9c054f24p+008Q,
    +0x1.e5db88d401aa953f2a33d203ccaa193403e3451ap+015Q,
    -0x1.d5977f7c7c725a6c729226f553950aa76f0316d9p+004Q, +0x1.0f9d1d479ebe32f484d7264fc7fba3f381e572d1p+013Q,
    -0x1.eedc9b8645212ab2b8adead3bbcc1561e1dc6b50p+004Q, +0x1.4708a863f3fa738a482d1067a433ae7614bb3c97p+008Q,
    -0x1.f712e72008cd3dfb2c5e2810ad8bbc67b325b743p+004Q, +0x1.d2363614d23671920beaead62fde0593e6cc3d6dp+008Q,
    -0x1.074287d3b5ebc39610d9c676ab3e4b99edd6b6a8p+005Q, +0x1.c2d512f03f1878e3290431c8169ae4a2d8679d69p+009Q,
    -0x1.1320df3728a0f72a7c5a227fdd7212fd134c6733p+005Q, +0x1.1b10c3473e97247047880c755ff2baf70f6104d2p+011Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2313[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.1ec97917c756f72874adb002619149bbb92c0449p+004Q,
    +0x1.6e4783f736ecfe3753b9b54df7478e75ba904144p+011Q,
    -0x1.ef9135a5a075866b5587de1567e47401df3f580bp+004Q, +0x1.44810af8889503917d169c8765f00c0d83e89fa0p+008Q,
    -0x1.fa3952b19fd5702165c6d763596e3d9129185fc6p+004Q, +0x1.bf39263f649cc289408a337d1a0e4c3263fe8116p+008Q,
    -0x1.0682cffd88c35b1dac5b12db11866606787219dbp+005Q, +0x1.a2733ed710545c5094c38b33d77d1cbf385edd48p+009Q,
    -0x1.0767da02e6877e4451b4045b2b7bb24be5df1504p+005Q, +0x1.1ddf801af5ad8c616c8903ea63b96dfb9c030395p+013Q,
    -0x1.184e9edaabbfe5743b7695cf16943f926cc2f571p+005Q, +0x1.f326d2b16ca6f8cd5e0f26f00382a2fd14499fd1p+010Q,
    +0x1.32dd183690ae4436202cbf3c032ae486f12ddb60p+008Q,
    +0x1.012ca8a588d0259e737ca3f40d4ea6287de0c3aep+015Q,
    +0x1.db77c60b8b528dcbebed914c36deacf8a10fdffdp+022Q,
    -0x1.ee6e711b5bfa1c51f922091d0e1f0c0aefe13ccfp+004Q, +0x1.426fc513f538e5ff2c50b0d497138fe939a32ad6p+008Q,
    -0x1.f5c672ae593b1c057046e0e519c755fd5b59b46fp+004Q, +0x1.b6b37f636e02fb2a277dab7a7efde3fbb39c8b73p+008Q,
    -0x1.fc4793b8ed108a6583bbe41d944198182bc1be59p+004Q, +0x1.3143dfbf321cfe307e54250f6c65889144bdc7a5p+012Q,
    -0x1.01a84f9489736fc571485b3c1075dec2f79a4df8p+005Q, +0x1.87a56a428d944c144a734a6771161d16f1716b02p+009Q,
    -0x1.09057165891c5a7503ffdb92deba8b8ce5ae75b1p+005Q, +0x1.a1286d6d770c4efa6c362b6ec8548297377767a0p+010Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2314[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.1e3d07f0340063486ea1c5cc8b4dc25396b89ab6p+004Q,
    +0x1.0e2adaafcbbcabe6b68dd0271bd22f24a0a64effp+011Q,
    +0x1.7303502dec02ce88db8bfc17342c70da74c086bdp+018Q,
    -0x1.eed876e1efd5d06edcc896f21d2ac608c56c2f99p+004Q, +0x1.41047962cf315aaf0ea8d232a396fc66acb547bfp+008Q,
    -0x1.f6e8a3454f298a6eaee59853df3abd1dbb895aeep+004Q, +0x1.ab54d394e087e512278ae29e09efce8b5c68ed5bp+008Q,
    -0x1.faafe156b3de4ca0d107b497d707efd2f5388298p+004Q, +0x1.6b5a7a0ce6de8fe36f3adacb6f37c47cf8295dd8p+009Q,
    -0x1.09a349deadd1b175fdde05a605d4a9b40678579dp+005Q, +0x1.67964c83ea7dea7b849d0a6b1e4638012855e973p+010Q,
    -0x1.19407ab97e92912e076e2491a09e1052d424ac12p+005Q, +0x1.11cd0c2ec760aea9596df045ebbcbc32314656b8p+012Q,
    +0x1.5e02f85fe1e2eb1c91751970386896d02fe2b8b1p+008Q,
    +0x1.ed12ac33b3980584b6f16ca9d1e831c01bf0d0e0p+015Q,
    -0x1.672499af1d9ae70393b5a63c50b93424e3fccd5dp+004Q, +0x1.5a5e4d546b0db2e1473d8a73f9fd7ffa3efa1993p+013Q,
    -0x1.ede987971d2331efc554c74fe6e2f27ffaec9685p+004Q, +0x1.3f319b5927b960d4b773ec89dfee53105168259ep+008Q,
    -0x1.f34792592bc52e84449a43784229eb762263fa47p+004Q, +0x1.a3dd05a274e0d1217fbfe393c001466561f027b9p+008Q,
    -0x1.f569f2541cf01c267ef28e854179c29a46982077p+004Q, +0x1.5a4f6f935908bf49efdcdd4b895781574dd8b8cep+009Q,
    -0x1.0073a17929d64bf81c854e862ae915bb77f071b7p+005Q, +0x1.3f51c8faa4573ca4bb4b075b68af5646cd325622p+010Q,
    -0x1.0275f61d7c633896ec5640e9231d63d05ef2747cp+005Q, +0x1.82ab657b79aefffbe89969df894774b74c73a2c2p+011Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2315[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.42f6174d077c7262f24e73dae49a6bed8672c0e2p+004Q,
    +0x1.a9115d551c3dd0149f7057166302fe2548915066p+011Q,
    -0x1.a88cc839795b39009d529b1606b8c0f987ac18d7p+004Q, +0x1.7b43a98c20d162fe8814724d171b80673d381680p+013Q,
    -0x1.ee0253bd964a988bf98503e70ae408feead9e785p+004Q, +0x1.3dcda051fdc3d2383b482aa738f3a70a8062eeb3p+008Q,
    -0x1.f11527bc0bea5031cd07cb407bb8836c512fd777p+004Q, +0x1.3127a446d511e1e5160697e25f795bda485c1c1ap+009Q,
    -0x1.f2b09dea8d1562e7b30786d9d517ab009bf94cc6p+004Q, +0x1.980d623ac68a04e2a29c5b1a89869f0ca3a47b48p+008Q,
    -0x1.08b94746b4c6597adfdb72afab8ed7d181aabc70p+005Q, +0x1.154183a4f972e9480cb196ecfe00510982e50bdcp+010Q,
    -0x1.19b8c3c6440d0d081f25efb86e698137295d90a9p+005Q, +0x1.57bbc7f20f989dab2d6e9ef44a748a19b2157effp+011Q,
    +0x1.60458892b3d92b9aa10344c95adf313d13f3157ep+008Q,
    +0x1.73317ed167326702772a0e966e7e4621f1949af1p+015Q,
    +0x1.3266905eaebd6d5d86942ad75ada9cbd6ade2e99p+023Q,
    -0x1.de96c2d288cd0a383cbd674b520f9da18ee25ac4p+004Q, +0x1.872ae43789db2c8730b520b68d9f4483e22a82d6p+012Q,
    -0x1.ed1c347812aa99c35a22ee9f72aa62424fc32202p+004Q, +0x1.28ae9e7893e04f8ded4705336c353404a4522e9dp+009Q,
    -0x1.ed464f24c4eaaf8a84f2a3bccaeebe1376f4efe9p+004Q, +0x1.3c2c9771ad3e50a3a77aa15ca203517754669d47p+008Q,
    -0x1.effb5bdd5b51e81ce45f04bb875d80790eb1b323p+004Q, +0x1.91833889f5eade479471b740e7448037d899ac3ap+008Q,
    -0x1.01ad047a8c839b14506428a5edc11ddaa9fc0fe1p+005Q, +0x1.fc71accec93e7e81f031645350d40b1cf06a9ecfp+009Q,
    -0x1.086985db7e414b3d7632184f5c2c741385bbad8cp+005Q, +0x1.13881f97c6ef6efe569102cf9bfcfc2dd9cdd48cp+011Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2316[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.50c5ebad78a9079605e78b13cd44de298ba47ce5p+004Q,
    +0x1.7e61f5becb5b323a33972e930ba153c59a3f4524p+011Q,
    +0x1.f93449ef53086e50f74a7c174c13ae812dcd59fap+018Q,
    -0x1.ed9607a8067da751195cbc79d987df2eb995e3eep+004Q, +0x1.3a2f26bf7ace20a8c1c9e02e01572b4cfb6508a6p+008Q,
    -0x1.f187bcf478ccd5bdd91dc0de54918e7fe91d5141p+004Q, +0x1.82ade34eb29d7df2896b4e0e69afc44c179fc177p+008Q,
    -0x1.f7f04245d4c3c452c94739ce6b9d0d8d229567a7p+004Q, +0x1.0d988cdaaf4652ec3753db4e68be7a8f75a04758p+009Q,
    -0x1.0a4d604629f9391df33d79337787ecc50cf1517ap+005Q, +0x1.dda1ede448df53b0fbe7205e56d521bbe177d4c3p+009Q,
    -0x1.1502acb48b417515e4bef0e2789f89b452ebf80ep+005Q, +0x1.88351b83ceca252246fb796f84fab88aef51a5b7p+012Q,
    -0x1.15c6e6129a08d46ec693d3caa4f32e113d53d72dp+005Q, +0x1.0084160cda4287a1ca52e68079fc2f598d115544p+011Q,
    +0x1.8bccea60434c0f4d827f38755b53c654e36fda28p+008Q,
    +0x1.25d5087354ba61db47214e7fc27f5b389bd92652p+016Q,
    -0x1.382ef43097d2501e4c91ac7a5cfde67993250e93p+004Q, +0x1.c5ed3732d2ea375e90090ed2480f123b9cd4152bp+013Q,
    -0x1.ed02fcfca310762e219fa3bcff7842464b84879cp+004Q, +0x1.38dccd8474d0a3325dd5b2ba874de86ed27a2f7ep+008Q,
    -0x1.ef71d233de0c0d0c5a1b370524a19e70bc5d5859p+004Q, +0x1.7de73c2ab557f4228235d37c0b88f42968121974p+008Q,
    -0x1.f3714562748aafedb879ec3020829037951a7613p+004Q, +0x1.0830732fed54437a57067f5a37829320c5f99dddp+009Q,
    -0x1.018d9aa8b7411a4c915b8b98ef65a42f7c30ec78p+005Q, +0x1.05d53f19f4f04d7ba43a4ef61d76b6eb60f0a8e2p+012Q,
    -0x1.04cc4e50436faa43f5539f5263fb02be46ed8168p+005Q, +0x1.bd7b8fc2caade0b14993e441d24ac15466d9c628p+009Q,
    -0x1.09d6e715fd1b40504ff9edcf1b435b522d381834p+005Q, +0x1.b6eedb481153cc9258fde930b47bdedf0573ac37p+010Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2317[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.5936ba4273fc6ee46bf8433d6d67b895bdf768b7p+004Q,
    +0x1.a1373aa8886af7f17a6c907fa840dd58f5dd7274p+011Q,
    -0x1.3d0f4516ee5ce79ad2b4d1021331a9c03c56a5adp+003Q, +0x1.db3ae3d0ab0e1a67ff91950fb75e9f657aebef68p+013Q,
    -0x1.eda958afb5401f632798f8ce8be340df6491db3bp+004Q, +0x1.37eae5eb14930c81855e7ba418969f8c3c33af04p+008Q,
    -0x1.f26ef1cd7541b7ca2c31c6364e2efe8367f53995p+004Q, +0x1.77827c55005ff48dca955528f24878af4d780ebdp+008Q,
    -0x1.fb8b1c3bd61aca17f463dc6be52a61c9f6101a63p+004Q, +0x1.0035a36de673798ed5a2402f1ec8d8ba461986f1p+009Q,
    -0x1.02d9c66717ded6aefbb15e4e93cb6405d729db18p+005Q, +0x1.ff4b217298b7af918c02fa791ae1eecc32b803f7p+011Q,
    -0x1.07f825b51d2b625ada9a27dc80e0a3d7ac05ced8p+005Q, +0x1.ba1ecca41e14bb6d235b487bf11203b9ad5767ebp+009Q,
    -0x1.09af47672753f2c3904a1fcf96ad868c3a813dc8p+005Q, +0x1.ac8fe9a1faaac5e8a5925f953a31cf7065ce5284p+010Q,
    +0x1.8c810fbb1c0c7b596eeca627c37950ee01046010p+008Q,
    +0x1.024023e3c40a1ed60d70c301881a3e3a369ea689p+016Q,
    +0x1.4121685e7326f71a630f07f3a6409e0851b6fcf8p+023Q,
    -0x1.7701fe94b245401913f0a1bb87790a46344ddc17p+004Q, +0x1.017c8ec2f692716e8be782f4c16ce8a9c6bf0facp+013Q,
    -0x1.ed260e38c947d5bfc7f6590ec216fe17a96cb901p+004Q, +0x1.36d415ac8a70805b68d2d0b5823423b7c517adb4p+008Q,
    -0x1.f086bf0340c3f164d7a2c239fe110f7af50ccbd5p+004Q, +0x1.73b035c13da1bea376827ffdc9f7bd3b4bf1e137p+008Q,
    -0x1.f08b2b986c7d21f7e387bcb46fa4befdcbf0c6dbp+004Q, +0x1.87c00e730fe4d4799206304aea60c12abf196e6bp+011Q,
    -0x1.f720921662babf9cfeb8f1655b89a8b60a785802p+004Q, +0x1.f733c36cdc56e9a5019b6d995a72d7512344bfa3p+008Q,
    -0x1.02e65773fcd10ffb02541fd9b05a5a347c4b349cp+005Q, +0x1.7b61a850f90c8650e4b16c62105ea2a34f64962cp+010Q,
    -0x1.03d46b1da4ef3d9eb63031d8c340cd5178cc7823p+005Q, +0x1.9f7b59a62e057cead7b9387fe7bfde67ac9a52cfp+009Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2318[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.4b2c3ea2b40b9a16b76560b669190c7f9bdfb6b1p+004Q,
    +0x1.8459c8a28736b97ae811e6ba9d0df44e25afa383p+011Q,
    +0x1.3d723f12be507d6d2199aff5f30f74fd22b76208p+018Q,
    -0x1.1c3308c8131c120b55aed0dc11c83cb23df46420p+004Q, +0x1.c5d476ffa7d20bf99d9d7bd5552aabbf6d635b74p+012Q,
    -0x1.9d0e701fed2f94ab3fbb0b4a5aaa54a87185481fp+004Q, +0x1.59f2c1c8f135a6945836b59f74bdfbf6f82c8e20p+011Q,
    -0x1.d9094e48ce11bd8db30b64129fe89583594b6716p+004Q, +0x1.92d30d6775df8571085340a2fcb180945f41d077p+010Q,
    -0x1.ed868eb6f1311465b5f558ea24bd8b01d59463ecp+004Q, +0x1.36ffd59bdabca0dad521f5d5db0d6866ba9390e6p+008Q,
    -0x1.f1e457287473a9e5868cf056dbd60395f5d544f0p+004Q, +0x1.7318c157148774c974d83c7a803117f0d807f87ap+008Q,
    -0x1.fa2124d5068887f0bd68f89842deab7a0517b18dp+004Q, +0x1.f5c407cbccc9780213650d9ddc401a15a26da22dp+008Q,
    -0x1.02aebcd5ccade19319248e006a51e4f85c64dc32p+005Q, +0x1.b3f872f6854951f50c733e36df2341628a6fb324p+009Q,
    +0x1.6f3cb7465c0d9876cf96f33f53cfd751d40b4b04p+008Q,
    +0x1.0966c89c8e282e789e0da7b9744796a890428f75p+016Q,
    +0x1.5e3bb587867806a82852ae2863aeeded91bc6963p+022Q,
    +0x1.55aae0086c45d73c0acc9635c3066795307f3433p+029Q,
    -0x1.561109b0d9ea683b2c95fc2cc0f9a2f016ae305ep+004Q, +0x1.33e82fcf42bfd1adc593ef31e22dbc983517f247p+012Q,
    -0x1.9c3f54c5ff56ff0dd9325cd048e5ceb9f573acebp+004Q, +0x1.2a057d2a144ca3d05379276332a3d6bbe997c402p+011Q,
    -0x1.dd9ee58f0a82f8ea5f47741f077af473e2cfa6efp+004Q, +0x1.6a2e0c35b4e436a69309d2491c4782339ed179a4p+010Q,
    -0x1.ed0d8ad4b660c1635a99ee9782c19e3c21665c10p+004Q, +0x1.35f9dd152c858649b6f01a8527407164a4495bf1p+008Q,
    -0x1.f01f394a02f10d2e75dca0f7363d84a495e6ea9dp+004Q, +0x1.6f7d3199933a1f6ba51630a7663886211fad0779p+008Q,
    -0x1.f5f019fa966ec77ba1344834f34b8ac4f7804a3dp+004Q, +0x1.ecc2d2964353a2bf443004fb67386b3dc6b9826ap+008Q,
    -0x1.ff7910652b866742f608c90a1558c6b800e73656p+004Q, +0x1.984fc683be3355a8d872e56b9899a900e355d5a7p+009Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2319[] = {
    +0x1.ec5331a2d9ab4da654de1dfa6d538218d7fe6497p-005Q,
    +0x1.6a210b7279d25d6b10c3683f253fdda9791c7630p+004Q,
    +0x1.ba68e6b29a0a463e4459466e3e242a00467be1f9p+011Q,
    -0x1.2f5471710424eb49f27666fdd003302a0808bd73p+002Q, +0x1.0705c8b1f0a75318899a0976a0dd38e77de55e6bp+014Q,
    -0x1.96d7e97dc82be2f16cf3ccb157ee2aa9dbdf0982p+004Q, +0x1.268137dc673697e3af1a4ec11a783216b610f833p+009Q,
    -0x1.ed0523ffec7d3b6b67cd0200c969f31cbd6f6868p+004Q, +0x1.36695eb3c0f78172e4eb19f1fa00a1d825a2a42bp+008Q,
    -0x1.ef7f5633781d75808874f68eef53db3d6d1d16f8p+004Q, +0x1.70ab2a94ca0741f15e68f15cab666beb2a13993fp+008Q,
    -0x1.f425ffcffa71f1abe4e142327d0e4790af85f0f3p+004Q, +0x1.f55f244f7d2eb11ba15b382e29400fff4b8f247ep+008Q,
    -0x1.fb71f4d348f5041ec0f7937d6b17f9cc6f0bbaf6p+004Q, +0x1.245505b3a430cfeb108dead2afe8c2db95e446e1p+012Q,
    -0x1.0430ac69ec978aee0fedabe5bf3b77c12a4fa885p+005Q, +0x1.d0afcceef5690a19918c0c8b1244f527ec380de5p+009Q,
    -0x1.08a54d8fb5a83a6cbad18129231725295f200a3fp+005Q, +0x1.dabb172a686b79f0ec74cbea40254205452edcdbp+010Q,
    +0x1.a5103f5789a4ba90bbd38b05893e4ac03af40a2cp+008Q,
    +0x1.258a109364dadb282674f886c340f79eee54c1f4p+016Q,
    +0x1.62b2bddf650491df7a3945ef30474f1a7522d17bp+023Q,
    -0x1.5bbf65545c86a6bd9cfded384bd5b4434b812611p+004Q, +0x1.1ff068de85a0e6e1eefc172ffd52f36ed428c48ap+013Q,
    -0x1.96da788a3479a280f32c993b65308a05d825c213p+004Q, +0x1.266c1edc127aff15009e81d766576bd21cae9791p+009Q,
    -0x1.e9193e38cf5f4c3ca79c448079a1e4fe4678f12ep+004Q, +0x1.b62126f839bb9ab29681b85edbd43f50fd7fde8cp+011Q,
    -0x1.ec9c7ca985533c00e97e4400613f93deb40b8c89p+004Q, +0x1.355e39f45734be9f2b58fb0df6d271795aef957fp+008Q,
    -0x1.edeebe82a5511fc9a468fd45e64ea9cad2b6ed25p+004Q, +0x1.6cd511df665b178d597d79deba61d5ff27e0534dp+008Q,
    -0x1.f008c26e3fe762ca3f4668c1835a045faf001605p+004Q, +0x1.eafe612565f6ba6bd3837d1162404210ee7a2323p+008Q,
    -0x1.fef6dcb297ea8b5f93bac98a2913100e9c96bfa1p+004Q, +0x1.b0b7600a418d94051a201c27f12f8f0135fb5089p+009Q,
    -0x1.00cc4a18d37d1352af410aca8ea25c4fd5d1f87ap+005Q, +0x1.9e14b730d0b970497a8728e4c6cfe5dd21e88b7cp+010Q,
    +0x1.679753ebc006c2e1bc86f6b7f6c8c71e333f384cp-005Q,
    +0x1.19e224bc77913a8159c1883bd6185472c594b7b7p+000Q
  };
  static real c2404[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.14d07c58b86dd6b0966c521a459e9c001592dec3p+002Q,
    -0x1.e3c50bed148b8733ea756fd2e934a8c5f4dd50a3p+004Q, +0x1.fc5766ce59deaa0305c201cb390a3ed9a0c7deb1p+010Q,
    +0x1.749b50f6e2555c56845d6cfb3bc68f39d691b328p+006Q,
    +0x1.ec96bb997891eab19f67dff37f3c5a53907ac7b7p+012Q,
    -0x1.ee0610b18003347b222c8889c71fc45263a69f68p+004Q, +0x1.27fd64a3f81d71803c0937793e95e1af6f5e8cdfp+010Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2405[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.4d7565ab25459273380dfb3738fc5ee58a2d8ab3p+002Q,
    +0x1.1792c40b292cd4425fa1b74285cb37c841173e51p+009Q,
    -0x1.18b89f2723aaaeca9d19cf818d3a3c2990acc934p+005Q, +0x1.7f12ccfd39992fc7dcf2b980f9a5976a5e10dda1p+009Q,
    +0x1.0ff056d1504a07756a324c4cd20b90260784b521p+007Q,
    -0x1.046a98ae9ed9aa06b6a95e9c472ae604cd6ed00cp+004Q, +0x1.6f93bd786f68da7533321da5d78f552c13d0608fp+012Q,
    -0x1.09dd058cf4da7a02acbc737a88848721c9846198p+005Q, +0x1.4a6a1146dbf4a27ffd5925c08c8f5ff01349da80p+009Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2406[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.086eadbffebffbbe76e14bf66a0b8887f5a95cb3p+003Q,
    -0x1.0ef21aeb5e328449cf8b8fac3b95bd0ae37c757ap+005Q, +0x1.016aeaeaabcfed32391653c19dc3de396d035efep+009Q,
    -0x1.165b8ea94649e33de3fb9afdd6c0bb30d02e9851p+005Q, +0x1.8eab766e19107e3ef30732d5b4047bc27d59e120p+012Q,
    +0x1.3bd0afea7d3ba6da23465bac0be4d02cccf3c70cp+007Q,
    +0x1.5f558e1229b118709a358eb89b065c25161c840bp+014Q,
    -0x1.08195222ed838d43522ee41bce781211ebc9510ap+005Q, +0x1.e893a95bd3e2ebbb9cc1ff3d83c7a1786935d8ccp+008Q,
    -0x1.15b60c4957f683bee1d738835a07b69832bda2ecp+005Q, +0x1.4e3d696a1273516dc2499ed85019e601edbc4af3p+011Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2407[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.25c3d12ea19d129a86541d5ec19942584bd2b2f3p+003Q,
    +0x1.427bddeca4a05eaee18e6d07404132de0ea5e1ecp+010Q,
    -0x1.09d6344ad58623051eb9a3c92c6b39e477b04b2ap+005Q, +0x1.aff6e45e7869f0ac829eb393a687a044dbb7d087p+008Q,
    -0x1.4706d3655d25ed41f7f1b61191d7373688b2dcf8p+005Q, +0x1.de235a4df32108138cf1118af6cb03a93561847dp+010Q,
    +0x1.95c6ba205ce6f65fe0882a8221688847e60a918bp+007Q,
    -0x1.2cb51a8d21745ab5bc9a788fbabb86dfeda89b87p+004Q, +0x1.56e61c363b52c5c0b47159da592e59d12ec6f997p+013Q,
    -0x1.05fc66f61cea71ca0363a8e765e5af68680c458bp+005Q, +0x1.a4617e338fed3f7b04a6fded2df56db8b65640a5p+008Q,
    -0x1.21ba1ae5c517720607bc6469d4c574f4a5babe62p+005Q, +0x1.63ab3495054be47eaf7701a51d610f58f61e83adp+010Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2408[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.748d1c46f0299d4b6e2e8e862e003fda91de610ap+003Q,
    -0x1.e5933d63aba3ba3b51cdd2054a0db5f3f296b999p+004Q, +0x1.8d78ed8b1feb4acd1cdabde040fcc7110e43973bp+013Q,
    -0x1.06f106026bc0b6677db2a26f122ad2bd79782b72p+005Q, +0x1.89ab18a7f866d804c3b5fc425c261a297b36b60fp+008Q,
    -0x1.28129a9be0d36cffdd8bf242d062479f68c8cc00p+005Q, +0x1.0f8c849c76b40e861e93141afe9fc0da8e173408p+010Q,
    +0x1.c01dff655cfdb2e976f58af88a66f3a1e664c05fp+007Q,
    +0x1.439617eb1d382a0182614b26efd9f51e3f5ae8b6p+015Q,
    -0x1.0473dac42ceea5b67a010d8b3b206b092b5f53e1p+005Q, +0x1.82bce616ddf982f190a20923e54881f477b7a82cp+008Q,
    -0x1.17e614bd36433cdcb5fa0a2e8bbe757e5f4d788ep+005Q, +0x1.dcb3d213ef1e9e5408af75a80dac1aa961ef7b34p+009Q,
    -0x1.1d837b86fa07549cac47b98250fe661be44c785dp+005Q, +0x1.1c192ae17cf6c109aa9408215046a674de47b5fap+012Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2409[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.923f1fd12ff67e2588cecb3608880de8d3433675p+003Q,
    +0x1.fd6d9f19b4e1f30134c7b943fa4fc8d2e4fd0dacp+010Q,
    -0x1.0508a0d83dda39a207bf0247a6fa33e294785414p+005Q, +0x1.74db445f3b1fdc4a837543f5fbef46b017e56601p+008Q,
    -0x1.17a043644062e11150212817b602be8a18bcc087p+005Q, +0x1.8e46b5013340efc6611ff59cb5e5bd7fdd5f548cp+009Q,
    -0x1.5d923d322ec866182230e12cdc0cec97e0e5c9a0p+005Q, +0x1.d4ce75100c160afec88ad3ce0636ee998b6e2dc5p+011Q,
    +0x1.f8f60b46fa89e571bc4f124ebb08c7274a5467e1p+007Q,
    -0x1.117d6609f4755f0cd967c43e6e159d105254193bp+004Q, +0x1.075a7935dd214da620d00bdf64e798b4442ad9e2p+014Q,
    -0x1.03488be938ae92a2e12f73955c84a18125f27221p+005Q, +0x1.6fda997115886e3877e8979304372ea44d62aee0p+008Q,
    -0x1.0f4dccf964bb8208f596a6a451ac3f7639620e32p+005Q, +0x1.71b68a535aac6a3b913ebd4d2fd0c193bc7b9ac5p+009Q,
    -0x1.28a466657f57b36367de075285d47f79a3beef4ep+005Q, +0x1.305348a23663a780fddac3c3293cafb4efa65bd7p+011Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2410[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.c3e1776cd66412c11ad0a006138166a81121c2f5p+003Q,
    -0x1.2c682d72c3d9afa6f68d2b8d1ac1d6b12102aae2p+004Q, +0x1.2d4d7cd556074a85aabcfd8924150e7365898ae0p+014Q,
    -0x1.038cbb6f71ebd4f4bcda0bcaf9b62324fb53db61p+005Q, +0x1.66f32b6358a795efdc1d6341f2beb96c558c32cap+008Q,
    -0x1.0e65c5b5af377b04ff6201ee8c3de797079e68f7p+005Q, +0x1.40a5e8033f05dbb0e1cc9336a47e4383f76990a7p+009Q,
    -0x1.3990ada1ddf3687a1968e90e1f61533da9079ec1p+005Q, +0x1.dbf53147cb244dad9c95fb17ce9a3197e07b9a4fp+010Q,
    +0x1.1d669a818d7076b3d2958f3a6fccd25b890d50aep+008Q,
    +0x1.cc6f10d78a52f932b52f2a117adfbae6f4a9ee31p+015Q,
    -0x1.024adb83bede9a436b9c9938a8082f8609de2ffep+005Q, +0x1.6305dc952f0b789b17b693e5011d751e2501e92bp+008Q,
    -0x1.097d077b6e7063423a90f3abee5b6d883527cfd6p+005Q, +0x1.3235a1a52a39568cd9276af6858e1ac4986b3b9ap+009Q,
    -0x1.18228168086d82836f57d10ead738af36d10b8fcp+005Q, +0x1.a01c6e0dff72bb0cb279eb6143346a32e9c0bc3cp+012Q,
    -0x1.203d52c641ac0794e5fee573cfc550f30c5716f8p+005Q, +0x1.842dcd4460fd4a47c2132376892e6a033bd6cba9p+010Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2411[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.f7cd0e31e8cdcef0cc6b98cafd2c2d0a2fdd1278p+003Q,
    +0x1.64f7752372932ec2593a19231e1cf47a2312dbcbp+011Q,
    -0x1.02833896d20e3572b82d330f94e9999818ac7558p+005Q, +0x1.5cb992a9f20e6760262136d90bc3331ab90927f8p+008Q,
    -0x1.0a4153cc0d7a617e7a6be0c2cf5b72fd39043553p+005Q, +0x1.130129748409127dba7dfcab78aad3c4b2a7d0dep+009Q,
    -0x1.271e9699c6122ac53a9950580d99956bb3ecdb5fp+005Q, +0x1.461ea6f63278f8087f9dd969dd532c065f3f64b3p+010Q,
    -0x1.64c631109323b2972b9e1cb3081bd9d368a458f2p+005Q, +0x1.8e03d7dd4fed5945844eb4b96e3a4e0fd79c04f1p+012Q,
    +0x1.27d9a5c933eeb0ef61c8cdd1b644c334eba97df7p+008Q,
    -0x1.a4566e14ba640fefb248e71a6a7deff4b43b805bp+003Q, +0x1.795b6feee75bd06e4bdbc52235391d6ac7fe2465p+014Q,
    -0x1.0196e04d61259ba82ebf9be8e2e26c288177bd95p+005Q, +0x1.5996de2d268a922a5ca1de41c3923b9022ef55dep+008Q,
    -0x1.06cf4f551cd51345e85620aa8c8990fb564e7097p+005Q, +0x1.0ab9bf45fc2e9a8870605a8c0c3c8c41e62c696fp+009Q,
    -0x1.192da0eb893a6677ae9c739dc1b3df2f19d4f107p+005Q, +0x1.204db0c54e1331e97099eea29cc9879c06109675p+010Q,
    -0x1.2a52d81718e13b586828ea6832e029652a4c8a51p+005Q, +0x1.cb15b1241a82bf264042e1a08f8b2470627c6ccfp+011Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2412[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.fc2c558df348fb1a5956cd241300594bab17e1c7p+003Q,
    -0x1.585774397819c7ad0b75a5e93c206eea23a69d4dp+001Q, +0x1.8ce44b5d20433001b3c99bff61e4e09cd5ad17b2p+014Q,
    -0x1.01e3f11636e9f40ccd426d1e852b77a4b1bc612ep+005Q, +0x1.54d1807a9bd376964feaf9078498fa1bba2dd366p+008Q,
    -0x1.088ca75f853bbb8a876e4d7462be53c0070fd4ffp+005Q, +0x1.ee6e1acb8a645b83ef6a73f80c3ff29e41be338ep+008Q,
    -0x1.1b9ef6d9c4f745b5a81e13311093b40380f10c43p+005Q, +0x1.fd1ee65ff02350ab08edf1119bacaf1ad200ff67p+009Q,
    -0x1.440a88362c78e45288dcf95b51a50d52689ae70fp+005Q, +0x1.8593ff743ebc4fde86c77b2de49b2c33b6db65d8p+011Q,
    +0x1.54f897d2d485e050b2e7a0d8183e325745a851a7p+008Q,
    +0x1.1db1f909ecd20662c779b827322b62c4137ec9a3p+016Q,
    -0x1.0130169dc41b46087f5cbc859f2da0721738a015p+005Q, +0x1.5258c26f3e6fd7dbce6b9f40f74d8c101708ac3dp+008Q,
    -0x1.05da5a51f52d0aeb143408a9b560fc94b236f6bfp+005Q, +0x1.e394d743f5ba108c39efcec4e4aa0d5adb738495p+008Q,
    -0x1.08b6801dde9fd2b9dcedc7aa098eddd9cff5e08cp+005Q, +0x1.20e783d34433b128104793ac524080026bead9c3p+013Q,
    -0x1.135307a63f6199a17e721e253aebb9b272d63d06p+005Q, +0x1.d3f7fcc487c8799a0a27f974f2cf60beff10cd55p+009Q,
    -0x1.23edbaa895434fcce2d9702589b8f77c9a1886bep+005Q, +0x1.27806e7671f47fc2eb5c32078bc356e54c102b6bp+011Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2413[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.24b47f4751814b381d46e4edba278e7a6451f06cp+004Q,
    +0x1.9eedd08f88d080df5570da5fecaa31fe20aa3f84p+011Q,
    -0x1.0182b921c9fc303084e03ffd7494a3f0a236ce9dp+005Q, +0x1.4f8f4ab15519750ca9f067816c8f6dbb27a062d1p+008Q,
    -0x1.0749ea0bfea7d61641af5e2b3af5068358b34357p+005Q, +0x1.cee0188b2cdf1e03620ec0d1360075cbd3e7eb28p+008Q,
    -0x1.12646d32d29fb2d341f4a5bc11cdb48b0597761ep+005Q, +0x1.b07d703629770175b77818589d42553a0b5396f1p+009Q,
    -0x1.28ff638719118725a1f24d88608b71619dfba7e7p+005Q, +0x1.028e5bdb20ca6fad16363830f3166dbaf96d7a2fp+011Q,
    -0x1.3039da6ea5b40e9871193f6104680c818b8ef3eep+005Q, +0x1.308547332b425278a85e987f75d7762ea0a1eab2p+013Q,
    +0x1.3fe4d327fb7ac6418d8452054a5db3dad5c9b631p+008Q,
    +0x1.000a2c4b56b16d19fb5927ee43b9c5b7524906d6p+015Q,
    +0x1.254de91f0477aa0b3c4b27b9213200a099417f3ep+023Q,
    -0x1.00f153a3c3ea7f5e17e4bb633ecaa3da05438513p+005Q, +0x1.4d8460a8210988c2a4d8a192bd03b2443fd1473ep+008Q,
    -0x1.051127a7105bcc7e81e2c96427979d30492e7868p+005Q, +0x1.c672ead2e923ffbccf0dc76dff1cb489ba511761p+008Q,
    -0x1.0d4bfd25546fac4d81b47d62aeeebc8c8bf23264p+005Q, +0x1.95dd72f4f1ae782f06e7c371539754a020842923p+009Q,
    -0x1.159fcb5823ef43906c1a9519f5a9277ef6fae63ep+005Q, +0x1.42dd61754d4f1bb96eaba85f57c26716aab3b02ep+012Q,
    -0x1.1813a4f925a9bb2e848260aa85563d6298d2e156p+005Q, +0x1.b2b44eaf686b89f644589fa8811a2644cdbf5d36p+010Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2414[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.21f2171885f0ee1b747b57cabcb845b7b769d3e8p+004Q,
    +0x1.14314693ecb501cb0021ec91312e375c09bd9a60p+011Q,
    +0x1.bc66e996bf3f455fe7bae0b448c368d5278dc0fcp+018Q,
    -0x1.012330c392c9b0205d52abc505f2e040cd94a4e7p+005Q, +0x1.4be2df448f1c48a3525ce094da28d889aa3cf642p+008Q,
    -0x1.0596d37d0560b29afc328dc30c87999b8056bffep+005Q, +0x1.b9d8b92958a37284b5cebd296844e16c3b248748p+008Q,
    -0x1.09161e977b756d293eda227dedcaa68db6f05b51p+005Q, +0x1.78170c85cde5bee44337721de73bf2d59cac4f82p+009Q,
    -0x1.1820a9fe243ee7bf25ae0407d8f6afc7625b3608p+005Q, +0x1.7643834275ba2015e6409f833193f1f35c5b8568p+010Q,
    -0x1.31fca270cd48c6035abcc7ba0eb1cfdf0111a2e6p+005Q, +0x1.1e2f1e4f61c77c1c312539151824c52b3c241ea0p+012Q,
    +0x1.745cc6127a5d73e7d29724ba5ba14695b63cfa96p+008Q,
    +0x1.2417a293fe537edc4fece3a5389135dc1444fdf4p+016Q,
    -0x1.ac0a9879460410e032c6470a4e7726eda548a149p+004Q, +0x1.73be361fcb1a07b916546d1b05249ffdf6558827p+013Q,
    -0x1.00abc7a16de8b2a29110541530de389da9e81b69p+005Q, +0x1.4a1765cb574d08b85b13e8f00c7c735a8f66a78ap+008Q,
    -0x1.03c6c750d69e9b722773079c75ae8a0b60544635p+005Q, +0x1.b2855c2781607a2b41b5d25687904aea450239d7p+008Q,
    -0x1.0639b522c4992d6ce93a8a8540ca9c166dbac888p+005Q, +0x1.66faa0e4af0b598ae9fd127ab79d73560edd589cp+009Q,
    -0x1.0e323497a98d820950da3237eeb227ab05fced82p+005Q, +0x1.4d800af9f5d0b4c5b3d60293a5a7fb788406cd1fp+010Q,
    -0x1.1566594a102bb7d95ce591b5fda9b726196865d6p+005Q, +0x1.96defca0eedcc8fefc85fccc50551d66a5ff8b55p+011Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2415[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.4a147818b8d108cf96fb021e2b6d38f5d4034836p+004Q,
    +0x1.e04f52561f2fd7eea186c3bfc449afcbd49d341ep+011Q,
    -0x1.fa31bbecddbcadd91e7b2513887b2de297662a12p+004Q, +0x1.98a927b8b750b57aba659eb5a2b53f0ff4ed0b7fp+013Q,
    -0x1.00b7fb8edbdaba8fe8ab18463eb8f920b007917ap+005Q, +0x1.489ca2802d129f53df7a2cb3391ce4cf0793cd7ap+008Q,
    -0x1.037df5e89dca20d24e6475f6cbbe98a9af2b8f83p+005Q, +0x1.a65ff845313dc3b9e6f71020b3360359976b7f0dp+008Q,
    -0x1.03989d3fd45b0e8c5901365c0c228a69a7ee7da8p+005Q, +0x1.3e9b02ad18d48b1abb22c3730d8dd16505c18c97p+009Q,
    -0x1.14f94c285cff880ab5166465c1eece95996de170p+005Q, +0x1.210319db7d12da80d38f4ae56eeff514df45b1a0p+010Q,
    -0x1.2b4d4966b8a3fcd1f689b21aeb4af3598a4b908ep+005Q, +0x1.66130eca4fcdbf191f0a9518ca9ba3a7c0f72291p+011Q,
    +0x1.6fd6902d0d7cfa333fdabb12d193aa175daf33cdp+008Q,
    +0x1.801ca9a528a0c9f09302a520b0cefc2e9dd667a1p+015Q,
    +0x1.7a551878fa6f0efc4bfa9323197f59ab5413c450p+023Q,
    -0x1.00593b268395ad5780e275d4e04689951f9401d7p+005Q, +0x1.4701d9fde5d92cb328ae074547b812876e5aa651p+008Q,
    -0x1.018b4a2cca3b7f0462d34d21a4f8b16262c22b35p+005Q, +0x1.35bffb130f8aae91ed5a78ef2a7d479a38ded9afp+009Q,
    -0x1.021e5ea8cfc5f16c05ce745df1b710a30ae24657p+005Q, +0x1.9ff0ae966302fd9e5bfa8a4b5cbacbf412857959p+008Q,
    -0x1.06fa0a8d509ede574e4e0ba6b17024bf84c1fc0bp+005Q, +0x1.9f04f98ee55a03e9f35a4f361197a7724a708a5bp+012Q,
    -0x1.0da19e1b14dfc21350642c9dd06cff61abdd3fa4p+005Q, +0x1.09c3a0ea21125cbcbd448a34e40f87d02cb7c582p+010Q,
    -0x1.17cef999a48606927eef4042d72b98b87c48e21ap+005Q, +0x1.20b5c091c0651344676b02c64662075387c651c1p+011Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2416[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.5445d0de5c71fdac5ec5f1e950f85a9ece01a445p+004Q,
    +0x1.89793371409457a5bc33f2ed49a76e3922df07edp+011Q,
    +0x1.2b50bad2a91fc60d94ceb97f8eeb394927ead3bap+019Q,
    -0x1.0079c42a911e4d03128df00544dadec731aa4fb2p+005Q, +0x1.44fd04f792916a06baeafc2e849740a238bba792p+008Q,
    -0x1.02b072c5391497b5a5f6176aad9e3357b9ed631ap+005Q, +0x1.90e52ae26180fddc763f858dac0f427899b8ab17p+008Q,
    -0x1.06230070a64fe41a17e23f04c84a8c9f0365b1fep+005Q, +0x1.188900fe7e8ca8d17a2ac1432e1b05af11627eabp+009Q,
    -0x1.15b93271d6bc005b051d8d63e6d019399308ea13p+005Q, +0x1.ef00e45c0a6e243c53489dd311b9021d035099cfp+009Q,
    -0x1.24c63db3cfbf8b687945c525d4f6e4c8c2bbb648p+005Q, +0x1.09abe89955ea651de3afa909e0cc14ba517daf25p+011Q,
    -0x1.30dced71351165e1480d393353239350429e2d3bp+005Q, +0x1.99487d712740dac741dc961c1f71259b8f0e21d7p+012Q,
    +0x1.a44c0ec6b7b1b821677cad1b0950e4aceb8e18f0p+008Q,
    +0x1.59b9ceb39670379282bf5256ce3896fd091196d6p+016Q,
    -0x1.8596fd7be03e813ab0be0c2e4b5e819b3d1d7069p+004Q, +0x1.e5939ea3fa36c2166ae25a111e56c3a8f0a5688fp+013Q,
    -0x1.002f7c65c455648de65676108f4db433f69ffa45p+005Q, +0x1.43ab35ebcb2deea66b6b3af2b31a882b73f12bb9p+008Q,
    -0x1.01a303f3d1196d17119d8aa725e82fe748bde2d3p+005Q, +0x1.8c175227a1e089ae77ee984f803e1f9ffbbb51a9p+008Q,
    -0x1.03e8886743ff3d8601245e6098d9c503c8039142p+005Q, +0x1.13093cf115d980c7cad4b52088d399d8bf7dde40p+009Q,
    -0x1.101026afde4631ce4037c1eb15004db51ecbd7cap+005Q, +0x1.cee0449b4baff002ad40b415c98bca53bb476ff2p+009Q,
    -0x1.15792255a4e17d5d1d91e833e297369463e9cf97p+005Q, +0x1.12b813c4971d2eb23fb82d535c67a1fb4b8ce35ap+012Q,
    -0x1.17be7ff35090a364fe2ec2bbfc693b4767b9110cp+005Q, +0x1.c8db9aa14c6fb3cd1543a474a2313c4657f4c4fbp+010Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2417[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.64c280769c4035277781e5d0bc825a60f84c16b7p+004Q,
    +0x1.e34ea56a229e2794652f7a80cbb87de24f37fbc5p+011Q,
    -0x1.fb584ec69a33a982b842c32a2618e306de5f01d0p+003Q, +0x1.053547df1da7c928e8f5556f00045855284ea698p+014Q,
    -0x1.007c3060fe5669b537e311c4bad0662e5ec2503fp+005Q, +0x1.428de46b5467694d80dc6084b448a1672a01b5b5p+008Q,
    -0x1.030706d6951657add6ccae466a480aeb221e0531p+005Q, +0x1.84a82c196300b8c79529e8ff0f4b008b87fd1be7p+008Q,
    -0x1.07de555bab193b7259e748fd7f67af78a4a4e1ccp+005Q, +0x1.0958aa7cdcb4aa73dff376b9b06977f5b96dc1ffp+009Q,
    -0x1.1329df6bb2c50460089317cbae234b65b049eaeep+005Q, +0x1.c7dd2a83bdab0cd0be3ac143c77e39dcccadcc35p+009Q,
    -0x1.17ff6fe205aefe06ba996d9c792b4ed0aad4e739p+005Q, +0x1.b91d38e406af1e32f2ec494c647e5fc228ee4e10p+010Q,
    -0x1.19e4fe677348d0d6402ff6227a664dafff9fd549p+005Q, +0x1.08f2cd3436ba23fffa3935bab1f102e1c860d51fp+012Q,
    +0x1.a0f7bde779a010c1657f5bb1697e4a4b746ce4f1p+008Q,
    +0x1.16cdc7eb411d42d6fede28728ba54d734939d52ap+016Q,
    +0x1.9a69fd0d8e8b3994036c64d56e8e59bb411e9e8cp+023Q,
    -0x1.b38e72b9a0f6ebb59f6b4bb4ada4a8bf8ea2feb9p+004Q, +0x1.113c59975aad5157a364683b1203e6fd5de6e57ep+013Q,
    -0x1.003abab354f3a01d21ffa068ff65597d3c52f644p+005Q, +0x1.4177bbc67fa95c0d4c0dee413df22641e8d596c0p+008Q,
    -0x1.021448948752e65a2179a4152762be1e7ffbbabdp+005Q, +0x1.80d7607732afcfc85248cec5933d7bc8dee532dap+008Q,
    -0x1.05af3f1e83aa2ea3a50e3c2991994ad54b542235p+005Q, +0x1.04c04e380d86fc3b309e414efe78775ba6b6bcf5p+009Q,
    -0x1.0af4be89ad096bd4f41a856d2439dd7c84bb69e0p+005Q, +0x1.9816c794511e0d46ed886a6d4fb8b98d06d1dd90p+011Q,
    -0x1.0eec5835e3cdc11b6f9d830948bba146dd34af99p+005Q, +0x1.ad95655f2ce21ebb7d01977b03a1efbfea8ce5e1p+009Q,
    -0x1.105fa9dc849cf12d1925eb0bfd2519c2dd0170f6p+005Q, +0x1.8848581ed2a3bf56741268d359e67642a345cf5cp+010Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2418[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.56bf6e7155b9863510c7e71760dfcc84db710e44p+004Q,
    +0x1.ad9a34416a70fdb121c3a4b039e13ca7de24c73ap+011Q,
    +0x1.9a5b390004a6300f79fea7504ceb520c3a5ed53dp+018Q,
    -0x1.69727643448f9baf13b101c7f026d7416106d5f1p+004Q, +0x1.f56f6ead12f0165a44db63a3f6a368cca7bfa8cfp+012Q,
    -0x1.d8481e7e1191777ac48619dbf6126a8561e7ab10p+004Q, +0x1.6d827925030d22bfc2d3a377648d27250576fb0bp+011Q,
    -0x1.f85249da806f746db1b4c9c7701f8b7f24a97439p+004Q, +0x1.914064c0cb189f738dd0169338f45b1e05174731p+010Q,
    -0x1.006a76cc0f817bfceaf7e595794b09d8d206f50ap+005Q, +0x1.417be0f692cce79932d8fc06e4a2c19ed546ec73p+008Q,
    -0x1.02c26c654bbfa8eb3b4b7c7e53b8d71c07721b06p+005Q, +0x1.7f78b82f3569892ca468d9ad5956eee16e63a6e6p+008Q,
    -0x1.072d4ad9ab1c1862dc9acd35944fb77636fbd68ep+005Q, +0x1.02f3d2a63da9768a92f4cb3e5da233fd54235158p+009Q,
    -0x1.0d5b8e536cda67ef3568132ce0254a72a4180ca4p+005Q, +0x1.be11d513a12309d29e1018bd869d473d79a8170fp+009Q,
    +0x1.8532c6fd9f01f3830127ad9fe2c935cc83f7ebe9p+008Q,
    +0x1.3149a0557ce9195b816040ad37e68c78c92a7eebp+016Q,
    +0x1.8a10a885662e01d67363ae5e499ca2eee7a06b33p+022Q,
    +0x1.e5bb1ca148df7caca7e5fb5fbd39a8477266bd73p+029Q,
    -0x1.917c12f89078fdf6db19bee0ca4ce42e2c19f72cp+004Q, +0x1.4f4508eb13e8584aa148518d754edcb3be17d99ep+012Q,
    -0x1.d014333b027f7387b0b3eb7820f0ac5c7cd177ecp+004Q, +0x1.3692c16ff0f9f4380f57187845facdd04da898eap+011Q,
    -0x1.f8c6504db924b36de1e14d71448bdf648f1c7b1fp+004Q, +0x1.6cc4e5208a6588936d8bbde64c919acd5d0a62a9p+010Q,
    -0x1.002e81c63bafb3838552a3edd4e9e49ea121ac5ep+005Q, +0x1.40795bf9940b8d960d326d3c51106ee3d5a31a99p+008Q,
    -0x1.01e298fddba0dc737e58361d158766843bfd9b3ap+005Q, +0x1.7bea61e766b6643a9c9674cfa234168a85c9cdb8p+008Q,
    -0x1.051dcc9aa264e71c8974ea73300afaf54aa6344cp+005Q, +0x1.fd08c1c11e348ed87ce58db842588553203ccadcp+008Q,
    -0x1.0a76196b9184608fbfeec59aff0f9e3b85772527p+005Q, +0x1.a3671385ef0fb274eba55fb220a815f062eff214p+009Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2419[] = {
    +0x1.db11c374039ccf3fa25099312c9cb0f4eaed6a46p-005Q,
    +0x1.71e812acd329ee2f3469c72132197ccf0aa821cbp+004Q,
    +0x1.eb72efc1e45b9f0762f41beafda595d5b5de4518p+011Q,
    -0x1.0f9ee7f2bffab86faecaf1c8e8ac2c26e24b5539p+003Q, +0x1.1f13dfb83efc22fdd749a4b15cc8d1d6031ee3b6p+014Q,
    -0x1.ae5d4a98997b4d2036b1dab5973711ccf411128cp+004Q, +0x1.5606ba83e7751463f462a38c75944cf91059f6bap+009Q,
    -0x1.002ee39e034211442010fb90094f96009ea446bcp+005Q, +0x1.40c9839442d364b12b20f4a76aea61a4daca1ad7p+008Q,
    -0x1.01a78144f8d4711b06c023227073b22fda6c9efdp+005Q, +0x1.7c5c2082dc2e3b58526956f484aa8fc33bf90f03p+008Q,
    -0x1.043953d60d528dbf2c3cbfcc9ba4b4427b9a27c8p+005Q, +0x1.01382a404cfc4e252773f8bb7266a29cafd0582bp+009Q,
    -0x1.0d758eb43d046bfd4fa06a803e87b5f1c45711ecp+005Q, +0x1.e11e19ba1ea6732afcd2e13e715cdaca040ab2bfp+009Q,
    -0x1.0f94371e96faabaccf6f7b81e80ec9435b699809p+005Q, +0x1.32bcbc805f1679d6d41d3055074913470f718e54p+012Q,
    -0x1.1478c07faa70ea6f33f414874291b45e0c1060adp+005Q, +0x1.ef5d587399dcbff8a8b863e94cebe9531fb465c3p+010Q,
    +0x1.b8d5522a1ca9987e5522a7715c55356246708ee2p+008Q,
    +0x1.3e56fa1178e08514bb57f2c20127e4bdce0cb864p+016Q,
    +0x1.aef5385a2a65b9eb57642793a3e7ea1b212b0f65p+023Q,
    -0x1.87813c78ae9bf1a0dbcd956d7a19c70b7a89979ep+004Q, +0x1.32da6e40186852a0292989b5673da0c44ed96e7bp+013Q,
    -0x1.ae8103ea732d3b71a126c6b446f7f907684cb6c7p+004Q, +0x1.55ef735aa75f8d8cec097fb0ec13b54f9c833c4ep+009Q,
    -0x1.fff579f67862a443238c441cc7103cd88deaf9e1p+004Q, +0x1.3fc5b7255e305ee81270ebc25979be9969247848p+008Q,
    -0x1.00e20075695886064824f4da5e8d417c3537a1bdp+005Q, +0x1.78a882912e8b2484a556715075d02c6661544e13p+008Q,
    -0x1.024495d3f07b32828dd20c25a267afc8bdd33218p+005Q, +0x1.f85e129443b1d5779a4d945e59684cc3584ca883p+008Q,
    -0x1.03588a13cf4a31669741154e4f35d895c2e46958p+005Q, +0x1.cd453ad30f225ed8632d7e542ae5b90e6877a7b2p+011Q,
    -0x1.08b15e61ad92e806961c69d29914bf1df0300e37p+005Q, +0x1.bff8f90f5d0eafba0841b666e1a93473a97e286cp+009Q,
    -0x1.0c061375174e629cc1f8a6b55234d8cb3c32296fp+005Q, +0x1.b13cd461647ffc495cbe2e266a094d7fd802853fp+010Q,
    +0x1.58f0678df6c03658a0f2496578b40ef8f44caca9p-005Q,
    +0x1.193717fee6950290d0be36fe883d9bcef429f4c8p+000Q
  };
  static real c2504[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.18c7633e4ba57af93ba2a80703f9f70f01512684p+002Q,
    -0x1.013bcde4e6cf76e24c30d5b5ebf3a77050d5d277p+005Q, +0x1.0fc7bf476bd5aaf487896833262c62ce483f8acbp+011Q,
    +0x1.835cd798a6767cb07d45583f369267793108c856p+006Q,
    +0x1.0f52adf4a423f00c1e8045cf3215484fdf3d1362p+013Q,
    -0x1.03c503eb25f2cf9cdb170f75dbccf0dc50de1152p+005Q, +0x1.39ec8144722af62448dff695f840565902d4ddc1p+010Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2505[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.4edbab684a355ffb2b1cf8c2a15613066e5b28acp+002Q,
    +0x1.2b769224a8e8be8374891fc6807a2ee41aa466c3p+009Q,
    -0x1.2533126fd3de9be47b1bfa128750f3844545ea58p+005Q, +0x1.8d352abf8a02d40fedd34721fcd0b892fbe90d9bp+009Q,
    +0x1.1edc2298c65e782c2ef4ae7b9b2676d0f9298d3bp+007Q,
    -0x1.206f559a8a682995ebab01aa3d01d384d636e9fap+004Q, +0x1.8fa037062f076f1727d4211b0970f5e78063404bp+012Q,
    -0x1.158d3b34a3ae9154120dc9233da6c4d1608f0ee1p+005Q, +0x1.586852dc2e8dee72c4d6313540c58cfdf1348b3cp+009Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2506[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.0ea4cf834c41d9afd58a93908542ea24e4423631p+003Q,
    -0x1.19c67bbda755e47cc4944c23c13f78ab0754ce9ep+005Q, +0x1.0a396773994193a8830cb63b839955e65fe07210p+009Q,
    -0x1.332604f947a9d8b8828b43af12ced23af35bf78dp+005Q, +0x1.ae0dba6c3a680b844d96335cada404d67fb60799p+012Q,
    +0x1.484586fb0776a92aef3c6068e6707119cb55ace3p+007Q,
    +0x1.8a1625abc9cde0b9b1b0296ab470537b95e68993p+014Q,
    -0x1.12c8e888472525ffebc3f2540afbf9d4aebd8d28p+005Q, +0x1.fa9c6131e98a9561ba7cb9548ee9b2992e3a6cc1p+008Q,
    -0x1.27446485a9b137cc433220aa9d1b761af534c60ep+005Q, +0x1.623f0de5b6955beffadfca9d37b61953ca1de7c2p+011Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2507[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.28106f418b1b5bbdec4fdb30cb3c942142aba6b3p+003Q,
    +0x1.5e1071b14cadc9ffcbf0ed31c620e287ea9566c6p+010Q,
    -0x1.141b00d209b889f18bfa44744a271ed04c8cca3cp+005Q, +0x1.be75eb579c5a573440968e11e493ad8d7e4c90c0p+008Q,
    -0x1.58f87ce48c3d73d5bc9743995543c3161f4d2453p+005Q, +0x1.ed258bace22839d8aa2ea2f899e25e643a597398p+010Q,
    +0x1.af7a4bdaeeec3eaecef800859e87058809661d6bp+007Q,
    -0x1.5e36a01ee3948d5ecb218366a03102cc035b33ecp+004Q, +0x1.750d42612bd5608c13cad704637b98d43a23ef58p+013Q,
    -0x1.10382adf8e529f01dc2dae213a55f6d187962026p+005Q, +0x1.b31aa7059eae7033202eaf8f5e14d12208346705p+008Q,
    -0x1.30944af430d1aca33e71c1bf28787ad1ec573d66p+005Q, +0x1.73000c375bdad9b648e1df3d8076985d86b53ed0p+010Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2508[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.816bbc59a6e2090f56f9d7e940c5585cb85d4e75p+003Q,
    -0x1.10f591707451af833ca3a4052fff1ba194f0cccbp+005Q, +0x1.96ac236dcbd48107f08c0ab690382ca68b12b9c5p+008Q,
    -0x1.1c594f13752e31c651e3790b468d6f936384c163p+005Q, +0x1.b4049537c685c6e3cbe543f0821b610bbc6bd98fp+013Q,
    -0x1.35947215ea4a1975a9d440651ac21f6f14b2a3afp+005Q, +0x1.1806e09c56af710824830665d4daa23f41e8c01ap+010Q,
    +0x1.d3a72605ad54e79d18f739dbd12e18d6bd90632ep+007Q,
    +0x1.72f0e73bb11c54b951b732a611ff5ec7d4fe4435p+015Q,
    -0x1.0e76878a823aef89e79b003a83506b3cf734c813p+005Q, +0x1.8fe2e3b5ec5cc18fc75ff1eebbc25639762652c4p+008Q,
    -0x1.24ab8ed5a02967fa9ce169b978db535a4c54b913p+005Q, +0x1.ee972db49277dda1de0ac1d948137d5200bae083p+009Q,
    -0x1.339605fc2966e60658f364278ea320c8a8fc486cp+005Q, +0x1.2d1a88c7c3a2cf586f5ea36daaa2fb2a921169d0p+012Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2509[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.96a3a9ffe3aada1b3cb3bd52e91a36e711067c02p+003Q,
    +0x1.180cc746e6b55e88f222a2d0b707163bdd0df936p+011Q,
    -0x1.0eef176ffe4e3f49f15f37defb0792c4c63cc0fdp+005Q, +0x1.8114ce554a6333707a6ec3cfd24904c481dc0669p+008Q,
    -0x1.23a69b46c75a767dca96651c34a8632406ef3b8bp+005Q, +0x1.9b7c1a8cc7f17a22cec2100f636d91d068840f83p+009Q,
    -0x1.76d7b3abb375a986b46019d7021e3f3e0c0161f5p+005Q, +0x1.e4963ee2d83bebb617949e9c08fba416dfca787bp+011Q,
    +0x1.0e99bf655b7952087a829bb11f131a296fd0c3e6p+008Q,
    -0x1.5c56244e0c658f9f61fd99ae5d8e611eef64e31ep+004Q, +0x1.1fbe3665e3d6e97f4dfa5861b1f279018881d4cbp+014Q,
    -0x1.0d2e95d14ff9c18618d154502778664c0dc5de1dp+005Q, +0x1.7c2f6aaaf6b42ffb6d8ddd5b49673497d876a271p+008Q,
    -0x1.1b09e73ce0c1d201e9ca35c3a230953ae3300d29p+005Q, +0x1.7f392e18717c0205287a51baf4283e5b1d345776p+009Q,
    -0x1.3aa111d7ef47d5916a493050e294c703cf6c295ep+005Q, +0x1.3e96a09cc240ac0f32eb1e6126e581f87130bfd7p+011Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2510[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.d700959ac108ae5151c80a7b2b68057f8cb36ddep+003Q,
    -0x1.88a2e40df018a45b65c311a13329006af43d08e9p+004Q, +0x1.4f7d83cc7831b529f0d56c59e3774d98b3793049p+014Q,
    -0x1.0d607b395c07afadc1f20b7f8800196eea2d3648p+005Q, +0x1.72b13983f4128b5a4c385ba8363a364003f9c1fdp+008Q,
    -0x1.199378cce295e4184361abbd11a6cdbe0297f76bp+005Q, +0x1.4bc364f472e029f563c029fff78cb6dbd0e0ff91p+009Q,
    -0x1.4a0c44c039690e0aaa1c1b27266015e126d4044bp+005Q, +0x1.eb2766b61cc97eec645710c9ef272e8ea2f41c7ep+010Q,
    +0x1.2bac5cf9dc2bba7ff62901ce87d72836beb4a51cp+008Q,
    +0x1.0bbe999c8674e68f44049b872702ca64e6055affp+016Q,
    -0x1.0c1e39fcd6d41054bea73702103f20fe20c3fc9fp+005Q, +0x1.6ed84bdcd2614f2657e886132320c8579326a451p+008Q,
    -0x1.148b7f696bdfb8b57b7395d878470fff806025d5p+005Q, +0x1.3d65d06c4c8abd183c9af295d7292e6816ddd87fp+009Q,
    -0x1.2ef93861f32d419ecb42b1f5fb452721bd7e32bcp+005Q, +0x1.93f4b9a1c060863481d8c2d04108f46e5a936ad2p+010Q,
    -0x1.31f98e6a6eeba4b0e32dff2120054de189d666aap+005Q, +0x1.b9286a0f75f88a46e803c2b8c9826511b3774912p+012Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2511[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.fe1c8d904615a2849b1adb092f759e91b2ba6dd9p+003Q,
    +0x1.8be4d7604fea457556165891b2ab1b7ed92c8960p+011Q,
    -0x1.0c49f70553cb2ade724b20358b1bef69d57dfc5bp+005Q, +0x1.683542d87773c04786d689d3a22082ac71eda0dep+008Q,
    -0x1.14e76da8afc804a2ca52bf686e86029b5fd60459p+005Q, +0x1.1cd783556bf47a9b19b5bff4dcfbc50a033a92a7p+009Q,
    -0x1.34d42ce25aaa19193a3cc8149ba81dd61e1d7e51p+005Q, +0x1.511f2982b16bd22c1f0e48d8acc85622dbbf7f20p+010Q,
    -0x1.85faad83b684aeca31ade65c21df019180caec91p+005Q, +0x1.9df065510af8f5a2ac254e5047855f134aa07915p+012Q,
    +0x1.3ee46658e1b4b1da116c38e0bc238698095c5b1ap+008Q,
    -0x1.38364b5ca4b161f1f830a40058e9fb92e84f2af4p+004Q, +0x1.9ed50b9c5dad4b7bf0ba4910cc316ffe1e0477afp+014Q,
    -0x1.0b5cbd4508c45a1596940ada3fa2b3a853476e13p+005Q, +0x1.651f527d20786c4c50b82cf770c49b4b3e31e7dap+008Q,
    -0x1.1168e4930c2ef0c09dbb3a49b5e673351c84d780p+005Q, +0x1.1491945d7005c156542251c6792de8ccee6298efp+009Q,
    -0x1.26346cac9037026f5ae8c8f1f2430c93ec81a605p+005Q, +0x1.2b85aaaa8a1e366447b96fe073e2999c2cc637ccp+010Q,
    -0x1.3ed6052f5af1c93f56fbcf370577f4bdb5d3291dp+005Q, +0x1.e20270e682eed2fc72985581b3dc46cb6184ddd4p+011Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2512[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.0a20d699e0fd87c0a059d3182ea511473063f5cbp+004Q,
    -0x1.0e049fb2a14e15595b6e43ec511a9d89e5ee3ee0p+003Q, +0x1.be8686209f39f94871dd87410adab0348489636dp+014Q,
    -0x1.0b9d69af39b68a8c5dd2bd76f618bd9757e10d1cp+005Q, +0x1.600c639ee731e9034fca0a24cde6e231da6d142dp+008Q,
    -0x1.12d8a0b406424792968f1fc58bf61ed5eb5332f3p+005Q, +0x1.ffa79b59b8ca723e3139c6d401504187814c8608p+008Q,
    -0x1.27f6b6213e578b5d690f84e1925b469005301346p+005Q, +0x1.06df045fbe0193f8c48234b866a81ef72911b26dp+010Q,
    -0x1.58410aaec31fe57da47bf88525b3ffc859095568p+005Q, +0x1.918ff703cf4192b13d9c3761eaa4d53fe3187709p+011Q,
    +0x1.67c9635a37b66a9bfc99babd14a99efed63769bcp+008Q,
    +0x1.4f0af2eefc2af3572d3eb4d131355241800a49cdp+016Q,
    -0x1.0ae9237a476a4911294cb54cf140a7daae34580fp+005Q, +0x1.5d9b30ba6969095141376488a723d6b74b9ea767p+008Q,
    -0x1.1023e1ea97650ffedd6f51666a618e6c634e0b1ap+005Q, +0x1.f4db39c4a3d8f573c8dd79a03fe31aacbb5420f0p+008Q,
    -0x1.1f5a5c0599159c8ee682246b6636173d2f9aab0bp+005Q, +0x1.e4e93963c53e9556b66721b8122568086a53a40ep+009Q,
    -0x1.272028a95e9bf3674b212267a249d60a244a5f99p+005Q, +0x1.31e4b55719e4b36b443ec4bad96c4c0fa8325650p+013Q,
    -0x1.34beec3a15b378c4e3f1f0c02b58e428a6ba945dp+005Q, +0x1.33a736ebea4df1ec8ebf230c7d4f3f8c3ae4e8b1p+011Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2513[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.2a35fd5cafd5788d0baa93df69c287574e7a739ep+004Q,
    +0x1.d469f1956b729b020b51fbc097e19f2667221502p+011Q,
    -0x1.0b34089ee233a3cef9e5a1c7809a96bc37c28e88p+005Q, +0x1.5a926c6a5566fef269fe9ec374a3ae9140b87e67p+008Q,
    -0x1.116e6141c197a9dfbbf411d9659726e64636a0bap+005Q, +0x1.de7c3d7093151645fdc286b235b91a972d699be0p+008Q,
    -0x1.1e32cc6373e8c699fa4375aa7b1944553f0950f5p+005Q, +0x1.be6dcd21d94114dbce315025a91c4f179a573a5ep+009Q,
    -0x1.398ab3de756a6619c3ecbeb77c02b56671d3f09dp+005Q, +0x1.0b39625b30c197dc81cac76df980b38dab4dff2bp+011Q,
    -0x1.5a86a54c70e276ab10be9bfb887e37bdc1e638aep+005Q, +0x1.42029389159ad5d0d683c5e9d655f5deafc90d56p+013Q,
    +0x1.552eccc8b4fa5bbeafd16156b6ab50ef68aa7593p+008Q,
    -0x1.120d948fc8ebd9e02cbe4590d6e9d7b9fe9b6949p+002Q, +0x1.0d39de7a6d0fcce18d809e823d1a9bd27abc1c63p+015Q,
    -0x1.0aa2a786b6e3a4b5f56871314065add68a30d948p+005Q, +0x1.588d987e47b989b1b8ae7716518653e67acf4f9ap+008Q,
    -0x1.0f36393c2637c37200619d6cc3450b10d1f114fdp+005Q, +0x1.d6262763bda2cf998c56592b2f9fd89c3b14f34ap+008Q,
    -0x1.18e1a83aa32e86639e349b41a8fb3f1af260c88ap+005Q, +0x1.a3ffe83258ecae77a8300d2980a04f1ae896de2cp+009Q,
    -0x1.2713598e276740a08a66ae23eef79240fbe2497ep+005Q, +0x1.c3f5c1eebeebd8566fe8b5cffe3795b9328b69ebp+010Q,
    -0x1.2d5e3435b7e18270de02b45306a6a438d13b3b80p+005Q, +0x1.5441d53b020f00f0b6a2478eb342ed96970b59d1p+012Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2514[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.2590c3d67466364b8d9eb4f1d737f8c8ecd82534p+004Q,
    +0x1.16f32aa55f696713d7d72731fcf35f29e482e13bp+011Q,
    +0x1.08f859775487cce7b2afc7e7902ad36a8a42766cp+019Q,
    -0x1.0ad0f7e1ef6105275a3b59a1d22128e914c7106cp+005Q, +0x1.56b6830de5f916d2faf4e2a840488410db100df1p+008Q,
    -0x1.0fae09a04cd94089df4b7aaeee737c4e722e567ap+005Q, +0x1.c8524f485494198284e913e3dc825f5861bd2fa3p+008Q,
    -0x1.14b512f2884cf2fd67bcb0bc85b8d0c4e1e838edp+005Q, +0x1.84a5ee359543aef0d54c3e3cad7890eb5ae85dabp+009Q,
    -0x1.2685abd64b65cf6b2a50a390c3b852378d93167ep+005Q, +0x1.8463d1994d67524748c0be5bb20151d69b32efadp+010Q,
    -0x1.4ac942fa6521ca35cbaea4de7c7a2358a0dcf1bcp+005Q, +0x1.299df40099c351d3892b3d2992919136ad60e686p+012Q,
    +0x1.8b2bcf8c0bc1f049baa0ec71ed56845b6fcc422ap+008Q,
    +0x1.58f20bf423a7cf0a7404539eb79a01d3518c0434p+016Q,
    -0x1.f300413e1663109385910c978896c19dfeaf73a1p+004Q, +0x1.8c6beba21e05277ed722dd3f76669f3497ffae0bp+013Q,
    -0x1.0a59aa319823a09d2056127109d4dc9795ba1870p+005Q, +0x1.54f1e8b5c927218356186be90e4931cd6f39ee05p+008Q,
    -0x1.0dde9f3dadb0c7162bce58560f7173e208d8f95cp+005Q, +0x1.c12066ba2880637784e8e441278422fc0b034a00p+008Q,
    -0x1.11a5a4dc3343160f7921a544dfc4feb8f631d124p+005Q, +0x1.7383d33cce20fc8d513b6a06d559322255937d6bp+009Q,
    -0x1.1be0d933dd1a3fba89eff2600c70939e93185557p+005Q, +0x1.5b4ffcc438b5f2952f44fffd75b86101251fb42fp+010Q,
    -0x1.287987a0839d8f3fc382bbc920f858fd6f3436acp+005Q, +0x1.aa82e371b7298af093aba7b074710c7491f96ad2p+011Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2515[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.51047c4fafc26be3080b1992ca8232b56102e40ap+004Q,
    +0x1.0f1cebe6a63d84902aaa79d186d3a00bf69d2182p+012Q,
    -0x1.0a6531df4fdcde17e0f688580815466214499604p+005Q, +0x1.535ebf06a845c2568bed5ed8f5796e7d966ec6a3p+008Q,
    -0x1.0d95c7fff0b3a18f9e07d670adfede81b48f604ap+005Q, +0x1.b4941dd7f5164fe3387cf98b3efb79edb3d9394cp+008Q,
    -0x1.0ea5b9711ac732d33d36994f9a24ae122a867e66p+005Q, +0x1.4bb9004dc403d04264594a4af04ed44330918665p+009Q,
    -0x1.2148b05eaaa547ca3837e03ecb309d96a08ae4a9p+005Q, +0x1.2ca2d748caadc7119a142afb6b8b9186f9a849d7p+010Q,
    -0x1.289420d37f31c7bd437cbc24de6e87c67c8677cbp+005Q, +0x1.b5b19da04d1a224f066970ea76a1ce6f4907f1a6p+013Q,
    -0x1.3cfa6263e0ff90f0afcdc60584c6cb47c7db01e1p+005Q, +0x1.73ff19fae2ea83a356c27a6c6d975ed3da0c200ap+011Q,
    +0x1.7f36ca988b52a4745c4c2f104ab7e9e494337448p+008Q,
    +0x1.852ea1f319973dea95799b03fae74421054864eep+015Q,
    +0x1.d1085c67fc6362accf305fce5856f5c14879a698p+023Q,
    -0x1.0a05e2f05bcb3f1fd9411bedc3b32314544490d1p+005Q, +0x1.51c9e43141cb210b88bf367baaafd99e12456946p+008Q,
    -0x1.0c325e1afac068e15c83dd9e9585730dceab91abp+005Q, +0x1.ae3f1c3e44a65e14e4239e7b7c0e45c5dafa89bap+008Q,
    -0x1.0c859972bf2603f3624e0dca28693a446c417462p+005Q, +0x1.42886f8d48c1976bda72a61f5c2eb2180821b74cp+009Q,
    -0x1.19a74cd5895c96039bbd20d8a975ba2e399f7798p+005Q, +0x1.15363da84484f4c3f9ec7927b07ed5ce566839c8p+010Q,
    -0x1.1f3c6004791261684b935f7cf49a0662ac1d997bp+005Q, +0x1.b6d2de4a7f4dae59f8eb88ef5a5daecca27f40cap+012Q,
    -0x1.27573baa15938541fde5baddf68ca51f1a4c2de2p+005Q, +0x1.2dbf47cfd970f19d7595ef65186242cb1730375ep+011Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2516[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.57c9c9e931183745f31f913dd6638ed18d832b6bp+004Q,
    +0x1.916340e9fcd4592460e136ee7e097fc070536b26p+011Q,
    +0x1.616b1d82cbc5f6605d00b65b1196525f4d8cec48p+019Q,
    -0x1.0a20398ec67c55bd34cc316b42154aa2b6e6f621p+005Q, +0x1.4fbc5969c943f37e5afeb9c7eff382084c88e0b7p+008Q,
    -0x1.0c988d5b3329b9400261b30302562822d0f47c9ap+005Q, +0x1.9f0190e06446b1899feb03e62ec2bc77881f482ep+008Q,
    -0x1.10549f73104b3e29a04f62f91caa4f588a709e90p+005Q, +0x1.237fe3254577930e6cdee99858b5446a4c5ee96ap+009Q,
    -0x1.2125b0ae0cbb4ceeaba95f0f2983c000fa050494p+005Q, +0x1.002d59107552d3ab3de0ad9391a25acb9f55e4d9p+010Q,
    -0x1.33c1ccc80cca6b783b163e09f1ca4f74a00f8e39p+005Q, +0x1.12aa8d601c73d3b4d30eba7477c0c7cd29f2fc20p+011Q,
    -0x1.4cedfffff1b9df088aa8b9c49a09ea4efb5babfcp+005Q, +0x1.a9399c46630a1f200e2c8aa45cbab16226b2eff0p+012Q,
    +0x1.bd621a6de2afb8157b59bf9e3d762485a3de64f1p+008Q,
    +0x1.95b00294892882bbe834b53f6db3d83ff0fdbd03p+016Q,
    -0x1.d57d2f4b16844ab92a010c9bb0c84845dd1c6080p+004Q, +0x1.02215489229ce74ae3bbbb22cf7b91dd16cb731cp+014Q,
    -0x1.09d5443f4000084a88b0fc5c5f2462b634d55f41p+005Q, +0x1.4e6b9e27d96bd3397577d9e3716e03a3d43cb051p+008Q,
    -0x1.0b88a074a45791e7d2e942cc2abcdc855de6b8c2p+005Q, +0x1.9a2f8333b2d2373b92989dbac6f491cac18581fbp+008Q,
    -0x1.0e1ddae553913b7fb8971ee6a2a87d52459617dep+005Q, +0x1.1de7503b8653ab961e0c6558671da495b6e69cd3p+009Q,
    -0x1.1b562af5b646a4317d2406b2f48e79f5f1146d13p+005Q, +0x1.e044a9c9d7e77fb6080d9654a1879e361f496eefp+009Q,
    -0x1.25ae3740a11f0b3fe72ff1b8a833c6b8651576eap+005Q, +0x1.daa49eb2f24fabc4ad2b9b48d7b37f71a3c19bb0p+010Q,
    -0x1.299c8433d9df5d610807d821d7a0d2b4b5e89224p+005Q, +0x1.1f6d715fe0594347e668f6ce3a891756cbab3164p+012Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2517[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.6fca6957495967f7dc9e2be6d7a1dc948418b6cdp+004Q,
    +0x1.16ab4d443dbb04bc1ab340c9ad3de04ff63b1f0ap+012Q,
    -0x1.61ef6ba6558b5396640aebad262eaa770d13e401p+004Q, +0x1.1ccd035ac610f6e7ad112cd79e2354919e7feb06p+014Q,
    -0x1.0a1b62f3405730fa9e15725166779c1ba8a7c2afp+005Q, +0x1.4d2746476f0a3a84b8921b83d84fee075e1efd0fp+008Q,
    -0x1.0ccfb0207d390bc9b1da29264f282e7cbe9bb36ap+005Q, +0x1.91cb1f549aa591397ed950a24bf8f252616a1e1dp+008Q,
    -0x1.11f16a294a27e84551e1dd0a8111c44d8e2f4cb4p+005Q, +0x1.12851bce45faa8fc6b27a9af8c9919b4dd1e0bd6p+009Q,
    -0x1.1e549c1e1f2b2b3e426bb0b10e7e27da0813515dp+005Q, +0x1.d5aed91cb5eea7e65d004fcdbaad9e9784d5eb32p+009Q,
    -0x1.262e0a991c44bcbf20071f7fbfa16516696053d8p+005Q, +0x1.c5caffc2d379a60726db85a93e05927be2a5f8dbp+010Q,
    -0x1.307a883f389ef758bbfa2b1c36cef9acd7a075a8p+005Q, +0x1.11eeb6247088030d512ab651d09e018d9b0d803ap+012Q,
    +0x1.b51ab17004e95b26141ea8ec4d7dc99e725ac54fp+008Q,
    +0x1.2827f85ec67c74ed30ec374b0de21a768ae9b9b6p+016Q,
    +0x1.03e329422d5606a9a25cd85ed528ad7db5eeca87p+024Q,
    -0x1.efb22003bcbb80bfb39edbb8baf23502c0dfae74p+004Q, +0x1.20be46f55d579b60052cbb1ab507612773f538a7p+013Q,
    -0x1.09da0fba4555bd2a1d35460977dcb76724446183p+005Q, +0x1.4c11bd9e64a3b64fb3719cdb56b57513694eff2dp+008Q,
    -0x1.0bde0ab3a9f7b0792eca26265cc3afe6e47cac89p+005Q, +0x1.8dfb78ca048597cc5196bff196f176867567bf2ep+008Q,
    -0x1.0fc7dd3fbc89b3784e16e376d4dc332a81fa770ap+005Q, +0x1.0deeed9151a14e58b5b7c8f46cfe7ab0bd966f05p+009Q,
    -0x1.19fdef6c969e34d656b823ceaab1392a7471fb3bp+005Q, +0x1.bbba20b4684bb55dd8d96b028491b21b24ae0b4dp+009Q,
    -0x1.1d7374c38dd017bbc41dd264316fd5ae437770dfp+005Q, +0x1.a8602461b674cde760fc84684dbf9a6d165cd663p+011Q,
    -0x1.1dc93955f3b979158f8960bd1fa5cc9dedf7e0a6p+005Q, +0x1.95480d802c0e2c86a98ccf266ffecd8f70e163d5p+010Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2518[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.60d1c428cc8dbc4c994ec20f7e78a927989c95c2p+004Q,
    +0x1.d30b4630775e83d80db61e266df78b1c9b662747p+011Q,
    +0x1.046f4f101f8aebfbcf53cf049f1eb55d8bc41dc0p+019Q,
    -0x1.b8493a92f8f1382d7c05019409cfb2155a7b9f50p+004Q, +0x1.0fce9d604c5bec445f07845256bfc20837d82243p+013Q,
    -0x1.05ac89e23f392084d894287279a7a9f4385be3c2p+005Q, +0x1.7efb58bb83722196e87f0b4ffc8d0f919f8b75aep+011Q,
    -0x1.0a091cab08ffb7842cbde586d932f87826ecb33cp+005Q, +0x1.4bef80376f03971a250c19adf7572eefc6cbef81p+008Q,
    -0x1.0c0467c05ea2761418444b57f6d903937489e0d4p+005Q, +0x1.945c47c1cef3a3427bc8444d2dec80071cf99612p+010Q,
    -0x1.0c8af1f69fd1b726577b4c7def4c7ccf7276dc1dp+005Q, +0x1.8bd98cbdc04342da0b2e533d6308b125b1f39046p+008Q,
    -0x1.1144e8b6a0ff83351ea152859cba9efeef75d12cp+005Q, +0x1.0b0f2dc63b46fc87dedde0fb8a0dfe52df07d11bp+009Q,
    -0x1.1828668c034891b700e1617690c273cd62afc26dp+005Q, +0x1.c82dbd68629779cf3cae71ea7f6db3fb3aeebfc9p+009Q,
    +0x1.a666b8b52b7e5686613ad1ec70bab6897e4902dbp+008Q,
    +0x1.284513045c7b4761d28b87274a7446ee61fc0bf4p+016Q,
    -0x1.8947ce35e1b6d0fe3ba2011fb9815b5a9f187057p+002Q, +0x1.21d4c28e1b0c9c3668d39a69ab2d61ee465f515dp+014Q,
    -0x1.cabff6c502440af26ba5f837ee6c7bae78c3ec90p+004Q, +0x1.678f8625876cd3729796a381764948a5a8c2f41cp+012Q,
    -0x1.fd13036c90002c40f8a90b9a64ca4c07d8491f9dp+004Q, +0x1.43e7af7b1651121e209f8439b52fa2db5a4106b3p+011Q,
    -0x1.09cd9f25e53d1763a070ba9bf0e8da1ca639bbdbp+005Q, +0x1.4af010801f42cb87cc3b4236e100d43c8da1ede5p+008Q,
    -0x1.0a8823684ddfab64bd05bfb4efc3353b11acc478p+005Q, +0x1.71d132bc3f90f180746463f51db26af08baaf935p+010Q,
    -0x1.0bad74266a8b2067549810b86593258d23f2b3aep+005Q, +0x1.88572773086fe231aff7b12b9604fd18b1139d0ep+008Q,
    -0x1.0f3d4125e2f9b7ba5a901c143812d0d093b56951p+005Q, +0x1.06afe414d97a76a1ade3115a151102ca1d13dc0ap+009Q,
    -0x1.1543188f7c35fd44e04cd7fd2e24c72573182f3ep+005Q, +0x1.ae7ca59417fcd11a2b44bc7eb1583b8614789850p+009Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2519[] = {
    +0x1.cb005a6385ea8910d35042c87711a067c7931fccp-005Q,
    +0x1.7a59f51f5350fef6e9c387fc5148b9506a7e4523p+004Q,
    +0x1.11ee65c4753d3c6ae3fee00e385eb930332edbddp+012Q,
    -0x1.94ffade17ffd0da75af9b2a5154a5289a6212414p+003Q, +0x1.38b7f3f91575776176abe107a2176541457427c0p+014Q,
    -0x1.caa3be16b6c1550e4ec877efcdff3c9a2157e99cp+004Q, +0x1.84d1d835df4bdcd1b18b523aeeb0a5bd87290498p+009Q,
    -0x1.09d15011b1716c6cdb23a8292d30a6151bb3da98p+005Q, +0x1.4b242b043c1efb662fd48bd0823702bfbb50f1d0p+008Q,
    -0x1.0b824f411f478ae4aa79f00f8f3832bf8b42a9a6p+005Q, +0x1.882791b3877c8f795993a6db6b99b3bdddeec910p+008Q,
    -0x1.0e672020055af6d1e99c18accdeb630634aaa13ap+005Q, +0x1.08073413a0b0dbde9bd1c783f9a54feda2b3205ep+009Q,
    -0x1.165a6e86ca806caea8b3b791b084b797121af3bcp+005Q, +0x1.f1e7470b85e2519a4e25c17099a4690b1814b8f4p+009Q,
    -0x1.206f45a3bcec9bb09369f205c735b4f65e150382p+005Q, +0x1.027ab0af3510589d0a3fcd3716caf7a833082614p+011Q,
    -0x1.2207b7ad4eef519219710ec0799afdd3ccc32ed9p+005Q, +0x1.416d9a3ef073879ab3d9d59dfeb1ae94d7af56ffp+012Q,
    +0x1.cd54bdeee1df0e8c2c8e0db32c9b2a0703a6326dp+008Q,
    +0x1.5795243237d89ea31d3802c0390c0f69bdb0e392p+016Q,
    +0x1.064f6de4393c046e472a7af8298f7ef34f54357ep+024Q,
    -0x1.b5bf9767b358e6a7d5ae986a4bac140f5df15d3ap+004Q, +0x1.465ae1f6c992bf1a8b63974fb13f55f8dba1dfc3p+013Q,
    -0x1.cb090557e302770c00b3394f66682e131075f5b2p+004Q, +0x1.8508c2e60ebbe0e503e950095409409f9b071774p+009Q,
    -0x1.099d589decee8794aa9d092969e9c4da8d680ca6p+005Q, +0x1.4a267a4212bcb838ce13332f3977bb68d9d9dac2p+008Q,
    -0x1.0abef47a18c343f1fb419d32b0e6839f970ecaabp+005Q, +0x1.8490578f55a0cd71f7109ef4d1b1fc566f3c37b7p+008Q,
    -0x1.0c8501ffc6a180d7f1ab320e8b7ebb81118f916ap+005Q, +0x1.0329d8efeb7b6a61a75096cfa427d04b42b8b2a0p+009Q,
    -0x1.117b5a3075ec8053350d929de91c01fccbba7561p+005Q, +0x1.cf0854d179f01683fe005647e24f454d1d2c9eecp+009Q,
    -0x1.1293631254f78d07a8cb3b4eb25ba62ac5b5d816p+005Q, +0x1.e5221d02e8b28e6dee789c5ec413075d5a3e56dfp+011Q,
    -0x1.1755380ef77e0721a2d4d3eb7b426804ccbfe07cp+005Q, +0x1.c559825979bdf2f07ffb0df844b83efb32349cbdp+010Q,
    +0x1.4b6b91e897540cb228f83e92ed5f72c5626ec5e7p-005Q,
    +0x1.1895cdd8a96aa07331a7337e138e96a082918968p+000Q
  };
  static real c2604[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.1cb568744608223d5a617134aa6e46c1866b882fp+002Q,
    -0x1.10eefc21a7c78ed2a4a6cf20e99aedf7f8acda95p+005Q, +0x1.21cd883b7b54239b164e8e43c5eb9239aa5862f3p+011Q,
    +0x1.9224eabec247fca6c1628113df36bd3e2ba62938p+006Q,
    +0x1.29f75e55b3d38cf4aed9d1689a2e9d0e54643d04p+013Q,
    -0x1.10a97f36471b84f1c37e413bb982476eaa8a513fp+005Q, +0x1.4c25d243807dedc4c1879b85128a83632e26dbf3p+010Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2605[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.5040d14238f3be8f7e4865d092124d458c6462dfp+002Q,
    +0x1.402368150ec59401592151617bb32b09c82e58f3p+009Q,
    -0x1.31aa719db7472d801613381e4beecac1f242aff4p+005Q, +0x1.9b09c7068a2dec8df320768cfebcc4a888808dafp+009Q,
    +0x1.2e13fc034a6a7fdcde22e0606b48399246c6240cp+007Q,
    -0x1.3d6eea3271df71d254b7858cee9be6fd8a56e735p+004Q, +0x1.b11bc8342a67e7a8217da16ead2c59e23a82d222p+012Q,
    -0x1.214043e21dce804e541b5587b30dc78efcdaf06dp+005Q, +0x1.66490df2cc3d96d587fea9dfdf4b06813d67694cp+009Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2606[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.14ddd8011cdb9bebe1a402be808e85f200ae4cd9p+003Q,
    -0x1.249290500523a7e1acb1bfab9893c8870299cd22p+005Q, +0x1.12ede78848b3876aec5b2b521d47bafd769fa2efp+009Q,
    -0x1.5157333ffd38178ead53d58045ff639b5bf94954p+005Q, +0x1.ce1cacc9f5d0d8b37056a6713a855acd005701e3p+012Q,
    +0x1.54a26da4f25cb3a5765ed5f1fb798b9697fb5dd4p+007Q,
    +0x1.b89c11e10732c6e316442d6926db485ebdb53af9p+014Q,
    -0x1.1d72a39ea820959fc0883a6b6180d013bbd3d2b3p+005Q, +0x1.063ea166ae847b4f7fbe48aaf3d409a09dc2808ap+009Q,
    -0x1.3917d1e48bc0b3b2d57aa8a3a3ba6e555dd2910bp+005Q, +0x1.766ba4a2b51cb8ad6c72741a5720940de44c0c54p+011Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2607[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.2a4e6ce1eec513485dc384c6afa23b7a4184995ep+003Q,
    +0x1.7b13f7c04632e01b71493264aed7dc164af3e548p+010Q,
    -0x1.1e575f7fd6c9e80db02ad645ce002e9664c174fep+005Q, +0x1.ccdab0fa5a79dd2c74be870d348e7fd2ea37989bp+008Q,
    -0x1.6adb0329b4881f3fb25607f350ba04c66f014471p+005Q, +0x1.fb3038f799a495b7c17007466a81078c66353b44p+010Q,
    +0x1.c9e13c084f9262d6cd64c57eef903d39a8ecb123p+007Q,
    -0x1.91f01753126832de7fd86a951158ec1d31d37574p+004Q, +0x1.9440c2be2b4b24cb6ca4e74190a897fcabc40b9bp+013Q,
    -0x1.1a6c523bb413b8756e9da57a62b77d660d401730p+005Q, +0x1.c1bb78d32a072f0f553f39564edfb79321f4e26dp+008Q,
    -0x1.3f7a02f1ec2bc7fa30a6fb76363c96d0cd29f6fbp+005Q, +0x1.82131274ee8078a4d2682e2444a94fb48a25be22p+010Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2608[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.8e8872292ce1f8894c7607acec25a5c459aa15e3p+003Q,
    -0x1.1af169e47b6d14fdb0357d660817a7e3a6aea4cdp+005Q, +0x1.a39b52ea6c97c5ea964815ec92b2aff8769ddf3fp+008Q,
    -0x1.4301d6f031c5235a7972ac4d83e8fa958b6b067ep+005Q, +0x1.20410bff7265b1af7ad70f5586eecc9189a650fap+010Q,
    -0x1.4926a5dc12207a1f9edaa78abe59b7a0c47ef372p+005Q, +0x1.dc1247382e50d1cb098be4f558950d707a82afaep+013Q,
    +0x1.e702b8f59a629333d2c9c5b3b08676a7d523a683p+007Q,
    +0x1.a7f4a7eb161eece936bfc731bc5fa2026b16fbcfp+015Q,
    -0x1.1870d4d69c1bcf745670b05193d89ee4534be719p+005Q, +0x1.9cf6c9e1c5d974ea5721e2b7fccafcbfeaf14912p+008Q,
    -0x1.316960dcaf8c204bbd12a7849d5b98dd6193ac17p+005Q, +0x1.0016448cc5a49c4cf7f2b6399a915098b10a9c57p+010Q,
    -0x1.4a07926c7b111c17c1dea1140b62604b9e25cb70p+005Q, +0x1.3e1ef65836e65059c9476402948404fade1a6deep+012Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2609[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.9ace4c1bbb036c192367eee33269b663509c84c4p+003Q,
    +0x1.32fd5b6843cc72620aa4d57b5a3d81b307a01f88p+011Q,
    -0x1.18ccc11f180dea4b856efe85d9cb08e666a8aad0p+005Q, +0x1.8d4012f95a47147dc0c7d03504ada64b937df4c9p+008Q,
    -0x1.2f9d9276426a902b698d70ad1daefbad105358b3p+005Q, +0x1.a87668ab6a2c04421d3b5a460e6ad9bf59d67c43p+009Q,
    -0x1.901de976182bea3ccbeca23b7a2d186b4dc3a42fp+005Q, +0x1.f2b8b880fdcf7f0840d7fc4f3e35ac43d4402f5cp+011Q,
    +0x1.2156aaeed4f60d44c028e2e97024eee09c1bed5fp+008Q,
    -0x1.aba55284bb83090be8b8f19cf63c1909d0add6bbp+004Q, +0x1.38abfccf323c85569ebec8fd827e9a9004d71b17p+014Q,
    -0x1.170c02bac595da79c8a55db5f77830beac20ef1fp+005Q, +0x1.88753a643f7181db2738564e817e8d5ed65af0acp+008Q,
    -0x1.26bbf4d52ad2fd7b0883cac3eb4b1f8af748a4e9p+005Q, +0x1.8c8f7521b078c675e4e31036fd72bd0c33d7f6fap+009Q,
    -0x1.4cbcaa5c04387e230eaed836fdd3c98921fbf7e9p+005Q, +0x1.4c944caff1f695d52f7f45589b42b5dc4f9c87cdp+011Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2610[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.eaced52264575873a192b04aa80274ff286eb799p+003Q,
    -0x1.ee443d4b1418a6f11b14bce8d680673120db4771p+004Q, +0x1.73d4f157968b796847f2ab05338a39975f2cef1ep+014Q,
    -0x1.172b311fbd7f1a72ac49da533bcc87505edbef3ep+005Q, +0x1.7e6144df4fa3d9ce9a616dba669299cba2c4e29ep+008Q,
    -0x1.24b4a0215d0b81bb63f8566ed3df679f0463242cp+005Q, +0x1.56ba5fe3b83a1021ce2f2350e17e23d6291aa8b9p+009Q,
    -0x1.5a6c945d35cd21cceb2d9078aafca23eeca623f9p+005Q, +0x1.f99bde5c2ab8fc3c3faf2cac85e949b6ef8a99e4p+010Q,
    +0x1.3a04163c30136679c9c2247a349e0000b9207430p+008Q,
    +0x1.36a8ed59df4713d0d574d9e054cd049ad91e0aa7p+016Q,
    -0x1.15e8c4158bfad4945e65c485ba2b20b51db11f63p+005Q, +0x1.7a9c085a80498d2c2094906a1a575d430750b3cap+008Q,
    -0x1.1f8fc7a73f4958781fe1467d4166b47e67c85350p+005Q, +0x1.4875cf93040016e41d3aa617c262073fcf4968edp+009Q,
    -0x1.3db397e6849279668e35575304a077f00e5a1d9fp+005Q, +0x1.a360b89347d2205245c32fb0a93d34cc3c9d3408p+010Q,
    -0x1.4c44dac2bc48732577ed35c063ec90fd962afe14p+005Q, +0x1.d2047c4c0e4fbcc111a341fd85235880a34bd001p+012Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2611[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.01fe84a73b5418054de653be753eff5f9c09cb66p+004Q,
    +0x1.b5cd2ea840ac5e191b5044a96bfaf42584d7c362p+011Q,
    -0x1.1607ff5365354a931be536691d569b3006c01aaap+005Q, +0x1.73a34aa14dfcf23145cc1c4a6e14b358723195f1p+008Q,
    -0x1.1f85c4467a3a27f50ed25a5dfaff53d3073a02aep+005Q, +0x1.269804f10d87825aed345c21db8d2291e36181e0p+009Q,
    -0x1.427d15235259438dd3629dfd036971bd4a72016dp+005Q, +0x1.5bdd9ba0176de43ea41e4bd7ee3f7eeb13482559p+010Q,
    -0x1.a7992fea5a474ac95c5d25d0314ebe52c88ad802p+005Q, +0x1.ac1adf7441454f8a3330c5b8d2470547665e2af6p+012Q,
    +0x1.56ed539d1da76c9a682dfdf94385b2899cbd2b82p+008Q,
    -0x1.a6a722d3672ebd419b49608c573091959a7e7a60p+004Q, +0x1.c4f0c19790d2b0e9cd4eb34bd97211995e30945bp+014Q,
    -0x1.151a162e0368d79852a7481ba735c5b194ee24e2p+005Q, +0x1.7099e3c33d8d43f05b4416e2ba2b51693a404858p+008Q,
    -0x1.1bfb54bd55c607fed07ca4ce7d32b958e6923128p+005Q, +0x1.1e565057497b6f75f279d309c901e80e3070be5ep+009Q,
    -0x1.333811929459b16aa2109bac91da4fcbc7dd7d26p+005Q, +0x1.3694f0bb5bc4f40f61e20fa30dfa241d97ab2622p+010Q,
    -0x1.539789771342c13f0a4f87571c03b23eaad7a56cp+005Q, +0x1.f89c56f899fe4bce3d26ea9f437597b38408ca7fp+011Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2612[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.16a8028c32ef0cf648d3a50114f2fcc80f81b403p+004Q,
    -0x1.db139766cf9f4febffc13d8cafff0a6dee027454p+003Q, +0x1.f3e71308d8794b8aa62e2f91a52b98af64874692p+014Q,
    -0x1.154e8236649f9a2adf1e9d4cfb570af38504b9acp+005Q, +0x1.6b3a431031c4c59431b88f62bae7b794e5d4ee41p+008Q,
    -0x1.1d1d4268f4710d1f659ea9fa32be93042a4d29ffp+005Q, +0x1.086399b6d1cb081eef70e63b2a8fc8d13c5db14cp+009Q,
    -0x1.343f0eb2d2a7471d8bb3ed7c5fbdd30e96879c8ap+005Q, +0x1.0f0d9244da36ba25dd733b7d9496ae760f5757bdp+010Q,
    -0x1.6c48ffa549cff6bf7bfaefbeac0ef87ed11ab94cp+005Q, +0x1.9cbb0ba884ef799dc7c0a0cb8f3ff966e68d812bp+011Q,
    +0x1.7ae48adad2f635bb2caa82ff0a59b3c5435fb600p+008Q,
    +0x1.87f6f8aadadf57a0a4742b59bd1e50c5019d02d3p+016Q,
    -0x1.1499ec77615d2bdd25af483068cb73e189126efep+005Q, +0x1.68d096c569c71ade042eb19ee1fdbb27c407fd80p+008Q,
    -0x1.1a662f5458c2cf38536bb6c544c587853b15bae1p+005Q, +0x1.03047e3b6d2e816b0ca9b1e41af06eab5fe4224ap+009Q,
    -0x1.2b583ba4d047dfc55e0c4a4e6446d3df6e242e1fp+005Q, +0x1.f5a77b39a56764a3162482ba7bca6b27eaf13d6ep+009Q,
    -0x1.4590fb0667afe6e70c2a024913e1cc5ef5416d18p+005Q, +0x1.3f80af24f0b03bcfa1316aa0e13caf8627f15d7dp+011Q,
    -0x1.45f2833a11413264fb1e83a24b9bd656dc9e421ap+005Q, +0x1.428731968855c05c1743f195bf124e9a4ca6a14bp+013Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2613[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.2f4b5983b9f91473bb225b0e5c1f271daaa23f83p+004Q,
    +0x1.0788fb36fdefbcb4ac7664f0c9dae4f5da3e5e7fp+012Q,
    -0x1.14dd0f6f878dce4275f1a3b232e09081f5719d28p+005Q, +0x1.658af392f747eef69b596598be05b2ce6343f8ffp+008Q,
    -0x1.1b8a9221d28dc67f7e8a8f667bb816c07b48d519p+005Q, +0x1.ee0d4e6a573650ca1916c18476cda04468fe2cbcp+008Q,
    -0x1.29ef96e7552c29f3f4f46532ac3ac15817bb4a12p+005Q, +0x1.cc43b6a60607eae24ec9ab3764e7744f0b000d3bp+009Q,
    -0x1.49f2c7d21f574c6cc42f8d607e9fdd09652ad6c9p+005Q, +0x1.13980d2d00c0a53ab904bc9ebe49b473d6f25335p+011Q,
    -0x1.8628221d5b34db9c79c47c180f7849bf58dc9dc5p+005Q, +0x1.521ae9fc5879700876a5577abe4095a765c4f7aap+013Q,
    +0x1.72b333a7d29e1697f9a0e24dea5cb2ee9ca0a1c0p+008Q,
    -0x1.9af9c9d8a8c04f1aa71ee55048c8aada28a34be3p+003Q, +0x1.2be2a8aa42d6655cb2c62b6ace71d6c54c657fb2p+015Q,
    -0x1.144bb9c81ecda8a8b159c2df28f0a30d2ef33250p+005Q, +0x1.638bf94c10d38355186a663947ec0fce7a88ee1fp+008Q,
    -0x1.1952f53e705495e22c20ef85a1eca93816d27b79p+005Q, +0x1.e5cd2c748b6ba8c831c99408a7d721019d690b3ep+008Q,
    -0x1.246a55f3a5520f3c1e79902a7c1cebfc5832047bp+005Q, +0x1.b20bfecbb62047d0988d3443b5ad5d8c22f08ddcp+009Q,
    -0x1.3605c1231d58527a6575b2ac02956a7bb69760e2p+005Q, +0x1.d4ec9455d0d3289f204fc7f9355a581448c8cb18p+010Q,
    -0x1.455d6e4b5404a50331af62a5a1bd20072786aa07p+005Q, +0x1.656c0a6ff820dfd2f9b2f3fcd69c3308dfc1da2dp+012Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2614[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.292106f6f44d16e48e1b8a69bbfadfa2d44dbe7bp+004Q,
    +0x1.15d424e5b0515b6e7a698c512af583ade26a495ep+011Q,
    +0x1.3aab9baf4583b556c2f90b5a092ee9bffde584b0p+019Q,
    -0x1.1476248d407d73406279a23885c26b4d2d935bbcp+005Q, +0x1.617fd61d3fec60762d8f9da4dce445a93cbaf8dcp+008Q,
    -0x1.19baca27f1b69dc5d2e794e137df8eb58a953184p+005Q, +0x1.d6c0fb4155125f7f258bd4afeda436fa54bd4b73p+008Q,
    -0x1.2038a61efe898178a002167e1b5d088a01eff7c8p+005Q, +0x1.910b6d9a0c5ed0ca4d14709635a5aefc2a165739p+009Q,
    -0x1.34d07fd92841f6034e8fab6ce89773d82d6a760cp+005Q, +0x1.92026f826bdd0aa67f59545a6a407ebe68d28d2ap+010Q,
    -0x1.638b21b023e34cd21bfdb7b3a100b415f7228f37p+005Q, +0x1.3416e8172b343a8aa851760f89a5144c0a798be5p+012Q,
    +0x1.a26be5050600836fe61d31e597bf0cb5703ed605p+008Q,
    +0x1.9627ee1619cc1a2da852cde63b3aa7813d3e2c23p+016Q,
    -0x1.13fefd3ba65e7d2fac7dcece9f20ba0bd28197d5p+005Q, +0x1.5fc1a960275ab5c28aedf8d22b35c76887956971p+008Q,
    -0x1.17ec20f35421e54e2feee4c10a0f3245f414cc05p+005Q, +0x1.cfae0af5ee96118fa839e84d9e0f9f4a2e6c75ccp+008Q,
    -0x1.1cfbab99064c3e754f1ff79bf448fa1f05b64c42p+005Q, +0x1.7fecf6b8a8fe1897cbbc4e4837d684ac3c80cd5fp+009Q,
    -0x1.1dc5d9324a9b6c57e3120cc8a1c5faab4d24d5d2p+005Q, +0x1.a43f11372a1ddbfab27436797ff01690dd0eb0dbp+013Q,
    -0x1.297eb3ab3dfa1884e50afa28af5c364d32dbb3e5p+005Q, +0x1.68c81384885a640a7c16587e45d54aafb39bbca4p+010Q,
    -0x1.3ba5550eb26ac38807adf7a47433fa1b89f5bfd0p+005Q, +0x1.bd8f3073f824e1451eef7070851a608536752d73p+011Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2615[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.57b687d3de637d1e685c9c5f63748c5cb3e34299p+004Q,
    +0x1.31c3937a197935fecb754348735de4bbd0ae6f79p+012Q,
    -0x1.1409756a38b5e0e84d4a272e97567e10db88a061p+005Q, +0x1.5e1502e506e4fbd7c22676e96a2ebd11abcfc0e2p+008Q,
    -0x1.17a10b049bf03679de1aa2359004092f445e036ep+005Q, +0x1.c2aebb033a520a6dee98a5578af1fc8535d2b9a5p+008Q,
    -0x1.19adbe0158aec3c18e94885708c13521c81ce36dp+005Q, +0x1.5889b33f9355c0b833034639cca385a0d83d361dp+009Q,
    -0x1.2da2fb0756dc2df2681a9e84306ec7bc44cf3729p+005Q, +0x1.381ba31768ecccd8db16eaa11f48ffba78a620e2p+010Q,
    -0x1.4eb7f2a7c2f182b4d2da14694cb7cd08295d9b88p+005Q, +0x1.817a39b6ea0763dcb2fb3074cd8a996e74b45e3fp+011Q,
    -0x1.56a849c9e91468451ad322cf453341a04137cf45p+005Q, +0x1.d1f82264fd29bb259ce9bfc2710b64113afa7180p+013Q,
    +0x1.8e50c8faf948d2c94f9b7e706faa603202b3ba0ep+008Q,
    +0x1.7fbc268b3c0820ed6d8fac47fe28ecd2e9845854p+015Q,
    +0x1.1c84d43de2c1f47e54e2e76788bc0068c9e767d5p+024Q,
    -0x1.13a9bd4f8f912b054178c7d0d609d6aee6c63468p+005Q, +0x1.5c85c5e9eb47355f31f55be5ba852c2e32d03f9dp+008Q,
    -0x1.163aafa965e7f78ba5b38c6ade2c9024aa535d04p+005Q, +0x1.bc731eb3a6c9a55dd0a11ab3f277223090324935p+008Q,
    -0x1.1779cc622d90def3c03e660a28cd03b037b57711p+005Q, +0x1.4f0f742b468952cdef7fda21b2cd9294541e2a3ap+009Q,
    -0x1.25b9af4ba69030043d3fd95e6a0a043b3c58c8dbp+005Q, +0x1.208bb4069594d6311a2e476b02cb6398e4295d96p+010Q,
    -0x1.36fc842030d9888162b54ab552297e1884c4b221p+005Q, +0x1.3a9e5cb94f69494a34cb96f5aff7be03aa5f5793p+011Q,
    -0x1.38067bc15ab95cb603ee34d3dbcaab56f04340a3p+005Q, +0x1.ce849a6c869c2559d780dfc73d204c7c807f129dp+012Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2616[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.5b546499efc2f16848d36bf2eb1d893877e98ae0p+004Q,
    +0x1.9574e09c040a2043370d2237cb48e7daaf7e21c7p+011Q,
    +0x1.9fdef673c36153cd545b8e616c6ea84d4a620e34p+019Q,
    -0x1.13beb75b3033f04ff2405c8de5ecadd96399fc07p+005Q, +0x1.5a6dfaacf8563876d43028a6343ccd003ae3894ap+008Q,
    -0x1.167b7070cba78c22e005b27ab95d96574324fa53p+005Q, +0x1.ad0275226f0ab3a918db404276a344f507caef2dp+008Q,
    -0x1.1a8bfce485e9a3beefd67db0648362e9b04e04f0p+005Q, +0x1.2e76519e21ae600bcdb825746a761c61e248595ep+009Q,
    -0x1.2c9243d548cfebcc093a2eab511fea27f33e26a8p+005Q, +0x1.08d4953ac015014c99a667e4365b7dbc7301a741p+010Q,
    -0x1.42b7127fbc6417ce6d1b9acf809011c5ed553ab3p+005Q, +0x1.1b7c313132355a8fa0d5d9e226fcae3d8e69dc7bp+011Q,
    -0x1.691a480f2cc5f04d21f9db29a3b103a8eaa7f837p+005Q, +0x1.b7f177ea6d645db6e685b46b343de08a949271a6p+012Q,
    +0x1.d707665ed3a69bda8919c6b2ac550a93f4836cd7p+008Q,
    +0x1.dad4675cde4f9e0dc0a475a0a127860ffdb6f13ap+016Q,
    -0x1.13732ad091b8a29439de38b827cbad9acf1c4e8bp+005Q, +0x1.591ebdae07b3a40b5403581a7e70c0ecca9b1e41p+008Q,
    -0x1.13aeb348aeb84ed035e9b08478872a25cce52dc2p+005Q, +0x1.10d9d6901638e030732f10c6c7ab41a35f2196d4p+014Q,
    -0x1.15691d5bd918561bc4df099dc2a299fb159ee712p+005Q, +0x1.a82edf3e51fe1b94a0aff28c9f34c898937588bep+008Q,
    -0x1.1857b0e3d922f08619e7b7b9eb2a47b496f7b3d5p+005Q, +0x1.28c4719c9ec095e0f17d9d62405cf0a39f583d80p+009Q,
    -0x1.269dd6e244009ababed9b21072d9286809cf78dap+005Q, +0x1.f1a2dd989ec597806dad2f2edec26f23ad3ed7c7p+009Q,
    -0x1.33a3ce0438adc1b014db14e4a2aac76adfa77991p+005Q, +0x1.ec41b972020db00f5f1c806318c86a9dd5d9a256p+010Q,
    -0x1.3df0b814a03cf79ee36619ae3dc16bfab56efbfap+005Q, +0x1.2be9635fcc2d95d84aab86467ebef0566eb4400cp+012Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2617[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.7a5d58d254d7f5af4f6e61bdba6d93f86b086320p+004Q,
    +0x1.4049bc3814ec071d59dfa41ccc94a9c5ba761065p+012Q,
    -0x1.cbb12c499a53cc1a868ecaacd7fb72cfa7ab7523p+004Q, +0x1.3439c50bbf5435f46a5101423e8fdfb6c01a7a96p+014Q,
    -0x1.13b2c4ffb34df475d74290364252e0fcb57bf2d5p+005Q, +0x1.57b7470d0bbebcaac277872a3daa0631e57e0d63p+008Q,
    -0x1.1691f377b40d3bcd03f237febdc12f09bda1ee1fp+005Q, +0x1.9eea1057b058b990d0b714e2f474549bd513d6bfp+008Q,
    -0x1.1bff7e81cf1d4a2310a408c105dafcbd818afae5p+005Q, +0x1.1bb97d06da0f4ab5be0e2f7866fc7e4713d166b4p+009Q,
    -0x1.2978383b543850d1e2389cb920b97856ef916b7cp+005Q, +0x1.e38ed76c9ca7b870ca7fbdc67b3936a3cabb6dd3p+009Q,
    -0x1.343de7771d86fc4d4d5493c39ea756dbaab7dabbp+005Q, +0x1.d285ec14593bf87c82c15a0e99cc7c7fa8621877p+010Q,
    -0x1.46af12d70d74abf44d4b8bd48fa654799be3c0a1p+005Q, +0x1.1a9332cba9d68cc8b4f473cbb1334a80c7193c7cp+012Q,
    +0x1.c8e4f467826b208058c926e421b90b669b96839cp+008Q,
    +0x1.34d90d97608759664b576fcf62136dae701156bep+016Q,
    +0x1.46b469649b20e3e3e4033d81cb60e6d5a71b2570p+024Q,
    -0x1.13718a1cbaf76c3928fec2a7d3d6ef0fab21f905p+005Q, +0x1.56a2605f6d5f4939a681b132d82fe0aa87ced4d9p+008Q,
    -0x1.15a12f2e440cf417c3905e1199ca054171f8126ap+005Q, +0x1.9b1b66aea8ce8dd138e7ea707ffe85bfa0f111e4p+008Q,
    -0x1.15d4df8d04116137ca63b4eed0d89846eb0edfb3p+005Q, +0x1.30023b7b55a648a42cb2ca38dc918e1cba8affd8p+013Q,
    -0x1.19dae6bce6cfa1ebf39e3708d59340b3af4948cdp+005Q, +0x1.172470ba2075912677f9352f6ec78f156a809736p+009Q,
    -0x1.250942e7de057bb8977531145aa3c99ccd96d9d5p+005Q, +0x1.c9e64ae20620b6786796537c9d26fba8e8d3a45fp+009Q,
    -0x1.2b238d043554e2c0b95d5ceea98cfc2ba020ec42p+005Q, +0x1.a253cce66b6ee885a5d095b5dbe1b04d4f257458p+010Q,
    -0x1.2fcd4a37dfa927d2a6004b8a4338470bdbed4766p+005Q, +0x1.b88939f8005564fea4b1a1a4b798e22caa71c267p+011Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2618[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.69b8378fa7f5d8fe9354a4d31b5bc6db30658192p+004Q,
    +0x1.f3f9c1532a4943dcce2ed3835ddd5c83fa1e1663p+011Q,
    +0x1.459602a61144b59ac4bde03781feca472bd0ffc2p+019Q,
    -0x1.03dbbcb4ff6cea46e8351b9b3edd78f4010d9118p+005Q, +0x1.229bdffe14cf78914d3b5ab9d87c95a1c9549efep+013Q,
    -0x1.139faae3b51527737781105957377ba57b68c744p+005Q, +0x1.565b0df0c2262f866d358630c569501a9c984863p+008Q,
    -0x1.164bd5ad0bded11f67089c52208f6b838b747fbbp+005Q, +0x1.983ab7d58d77a1a2db64a4558d466ef4a235bb00p+008Q,
    -0x1.1b56965a49ad138776429648363c3c02f9351ae4p+005Q, +0x1.1333f4d8cbceeab16b4068465b22aef63ee3a8cdp+009Q,
    -0x1.1b85c8f6d3de604ba524e93de5249a41a3e98570p+005Q, +0x1.9a44f42c6a444a78cda8eed1b0b7c3eee913e8b8p+010Q,
    -0x1.1cf0d464510f0e74871d317a19989e0b05ddd3d0p+005Q, +0x1.8ed196538ee4f1dc95815cd957606a9194bebb10p+011Q,
    -0x1.230bb9f2a9a7b13d1b09a09944ff2f8229123a7ap+005Q, +0x1.d27346fcaeab70bb7ecf5d6526a26e6bbc30ce7dp+009Q,
    +0x1.c7fbf8c057328be6b3f0f22694a473d49a99c615p+008Q,
    +0x1.69c7aae9f2b49b53d3f893e37f8cef47690fd853p+016Q,
    -0x1.9ae035215655cc37f5e6d83e24bd5954e69e8d96p+003Q, +0x1.3f5553dea0d7f6e0d697f9b5c298ebd998e2325ep+014Q,
    -0x1.013360c660f5f28a3c2962c91523dc3f63e54f33p+005Q, +0x1.7ddd744adb5725194f8aabbebb228be5353979ecp+012Q,
    -0x1.1317d6633c90deb9a724c7d513158cd105e8bfeep+005Q, +0x1.5122baa4aa1cfd8bc689fb53918570f9483595cbp+011Q,
    -0x1.1364948bd1552becbcd9e2ad508b8dfa36680dd8p+005Q, +0x1.555e5f51723040370a32d0138f9b39afd30d78d5p+008Q,
    -0x1.15705cf758550513fa2dcdbdab78881a1d187d5bp+005Q, +0x1.94c30ec4956a18f191cf4b60b5b3640b60b57206p+008Q,
    -0x1.18b2ad11bdeefabf7ae3c8c407103913b9433235p+005Q, +0x1.78ba00cd283ef8675a358f7b50250a1a166606e9p+010Q,
    -0x1.1955c6b43a38cb9291265c1e9c8de29494abb145p+005Q, +0x1.0ee39e89c2778d0bef6e0d52e02eaa6c186bcaa0p+009Q,
    -0x1.201d0f8e1ba6d18eed12ab214b6e4f0b884e50cap+005Q, +0x1.b9a8b5f508a8c67e7d9568cbae5dc6becc973deep+009Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2619[] = {
    +0x1.bc0051dd6f70bb0c648a3ae4c23a4058df72bbabp-005Q,
    +0x1.836f37d43ae136adb55b0356f95247dffea221ebp+004Q,
    +0x1.327f3a9f2e02c48f714cae0fa200f08242decea8p+012Q,
    -0x1.14c0f3e5c8972896fcf24bfb79e4696207d2f387p+004Q, +0x1.53e4ce59d75d6ae82762bfe06937b8fb398ec925p+014Q,
    -0x1.eb168056d2d8671a65511b2ceeaa4b6f3f2e3162p+004Q, +0x1.b09156beb939ba9dbd888615f69c775c7efd1046p+009Q,
    -0x1.136aab8792c00b79ffce76e6228e86a3cef8c217p+005Q, +0x1.55785bdbc4d7842c065ed78df2133746b31d91d5p+008Q,
    -0x1.15515e72dc04b8969d22efec1202ff8cb2a7f678p+005Q, +0x1.9402237d0320651176868a4e0940a850bd5b4bc6p+008Q,
    -0x1.18926518bf88c2ad84cf1f1a3ba01a8f378ff385p+005Q, +0x1.0f0f6e734ed458804b09d2d6771e625610a984f1p+009Q,
    -0x1.1eafd9e8e313365c40d6ad21a879f7d0d8163f4cp+005Q, +0x1.01ad2758a18f31fa0a8e6ac9750393c2b3914e69p+010Q,
    -0x1.2ca1a3c82f2ac9cdd331fd9474fdd699d14b3bfap+005Q, +0x1.0dc45595157d0f58021b6ee0e1ab7cbdba5a8ab7p+011Q,
    -0x1.3528597e331843c016be601ff98128b770945d10p+005Q, +0x1.504abd99b4db42c27d19303d5c5def2141412a0fp+012Q,
    +0x1.e282a736bc35cfd40dd890b85562e56e53d7fa87p+008Q,
    +0x1.7088dc10b018d7b0056a26bbe22b0dbb9ba63755p+016Q,
    +0x1.3ffed4f1be412c0b652481f33caf743bbdcbec15p+024Q,
    -0x1.e6a8aaa1b6be02086806474266d48a89fedf3942p+004Q, +0x1.5a54606ccebdc67abf4945cb4f7a416a05729523p+013Q,
    -0x1.ebf6c676b69ecd2fdac36aacfd7ac3d61ebabf96p+004Q, +0x1.b200797c73f9afb23a5a4df884b364dd5597a7fbp+009Q,
    -0x1.1336e543605e0d61643a5f36a0cd739c1d864c56p+005Q, +0x1.547fdfb467f07f9dca564254e0e7bb2554a659f1p+008Q,
    -0x1.148fc9f609a98c98bd087655731c19f55a81fc27p+005Q, +0x1.9082d0e8ce8624ba623c9f47aab67769aa1d2296p+008Q,
    -0x1.16bdb3fc68ade2cfb2f089f90c60cf4385dfe6e8p+005Q, +0x1.0a5bb405e53ef3281f29ae303a5bb2d85815cc12p+009Q,
    -0x1.1996fbfd82cdb6e051665648a1f3a31c8228fc04p+005Q, +0x1.dd99c7dda2390508069968c4b350d77c7ca70b10p+009Q,
    -0x1.22515f72d9747ee8d1a4594fe4f076b90b581b2ap+005Q, +0x1.fd9cbbdcd0efa179f6853cea3e0d2ef735f70b45p+011Q,
    -0x1.22d311d784f05f3502881a28e5def3ed66ab579ep+005Q, +0x1.da819d39177a2652126db7337e1694a56af4ed30p+010Q,
    +0x1.3ee8a5df8ba3771676a447531f83d9d908c65e76p-005Q,
    +0x1.17fd6ee4f720f63d6fca5f6529a997194141af13p+000Q
  };
  static real c2704[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.209ae985238b6136206e1535fe2fe63a936daa3dp+002Q,
    -0x1.20fb92c7f9e2b49a93d105dd36bf16668e7b2fe1p+005Q, +0x1.343643c1fc2c918d3a4f846ea10ed08195fd8e9ep+011Q,
    +0x1.a0f2c09e8f18418c7cda1ccf5d459eb61a14bcfcp+006Q,
    +0x1.4646b4c84ac0d2dc76933685a035840d91410681p+013Q,
    -0x1.1daf9ad8a0d589a630a64aa209ac7b08cb98cd06p+005Q, +0x1.5ea4be5f31d8b31a5a71003e8ee17be02c5e15f4p+010Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2705[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.51a503d3de275cdb77da9003c0b6acf8f41016eep+002Q,
    +0x1.559b8e8991e5971a1301d81bf2d8eb3a3c76a370p+009Q,
    -0x1.3e1dd42ba343edf643c14caf31991be36f0222ddp+005Q, +0x1.a88f4911ae53b3e71d91977cb7e0d5c5c0883c47p+009Q,
    +0x1.3d97122c2b9bbd91d8acf206629e71c791e09cc9p+007Q,
    -0x1.5b64c3e8f4912992e0d99c62eef5e4ca13c2446fp+004Q, +0x1.d4068af3b962ffa3673fc92ca82f98792842cc86p+012Q,
    -0x1.2cf5822df4082d503802eda2ed41f044b4c3af48p+005Q, +0x1.7409ab22e357c2c89be6b75209c4ac58def926e0p+009Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2706[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.1b1a565a4765410119fa45de6f7d0c35e773432bp+003Q,
    -0x1.2f5679a1443fcc1a62b6786503eb8ba111ce6e2ep+005Q, +0x1.1b88c97c3fc7712aca4d823be73d561896d5212dp+009Q,
    -0x1.70f6255284830021dc37663ef8f458cf609b3a90p+005Q, +0x1.eeb5f11f8ffbbdd0f472cdc8da8e4d6dcdfaf346p+012Q,
    +0x1.60e3bda8cf73fe6d13a0a20ad4572151e37e539dp+007Q,
    +0x1.eb239ae386ce699ecd1488bb23059764e6e3157ap+014Q,
    -0x1.28168919cf96d1274a859147ac2ff49397366760p+005Q, +0x1.0f1b045b09eb799ac7ef824fb6346a115bb3791bp+009Q,
    -0x1.4b2e1d63005163f1e84421bc14b33661cc647371p+005Q, +0x1.8aba8a3863bf49836eb7fc9a55623ad4b0425713p+011Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2707[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.2c7f54168d90c6c1439e68ddbeeb8ea299c8be1fp+003Q,
    +0x1.998c8961538fbd874e37594a7527a33da97bb3c7p+010Q,
    -0x1.288ba9011faa01c389b3564ecc379f17c0259426p+005Q, +0x1.db25d8795312fe0efcd5312ba04d23e34957222dp+008Q,
    -0x1.7ca9ee471bbde34bb73229d0bb355d54e13ec031p+005Q, +0x1.0422555eebc6ba474aaeda0e92546306de75424cp+011Q,
    +0x1.e4f921b93c1c3d114f47f02539a80f402cf9d893p+007Q,
    -0x1.c7d12f9fe1df6e4c50b2a32c2504ece8e5112f22p+004Q, +0x1.b47268ddbc2bd5a129b231ac8a96179c3f0d4869p+013Q,
    -0x1.2499272d8e00cb21678612d3be6a14833e1fc421p+005Q, +0x1.d0445f991ca7809e0b257b106c7f5cc0523560c6p+008Q,
    -0x1.4e6975b4666bdcdfb2055554a27a679f7cbd0c5cp+005Q, +0x1.90df4e6a59b793af7d3533928fe829dbce5168f8p+010Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2708[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.9be834c8745ee8fd638ba2a51212bd772e332d0ap+003Q,
    -0x1.24e4ff2dfb4e1aaebd3a363377e0939f80d4fab1p+005Q, +0x1.b0793ae0e1948e542fda761f111c5210da192cbep+008Q,
    -0x1.505ac57cd45682853b577dd3f790f9ef208f827fp+005Q, +0x1.283d1de605be84eb9731e08227468d697236ff97p+010Q,
    -0x1.795e00d52da13e1e5d7a31b1f605c7ab7330a37ap+005Q, +0x1.02ba1e8e8837bf7106d2bc782632d15edbef7b0fp+014Q,
    +0x1.fa24d4497b5881a18763d2064cad6ea2cd37fdbfp+007Q,
    +0x1.e33d8e558a21e356e6225cbd9e33f955ceae524ap+015Q,
    -0x1.22632aceaaccc376b452e310cd5b8e9ef9b9d393p+005Q, +0x1.a9f92b67835baa3583fb36c6795e350d669ffdfdp+008Q,
    -0x1.3e1f13c392e3bfeb61c577409b958b091475c502p+005Q, +0x1.08b9a4c959f9704a377a38ff94704625e4fa247bp+010Q,
    -0x1.60d384ba7447f851da7d96dee5d46a9536bccf3ep+005Q, +0x1.4f1d7db8a19c8e6b13b0005e91bd460b785b116ep+012Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2709[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.9ec2ec7da1733a1439bc4219c758b6c976245decp+003Q,
    +0x1.4f8fcd90999d2a802b416bb0019aa2a22301d0cbp+011Q,
    -0x1.22a21d3f4702802e785c8b10b4c20d5a996ab3ffp+005Q, +0x1.995da72a8d91596ea6bf6db6a94245021d062456p+008Q,
    -0x1.3b85acb1a540a9f57bd25120cd189aefe5460836p+005Q, +0x1.b537d86448d7a6854f421eb3b7420694c5659a0bp+009Q,
    -0x1.a95454bed6129c8c4557223fa62af71f6d0d1850p+005Q, +0x1.ff317394cbf9e8fb14c803ad6f57b525edcdd53fp+011Q,
    +0x1.34ae5916d2342bf782995c252530f39f659cf999p+008Q,
    -0x1.ff3c3b01035569c6e5a753e651499cddab95fb91p+004Q, +0x1.5201533ab8ef14815c6d7f2246c5fe52b2b1bc58p+014Q,
    -0x1.20e14bbc03d11e63acf84f786a99f3d814e44c36p+005Q, +0x1.94acadca764b11f2f5608cbe4e898bbe5f389983p+008Q,
    -0x1.3264240a9a9c53aa2c585731b4b7b19b12c12890p+005Q, +0x1.99ba0eaf5a606b84f220f8b2ca489b3a1bce2fe5p+009Q,
    -0x1.5ef4060eb54741148ca368ffd459b85b490eb09ep+005Q, +0x1.5a45c5497703d44a308f7726bdc347cd99366c52p+011Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2710[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.ff5b5d52b799a7dcb61aef066c30d9c6f0236956p+003Q,
    -0x1.20ed625517940fafbeb1888c9fd61bab69243954p+005Q, +0x1.8a03fc12c852a00ccbd594f3a7400b4d1002fcfdp+008Q,
    -0x1.2efb9b0b980469c9354f8dcf3a89a23c77f6ad92p+005Q, +0x1.9a48c4edf20e327875d012a068b939895a1d39c6p+014Q,
    -0x1.2fc989355e58c67f1a723bb0c6c6adfa5565d649p+005Q, +0x1.618c9a66161d9d0f8f5252446476c8d7ebc5e50cp+009Q,
    -0x1.6aaef1053606cddb14a9506fe6b83c622f06ed1ap+005Q, +0x1.03ac7c99ff0e7645c3a6033060de3c959a9cbde7p+011Q,
    +0x1.4868738b0a400043d069d2da3ffb84270fe2812bp+008Q,
    +0x1.67bbd52be5dd57380a6ffb686af5cc56f4ea7154p+016Q,
    -0x1.1faaf7185902ac84e0eedb8dc1ed467993d08249p+005Q, +0x1.8651ccbff1b6884dd65123853b00f085dd29ee6dp+008Q,
    -0x1.2a8a0bcb95440ebe77e53f230f7d19d13ac105ddp+005Q, +0x1.5366a0ed3c4373ec63ca5cd89250a247d23ed580p+009Q,
    -0x1.4c6a313923380db174ae1fad7ecc3f059e103c9fp+005Q, +0x1.b26fddc2b5741562d2b1463358a9ae2403f5f77ap+010Q,
    -0x1.66f9243fdcc4ad09629a1ab8ccf1b530aa559083p+005Q, +0x1.eaa128b405c68162095a90d9abc8309d2db4f171p+012Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2711[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.04b79226626e166e7e881af5f65b7edba5547c7bp+004Q,
    +0x1.e2c5b3b47c8f37d134909c2febab358a80c442efp+011Q,
    -0x1.1fbdd06ba97feec8c0bf673d04bb652485508c15p+005Q, +0x1.7f047ba34a6a3229698f6b2f9e55d9aab996bd50p+008Q,
    -0x1.2a1c67f7c95755c33e94226055cd0ee32e9da9f6p+005Q, +0x1.30437aadb0235413e5d09d4c2246b4ecbf85b52bp+009Q,
    -0x1.5018b8bc288d6adc22adb53d617c7ed9ce8be65fp+005Q, +0x1.665b518129e8a032bcdbe0d3d4e770d398490198p+010Q,
    -0x1.c97f1d303f9a1788425bf5c76722c7e968fc5bbcp+005Q, +0x1.b8658ba7ca74d4d3cb0e66d0387be27f778a5e2dp+012Q,
    +0x1.6fefad5dafc7d4666ae780beb15631f848e52ed7p+008Q,
    -0x1.0ea4a9ec961e2295b9315a929c6aeed128ea0590p+005Q, +0x1.eb4956afe66169d8e92cc8e3ec26c23d0d404388p+014Q,
    -0x1.1ecf62afb8403bd5c3858226ca30a3ae52fe83e9p+005Q, +0x1.7c075ff3c7660919f479d4c8b390153fd7b37269p+008Q,
    -0x1.2686af870f53a042d279e2e5a6362b5f0ff085f1p+005Q, +0x1.28088090b60ac669d66c63fd54a8ee2c1b0b7f61p+009Q,
    -0x1.4037b6c8926cb3f79dc4e669f617fb301310222ap+005Q, +0x1.417af561d109b08626aca12a222f9887540a88eap+010Q,
    -0x1.68936b1cd0c3ae8faef6a7552fbac7c9c51a6bf1p+005Q, +0x1.076b6a30c46a930926f89a3068e0c38a79d412f3p+012Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2712[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.23b75a0d42a5686efc6d1ccbcb19f7c6c25a3260p+004Q,
    -0x1.5f55076fe1c0a1bc4ed3a82aee2fd7380386e866p+004Q, +0x1.168ab276b84aaec7745b0d92cdb1d53dd22e15bdp+015Q,
    -0x1.1ef7aad81a0c85ae2c32afe5632bcf7138cd5f28p+005Q, +0x1.765bbc43c5972fbebbf59bdcc3197bc27c89be18p+008Q,
    -0x1.275aa96108e0ec7cbc4c0b51e6ede194b48dba40p+005Q, +0x1.10e658fa8e3e3db5aca7cb324366888df3b649cbp+009Q,
    -0x1.4078117c6ed0cbff2b402dffac0fec62880472f9p+005Q, +0x1.171b529abdc9752b46522d56a8acfb1148f56785p+010Q,
    -0x1.801cca39fc594e53df79bc68f7b44a528d0249a3p+005Q, +0x1.a71bdb3e5307036577103398574da32bccc6029ep+011Q,
    +0x1.8e4ab0b02ee475c6c626fa9b88ed0297638d3650p+008Q,
    +0x1.c9a0bffdba97cae43aa7e550de66929a55d60fedp+016Q,
    -0x1.1e42df3d55f3bbb0cb35dcd2ef250b05ee018a98p+005Q, +0x1.73f98ca491de747f6d49c7d44470a37e2d8336b0p+008Q,
    -0x1.24a1657b3a4c5928492fadc035e730fe4f863671p+005Q, +0x1.0b8ef2cbac0ba7d806aca26e08b7e70ba8da91a0p+009Q,
    -0x1.374c6294fbb7b227026ecc4bf93c883da38c6c77p+005Q, +0x1.0318ea2bfdce8479ce993bb617a2b4692cb27175p+010Q,
    -0x1.5660893eab3c57094933f1cb19bf519be36dda1bp+005Q, +0x1.4b09341f2a5465868d100788db2f6e980fa5f125p+011Q,
    -0x1.6518d547b020851ed7f66374600d6c94e87b19d0p+005Q, +0x1.52c40667f8de361a5bff1ca3fd51eb0e66222f89p+013Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2713[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.33f1a5dfcd496d38e162755a05ab56b3d73a5be7p+004Q,
    +0x1.279cde6a38551a6440fc3ff52b887f7f61350dcbp+012Q,
    -0x1.1e7e46c94826adb326ee54c0bbc5fe9a49993710p+005Q, +0x1.70795db95460f50c9c848ad16a42967591e2c088p+008Q,
    -0x1.259ef23397dcb04fea5a21bc9a393e96dcaeb720p+005Q, +0x1.fd932def6800d8788c17f698965ada1572c4eed5p+008Q,
    -0x1.359c3650dbf878c11f741733ef4b7e46a2183389p+005Q, +0x1.d9ff04b46818dc0a317486b5e8ab3bab53187711p+009Q,
    -0x1.5a3984c1427c51ab2f92a02d7bbb4419952ebae7p+005Q, +0x1.1badce28667dfc0ab37f244862fa6832d7efdc49p+011Q,
    -0x1.b2f4360b9f9914d58eaac75bade7580cb29e878cp+005Q, +0x1.6094c8914c9fd862570748c2f39476bbdb938b37p+013Q,
    +0x1.91cbad531fb86c537820844e8d5cfac3147edf44p+008Q,
    -0x1.65e8250e7017fd307dbfd8d4128f7c2544dbef8ep+004Q, +0x1.4b3738abd6ec3fef6606c810c9da183f90a2e4bbp+015Q,
    -0x1.1ded02fecf56eeac30da17b4f358e18a4ade68b8p+005Q, +0x1.6e8007d83ca5f75306eebfaa3e790e1045c2baa5p+008Q,
    -0x1.2367d427faa1318f0c48032e7ebaed115cd904fbp+005Q, +0x1.f5680d6755a2a9a19787a4f4f9602ac4804c47a9p+008Q,
    -0x1.2fe6e745ad7734fec2c0289c4832d7c8a35f71adp+005Q, +0x1.c0015221ae202d8d8891c118223ffb0acf8fdadbp+009Q,
    -0x1.44ebc0be6d9ede3ba36b0379d1d80e475f477d09p+005Q, +0x1.e598eb445efba44ee3d1d9bba0923d67342d428dp+010Q,
    -0x1.5d9c356eff8c0f38dfd63a336f7cf80122292b99p+005Q, +0x1.765729a18186f330d1ed90cdd2ce3cf0898d23e1p+012Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2714[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.2cab55abc9e448cc1174e85e308fd4f3ebd0ef26p+004Q,
    +0x1.1027a2ef972e5d9e87edb115d9c9981985958949p+011Q,
    +0x1.7447f1833d09b252b9eb452f45ce717508fddfc1p+019Q,
    -0x1.1e133aa273acf97101dd22cb10ef1ea674d4b0b5p+005Q, +0x1.6c3f426a29287d805349f47dc9c54c229a6511e2p+008Q,
    -0x1.23bdcc4a94f25fe7edf901b74181da76e0d1d9b0p+005Q, +0x1.e5244b897fcd4cd0c8a25181ec58ca09eb29f1a7p+008Q,
    -0x1.2ba3d96c75246a8aab66bea17db23cb2fe5092e2p+005Q, +0x1.9d4ab799ab0404c738c6fe85e9a58c60801187e7p+009Q,
    -0x1.43001a46e574e75b56fdea2572064d4b46d01adap+005Q, +0x1.9f28c56edbe217afd079092100be8c0cd236bd30p+010Q,
    -0x1.7c2ab4eb65719347a05295b7b90439c7b7c48fd7p+005Q, +0x1.3d9bb547df99d888937fc9d51defa1e06c6daed5p+012Q,
    +0x1.ba1af35fee825b454bf595e97403faa4cdafdadap+008Q,
    +0x1.dcf274c9fa04427464ed92d34d84f11d9342825dp+016Q,
    -0x1.1d9c430732c7cd72924f18864fbd2cd1d863fe37p+005Q, +0x1.6a8721cda0527fe0964c19c8f1c055627a257c8dp+008Q,
    -0x1.21effee46682413ba36c6adbb5bfee0a80b4d5aap+005Q, +0x1.de2e3c50f906c756520a93dc8835072e8b933a4ap+008Q,
    -0x1.283e085152de7ee70a79fef2a1921c7737bb9658p+005Q, +0x1.8c3779ec1600c7e04c0048e7c495aabc975c358fp+009Q,
    -0x1.370b3dcbbe9885f7d31a6a419d3cb1597ad966e1p+005Q, +0x1.75ed4fa872af56e25acff9620ab2c8077c1011a8p+010Q,
    -0x1.429d7afc97a837562d3ea24db9f67c3a28d8cce2p+005Q, +0x1.bb185862b70fe167a16fadf3a39ef2e377c347f2p+013Q,
    -0x1.4ee0e9afda1418d83003b6cfaa926387770d8848p+005Q, +0x1.cffd0706fc5d56d4b6c094ef350caba3732e035dp+011Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2715[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.5e1aaf653bec20201a6aec5362025c9f98a20710p+004Q,
    +0x1.587ef3d170a00c34f28c43b8be8d452ed3cc385ep+012Q,
    -0x1.1da55b410258e9ca4989c991f7aa8e1bd5e9517ap+005Q, +0x1.68c0501c027ad53c154934c01867dd8a39ab454dp+008Q,
    -0x1.21a0d64ff56e9f83c560d703591741fa25e73ccfp+005Q, +0x1.d0b37775e8e505c31487b92a06c83ff9b26050e0p+008Q,
    -0x1.24ae07a90bd8174f4a3ce49ab6cf54831848a181p+005Q, +0x1.651555b435f0906f40e1ca2c8079b9e8f2a73282p+009Q,
    -0x1.3a0441dea575877e45d5b5e552f99bec5edae2b3p+005Q, +0x1.436a6d1867d4838da4c371a6a35a068128c5e765p+010Q,
    -0x1.607eea8ebe8e93da7d93d2d64d9fe39196852bdep+005Q, +0x1.8e8145e1a32e9d2e605587ea190dc7947a8e68fdp+011Q,
    -0x1.87407b95da4d8ba794ffd65f9d58e33050db7375p+005Q, +0x1.ed125190b47b2034d88e7493f41530a21ad74e1ep+013Q,
    +0x1.ac03dcd63136bdc6809a48b83acfd2b001fb1f71p+008Q,
    -0x1.dec01ea8a9718406392352cbc3b0906ffc155e9ep+002Q, +0x1.9e2d8880577be1c4613ceeca427bb5f50a144896p+015Q,
    -0x1.1d455795cc171a8c0321a6969ef7926b7c8fcc61p+005Q, +0x1.67366586b25ff8a8f07a763d42ab1bfb47cbc23cp+008Q,
    -0x1.2038392cf66540ac9697f933d893bb37bf92d433p+005Q, +0x1.ca903d1f20080fa83150c4752377b489ed0bbdfbp+008Q,
    -0x1.2265ea7db587250df28c1437001f9074954b27fcp+005Q, +0x1.5b5c4d79746af13e3e32a891f811b8f5120a7d7fp+009Q,
    -0x1.31d4f6b5efe45c617c83c02742554eb43d23e695p+005Q, +0x1.2bc0e8243bbe15ba849c5f86cd1a9754bae36ef1p+010Q,
    -0x1.46b9a4d42fbcaffaf77ea8b3e47e511c25bdee55p+005Q, +0x1.474e30a9ea3210a52f7f5d3abcd99939df3df6c9p+011Q,
    -0x1.514df780f92f7940eb420447b6991569e470a552p+005Q, +0x1.e60d329cf378150021fadd985ae7c5492f0236a0p+012Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2716[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.5ee990c74101e7ae387fa89dbc766bcf075bb6c7p+004Q,
    +0x1.94f577638053bca1cf4985fd438be1b8fc4819a6p+011Q,
    +0x1.e7bcb670d11eb89152a7acfba34611991fe7cf23p+019Q,
    -0x1.1d5592bc1784a4b80f615a91a782bf2ace46a2dfp+005Q, +0x1.6512bdaa61645b1ff6acfd73beb596371929b733p+008Q,
    -0x1.205893987cde7e566c84f16739d38bd99b7a8a72p+005Q, +0x1.bae82bb4e02bf6392bc8eeddb88b42b12777a2f2p+008Q,
    -0x1.24c7ea3b543e87ae8b803186431add59119b86d7p+005Q, +0x1.39667ba28e6a565d9e9dd1ea44ad9a83e00298aap+009Q,
    -0x1.37fe4d513aa195149718e19dcf77941db28fcff0p+005Q, +0x1.11734ba52cb63dc1ca1042f7edc985613cdd81a2p+010Q,
    -0x1.51a3bea767bcfe6167788d75d0fc37b40f505fb7p+005Q, +0x1.241d9f8a2dbddc55d6bc6c5f59cac2d51c20cf74p+011Q,
    -0x1.85469d180a0776b0d188bb021d79f05a079791fap+005Q, +0x1.c55faf75cb9b0236ec67463ca10c923e4c790c9fp+012Q,
    +0x1.f135a79de0f67fe146852132d61d3b53e2aeda64p+008Q,
    +0x1.1534263645c7e050d88ccbe7f850c89632fdb483p+017Q,
    -0x1.1d098513f93b32b406778fdffe5beb2bd3f9044ep+005Q, +0x1.63c54faa008e7c581b47e32f86debef9047f27d1p+008Q,
    -0x1.1f4404c37cdaf5fb57f5a991e35eaa0392f1e4c2p+005Q, +0x1.b6155e7647d554a60af5441fc32ba8e7c521a171p+008Q,
    -0x1.2294fa5056f778c430981f2c5c97f355ce7398cap+005Q, +0x1.339b654707a39d0715c354876d1c6d190a0ab219p+009Q,
    -0x1.31e6979c66ddf76a3514d8df9e84abaf4c961725p+005Q, +0x1.017aadf3bdb9450fd5837c6f47ea3781d9d97302p+010Q,
    -0x1.3d57c130c7a13fb61a004958fabda3275cd1506fp+005Q, +0x1.1ed5b2314eea0a427e7b38f1c1e1711ca69943adp+014Q,
    -0x1.419d27fa54f46845985b69b3ff18032740b080acp+005Q, +0x1.fdab7f8bf1b374d428fa535ffd3edb0aea073059p+010Q,
    -0x1.526ea82b970298712c55e4fe906a582511506cbcp+005Q, +0x1.3820a631b64dbbc657417c42e1438c9a5b401280p+012Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2717[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.847fdd858bf85fb9bb5ffb38bb2384dea4c47314p+004Q,
    +0x1.6f37f3d485bf4d110bc519c3d199d10ed605a913p+012Q,
    -0x1.1d42c75486314e424385b25d775897f5502a1ed6p+005Q, +0x1.623e2571538207bea90190cf5b3bb06505d14b76p+008Q,
    -0x1.1d9891c014fa91a4cfe857e1b2b090caa325bdf4p+005Q, +0x1.4b478e5c89a15350ef806a454c09e3338ff6165dp+014Q,
    -0x1.204e320a7caf9c110e6dfae80c33e416d7a893dep+005Q, +0x1.ac03e5932b0a4a661f87914b072dd7a207b9471ep+008Q,
    -0x1.260919d11225136ac6b5db267ae16dc68d096df4p+005Q, +0x1.24f4661c726c6e1fe128e9fe633a2179ea11ae07p+009Q,
    -0x1.3494aeba87243d1db887e5e7134f1e8f6a9b6ff3p+005Q, +0x1.f1791c608bf295c800e24c60e980a8522aedc20fp+009Q,
    -0x1.423196f55f42b1e0fd4fd2fcef6379be26aad9bfp+005Q, +0x1.df40e514c69fbeadd11b0228b9adcc82399cfe30p+010Q,
    -0x1.5c90385b9f7e5f30b32e27c538ca6d25802d7e97p+005Q, +0x1.22de42e81b16b7512af99bfea7ab15eca1515019p+012Q,
    +0x1.dc497071eb5252fa7173d15965dfef94eb68d60ap+008Q,
    +0x1.3b011b4d222b3b061885a076d06b05bfaf294492p+016Q,
    +0x1.98289e262883e807f828908fe8e8a6c67b44fa3ep+024Q,
    -0x1.1d019d40446450a488df34cfa6d29c2b9d7d0ebep+005Q, +0x1.6129e8b4a773aaacfc56b4b86a8e28c2661c775dp+008Q,
    -0x1.1f5e20c918079b7d48fde81c8e7c7f97b5b92d30p+005Q, +0x1.a836323c74fcb326467ec702cf7d2102c4b3bf66p+008Q,
    -0x1.23e8f1a61105c878a5d1fb6071fa6cebf2cd2531p+005Q, +0x1.205f95b7859c71abf1ca60bcf7d8a798ef811eeep+009Q,
    -0x1.300e6a3fa87040ccd4404f86506377f642740188p+005Q, +0x1.d81738d7f3d5ebcdaebec0cfa1741e361b8baa04p+009Q,
    -0x1.33cd1db678b838da3ff5de028cdf5ef7b0d82938p+005Q, +0x1.3f08f15700dfb8a20b8ccaeb8854a2cc793b51b6p+013Q,
    -0x1.386f53185edabe837add20b51f1324a0e37cf432p+005Q, +0x1.af623cf76b1fc32d73d25428424f1e3695843513p+010Q,
    -0x1.4209f34fe17e6e8e4f14ee9b6ebdef7c33228e00p+005Q, +0x1.c885bd98de300fab3039bc30144bd8b2c7c4c816p+011Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2718[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.71b1601aaf335bd42e5615e1c949e98302699b41p+004Q,
    +0x1.07cb6e8034fb3dbd5060b05e14119675bb1fa212p+012Q,
    +0x1.91d8c874868421eba0a00e7d5f9270588a31248cp+019Q,
    -0x1.1d2e8ed015a3030b02733c336b4d621ea2a90f8cp+005Q, +0x1.60becf96ad64e3901de1b95cc75227dfa31aa15ap+008Q,
    -0x1.20054dd1dcd67e4be75cb86e95e2b317556d3fd1p+005Q, +0x1.a49b6dadd9c7c5c65a260c2a433b3fb97593d677p+008Q,
    -0x1.2561dd6145198a2ffebf0447fd286ebeaa43acbfp+005Q, +0x1.1b613b4d4a32aee1a8f150e152451e7f44b3804ep+009Q,
    -0x1.2a952e6d4b7cdfd0a71c99c4b6ded8849e3d3646p+005Q, +0x1.a1d03df188b3308ffb9eb4b41555b1eaa23b3938p+010Q,
    -0x1.2b9eabe5a96c78e350498fbffaae61c8934b7733p+005Q, +0x1.335784aba90a160556cf207025cddd64cd7b0537p+013Q,
    -0x1.2dfba60568e013ab60445672b123245d9eb51216p+005Q, +0x1.dcf33a0d659f178b4714ca20e1844eacb971990dp+009Q,
    -0x1.32c42a8c6a52b424afd19160d33e501a1acfc614p+005Q, +0x1.9d694774a5fc23fccdbc5215d8a5a47be8cb7b43p+011Q,
    +0x1.e9b8d8fdff354f7da44a4bb87f25abd03762987ep+008Q,
    +0x1.b60eb9916fcabe2f6e670d1e81e4403cedcdca6ep+016Q,
    -0x1.3db3205616f2977692c58de6cd8d2a7d80dab460p+004Q, +0x1.5afe3f274f9d202aef245e2e07f6947771cf7c3ep+014Q,
    -0x1.1c6e4e23bea0c5d28d17e9934ff30335fe4f51d1p+005Q, +0x1.92b76dd80120aa6d5d116f3f46fae48da8f54a10p+012Q,
    -0x1.1cf3d3158cde2404ed4d93677adb9e75e65bbceep+005Q, +0x1.5fc4991515cc9a47bd555144d10a22705a9d2ec7p+008Q,
    -0x1.1f2b9a6a6ec4d03d2dd52fc5a586e3e0a36c3df8p+005Q, +0x1.a12d6b6559c42f38458ffaaea742d0b65840940ep+008Q,
    -0x1.236713c0746e102c599a7b6ff6e70137d21c2401p+005Q, +0x1.171e94f7d5e81d1e6ae1d7e42689493d361fc805p+009Q,
    -0x1.26723d95df3bd99a088bfe75d02e3e40fec038f6p+005Q, +0x1.5e0ff058d0948115c4f02c1879f7242134541423p+011Q,
    -0x1.26b17b2ed80531028dc59eae62aa5a62d6e44616p+005Q, +0x1.80dce2c27661fa9ce71518e19e2eea01b618e220p+010Q,
    -0x1.2afd906f06d3cf556526f0d823f678e3a92d2b1fp+005Q, +0x1.c4f62467be16c119cccb953010981c3cef069f29p+009Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2719[] = {
    +0x1.adf7087f41c579cd736a6a6b090a04fc155e60e6p-005Q,
    +0x1.8d163b878c3df38b59780de7c8025251b552dfd0p+004Q,
    +0x1.5827b765ac6265ad8977210d59a2729a0cc7602ep+012Q,
    -0x1.674530acf883f283e017b117b6fb6c844d0b1ebcp+004Q, +0x1.707537ab107138cab56dd0cef27b92cc4ccd8bbbp+014Q,
    -0x1.07bd5bdb142da2922db9841fd92bd7d5f0db8888p+005Q, +0x1.d6f68f91359ac2960045d556938ac8c49bad2089p+009Q,
    -0x1.1cfba49516bfb0733419f0c4a7980e4187e0c4d2p+005Q, +0x1.5fc5ae60ee02cba527042eebe385cf2104b66719p+008Q,
    -0x1.1f15d336ee303e1dc96f07a1929b100520614dc5p+005Q, +0x1.9fe52fb8c629a610e1d78d7ec8208e3289da1f3fp+008Q,
    -0x1.22b6782a26a10076570900062dd18828a3c02c49p+005Q, +0x1.1642bbde449e29b246c89ef24b3e1bb501f274b4p+009Q,
    -0x1.260c227183e84ee1b1d02808aba16a719e3fcc1ep+005Q, +0x1.0b358bf3f24bc788d59d6b19e34b524e1440d8edp+010Q,
    -0x1.3927aa69035102ec0959fea745d1e6e97620940ap+005Q, +0x1.197ec0a9722417b7e7235289565ad3bb783847b2p+011Q,
    -0x1.48fde6628ed055c2c80ad29432bd6ddc384434ebp+005Q, +0x1.5f2c93d7b7d518d92b31999ae6656e8a1e9529d8p+012Q,
    +0x1.f847e8c942dee98a0b8618de17f53ad7fc7ecb1fp+008Q,
    +0x1.88184c2b94620194e89204e0d952aeb1d1de12bdp+016Q,
    +0x1.8723eab5cd3c0c9725ff20b0261191dd76562d43p+024Q,
    -0x1.08d2ea6844aa60cb2e56920010e1085b05f66f8dp+005Q, +0x1.dce476406014104d92c1342831e07a60c39c63e7p+009Q,
    -0x1.0d22693b2a795f605e32176d169a2262239a4fa9p+005Q, +0x1.6e9fa774b83af407027b253a8f24e800304027b7p+013Q,
    -0x1.1cc810d8ff246ac65c065915f979be4c3d7b2f18p+005Q, +0x1.5ed1b6ec87fd246b1644e80d20e1113de5e83eefp+008Q,
    -0x1.1e55c81d75d568260bca2c5a38a70a6611cb574ep+005Q, +0x1.9c7a5f20ee4edd9da75abadce0c7b7beced29228p+008Q,
    -0x1.2047dc55b4df0e919b092dc50bd9bca426ad39bfp+005Q, +0x1.ea44cd49cac005c1fc0a23e4067062e124b237a4p+009Q,
    -0x1.20ebc4339294d0773d6b1919ee059afa8f2c92f2p+005Q, +0x1.11b472ab93c36aaa547ed9dd6e507d955c6e04d9p+009Q,
    -0x1.2e9b9cf13cbe64871a0e653a84e10f4e4b8d2ccbp+005Q, +0x1.f0ad9dddc05cd8135209950b49af4533efd8666fp+010Q,
    -0x1.329e327b33fc8814f1e827c3109733867c0d6616p+005Q, +0x1.0b443222acbb02f7780bf948f9b3e5b82b8f2d85p+012Q,
    +0x1.334c07d345016fcb4d161d53c2d1198ddd3bee87p-005Q,
    +0x1.176d3bfeab6fc171990167eeb22f892f99ed8acbp+000Q
  };
  static real c2804[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.247840273d112cd21b63d61fd18cdbb2458dd92cp+002Q,
    -0x1.316120c152a5229bf7d4f6421c4712bbab9cf337p+005Q, +0x1.46fadb8b0ae1798221a41cf0109d061a482db91ap+011Q,
    +0x1.afc59566162a31a0ca2e14e154416f3e82dda988p+006Q,
    +0x1.644e1412487f95360e89b5715656206426fb9c5ep+013Q,
    -0x1.2ad684d6b5b66e8165511ffc06be5eb6c5affbc2p+005Q, +0x1.7164bb280b9f5d49cc61cec22d7f42d1071fd5d3p+010Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2805[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.530874fb3e8da6616d333db7fdd4d5ce049d1553p+002Q,
    +0x1.6be13e54dacb675ee654647aefab431093be95bap+009Q,
    -0x1.4a8c6862f2a5cea8bac4b1732c0f4b01cd50a63bp+005Q, +0x1.b5c4c09da0571287080a267c5a7291ca68fb3b1fp+009Q,
    +0x1.4d6499bc7984b5249a4989c9109aa710e8e12a22p+007Q,
    -0x1.7a4c732eda34ada58ee5a4d44e75e98c802e6b9fp+004Q, +0x1.f8605b4bb6e72722aebd8b846bfcfe192b8b4276p+012Q,
    -0x1.38ac631e6d35a4f887518af9e694de65661726f4p+005Q, +0x1.81a7d0c0d710da7041fc87b62a9e38870a6fee85p+009Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2806[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.215ad9b4c8ca4dcc1d28b79708f4498bc7e000d9p+003Q,
    -0x1.3a1259670eecba5dbd526494297b5cde7a4f9992p+005Q, +0x1.240a7412ff538feff4af7b75e26a7b01b73a448ep+009Q,
    -0x1.920a5458c8530072e7408584e6a495afe0409fe8p+005Q, +0x1.07d9a665b613369344380c7d17a9e866e6a85ff4p+013Q,
    +0x1.6d05c01dffb8b9bf2e92e338c3da5c1674bce70ep+007Q,
    +0x1.10f60de4a1959e2de07e969496127524f2ca6564p+015Q,
    -0x1.32b49ffd789c51ce10f60b3ea597e1f0f198d36bp+005Q, +0x1.17e3462126a0c2bb63c9259b79d7817f29bc470ep+009Q,
    -0x1.5d85341d86734fe84a932166e4cc738a62297f7dp+005Q, +0x1.9f2344b06a1aed636108020b39ed6bfc01e462ddp+011Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2807[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.2ea495e245e44542e0ee33f5fb97140c270fb74cp+003Q,
    +0x1.b97fb161fd43cceb5ac7962728a7f2ab4aef4d06p+010Q,
    -0x1.32b82f8368d934bc2b65067ba8b8f6175b335474p+005Q, +0x1.e958024b18fd9e31586ec4c850d90f5d12b1e76dp+008Q,
    -0x1.8e6140385b0bed6ae28293098f11ec64e04ef0b3p+005Q, +0x1.0a32f290058da573f79b5e5ec1113c89e08b65cbp+011Q,
    +0x1.005fb6b8962fdabca78dd206f6c28bb0ba1b30e3p+008Q,
    -0x1.ffc959bd1819cdd872931509aca73f618b6c47b9p+004Q, +0x1.d5938945a3b9eea1d52869dea5212f06c5d3e429p+013Q,
    -0x1.2ebeee7602450e2614ffb95274ffc18579632a29p+005Q, +0x1.deb5c8da43cb5ce772a93579eb010dc0d7fad64ap+008Q,
    -0x1.5d60f023aab51d1138f6d60c81eca86611aadb9dp+005Q, +0x1.9f6040057405c967d601911c7326e83a3328ab76p+010Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2808[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.a9905e03ec1e24ab0d919a57223f0959191d0bbap+003Q,
    -0x1.2ed0b73f778e042112bed1132fdb7711cd616238p+005Q, +0x1.bd46680c7e3ab91e88fd0f153e2c6af5036f5c9cp+008Q,
    -0x1.5d9f4b508aa124a473cdd6c8f734a76fb1e1d3b7p+005Q, +0x1.2ffd387431facf96c5cf22162b9b472a4cdc42cap+010Q,
    -0x1.ad3075a85dbaa9529c5d8ccd04ecf78635a4a234p+005Q, +0x1.17f8b833c8919fce2874edba444b6e08c0f04bd1p+014Q,
    +0x1.06804b179bc64cfc3c54df7de1177ab2c3029eafp+008Q,
    +0x1.12bd3b9548d787fb9df944a37f7bc408ceca259cp+016Q,
    -0x1.2c4de8926996f04b08d3927a084ca805d1199747p+005Q, +0x1.b6ea9368d910526eb4ff915d9e772dbba55e1b3fp+008Q,
    -0x1.4acc3deb9343116ac001402cb54ac571d22d8d48p+005Q, +0x1.11359270446ce331ec55d457bf571b851451ffa4p+010Q,
    -0x1.77f594a43dfa3f02bc37549787fcad46bcec91ffp+005Q, +0x1.600d8caf353f8a90b0f5355692cee5f096c32eecp+012Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2809[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.a28561edb5d61e952409a17f6d289cd9215eeb73p+003Q,
    +0x1.6dc9c93f922e37eaead74edff56b44068249cf36p+011Q,
    -0x1.2c6f9f2710b3abec0190f821be98d2ff9ecca624p+005Q, +0x1.a56e15a5536597ab103c6c0600b8b18c40d177b7p+008Q,
    -0x1.475f67b9a7d24a3a38ef86fb592514c28a7f7b72p+005Q, +0x1.c1c285f1ff518c91915438f3d50af4dc75431478p+009Q,
    -0x1.c26bb29a75df3373d0cdae21485828c4ba9155b5p+005Q, +0x1.0500bd35558a873fe022af6ae5a60b10e9565481p+012Q,
    +0x1.489cd92a6ffb3c7d33c17683731415d13dbe4085p+008Q,
    -0x1.2aaededa5e317f4c34c7196f3f647857afc6786bp+005Q, +0x1.a0d65d7b4e1cf8d3147f70994b8b52c76187fcbcp+008Q,
    -0x1.2b741c1c805b465a0fc7feb376d91773f5e5414cp+005Q, +0x1.6b9aea652707996a33d336380ecaf19d92b7b00fp+014Q,
    -0x1.3e02a29239a855d5f43c6640ab9c73825bf6d448p+005Q, +0x1.a6b9b1c1c54471746bc11c48d3d5cdeef3ca52b9p+009Q,
    -0x1.71442b8c2e3aaf263d8a5a6e3e781a67f0c35cf4p+005Q, +0x1.67a4f72a7b974608cc8c744019de7feaee69cf59p+011Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2810[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.0a5be677928678b139d1269b30149d299e050696p+004Q,
    -0x1.2aa787019e7f2221ee10bb7dcdb17797dd48b13fp+005Q, +0x1.9599fdd13e39ad14719b2a0f4ed31787952b244ap+008Q,
    -0x1.3ad28359ff42ac45e67b70b6661625d0f989f8bdp+005Q, +0x1.6c3bb5daf07f325a027a0647d210db4a79a5c6f6p+009Q,
    -0x1.6c3f83b7b99b0ba0111cbd6422d485f40f0aabb1p+005Q, +0x1.c2c5cb980aad7fcdb3a4db96dfccbd8c674034c1p+014Q,
    -0x1.7ad13a628692f574de286cee171651e03e9fb5c8p+005Q, +0x1.0a32e505d93fab612293cc062094cbc7ad37f619p+011Q,
    +0x1.56d3e8d529478a7ecbd756689b895aac1cda01b5p+008Q,
    +0x1.9fde6e84227ecd06b37b5caaf24829a13df09dcep+016Q,
    -0x1.296544a3713a3b6ea9db26b7f6dc5d568eab62b7p+005Q, +0x1.91fa428ba34fd7bfd2029e1ccb72417f4f199678p+008Q,
    -0x1.357a79ef81436e81a6d4ef1a76ecdbfad811c8a9p+005Q, +0x1.5e393a731cbee4ed42fb0a0117eb448ed954503bp+009Q,
    -0x1.5b1b02447b5e5ef0f68a7f4f912a725007c06b25p+005Q, +0x1.c120d791199c2c9f7fd5865d350fdf0a8a1713acp+010Q,
    -0x1.820c1b577186a55aa6b9dd495fecfe5218dc88fdp+005Q, +0x1.01784f25436d7aa9a20236f17bf285d1808db6a0p+013Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2811[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.073a41caad74892c2c1f35039823d8f24b660abbp+004Q,
    +0x1.096f89c7305d1752d43ad574006b32e706d89eccp+012Q,
    -0x1.296bde2ca9977622fa7fca05adcfb340391da4a8p+005Q, +0x1.8a5992ef5d5ae31b0515742b223e585eb24985dep+008Q,
    -0x1.34ab7437d7a34297f750480839a50611004db6f9p+005Q, +0x1.39dab0e555c75de12abe967030f99c534720b365p+009Q,
    -0x1.5da6ae52534d5d66d46de3a2a82300a1bcc259ecp+005Q, +0x1.7099ce5f32be126f412f4d8ed055a572d1751b31p+010Q,
    -0x1.eb8a2221c13dd365f66770495555304ae86277d3p+005Q, +0x1.c2bb11fb845b1cb9c9946f5757620cf64d19422cp+012Q,
    +0x1.89e50be1b759b66c85187d00aa65f4e9fa5c5dedp+008Q,
    -0x1.287d1082200b8d4f4465cfe139ea28754fa949a9p+005Q, +0x1.87688238c0ffb7ed663fa4e578aadcd31fb96b76p+008Q,
    -0x1.310b0d91b64838458e88410c2bdfec051c633648p+005Q, +0x1.31a8b6f946d369ecf46253490b0c15abf043ef2fp+009Q,
    -0x1.4d32a8b19a9db10fd9419f6aa105284387927b27p+005Q, +0x1.4c3769b67b0360654b7065ef6a647e5b135cc661p+010Q,
    -0x1.4deadb4c6c4d250b8d0ee0b9f6b8fe5996647903p+005Q, +0x1.08b923f28bd4216198cf58322eb24dd1e80fdd0ep+015Q,
    -0x1.7dc6168edf57f711c9c504d79a12da0157eb192cp+005Q, +0x1.12530e00eeee38cd36dc3025067e1748240ed7c7p+012Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2812[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.315c693878bf7794e8c5147a41c5aef628454a83p+004Q,
    -0x1.dd30055476e9999be32917914da615dccffabd14p+004Q, +0x1.350da9b66d6c1c287b20d0c66fdce5de9fe22193p+015Q,
    -0x1.28994a50f287dd1631e7025bd22cdf17b3ea5436p+005Q, +0x1.817160f47b9c2c82a0eaca2d739e4e00cbce5e3dp+008Q,
    -0x1.3190f2563110f3ba25d0fc70b7f206485c202089p+005Q, +0x1.195c04de4a34aee9dc6ac41019c497fdfc21d231p+009Q,
    -0x1.4ca1ceb9449c990c48b7ebfb299de95801d9d689p+005Q, +0x1.1f08a0a84ec10086f703994ec12ecb715bfbfdf9p+010Q,
    -0x1.93b7ab26730cf0ebe244bb643bff8c184774c2b7p+005Q, +0x1.b0ba80fa34b852cf32b189e50117dc1b257ab381p+011Q,
    +0x1.a1fdae704f725ed91744a23baf33ad9824638c5ap+008Q,
    +0x1.0ab4b316ac99a247ac05459fc6cb3c72ff1bccc9p+017Q,
    -0x1.27e46031c04b450406205da1ef439f6228ba28e7p+005Q, +0x1.7f169fa350b741e1e419f5e09fed1bed9205cabbp+008Q,
    -0x1.2ed5a5a273d1d16a2ac01468089bdd9ade790fc1p+005Q, +0x1.140ced62c6c958fce474c7317d6485d3fa7764b0p+009Q,
    -0x1.43369240ea1cfa235de743ec59f0be51c7393e37p+005Q, +0x1.0b43d4507a200723f4b375c4456e9057a3f0a906p+010Q,
    -0x1.672a58cf40eb1236553de03c0f0bc5981b11030fp+005Q, +0x1.563de3ce75c0182d1d4376d98cf54ec10df1b14cp+011Q,
    -0x1.847ffabeccdc22d41f596c40dd1d21c46e44ef37p+005Q, +0x1.6292b3ff5c16299205a452ec9d087da3b974b6e5p+013Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2813[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.3825f9de62aae95781d438f2d0d3d0dc7fa42ad0p+004Q,
    +0x1.4a986c757a59e45caaa9af0f13ce8020b44446d9p+012Q,
    -0x1.28181cb92ea44fe5dce3b32cf6f0ed3760d46fdep+005Q, +0x1.7b5e2290aa8bb3d2ab02a78505003ff561535334p+008Q,
    -0x1.2fabebacd0ff79a237ce9eaea4aa419fa188f867p+005Q, +0x1.0686ef974ccc444b1003b384a39b0fd73229dc91p+009Q,
    -0x1.4139e2fc64dfd2f88dfac2d96a3c7e6bdc9fe402p+005Q, +0x1.e79fe49e72bdc75d884fbb4a323c49ab5ccb0effp+009Q,
    -0x1.6a609bd55db17582002438c3261b77f66dc85364p+005Q, +0x1.237dfada595faf75b20e2a714bdbe41c014a32a5p+011Q,
    -0x1.e0bce7ccb7ac2089f8fe0f7aaa6b648d69fb945ap+005Q, +0x1.6d3b35172da1d2ddba7f2c3c0dd1ae8782b2a20fp+013Q,
    +0x1.b27a0bf3df9e5ac0a58bfdf50dce0991f1c7b0ddp+008Q,
    -0x1.06fe57e14dd005e12d408d953aef5c2cfbfd688ep+005Q, +0x1.6abe1217ed3a4a9af3b194a9ec95aa1c7ac32fa2p+015Q,
    -0x1.2786f094cb0525c61c1b2b2bde03b5c045f40d76p+005Q, +0x1.796a4186c4cdd9e290e3929558737e3ed181854bp+008Q,
    -0x1.2d754256fe3370c9f8b2324fc199df09e41dbde7p+005Q, +0x1.027b7a23543f6c87d1506f4242613d93fe822299p+009Q,
    -0x1.3b582136c9c58e4cdcd4cb06880bb69f0b1d1ea4p+005Q, +0x1.cddfcad414e01ec8df59a199f39e5d2c7fcfbb5cp+009Q,
    -0x1.53c60c9c0244ba01cf3d61fadedc605d3d8f86ddp+005Q, +0x1.f5fb3a96dd96fcc960ced40d0f47733d5676ce29p+010Q,
    -0x1.7619a87274e69d0f438aaa1b7efc0ffbd7ac74c6p+005Q, +0x1.86feb7e9072f8f9d0e132c531b221ee441ddb445p+012Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2814[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.3a2a50b83932def5aca6816425d90c7d19e95351p+004Q,
    -0x1.86e57bc2436305d9b126368f856373d9e60b3981p+002Q, +0x1.655f0e85d6c99d8a9b2ee2598286ffc70c692bd0p+015Q,
    -0x1.27a8b06d33011303cdb211e00e53dc556a1ecf08p+005Q, +0x1.76f52aa8ce8966519a2f4269d09b013c221ce243p+008Q,
    -0x1.2db7ae1bc6273195d686aab16a1d4b43067fce04p+005Q, +0x1.f37beaf326ccc830963c92e783f790237e42a713p+008Q,
    -0x1.36f90ff363b89c7f47c8d60c31c1b43aee8a4626p+005Q, +0x1.a966358d1e7a92ad60c02355f5c6d423689a2c0bp+009Q,
    -0x1.5113e4cdaf6266fc666f8e3d263b8dc7284e14f8p+005Q, +0x1.abded317de884c3efe5ef0b6238c0f7fc8cf2377p+010Q,
    -0x1.9493b91487d7cb8a2599138e241ed83fbf49c23ep+005Q, +0x1.4631d0920a104a078a71a98e7137f05fdb48b892p+012Q,
    +0x1.d2392cf2caf9ca9d9ce01a0ab0d726af49c7fea9p+008Q,
    +0x1.175e24004f93a63416cde035f239a3ca1e150e55p+017Q,
    -0x1.2731f09db1cb16a6019700546eff43679f0e7524p+005Q, +0x1.7542c1c17d026fd3b315e974ef08b1397ef41b22p+008Q,
    -0x1.2bead36f2ee02ed13047a206f4f378ec1e72e73fp+005Q, +0x1.eca0f637b7885212556b5d32ba64fd3bc504f460p+008Q,
    -0x1.336e8218ac9f2b2fd675a4c4d8d3527d0a196304p+005Q, +0x1.986473ef9090f60a2ef2686fbbf204322267a8a8p+009Q,
    -0x1.44861d5c1fa7af603592000fd1f228100f518b44p+005Q, +0x1.82c3a54c1de04d6673bab54ea4fe1f4af6a5eeccp+010Q,
    -0x1.62245cbb8ba9c087f444c7505e110afbf2f0a7f2p+005Q, +0x1.e1c687cb5111e4dfd97d4a33a0cb8384f3b79c36p+011Q,
    -0x1.67d25afb2cc78132f9c105ad38e1199be400127ep+005Q, +0x1.d0e1621fc0e073c51016e26cf839faa144073858p+013Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2815[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.64209a3e5e0a24cfd345d7f671ebd29ad1396567p+004Q,
    +0x1.83babe4a06bea05c6ecfe8c8ee5da793bb8bf0efp+012Q,
    -0x1.2739681d4760f655f67f8340f02678c9188905bcp+005Q, +0x1.736168ac784dcdfb1d4a3a38be7aeeac6ac437c4p+008Q,
    -0x1.2b961a2cb6ba5f589d5d92e384d6105c1fa3e208p+005Q, +0x1.dea522800052ec916d30b8549baf8b23b804a882p+008Q,
    -0x1.2fa5025a6d36650610e0033794f39cddbc0502d3p+005Q, +0x1.7163ac31cfa6cbf657646cf66316e506f540bcc1p+009Q,
    -0x1.466936eee9f6f8f083eefd96011d1d642d58144fp+005Q, +0x1.4e8dbf79a4dfd88bffc735a67a49ad075a0925c6p+010Q,
    -0x1.72494f43674404d9b22db222b738a5f1ff06c368p+005Q, +0x1.9b1335b62b561deda8be913776619a546cc457a8p+011Q,
    -0x1.ba42c33f508aafe7e6388aa26878e8eb495d0516p+005Q, +0x1.0348ca81a77a3269b97cc59031837d3d90a7baf1p+014Q,
    +0x1.d09ab9c0016d1666a04fb771e1fa61ebf44485c1p+008Q,
    -0x1.2a26450e14cf3034122543b71663c62a6686d9a7p+004Q, +0x1.cc8b16a5799ca97193d85c4ac0242eccf89a550ap+015Q,
    -0x1.26d93086baa7379dd2b018e5af7874ec20a138a1p+005Q, +0x1.71dc89f3efbbef666371e2e69cc1a9ee34cef98cp+008Q,
    -0x1.2a2bc59780bf147c61ad02ac8767294dc33b5df1p+005Q, +0x1.d8993d5e8dfe518da495683d1a4f97610b1745fdp+008Q,
    -0x1.2d48d5b08e062b4fe63e39dcc74a1dced46675b8p+005Q, +0x1.6775a715ef540f55c9b65660d7235e4fde94b8e7p+009Q,
    -0x1.3df5ef8f8edc9d3a10663dfe58db36c17fa907fap+005Q, +0x1.36d42f876d8b41a5cf96da53d1b6f471e1d46f8ep+010Q,
    -0x1.568a13af7a2f5ef3e66b4b9c5b0b3cfaedf8130ep+005Q, +0x1.53cb4ee2f69cd5656becb5bd279ce472e243b6b7p+011Q,
    -0x1.6b0a0cdf999110fc91ed1066104870f99839da2ap+005Q, +0x1.fd627714377127031771fea57609ffd1f5d03c5dp+012Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2816[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.628e606a83bf9d7c349b6ac3ef3a653afaac2581p+004Q,
    +0x1.8f1e89d2122d1608f602f98f78abcb5a55feb88dp+011Q,
    +0x1.1d192ad55acee1237294347120aac88ce0763c25p+020Q,
    -0x1.26e5206a167c0f019ec8886206672f26fae2642ep+005Q, +0x1.6fab6c33d76a9aa5033794e5fa859cc2c0d6ef8dp+008Q,
    -0x1.2a2f9cbcbed1cccef9d56caa0198a6056b62ed64p+005Q, +0x1.c8b3986c0b0328b76df9e97d429d1744071f86bdp+008Q,
    -0x1.2f07280a3a08a76001d3d46a2a47e20157cfe0f8p+005Q, +0x1.444b9abd92fc8efb9f0384a0c3086e53f733cd93p+009Q,
    -0x1.43692722164fc83683bd258a4645bba6305848a4p+005Q, +0x1.1a06dd705212d23ae6b2bd5749c54dcbdf2b8db8p+010Q,
    -0x1.6085a25b9f276015d977018802f5f475e404c9fbp+005Q, +0x1.2c8c3091650a5d17e6175791da278c5b6a7c224dp+011Q,
    -0x1.a158964f509a75f8f70e764eccb0c994c2379529p+005Q, +0x1.d17a8594b32a5b7a5f3c0a0edd221efaa05ff266p+012Q,
    +0x1.05f414cb42f0ba5425d9ebd7d4673d70c90b9e0bp+009Q,
    +0x1.42eaf550c233e9577ad9e8bd4e889e24a814a342p+017Q,
    -0x1.2698a6ab96ff3e96305bf3f44e6ec7b948a1c6c7p+005Q, +0x1.6e60093ca5e301e061a6acd40d82d91a1a0ce171p+008Q,
    -0x1.291907776f77306f170b6d98e6cf0ae6136391e8p+005Q, +0x1.c3e388751443c5201a46a7ac0cf49592b34fff40p+008Q,
    -0x1.2cd499ed18b8fc5f34227d134decd9cddaadf46cp+005Q, +0x1.3e67e3f5356a9a57647987cf4483fb615ce010d0p+009Q,
    -0x1.3d2fce12605857d8fb1605fa1612644af183ee3ap+005Q, +0x1.0a1b81f254fa902daa7cdde186c1fe67f5253420p+010Q,
    -0x1.4f983fca3f0a995cda4fc235f05897fd2fc15d2bp+005Q, +0x1.076d9bedf562aad66d66387a4e30121b9d029130p+011Q,
    -0x1.670f14f45c0033352b39205843af145e8b275ac1p+005Q, +0x1.4408a3fbe45ead74c8e178c37308cda7229a9f9dp+012Q,
    -0x1.67752b284e5aa980a017f6d5551ed5afe3762b5fp+005Q, +0x1.2bfdcab44b9a39957543f34852481b32888593dep+014Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2817[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.8e2f25b545406abd5b51c86ef9eafb9eb10da952p+004Q,
    +0x1.a4452eb0f160ee51f5d687e19bcfc6acd15f71fep+012Q,
    -0x1.26cbce06fe79b0986550cc04c93ec2a49e85d73cp+005Q, +0x1.6cbc24034f9f352010d988d320f980577642dc0ap+008Q,
    -0x1.2a04b7ef6c040b164329e6bbab1d24debf20140ap+005Q, +0x1.b917b662e6d82a20bc181de262e8331ce744867ep+008Q,
    -0x1.300ea306f7cdab6d8a8e940a98b989079079e45bp+005Q, +0x1.2e3487ac07863032c0d1c3fb57139572eff1cf49p+009Q,
    -0x1.3faa0f8767295da3e5fc5734a8a4e447e8e1a45cp+005Q, +0x1.ff6a667e25474b440bee45d3eef4e7fa74aa3897p+009Q,
    -0x1.500b5ec6a399c5e519558a79caa7bdcbeeef7a4ep+005Q, +0x1.ebf2fde508c930db77c14c99fb89b2f441325011p+010Q,
    -0x1.584de52c3df7bcad6e329b25d630cd7609b73512p+005Q, +0x1.61ba985b31fc7fba6135af5b16b7596930db471dp+014Q,
    -0x1.72276a0288c8d2927137f2af1e044d1245c17c26p+005Q, +0x1.2ad0614e4d5c8d39866bb1aaf81b74a1e2c140b0p+012Q,
    +0x1.ef34013b1cf20b44edb0dd98224eeb4180d9538cp+008Q,
    +0x1.383f2d09a29eba8fc326194577ce3f996ff3c334p+016Q,
    +0x1.fb3c1ed3b70743e8c34c4dca5271e31aa8e01ed9p+024Q,
    -0x1.268aaf63b87d4c71e5eb62d181236175e0f94bf8p+005Q, +0x1.6ba89c7fa3017109843b5410fa3f3049c09271abp+008Q,
    -0x1.2915340f48d1da0d46f60b38394537d8102d5e11p+005Q, +0x1.b54b0ae9b3c0ff868db5276baa1a9148a6815a24p+008Q,
    -0x1.2df27181e2cbb4be10d9eb05093eae6415f81978p+005Q, +0x1.299f2ee4ac9d1890c57ea7cb56d376cde20d5f7ap+009Q,
    -0x1.3b0d81af2b3645e30602636edd3e4a5c4243e17cp+005Q, +0x1.e64abaee6dbe1e70fb041652d4595a9dfcf9708ep+009Q,
    -0x1.45ad41f5ad11085936d0cfd766d58781201d894bp+005Q, +0x1.bc6c98e345f5977c1f80e5b7cf42fa572ea659d9p+010Q,
    -0x1.51cdd863dd905e8a94976ca8419d05607d50ebbdp+005Q, +0x1.4dd4055a46a975f7a7573f2dc7edc2178e7cd102p+013Q,
    -0x1.542eb05997d8c1765d596eb8080e4e75df580578p+005Q, +0x1.d84d9d74be4a79832c50cb33775b18c81f87cb39p+011Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2818[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.78ed4696bfbcf44b61fd62a435e4d0e675f8906dp+004Q,
    +0x1.127d0a0b933cc12adc96d40eba0dc0b91249680bp+012Q,
    +0x1.ea88adcd04350193b5f28b9e88353c42ac89cb23p+019Q,
    -0x1.26b62feedf094f08d619d3bcf4757a111ea56948p+005Q, +0x1.6b1b0064c715d1351e2bccb4458474bd680c8a5ap+008Q,
    -0x1.29b7a1956f0b928be05e355e43845a2749e4e307p+005Q, +0x1.b0fad5ff612adb973c10442698f21df75a9307f6p+008Q,
    -0x1.2f66904e067a58b255e4cb2c52a814287719dbc3p+005Q, +0x1.2395c07577a87132a8c50e97868fb68bfac07196p+009Q,
    -0x1.38f03784b941bb1a3ecc851dcfd378393d729b9dp+005Q, +0x1.e7afa7585cf19664919461d5c18fbec43c898c77p+009Q,
    -0x1.393aa3a4c37f41b18642d739535dc61a398fb43ap+005Q, +0x1.aa532f2e094fdf688f9f2d3c7fb7098888c58c24p+010Q,
    -0x1.47959a029719ceef30028059d18810206d71750bp+005Q, +0x1.ab03c8e4f11c8d74271cf11aaed55595a2c17f8cp+011Q,
    -0x1.5341eeee1b97900cd893151cf8cc078a4378bf17p+005Q, +0x1.42201ac56b56bcb6d99ce348b578232d8cf41ed4p+013Q,
    +0x1.05cdd84b547bb8ef39483538b33c78cfbb6a8b39p+009Q,
    +0x1.074607a7fe72fdcf47a853992e6ef0ea514ddc4cp+017Q,
    -0x1.b19cdf685df0acffa3908600be1978fbaa9ec36bp+004Q, +0x1.7489700cd29390e8f67882a29a2ee3cddd409223p+014Q,
    -0x1.267bc506c09b4d67eddd8335a5119da0912ca99fp+005Q, +0x1.6a2303dc98e1f6acd91596d85be646d1932c887cp+008Q,
    -0x1.28df8070663482494f44ad7e72a543e0972f2cf2p+005Q, +0x1.ad9587fb72e86c8a8d366b78a1026c2504661337p+008Q,
    -0x1.2d712060931a9e41bb72b5267fb06f3233e6ebf6p+005Q, +0x1.1f5f8f23f88f9b60a75cf74fb9e4b997bdeb1731p+009Q,
    -0x1.34785b31b03f050a2623e29879feeaa20a3ea884p+005Q, +0x1.89c84fc7fbd31ac0c6e797e24ced208235937c21p+010Q,
    -0x1.35df6d4343589b38172a4ff0389f36337beee7efp+005Q, +0x1.d066ea91d45962aec743c3560d829ddc4737a175p+009Q,
    -0x1.3737a0f2772b715ba81006d2c3764be39ce42c8ap+005Q, +0x1.a666b3995af3ddbd1378350be7b39a37eecc0adep+012Q,
    -0x1.38fe37e9047c5edfc5473610e64b46f495060cc8p+005Q, +0x1.6aa57b26bdfeee40aa5410bccaf053e65e26e41dp+011Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2819[] = {
    +0x1.a0cd3c651ca1f80011aab94a74e2b664578c04c4p-005Q,
    +0x1.9736dd96e7313517c0ac839153aa1e3813bb537fp+004Q,
    +0x1.83b9abea1dd004cdbe03a3f216347e85af4b2b2ap+012Q,
    -0x1.c290ba360daa28c82a5968a191e6ba3826858855p+004Q, +0x1.8e2e6d32f68dc30bb627b59b3090d86c6943f9d7p+014Q,
    -0x1.1c5dd1a36957a43d720761217e1a0a5536e2c15fp+005Q, +0x1.f1ce499609d6bda50ec693092dc39398454651a1p+009Q,
    -0x1.2684ce6a86d05b7a973c7988353807b0b1fecd52p+005Q, +0x1.6a0c0656fce6ec1eb4356a01082047180f70734ap+008Q,
    -0x1.28d0a2436e23c7064cd32f8c0fe15e1b6192a099p+005Q, +0x1.abcca6e02ec37aff438e9107b43ade19bf57c95fp+008Q,
    -0x1.2b7d2cda3f39b1fe7a26fe2b2c94cac3d14e8eefp+005Q, +0x1.18760a21cfa1f859ae36c12ade65ac8bb5407de7p+010Q,
    -0x1.2cd17979c455d7437f24f2dedc5661720dd21a4dp+005Q, +0x1.1d95de58b8bd07ae6d102445c30de57ac4326ea5p+009Q,
    -0x1.461301d5f78a3a150c3b821c31144eecf96127cep+005Q, +0x1.258c5aa03f45806546af20740a6bc8c99727e5bdp+011Q,
    -0x1.5d82d28d6270c1ec8151bc7608b7456ce5fc13f1p+005Q, +0x1.6de68ef46eb9e99569350d5d0cffa33cccf88344p+012Q,
    +0x1.0742c574d5bb8b3e5c21e86a6792a94b610c2b26p+009Q,
    +0x1.9cb93bd49e2c260c27e900407ce7e3f7aa7eee55p+016Q,
    +0x1.dee74d31b1d2607c0ab17781f8dbcdee33d5d0a4p+024Q,
    -0x1.1d9410f1b2b96097a23fc6a61a83c9a601884769p+005Q, +0x1.0c7a768b45aed254b9b7a263a21c293c040a36cap+010Q,
    -0x1.2581c54f93d5b85a2087b6b3a024df6bafa1a5cap+005Q, +0x1.e2058ac89f96881cfacf33d4ada0aa3bba0afb2bp+009Q,
    -0x1.26516deb3b78efed0a2e7664fd7535909b7c9817p+005Q, +0x1.691c0914f05101301ab2afa5d2810b88e7f958e1p+008Q,
    -0x1.2811f6a412bb5bd07f7625ece7df83739a09743bp+005Q, +0x1.a873b2f1ad606ff7172e5e73e866b7fa9ba2a230p+008Q,
    -0x1.283cc56f4f1b2abbb2ee5336a9beb20197640cc4p+005Q, +0x1.8311261acb51d8fbb3494bb8b7f94f20e0edf783p+013Q,
    -0x1.2b0e803b095bd43e45e31570512b6dfe126a9129p+005Q, +0x1.1928a866d10917139267b9cadfdd48f4c648c5d9p+009Q,
    -0x1.3ac6f4f3595463fdddee02149eb472b58a4ad70fp+005Q, +0x1.03d74be2f75f2b59536ff530c21b9377688665e5p+011Q,
    -0x1.437ba5ecef57dbed49277f4332311bd1b121016cp+005Q, +0x1.17d6ad8e95f57fc79caa433155a1ff7ca1923c23p+012Q,
    +0x1.287de5d54d798f5d37a285428df32b3848ff3882p-005Q,
    +0x1.16e48af4d6edebadb2d937556bcd7be9aec28e60p+000Q
  };
  static real c2904[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.284dc22301e94a27ae595bbc428a75e944c49d32p+002Q,
    -0x1.421f40c895d3b1687cff45a2456548cf9b492c21p+005Q, +0x1.5a13ed06d84bacb31d1b8e21244ded2b57eafab2p+011Q,
    +0x1.be9caab5037cf61dbf7f2b411090204c0a8b7eb5p+006Q,
    +0x1.841afcbd730bfb06497f1927bde45f4f0aea0ce5p+013Q,
    -0x1.381d77683f0d5df401ba36c97217e4782e8eb64ep+005Q, +0x1.84614c177dd18d0a70c8caab618ea904042e7118p+010Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2905[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.546b59a7d6296109cbf2f520419cec2d1d3f3778p+002Q,
    +0x1.82f69fa2ae8ada0c8d385764ea2ef61fdc03142bp+009Q,
    -0x1.56f5718805fab37a767ba6bd5401e3a5a8d6723ep+005Q, +0x1.c2a99ae3cc5b080d25ae81a895a0c25b6e78cd04p+009Q,
    +0x1.5d7bcc5067e642c1e90af947606ed09d4acd0a8ep+007Q,
    -0x1.9a21a8b1a0e4dd701a5fd3eaf3ec999dbd2916adp+004Q, +0x1.0f146da8a9d8ad84c837f1dca367fcaafa8d64f0p+013Q,
    -0x1.44645d5a53d42e631be883016a94bcb142fcc092p+005Q, +0x1.8f215e9423456e6faa29969f447e096284f2d7efp+009Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2906[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.279ff16a98af3e1ee4bba5ac113e8514840b5e66p+003Q,
    -0x1.44c651dba5d7810968353cd06c43e113d44b3135p+005Q, +0x1.2c73549ad0f0d146772589371bb1981f71359a63p+009Q,
    -0x1.b49bab9b74074a38adef4b54c8698eb13cb0cf12p+005Q, +0x1.18752fbcc07e004552164f44c6654d4f126f4b72p+013Q,
    +0x1.7904aa09ec30ae86dd958f797662c67370996e45p+007Q,
    +0x1.2e9c19fa26ae3ff12a3cb7fd5fbb631aec5416e2p+015Q,
    -0x1.3d4cf083de64f77cab6236fc0d2dcb1013dd6d74p+005Q, +0x1.209760cc0fe330fb7748dac375650d0f36d5e04bp+009Q,
    -0x1.701b243f613d446925c82409dff1dce53253ab0bp+005Q, +0x1.b39d81e6e5db36417b5d30ec37b17fa28c6a0958p+011Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2907[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.30bf8aa4b70abd31cc6a8e90679f1a1397e05803p+003Q,
    +0x1.daf264ac210212a17e945d416815d45662d9b733p+010Q,
    -0x1.3cdd3f72654afe468ed49869802ef20be9db4b89p+005Q, +0x1.f771cbac9322cb4fff4addfb428093052f686a81p+008Q,
    -0x1.9ffd6f119ee8a0faecb702bdcda9d8b5944b5e77p+005Q, +0x1.0fcc366937b6c00be3cc07611977ae218908ccb9p+011Q,
    +0x1.0e98b56a9e5c17be5730044f23a9999b42857660p+008Q,
    -0x1.1ce3eb101e1c683726a50a6668bcbcd93c8739b2p+005Q, +0x1.f7951f04604c5ff150fa5f5ce2586d97b5363dc1p+013Q,
    -0x1.38dde818b8d4315c5c3a4507fc350762357ae687p+005Q, +0x1.ed1022e679e3bbf782abac2d627365a146600418p+008Q,
    -0x1.6c5ed735be0f7f2b69ec157e18134bbde80aed89p+005Q, +0x1.ad91d9aec6c943b537aeae8b5d74cb6d1b0f620bp+010Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2908[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.b786bbd67247142a94850195da48835cbabc4c39p+003Q,
    -0x1.38b4ef6d9a1137655f86dd9ea425211c70b305dcp+005Q, +0x1.ca0360817b78c9fb4c777dd5b2d1171a51947771p+008Q,
    -0x1.6acf84e4a31595cc348817e3bb0ba3f5edc86e7dp+005Q, +0x1.378382b26b629fb3160382ffb06136813141cf26p+010Q,
    -0x1.e4d4790f916796044c24c08b06ad0a6daff68ad4p+005Q, +0x1.2da1c6e696742abf9fa21af0800bd760c81c55c6p+014Q,
    +0x1.0fc3f8c6c09f85f51a50d6a30a2ba9366647be99p+008Q,
    +0x1.37b7e0f1fbf673ec0648a7613961089d7cfd836ep+016Q,
    -0x1.3631655c9fe6cb8186c1337d1a1c8075e0cf3b91p+005Q, +0x1.c3cb85fed0bd6d18247e081dddc527f03f94d86bp+008Q,
    -0x1.57708232365845f6cf56c4445136f9c23c4fb976p+005Q, +0x1.198a0bc7ee6a4a77f05fbda70a57aba2f5ad2c50p+010Q,
    -0x1.8f69c7c252cd8f9e48ef541913fefb8888b90022p+005Q, +0x1.70e6f02cc9b0330b228a4b25f6a6db5ff3731a99p+012Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2909[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.a6196fa5423c6233a077aae1cc66769697183a64p+003Q,
    +0x1.8daf44adb9862f280e242303d37697f84f8d5292p+011Q,
    -0x1.3635afc113861a5d27cccececa16637f3ed7ecbdp+005Q, +0x1.b171dff56000b028838b956741a472d7adea33ccp+008Q,
    -0x1.532b3bd1c02bacc3ed52eb842145f6e6e579bf44p+005Q, +0x1.ce1872c9518b157480a2e41ef80524f75d02c795p+009Q,
    -0x1.db561446c686c63036e14a6491190a50bedc82fdp+005Q, +0x1.099768b84fa2ca4b4cd71b9adb06049f9de079dap+012Q,
    +0x1.5d1dbee3357ee9421d24f2bd008884d7bbe5d702p+008Q,
    -0x1.34752074f090fbe83ac9da797b6d210a41c03121p+005Q, +0x1.acf2d6ee8e4fef3d3813f5d2cd2bd3004f6aa7afp+008Q,
    -0x1.49979dbe84663499ef87ed3878a5e40e3818fc2ap+005Q, +0x1.b38f1b7aaf6cc4f99364800eb8055521617a3d56p+009Q,
    -0x1.593995c4ae7c810f711a22c0a8dff254cd3bb398p+005Q, +0x1.8555224416e2a2694f1d7f1a65649c8100a0892fp+014Q,
    -0x1.83aa4bfb86eaf23546a3eec68096c70498c19aabp+005Q, +0x1.74ac3e6e33679c864049d42ebd09528ac8c4e52bp+011Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2910[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.157c546ac300d8b4b54e7c268295bdc982fa2677p+004Q,
    -0x1.345a0c02aa247614895d23d97845a1fe600960a5p+005Q, +0x1.a123db15fe6330719d00c21f06709ad3071ca428p+008Q,
    -0x1.45cfde1844e4e8b0d74bf5a8aef8b96fd559b14cp+005Q, +0x1.76c9373aa99789958215c97b0b18695137120a33p+009Q,
    -0x1.8ad1c81019fa46d62450706bda27e7d9af188be5p+005Q, +0x1.1064f05ecf038eca99b09b74dbf08d777ef17c21p+011Q,
    -0x1.af5dffd97e25c2eb58025c179b52bb7e43bb567fp+005Q, +0x1.ed2e653a55e7cd799091441ee9696b8030e96b7cp+014Q,
    +0x1.654095c13efe3735cba3527a65d00eb179003b62p+008Q,
    +0x1.e021256450f03b161ad58d68dc42809b8f453a3ap+016Q,
    -0x1.331814213884ce0b5c4dac10b39ad2a2c9024968p+005Q, +0x1.9d96046081f185b3820aaaf47f3dbc4743e2cac0p+008Q,
    -0x1.40614181b7f055413a1a20ce8437a1b47c77e439p+005Q, +0x1.68ee87a3e13e3c5fbae7c96201585c4ba2cdf2e0p+009Q,
    -0x1.69c43fb8c6c16f34171435bf6861f93f1f2915bfp+005Q, +0x1.cf72df468719a007df1cc47f4b7dd893d47a86b0p+010Q,
    -0x1.9d7453cbbf995c673c435ffba294f04adbc24641p+005Q, +0x1.0d734ddd7ad1ae45ca47a9b7ec16fde038840a5dp+013Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2911[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.0987e2b92e321f1088429f8f0517c4e2621a34f6p+004Q,
    +0x1.23125d98f806b49edb756d9aeba36472399ec123p+012Q,
    -0x1.331292a5f249faf5d2db4920fee23ee9fe020ac8p+005Q, +0x1.95a33beec91000b8ede7ccf1c015d54547f35c9cp+008Q,
    -0x1.3f330cb9783d23264ada889a6b6f0e76d3f682d3p+005Q, +0x1.435e70ffe0363cacb97071829d9f75a2b6631712p+009Q,
    -0x1.6b26b2a2330ce99011366095ac183305b9a2dd37p+005Q, +0x1.7a9ab614fc3ef89abae7293e93f27b8510284ab5p+010Q,
    -0x1.06cc51063db98189bff8ec732054fd103ffc761ap+006Q, +0x1.cb0eb5eb90c8508fdf29270ad94e8ca7fc544bc5p+012Q,
    +0x1.a4c55c43f60b27556aa1cb57927b674bcdf224c3p+008Q,
    -0x1.3223847ad1bda2a6b1efa331c8dbfb605ca9a15dp+005Q, +0x1.92bdf557392ac5f9581f04e501dca4ea93e3652fp+008Q,
    -0x1.3b888e25fe027940677d48594837765bcdc3bf8bp+005Q, +0x1.3b37873557bd18bfe112039ce05026cdc855fb43p+009Q,
    -0x1.5a2853f572a5b563aa08cb6cb80d3917ec3a55a7p+005Q, +0x1.56ca32e78d4f54c4b8bc9a390cac46dc723d798fp+010Q,
    -0x1.90f94ef6a75cf4e0ae5502d86b026a9bc8864821p+005Q, +0x1.1b7cf945865d38561db75743a5ed2f8052e7cf1fp+015Q,
    -0x1.932c548c763f3eec9b7bc1361f5715a921b9283ep+005Q, +0x1.1cff867f27e56bf29c64753071008a290aeaec16p+012Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2912[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.3fa70b24f748da8470dc4f027f6c2ed874914dc8p+004Q,
    -0x1.3233beef72b578f471af24ee4657adecfb4b189fp+005Q, +0x1.8c7bb7fdd6d6fcf9228cd0bcc0239c668dad04c9p+008Q,
    -0x1.34024f464e6e6c53c18c22639c822b4865a6535bp+005Q, +0x1.557dd002445f65977ebcfd5d45d3c00ba6a30e3bp+015Q,
    -0x1.3bc039c5bb115ce8da4ea97327c6ec88c010d4e8p+005Q, +0x1.21c4a4dffa5aea4e2d71919cacc5d48e6e802f92p+009Q,
    -0x1.58bc56a604f33fcec441fa361154b78da08419aep+005Q, +0x1.26d5f62a982a4a1f3e54536672609747336584d7p+010Q,
    -0x1.a715b5bf72b0c9d3e620de1264158329841036d4p+005Q, +0x1.b9a041c3a5ee925b8cdec38d85fbabf35bc4ad18p+011Q,
    +0x1.b600d249506425a97428931c1ca9a6234867454dp+008Q,
    +0x1.367a9d3633d39a6728077f0931e89feb7c01b15bp+017Q,
    -0x1.317ecb7ce955f0b4a9653c0d63c4f75ee6d1b8fbp+005Q, +0x1.8a2852fb1e1ed0cd967e7df9059975386ef2dcf3p+008Q,
    -0x1.39030f9ca82ab725842a451bccff8c0abe95464dp+005Q, +0x1.1c7e6d563a13759f6702c52218a43bb84c83da2cp+009Q,
    -0x1.4f16913d6142547211d86bd4ce624143a3f958bfp+005Q, +0x1.1354514170325d5eeb48dd9e11f8bf67923ed71dp+010Q,
    -0x1.77eb4ecafe7f89f110f5364841f05090a9eb1644p+005Q, +0x1.611c9414e4a065c700f640c3c84d51bab6c09b20p+011Q,
    -0x1.a4167539d65d6438c1d8e651cdc8817dd26db444p+005Q, +0x1.71ed05f6db200a7a3c619fb71218a4f7d86be4e0p+013Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2913[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.3be5c3d7b4e5fdfcbaacb986b0ccf023a1977350p+004Q,
    +0x1.70a00d5c34f851a69e42c7e624aa45927e0b9f62p+012Q,
    -0x1.31aaf59bc2695386d48b6f69d9b846f9754fa4f5p+005Q, +0x1.8639b41adffabdb3afe618c31be1c2e308cecca8p+008Q,
    -0x1.39b1df4d2d3975b020e7f7e518b43840ba97b59ap+005Q, +0x1.0e3ebfe2395c7fb3cd9b9ad3dd1ff72f0ebc6984p+009Q,
    -0x1.4cc9aed6eba6e52f0c9b16672714d6c670e280a6p+005Q, +0x1.f526c20356168d0abc638d086f520df639e25451p+009Q,
    -0x1.7a699d9bbf023c07bd77b7555447ca33ffb30264p+005Q, +0x1.2b0bcd0cceec1e8bb6b3d99f8398380165f18db8p+011Q,
    -0x1.07a8515a7fb1f9c7fbd1fd6bc27dbd4e4d6e2077p+006Q, +0x1.77df4a1d96c6916e769dde7fd34d71f191739815p+013Q,
    +0x1.d4bc855a051da50c00ddb44f3949208c30b09c02p+008Q,
    -0x1.3119e643b9e04dd33e71bcdcf3f8ee2162251bfbp+005Q, +0x1.844b1ce38fa01a345fa4950ca3e3c9fb4dc7fd63p+008Q,
    -0x1.377ba21907a255ba972e45e0f3b933b1c9fbb0b5p+005Q, +0x1.0a3d0ed70d1fb13a5c00e8002a4e874b7f4b77fdp+009Q,
    -0x1.46beb30e1fa3af7f61e76e5828ec10d00968980bp+005Q, +0x1.dba78ccf368faee0f11fb67490f5aa945fb05fe1p+009Q,
    -0x1.62953b1b745a9cc00d9636969b6745a09286d335p+005Q, +0x1.030a1de797bd0afd0c844a158e97cce0f9efeb2bp+011Q,
    -0x1.62e672655c2e63727f12c04478cd0a7039597fccp+005Q, +0x1.89e990e4f7068df1b2f21ed2556affd31efde645p+015Q,
    -0x1.8ed553c02166a8a67473b44978d0a9027bd3e1e7p+005Q, +0x1.975e9633d2f5c431e5f1c7247e6108d41d4f998ep+012Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2914[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.49edb7fbb1a4d99accd445672a59efe54174dd09p+004Q,
    -0x1.bfcd1e895c5bd1558694b6f29457600eb7af5982p+003Q, +0x1.8ec6158fda71a1d28948da8be0c6fa4482c00dfbp+015Q,
    -0x1.3136f08af2c4d8c10923c958a0e74a0ac9690f32p+005Q, +0x1.81a1ea978f073a6a4ab7b4c621053cd2549f582fp+008Q,
    -0x1.37a8f8eff045b78607ae1873870f517df039312dp+005Q, +0x1.00e3cc053fd1a77794090227a32d708c4fd0ee10p+009Q,
    -0x1.423a35c7ab0a3e9a2abc9c4893937f35ea66c231p+005Q, +0x1.b55fc8b9bf7f1bac27f6daae76aff9da87a611a5p+009Q,
    -0x1.5f0b8f0b636ac026b712a93c45c7cc6ec98d8d30p+005Q, +0x1.b82b80b0b109508a1cfed8571e5fcd859794c566p+010Q,
    -0x1.acb4de6ad5393672f26173a428a9cd161cfb8014p+005Q, +0x1.4de1cf8a720839c719f4e8cf8e513c7e12b95561p+012Q,
    +0x1.eac9455efe3aa3735c75ea182b0339ead301ab70p+008Q,
    +0x1.469583efb50cf863243df70ca2a51f01e3ccf74cp+017Q,
    -0x1.30c06f9af16093d19e032791d2f699378886a265p+005Q, +0x1.7ff4efb2733de331e1ecfcf8c778bd3d2a203281p+008Q,
    -0x1.35dd25084b5ff31864192667e1c5431f1f12f261p+005Q, +0x1.fb0638449f92c38737c04059c31521e68cc8bc86p+008Q,
    -0x1.3e8e8640dc8f273b303814cd54c65f6cd3d0ef75p+005Q, +0x1.a474bedc826d55b0d6b7e7143fd512d4fde29564p+009Q,
    -0x1.51ef0ce11a8f31e25fd400c3f322a1858befdab2p+005Q, +0x1.8f4e476684f52c7e0e01d6547295857ed0728e15p+010Q,
    -0x1.75686fea90839762576a4891cd00ad6319b5e62cp+005Q, +0x1.f2e6d3a92309947d82b2800fc9a4207bb9c57722p+011Q,
    -0x1.8d346e3a69431d51e0514ceda33f4720546ac052p+005Q, +0x1.e58c619843dd9c35b9c05e399eddc88a0b9747bep+013Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2915[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.69b7700fddbf984a6388d2bf7939bdddd35e4422p+004Q,
    +0x1.b3eadf57c1592e8a38e64106d345bb43b07ab6c3p+012Q,
    -0x1.30c612f00bc3e263fac0c6f150981546e23abe0ap+005Q, +0x1.7df8f62521c45314d6e3b4117cc939300a4333acp+008Q,
    -0x1.3581a6ac38fadbc1a6ad35e4bd4a0089ead4623fp+005Q, +0x1.ec85f61906e24179558032fae636a580d6528d14p+008Q,
    -0x1.3a91d2dd5acb23633edc0ca959c17221cd49db31p+005Q, +0x1.7d7bc54b4f8d621c4dd8994f40290507c2911d67p+009Q,
    -0x1.52cf25552fd550f1a7418293090136441638108cp+005Q, +0x1.59855c2f67f2c43c670cb2aedd87786a51cc3569p+010Q,
    -0x1.841234cbe8b9b52e56bc2679f978a63d7e8b69f1p+005Q, +0x1.a730bb67d73f82dddff6f3c7669caf593398d4efp+011Q,
    -0x1.ef8fdcca9933eafaf85f8fc67d023b5220194949p+005Q, +0x1.0f025362acb37c46d1ffae0eeaa2ec48309d5be6p+014Q,
    +0x1.f7b0727650d9468e8adddd5d3989760fe34c80dfp+008Q,
    -0x1.f5079dba2d0164baf6d6cca960dccfab299d38d7p+004Q, +0x1.fc4eb59743339fe00f286a131189de265015f8d1p+015Q,
    -0x1.3065ba6cbb1aaeab4140c003acc7030d4c6a7cfap+005Q, +0x1.7c78e1b9baff1f1a1cc844bef674e1ec01f18e78p+008Q,
    -0x1.3416086dcfdd0155fe4c929c1511ed9d8e85deb4p+005Q, +0x1.e6905c643fa2c39db7639f559134b4fc36402257p+008Q,
    -0x1.3822012d4dbf20083b84d58d67ca9e4c25f60f95p+005Q, +0x1.73617310ca6f6edcce6a54f33a7486cde558dc08p+009Q,
    -0x1.4a19fa86589e5ebbb47f3634959f21497a14d4ebp+005Q, +0x1.41c4f5336f70b4ba6e3e364086d19fb199b17110p+010Q,
    -0x1.6669eae788e40a661c85dc71579dc31021327e8ep+005Q, +0x1.60136cf8c3ae084e1ec2ab5e041faded0abf3b0ep+011Q,
    -0x1.8533a2096612088c0689617a72dbb102a55d9225p+005Q, +0x1.0a3e6625de57e295ce578914d323d55a3ec257fcp+013Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2916[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.6648daf3fd04f1bd2ca21bc224c08d43db4ac946p+004Q,
    +0x1.831b27394ae711d553e792520f65d482b5e74c9bp+011Q,
    +0x1.4c4751759dd83f7ab3517c8552cca3cbfafe2594p+020Q,
    -0x1.306db304b9c29593c1b87677f253485dd4e89252p+005Q, +0x1.7a38c0b2aacdef509378a164a1b28a7fb94ea5dep+008Q,
    -0x1.3400572fc21413ed9198713ffca0c4d0e711749ap+005Q, +0x1.d665e900501190a4478614500748faf7dd0ccfe5p+008Q,
    -0x1.39487a2382e0b4d6be845e89fe79a39948a9fff2p+005Q, +0x1.4f21dc15f5926a802015eab42c27452f963d6f9ap+009Q,
    -0x1.4ed2250aedfe3cf4c06c4a12d0802cdce164f976p+005Q, +0x1.228ce77294541c0d48eaea9330d82f2ba2b97cdfp+010Q,
    -0x1.6f5aa6429f3bd7d9e33b7901cd169a4e4ce4ccc7p+005Q, +0x1.34c5ba76d376fc85969faad398055d1d0ec76755p+011Q,
    -0x1.bd36def8a0e55d2434f8780efa653f45f9fc4734p+005Q, +0x1.dc3ec268bb9a0ac06603defd85226d2c4fe157c5p+012Q,
    +0x1.138e0bd43cdab45fa980f253a02ffda73adda177p+009Q,
    +0x1.775ab30edf50cc2363d69b3c8e7f7c9c5290cf0dp+017Q,
    -0x1.3020e0b0fb3198effdb2dbc982a23fae5c39dc80p+005Q, +0x1.78ef947a0a0b696da83f94a7f59b6c16b3fa8a66p+008Q,
    -0x1.32e7f62a5faf4c676f39c120f23222024ac4f724p+005Q, +0x1.d19a350da7143e387d6f52b00d17e609c3ff3ca2p+008Q,
    -0x1.3715771a5c71daa9c60f86902f8088379592a3dep+005Q, +0x1.492682dcda5fc2889e7664a8157e852358a98983p+009Q,
    -0x1.4878d1d2356940546e9bd38ded9d8fa59eb40644p+005Q, +0x1.12b18d400524ebd04cd21a2bc46fe59d397f6aeap+010Q,
    -0x1.5d931f3556096d0d05ed50642e37ad912c0fb850p+005Q, +0x1.0fe566c90618680693e3749ece71bbc52d032511p+011Q,
    -0x1.7bca815e2256418cb2466da26b18f7834307425bp+005Q, +0x1.4f977aca09b1e1f44077da007792627d14788ebfp+012Q,
    -0x1.91c366bb353c1fd9bccdc79a5dded6f78ef62f2cp+005Q, +0x1.38421af2daf0cceb211f423a5738a178c162d8e9p+014Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2917[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.97626368b3ff4f88d6aae161c8f7b8f4377e9520p+004Q,
    +0x1.e0619f0c5bf1e68c08f999f8381f5931d04ecf60p+012Q,
    -0x1.304e32fd4f4264537e812f6bfded97d74e8fdcdfp+005Q, +0x1.773189186e0d79cfddc8444335dca6ada6107594p+008Q,
    -0x1.33b5c25b584c90c9a355ac22fc1141e910b1eec3p+005Q, +0x1.c624cc83ac7e2425bbf14daf6f90c6b6b80a2a65p+008Q,
    -0x1.3a1068265eede6451fcd8992f0520a0c7c2cf858p+005Q, +0x1.3778b0eb97af00f7c8024d84166cfa60ba621222p+009Q,
    -0x1.4ab879539e75ba8abbe1293f94e2f76280fac8b6p+005Q, +0x1.06b00dbb646d6e961f6577023608349d30c27628p+010Q,
    -0x1.5dcd41324891cb2817be944c1bf0496e3c115748p+005Q, +0x1.f89630ca3407b13567bad35e9bb023d578770bccp+010Q,
    -0x1.877ba34d5db2ecccaca110b49b170a0250f46689p+005Q, +0x1.326ba111ef6d2d4c79dff56f1b8124fa6d2babf1p+012Q,
    -0x1.960896d5eab5c2705bb8505635de9cdd66f05a20p+005Q, +0x1.775005e8f347410f3b62dfacef086d882fa59de7p+014Q,
    +0x1.03aa265f0524bb6d59b241de486dda7f59500fe4p+009Q,
    -0x1.72b26ec490815537ebc67c49af5d4ec85a77ed38p+001Q, +0x1.354b05c198a43548bfa1c02fa90b41d88ef81ca2p+016Q,
    -0x1.300d1c2bb0a64c5b19ab95f274c4018eb8022167p+005Q, +0x1.761ec3896146f7661dbd6f6304e63fb8734acaecp+008Q,
    -0x1.32c6ad82e588e718903f51d53c015b404e935a9dp+005Q, +0x1.c2594aea966bfd13f6204833eb3b732ded5df428p+008Q,
    -0x1.37f7bf4e46ca3fb01edb6ed7230e244d2c306192p+005Q, +0x1.32e229632b639a068e649b270065a47b8d768d9cp+009Q,
    -0x1.4606a97b5ca4970102f820c0eeca0a34070db1a0p+005Q, +0x1.f47f0cf9b71ff7b6d643a922258f28f6399a451dp+009Q,
    -0x1.52de0cee4582470c44d01282a7e8e01dd752c6f5p+005Q, +0x1.c96e0231e887711a50c742c622b88f6a7eb0acd7p+010Q,
    -0x1.663f3232cd36b0865378a63b8c8fee117cab16f8p+005Q, +0x1.e7dbaf4576c8e82439909759f3e8aea260bf7b53p+011Q,
    -0x1.6fdfb962af0fa4712cfd303d700537a40c813c39p+005Q, +0x1.5c66017fed90ae250bbe0f0a90d5795b0b7c40e1p+013Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2918[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.7f924b6c0d02c85daad8ccb084dba8b285653bc5p+004Q,
    +0x1.1992e890cf032ecc797a25647abe8b565889d33cp+012Q,
    +0x1.28865447b626bc2f31ba818b0b3a839bdf58a6a2p+020Q,
    -0x1.3036ef24481d1297bf9706b41280748fc33d4fd3p+005Q, +0x1.756fd670adad774ff67d78e560d56ad6e5bb1e97p+008Q,
    -0x1.33631ff6bd0f9534b3fec8858485109149c94c01p+005Q, +0x1.bd5824987de756d6934fbadf81bb632981565d03p+008Q,
    -0x1.3964b32df08431c8ad77200abe04ac09221f5ddfp+005Q, +0x1.2bd02ff2883166fab9b78d222993d4e572cce552p+009Q,
    -0x1.43e3d27ec87586d6ea87a96f5e4af9a268131bc5p+005Q, +0x1.f2a3241c19bae4ef3a11f2e360f5bc60fa4d2060p+009Q,
    -0x1.4784d6cae02ad1f945932e89fd2ca6a85a33dfa3p+005Q, +0x1.b36a0356ec02f0c99d60b33a75455c2ab13e1568p+010Q,
    -0x1.5ba620b4a8dc9306369b79850a4afe64cae8008ep+005Q, +0x1.b7cb6fadf268d0de75c29e08a56237da7f599bd0p+011Q,
    -0x1.7aa040c955d225f42d85d95c4b4a72a3c46eb2edp+005Q, +0x1.4f086396e4974e3c3c4915656613c0f55776633ap+013Q,
    +0x1.16d06507a5fa4f95d25be3842c46673106e6ef51p+009Q,
    +0x1.3a6cfb725961f0efb71f35342405dd706a67cffcp+017Q,
    -0x1.13ebdc6ec3b00b982256df789596856289653e0dp+005Q, +0x1.8bbc66d42642e2addf92c6bed12ecba1b1819624p+014Q,
    -0x1.2ffccd5242ab31a716b9a038d109cef9e2db77afp+005Q, +0x1.7479df8d6894f2ae2a1a920b5cd75a49077bbb44p+008Q,
    -0x1.328c67c546aa9001fe4be4794a3bec5dce9d7e4cp+005Q, +0x1.b9faba8ebab6d75ae34bce87d9cf997e4bb7caeep+008Q,
    -0x1.37740ef85df47ff82cfe8036b74713f0e2c1b05dp+005Q, +0x1.27a54db9a1c9ff1708119b1763bdf1432a64a7ebp+009Q,
    -0x1.40beef4fabc623f9f73740f43efb4f4c4c9470b3p+005Q, +0x1.dbf838ef2accef9920a23c92e982e33acd5e6d21p+009Q,
    -0x1.420843f97dcbe564440bf7049c864d36d3a5bd74p+005Q, +0x1.93329d703d26f088c4a8ff4a61502200ce33752ap+010Q,
    -0x1.4af6b966ac8693c55b4d82c154fb35b9bfbf840ap+005Q, +0x1.76e3b88a79b6290e33a71bfd09792e984b154bfap+011Q,
    -0x1.51aab00fb233f4d1911224a3136cb9f1d280c8e3p+005Q, +0x1.b914053a6a3f57b9df08e3a8a6b072fdd23e1ba5p+012Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c2919[] = {
    +0x1.946e85f0de338be07ef08c61bcccbe1f028bb5d5p-005Q,
    +0x1.a1b585bac49ddafc11c679964fa14cfc92335667p+004Q,
    +0x1.b625fc4de1e0e1d07e45336d76d564544289431cp+012Q,
    -0x1.137df62a744dedadf1d08c443ecc77d47b81df1fp+005Q, +0x1.acc418496e597908794090091a6d522b5c78579ap+014Q,
    -0x1.2efd047d90fe7109f63119ce4a6d58c847329e42p+005Q, +0x1.f34e518779d4c80dd73a271412ff30db5ff2afb0p+009Q,
    -0x1.3006a7bcc5253e86ce4ae2845adf33cedacc571dp+005Q, +0x1.744b6f622b819ddf05d2ac329f2521f76c521eb2p+008Q,
    -0x1.328296f0063e17e0d689c0fb1f6fd4ad38f218b6p+005Q, +0x1.b7b5f4815045772062ea3928ccc8c50abcb24bddp+008Q,
    -0x1.331064e949f7636f8feef7608ff393c05286143ep+005Q, +0x1.310192a1b69f431b4a3416f579a0425cf6ec32d3p+010Q,
    -0x1.36e2dd512e203d08d2c3962e3b76625ef533df11p+005Q, +0x1.2500934792010c4e780cbec8a65a10c0cc74f949p+009Q,
    -0x1.536aac8ab4398982bd17769cd64de8b52a24ebc4p+005Q, +0x1.31c358f96ae215fce1c8035403c14a10e6bd2268p+011Q,
    -0x1.72a655d16c22f0d758b40147954be69f26573b2ap+005Q, +0x1.7c4d4156cf2a6b2e29ccf5c3c5af604f60e5faf6p+012Q,
    +0x1.128bd90319d8bbb887814f6142e70c339a705453p+009Q,
    +0x1.ac59eae523d2e6c3c2a9d6623ab38b2eb8cb8e87p+016Q,
    +0x1.259106f82801e38d7e7e3cdfb3b7df2d554caf4cp+025Q,
    -0x1.2b45639f255755a445486f541803ccb4b42c38bbp+005Q, +0x1.2810bf5e309590e7e9066c87279d15568d0e2e74p+010Q,
    -0x1.2fd37aaf3d10e87ba54de749fd2ad421504aca6ep+005Q, +0x1.735efc5507fb173274b7a02ac5326eb2d57f872bp+008Q,
    -0x1.31c52c0c242d1cf64fedfe844164fc2b75fba804p+005Q, +0x1.b46cc0671645979a5b8abf638f11c88352ed8a55p+008Q,
    -0x1.31d85a371961504589c4118b055e73e01ad3b218p+005Q, +0x1.dbd002abbae2325648692d7b576812cd53d6bed3p+009Q,
    -0x1.35261a58dab65625d1be8dd798f1672dfb732e49p+005Q, +0x1.20b07d6678e8ee95b8e00ceb2db6d5c59e895cdbp+009Q,
    -0x1.4488b070a068750f08012125d79c6e132ba850b2p+005Q, +0x1.977e7e1768952562d2a0b0d68442a28902439481p+013Q,
    -0x1.4762089609ef098210cbb07408186c4aa0104af9p+005Q, +0x1.0f99e424e4749778abad857ae54ea8659bc3a103p+011Q,
    -0x1.54e24ce4b5186b779bbb7381f9905f47e77a8dbdp+005Q, +0x1.2468a2884a5de1fb13cd67383a23468573b56c34p+012Q,
    +0x1.1e69975f61a6b5bd71cbfc903037ff4d1d6c2185p-005Q,
    +0x1.1662c3c29943f43bbb7c33cb82f70cf7668286d6p+000Q
  };
  static real c3004[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.2c1bc15427e6c080db82de4c88641741c8f61b14p+002Q,
    -0x1.5335988888b5c00be9b0180bbb9f7848fdc14dcbp+005Q, +0x1.6d79c8e6a07c697881040f0062ae5f6df3d419f7p+011Q,
    +0x1.cd774724ae919f3f0c4a88cffc74be94e53f6d6bp+006Q,
    +0x1.a5bb0de7a4cc60b2b442b040e808a030a8d635b4p+013Q,
    -0x1.4583b7e8fb54937cdf6d6660fe633be5aab7acc6p+005Q, +0x1.979601bd19f1f10bd757b0beb0d2142c28b93df6p+010Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3005[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.55cde835e15bdc9ec5a66f3c1369ac4d0f4e79adp+002Q,
    +0x1.9addc945ba8635b9109ef6b726e4714ddfc12d6dp+009Q,
    -0x1.6358462e388d46f7e4777c6677997cadfd158118p+005Q, +0x1.cf3d988344e88a3624e4edfa90b8a8c732cb71b3p+009Q,
    +0x1.6ddbe7f1d8fbf9ed8c8a59889f30c4e44700f91dp+007Q,
    -0x1.bae032f09ab8c20ad76d46d80f37a3dad6a806fcp+004Q, +0x1.22afbb753ded2a47f765166f87e71363aa9a3136p+013Q,
    -0x1.501cf07098a5ef77cdf614a01b7d132b7d6ac572p+005Q, +0x1.9c7469e9e1f6e68580c0b181fd384114976641fcp+009Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3006[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.2dea2d49089e9a0fc268d34f7f04a19dff15d214p+003Q,
    -0x1.4f728590fc73465b4d1398e54f5d4987864fb698p+005Q, +0x1.34c3dd5770be9a19826e68896e2851e85e34dd2dp+009Q,
    -0x1.d8b28dd3cc370aaaa2407b9e539fcd1175a2bfc2p+005Q, +0x1.29162a5def4fa11a58c3f5d34807ea7a4f589e3ep+013Q,
    +0x1.84dc98f36423a75bcc7b70b134c1818430ce6cebp+007Q,
    +0x1.4ea6fe32609460312ac7d8095a7318fb3a0476cbp+015Q,
    -0x1.47df8402c053fa317a0b89cb4b17981d07e73809p+005Q, +0x1.29375a1812879fa068e0e1c551c6e5c85a1f1ec6p+009Q,
    -0x1.82ee1a49ddbaf63970922cf5f9e0fb63e6979759p+005Q, +0x1.c82115f4b701e1a2e6ae63c2a4fd82430b31d144p+011Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3007[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.32d1727fff47fef7f84da998e1e1786b134bef08p+003Q,
    +0x1.fde8fbc73f47a9fd0348507102de7c07593fa61ep+010Q,
    -0x1.46fb2017c98e08492426fe45165d4386287345bbp+005Q, +0x1.02b9e723ac1e63c7361b21c9c906c0d54d789304p+009Q,
    -0x1.b17b5ef2c6306f7af5c85362d8825348c7056f4ap+005Q, +0x1.14f1075011d529766a6fa8983c9f7500d0afbdd2p+011Q,
    +0x1.1d2621419e5e1b35e9bbfda1e66882e7d97d793bp+008Q,
    -0x1.3adde17be6160f87dd71964dd1e4ecf9a00908ccp+005Q, +0x1.0d33f407e9c4fa99c974b23c85db0585055cdd6bp+014Q,
    -0x1.42f64fe59e9e56e854c3ca2433c2e1fa54909836p+005Q, +0x1.fb53dc41dfc287f5378d202988a4f3eac9f54f3ep+008Q,
    -0x1.7b61a625bcdd40f5b26c670a6339cbab9645e75dp+005Q, +0x1.bb707a641ff641e9699b70e39f1901d1a39f2787p+010Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3008[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.c5d1a389f904e4a369fe843ff30efcf9657a6306p+003Q,
    -0x1.4291fd7a6d46b21f9650014497ed65c55558b542p+005Q, +0x1.d6b0a40c695ecf68a9a99f1d17018d005434954bp+008Q,
    -0x1.77eb9b6fd639e60473d3cf3181dfadb97a333758p+005Q, +0x1.3ed2238ad75b0ca5ccd62fbc11285bcc9a504031p+010Q,
    -0x1.104351ad48c01770cf66de296ebb34d4bc7070ccp+006Q, +0x1.438a39e6f3f935cc102957559d8bdc3ab2a57a0bp+014Q,
    +0x1.18d5bc140a0b62527dea45c4c52bc8370e961805p+008Q,
    +0x1.60fd5b326637d5a97267c4a68ca7d4a6e2bda678p+016Q,
    -0x1.400df175daf9260ee15cc5ab94e601491a7ce949p+005Q, +0x1.d09c80c8294687d9b6521d7553d44a5f22c72b24p+008Q,
    -0x1.640b8f02246efc826bc14a84207195dbf90b3439p+005Q, +0x1.21b72e2c6b84189559e4b4b58febaab20da97c5ep+010Q,
    -0x1.a72c6bf790475eae3f305b541b9dcab895ceae84p+005Q, +0x1.81a1cfaed1f084b41db4fc7705242f79136d168dp+012Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3009[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.a982c06856b089395b3fac0f9cb29b8a2c3e513dp+003Q,
    +0x1.af4266cd735f1259d93acee5052aa80a3903dd20p+011Q,
    -0x1.3ff4aedeecbee3fd39c7be46876d8c746ed07bc3p+005Q, +0x1.bd697f4c2f899572f958bc710860137876e1b57bp+008Q,
    -0x1.5ee99c28db8e4fdfa2c0c2eeb0b7a266b741b312p+005Q, +0x1.da3b874c3660ea601122439f42cc5e1fe8d05152p+009Q,
    -0x1.f406e82ccee8b8febb5995b68b55e3191c33248bp+005Q, +0x1.0d61f439d6f3f2c2a20812d82718bb45bf6e5dffp+012Q,
    +0x1.722c29f5496127ecb8b2f0e933a1fe770e37f7ccp+008Q,
    -0x1.3e346c74b2d0751ff73836b1e85c862f04d1447dp+005Q, +0x1.b9029da9ccff3cabd652762fe385c26a3122c55bp+008Q,
    -0x1.552342998c2032282c68ecd52d655170b0760a12p+005Q, +0x1.c03b0d9e61426e8de752484bdd98576f924061b6p+009Q,
    -0x1.88d1ff66930dc99993d4573e52a72581fbef5c41p+005Q, +0x1.9f0c8dc9a1abbf617f826691bbe609940b444784p+014Q,
    -0x1.9623bdfd7deed943df4be4a6db6146a215d561bdp+005Q, +0x1.8156620b3fbe42a3e27fe2197725eb4654c3312bp+011Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3010[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.211af413267805edd4f53078031b254ce6171a08p+004Q,
    -0x1.3e05545ed5cd71a9d60b0ea4bced7c90d4c8eae2p+005Q, +0x1.aca218f1f4287b10b047289a20fb1d9f8a5540f4p+008Q,
    -0x1.50c1e81ecedbe7a8292a2fb87d05dcad3c089bd8p+005Q, +0x1.81368a53692778dd4d968eeecf93c3d82f8650dcp+009Q,
    -0x1.9aaf58f10cfbff20e0393f2edbae6a15d8254aa2p+005Q, +0x1.16468f1c63a7d16af2615f10fb17549c2e133feap+011Q,
    -0x1.f8d8c4f1311a3bb7721de0f35c436105cf5934d7p+005Q, +0x1.0cabc5bc4723d6443dd7a2f8e63dd05ba9ddb819p+015Q,
    +0x1.73a8244d6e09d85932d8b41e23473b3d3dbe3a92p+008Q,
    +0x1.14e3a88f8e9a45972edef04a073d823835349715p+017Q,
    -0x1.3cc3c405d96f88ed39e0278e9e37f63afae7acd9p+005Q, +0x1.a9259ff5074ff3b16f0b130019aaee6969739b70p+008Q,
    -0x1.4b3e927345745e43c4f49ff5b3ada79771df9f31p+005Q, +0x1.73876aa8c65afb8ef88b9c5152378d1a55413c0cp+009Q,
    -0x1.78644f0b42468cb04c67e522245fea0287dcc406p+005Q, +0x1.dd65aacdb0de9fcb05ff047bb3e83eb30a4a7265p+010Q,
    -0x1.b92935b76b2d09c99f7dc30c2f1cac0ffc6eee0bp+005Q, +0x1.193c296b26b6e7cba60cbc7fa81402db9551d242p+013Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3011[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.0ba239edd4b182ad9b90557ff86e49db59828e58p+004Q,
    +0x1.3e4e1894cb370b59a726e20a1f5898e7b8a72f34p+012Q,
    -0x1.3cb24f2dc7398a8f498fc792a67ca2e5015ff817p+005Q, +0x1.a0e212c975c873039ca56ca8bf46045b29bc7100p+008Q,
    -0x1.49b35b24234fe3f5c063c3eedcd4a914b6325c9cp+005Q, +0x1.4ccf7f9464aefe201c463b7fe8ce311d98b9e457p+009Q,
    -0x1.7898a25f550fdfe403cade168e7a674b93f31042p+005Q, +0x1.845fc1b3108e5b1dfc481a0d737a19de224b3bf3p+010Q,
    -0x1.17c512a3f891bf508d0f36e4d44b6e84a9f7a307p+006Q, +0x1.d15c4d36451764f3541e5f5bbb2113c99e84d077p+012Q,
    +0x1.c086e5fba19234eee4f7ea538daed58348896997p+008Q,
    -0x1.3bc31b7b2839986da64c452d3c970f05fc1ced91p+005Q, +0x1.9e0855b852d810c46ab58d2c00472e2401af98e9p+008Q,
    -0x1.45ff5570618fea73facd0d0e95e9f10700f85a34p+005Q, +0x1.44b584a02123603ec6b780984309979fcf409978p+009Q,
    -0x1.6718413dd7b625d07b857617346e6c7b4e73e654p+005Q, +0x1.61336156b07d0a06487a9f2cd1a27e09780c59d4p+010Q,
    -0x1.a8c341335d1faf66c780e3ac50867a3a013812b3p+005Q, +0x1.276b8f9fbdbfd8cb5cd3a0fcb5e42e97c3f84eefp+012Q,
    -0x1.d79a3ce7c091ceeb5d41f3e6dd79e18ee1c9821ap+005Q, +0x1.2db604b1d6c8836746c26dc55929fc1d8069e4ffp+015Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3012[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.4ea9f2a27c6d97715bdf62ca1707aa35a7a768bap+004Q,
    -0x1.3bc75f73d1891fd14c577db9b0b9dd79a3ee0d00p+005Q, +0x1.977b3e3bb26ce9e7e5d7ef1e37c9dd38c39eb897p+008Q,
    -0x1.45e89bcfd688939d107b13f6250ed3d19f782167p+005Q, +0x1.2a204b9346f4a213c0fe8e9a6b2cfea01cc0f405p+009Q,
    -0x1.64c7b9e80e6b188db1377797dd781cdd19356b70p+005Q, +0x1.2e83e5c11bc1f6bdd95ef269e555117c2820c55dp+010Q,
    -0x1.8070a63b8a11ed4266b84d55e76252436277611ap+005Q, +0x1.77d7f21de7e5450cdd92259489b29b9531791f77p+015Q,
    -0x1.ba33c28cf94f469767e2b9348b3bf6d9b1be0bbbp+005Q, +0x1.c1d740837961f59b691878b047cad0fc6e7dd7b5p+011Q,
    +0x1.ca592b934342b2e0eab2abf633b869d9813bcf52p+008Q,
    +0x1.691e2a622f5c3dbb417f71acc214cc0054ea548ap+017Q,
    -0x1.3b1275e9e1883cdbb7736bc238a1f4b87ddcc091p+005Q, +0x1.952f2091bf9f40984d0bcfd31c58586bef7da734p+008Q,
    -0x1.4329c1e8937672c28dc36252fca3112f1383454bp+005Q, +0x1.24e37bffb670d19cefe591ed92f93b011c4140acp+009Q,
    -0x1.5aec2b012264c495c27feb5959aeb70ec26f5f26p+005Q, +0x1.1b4a54e10cceb1148379a8861076d4623b941f9cp+010Q,
    -0x1.88a0760c6112034472eaaf109610f47e00bdbb10p+005Q, +0x1.6ba3c9f21f9a85272383f9b6f189f90ddfe39da7p+011Q,
    -0x1.c3cc717e1c9f9fd4f5bd9b253fd9bdd70ccf6582p+005Q, +0x1.80cee415e1e3efa8625a5bf83313a873df7d1bdcp+013Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3013[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.3f2f14dedc0dda151775a15b774d84153c6b6ea5p+004Q,
    +0x1.99d35cc3c320280871b21cb1874422ea08344001p+012Q,
    -0x1.3b372d55d27b7e045e516fa3110f01f9ef3fe606p+005Q, +0x1.910c7ee7aa390111a770af3c75b7a00fb7985f7cp+008Q,
    -0x1.43b125dcdc776d7dd5ad0a1eb8411157854ea0b3p+005Q, +0x1.15f121724e123e5d6367780bbf41c18fcce68936p+009Q,
    -0x1.584c8d6c43eae84371a3f5406d9db46b2886ef31p+005Q, +0x1.014a1b535ee862ec6e1a17d1ddf8abe49324cb0bp+010Q,
    -0x1.8a5606b5496904ba807dc91785c724b11ce5fbeep+005Q, +0x1.325a629c7dc9381b6fe50696b4e726b34ce26f07p+011Q,
    -0x1.1f3d4ec802c9c53b7753f1019b9b4218a31807bfp+006Q, +0x1.8059b2ac43f1091ed081a1cd3b64b97e59308fe3p+013Q,
    +0x1.f88d4e0194501d799cdba06feda4448767f351f1p+008Q,
    -0x1.3aa63f50b477bde24cb47f102eac2c5221881ce1p+005Q, +0x1.8f230a28b4343a3f851a025ee15dc1dcf07914f4p+008Q,
    -0x1.417b4d4c0542e313d670e10a7a84459bfee00eedp+005Q, +0x1.11f8eacffee7720e1762ea366cf0655341d056e3p+009Q,
    -0x1.521b3affcd8bc916e84e5f4a9b822dac9af12d6ep+005Q, +0x1.e958ea54119468daaa0427f7368aea53afe43c93p+009Q,
    -0x1.7159d1927b2ae67a1ac9b55cfc42225829c3cdb0p+005Q, +0x1.0af2730a62a48af068d733cbc56fc61859359e5dp+011Q,
    -0x1.a7cf38472af4b3aafc8ba7e7585a3d148a93f3cep+005Q, +0x1.a772fec9e6ab5e98cb9bb6e6869a3a3c8755da1dp+012Q,
    -0x1.c69fff725410ddcb53fe19b737bb7a2facfd4842p+005Q, +0x1.a8192d33dac4e85fa401fc82c5232d1e66322d94p+015Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3014[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.5a61738480b4d4c88cdb2276c468455651e735b0p+004Q,
    -0x1.6ba779cdd37416d49200b6747123f505cb8a1a33p+004Q, +0x1.bae5646b5b5c0e1d88e369f0f1afd353dd8924f3p+015Q,
    -0x1.3abe5b774c95255671e552e426e2fdcf78a5b042p+005Q, +0x1.8c45d762adf832cbec3758975700f5545b6ce0ebp+008Q,
    -0x1.419224c2741a285491a7d83bde5fbf4705b679acp+005Q, +0x1.08038f961b7eaae495ae3576b49e63642ff8628fp+009Q,
    -0x1.4d68db9c744c6729c43c7e5656dd6b63d7379c97p+005Q, +0x1.c138f16630bab40d0eeb822d35e54dc86b4df0bap+009Q,
    -0x1.6ce6f15a6f78769b98228a85c9a2d46b29dfefb9p+005Q, +0x1.c414de4bc24c47369551d833a6fbb0a6d7e54503p+010Q,
    -0x1.c47f86e296c18ce8f01d10105e62e32a7c7e5058p+005Q, +0x1.54b6d79c9ef795d2cd1fef25c264de8211bf4afbp+012Q,
    +0x1.01e86034d5df4212220c2baa9df841677fcffa51p+009Q,
    +0x1.7d158f0aaa84f29d51f6600007637b1e36b7720bp+017Q,
    -0x1.3a481fab977b2e55d89f9291290301514d38f165p+005Q, +0x1.8a9e09aa2f59395ce5b52dd564228159e6972a6dp+008Q,
    -0x1.3fc76973f7eb56fc51ca8896d14d0f71e2a84a0cp+005Q, +0x1.04af01ea8a75485bafb1bcf273c21377268e300ep+009Q,
    -0x1.499f3d5aa3c9e581950bc010f0c3f2448452975fp+005Q, +0x1.b0690940928acf0e21107fa3dbe58f2e0d6a51c0p+009Q,
    -0x1.5f45ce7db6499de22d66f4ad638d2b9ff26c02d6p+005Q, +0x1.9b8fde89cc5cf9739792deb039c5f38f4fb8459bp+010Q,
    -0x1.88a6618f351278b848ac70b525690af999eb3816p+005Q, +0x1.01ad0c6a6bd83442ebb8cc1fb5068c13eb3d9527p+012Q,
    -0x1.b2988a1a234d18805079fd31d8f8f74e39af9ebfp+005Q, +0x1.f913861f298c3c812ac76c58248ead055023add4p+013Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3015[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.6ecdd791748ede063432f7102cb7fa729c20f65dp+004Q,
    +0x1.e98af77083a2d51006fd2c0ec4925ce5427d81bfp+012Q,
    -0x1.3a4bc6f1ab58451d7b6e7190a45bc97fb32b4738p+005Q, +0x1.88878efbe549fd14e7751bced689e8c43dd67662p+008Q,
    -0x1.3f64316b8926557998e17e29411f6a2678609c87p+005Q, +0x1.fa57c31f537803af813ade4895055dc3844e5271p+008Q,
    -0x1.45741a4b1d4fa679221c1f223e36dad637902775p+005Q, +0x1.8963e9ce77fc8ba06f8d1d4c640e2558b3cb3272p+009Q,
    -0x1.5f33e4dc70a20316ef0181acde2d2ca2b233f7bap+005Q, +0x1.6451eb582b97623951355460360843accef316abp+010Q,
    -0x1.95d5af12e6ec139b41cfb00cfd4a36f5c3302e37p+005Q, +0x1.b2dbe91bd312931bb853b1ee16d03fe0335d1e6fp+011Q,
    -0x1.13816f68bce18b4120918aa598625c1abe65387fp+006Q, +0x1.197cabbc53e00cafc75a99473381301997cab80dp+014Q,
    +0x1.10aebca6472db349508228d398a2d8d6391689d3p+009Q,
    -0x1.39eb5cd2ab5ef2eb7fb4c523ad67df4cd0c3c21fp+005Q, +0x1.870c0813e4aaa0b037651dccaf7d2bf0da9f02bap+008Q,
    -0x1.3df7a12f36046d024baf08011cb9e24cab811faap+005Q, +0x1.f477747c79bec9a8e857834e1e47771b2fd78326p+008Q,
    -0x1.42f13f9d16b842abff918199f4f11d769d96f984p+005Q, +0x1.7f24eb9896b0f8453b508703cf7d7c73ff71970dp+009Q,
    -0x1.563efdc3edde7f2fe5432af3440cee360104731dp+005Q, +0x1.4c93702d1029d62f99352d073fe06de541e66ee0p+010Q,
    -0x1.6cf7d8f3b0661b846f96f009541a1a16a6f3b081p+005Q, +0x1.164db72f027c28d90cfe434ea3d254d1c7df33dbp+016Q,
    -0x1.7655e2e12af1ace34526a84483800539412cc0cdp+005Q, +0x1.6c253eed51abbcdb68dab80d9d6f9ffdbe788e69p+011Q,
    -0x1.9fc5492b763bca6f11e89155167377b1c61280e4p+005Q, +0x1.15ab7ad197c9ba5a403cd6e43c42e9da59790400p+013Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3016[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.7474840e5bc13e990ff5b8e2d0bc494c8473463ep+004Q,
    -0x1.aeeaaa97c6915184b3657285d86e930cebfd854fp+002Q, +0x1.0939c7a51b4754a4d74ba94a827d80fa71816451p+016Q,
    -0x1.39ef99fd43992838b7ce7900bb475286f1b07c05p+005Q, +0x1.84bb64c2060ca548ea9882b74492f3b0dfc898abp+008Q,
    -0x1.3dcaaaeebaa8db14eab076f5d238000eb8f2dc51p+005Q, +0x1.e400672900ac570690a075f459a78eb2f5b3f31ap+008Q,
    -0x1.438ab495159e538d31f7dcc5fc96fd2494bf9b82p+005Q, +0x1.59e64164c18c335e876b474b9136d2657246b1d4p+009Q,
    -0x1.5a389625b2df14c997f70fbb182caeeedf2ae0f7p+005Q, +0x1.2b03409031c4970e1e7a1182811f55a033f51b68p+010Q,
    -0x1.7e20c3f9d1a8c038af7858ce8e3dbbbd80de5ee4p+005Q, +0x1.3cc885a346d2d0c1d5682cea330ba7d2486cb4dbp+011Q,
    -0x1.d8c98bdb81d5e16988c14013f905ddd1d8de00c3p+005Q, +0x1.e5af6f49e433d39302a861e1287b93cc1d380ef5p+012Q,
    +0x1.2168678e5d8aff2288f7e90ec559987f8f90f132p+009Q,
    +0x1.b3694a26211d4f5d8a09ea09669e3ef442ac21b2p+017Q,
    -0x1.39a280e6f959b543716bf86e981a352610738d5dp+005Q, +0x1.83748e406561e9fc307e23b417ee73f954b144b1p+008Q,
    -0x1.3cb0ba790d42d3d658b8c8b7bcef8543b6102fdep+005Q, +0x1.df3a619df88837c0e72aa64a6c3fe0dff3089050p+008Q,
    -0x1.415689097a30e6b7ce85e3e1b6dad096d9a625eap+005Q, +0x1.53d49571688f3a19e1fab42497565f9f2919c725p+009Q,
    -0x1.53c0f3ce71351476725d89c321749f379a566fc5p+005Q, +0x1.1b3aa4df26bff5cb67401c0929729e0b6a661527p+010Q,
    -0x1.6b8bd9980cde3536f3d90a136ff85b0c7ffddbedp+005Q, +0x1.183a62628569dc265cff6ded59b7a7088b14c4c0p+011Q,
    -0x1.9099248d143ff7bd72b5f28805bced932596dcacp+005Q, +0x1.5ac40b0ed48a3df908765db67f5fe3782d347b38p+012Q,
    -0x1.bc0188e5c7da46e3cdaee15df4a59d58e5f60fc5p+005Q, +0x1.4399f67d2b63e350eb3a728716155df17bf3aaf2p+014Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3017[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.a00b4a88ca7384ad01dbf932324903898dfafea9p+004Q,
    +0x1.12533ddf2187062b5c58656eac3a55e9b2484b99p+013Q,
    -0x1.39ca47d3085d7645d84f523601281dba10f0b763p+005Q, +0x1.819e9e3e1b006a9be6cd96fdaf51236ec346657fp+008Q,
    -0x1.3d61842fe1efe67596f5d164e28ed0255d2dacf6p+005Q, +0x1.d32aa2c729a936da068b4611e10a800ecc0251c3p+008Q,
    -0x1.440ea42100665d35967adca0f3df9e8a79846169p+005Q, +0x1.40bfd44088890b9a1127e60bd09ee230adb09e80p+009Q,
    -0x1.55c015703cc2319cbdf69acf57643f261f0cf95cp+005Q, +0x1.0dac186a1c4d3198893856e24b9f78bf9c228aa0p+010Q,
    -0x1.6b79092eb1e2723ee08d8f85af90cc2437af606dp+005Q, +0x1.0293475e26f64341aa384fc8001b9a9f0a5765c7p+011Q,
    -0x1.9c926ec9e7b9de77fcaa243bc3f720740b4a77a6p+005Q, +0x1.39b3251479b0c803d7297ab7c009dd357ae3ded1p+012Q,
    -0x1.d6d4542b73275a524478a4ca920e9a2b02d221dbp+005Q, +0x1.8bbe3ab9b0b04653a0eef15801607f55533b2936p+014Q,
    +0x1.1bec2daac93250b6d4b1e9981f80e56884f048f3p+009Q,
    -0x1.258961713b61be8957c63f48fddd984248249bc0p+004Q, +0x1.5b4b417f211a55fb7af888e3172fe82271226fefp+016Q,
    -0x1.39893690ba026252107e4d7b17aca702e786e329p+005Q, +0x1.808ca787ec55d76e70064fb21a5b1aea05753510p+008Q,
    -0x1.3c72c635727397b4881d1420402067fcab6a93f6p+005Q, +0x1.cf607776be71df22ed2eb65ceecf07acefdb6980p+008Q,
    -0x1.41f91facd3f091105cddd652b55c1d50ac24602ep+005Q, +0x1.3c2791f77cacc4a0b853ec1e6bd39b26238f88a4p+009Q,
    -0x1.50fa05711fb2cb2b4fe266bdf23e6d5b2b05dd52p+005Q, +0x1.015965c5e07a47cdc595d652d15e759508e7b850p+010Q,
    -0x1.6002615350442cfdce0a460c7d505eef0195f933p+005Q, +0x1.d6630c4e3e3aee3cc061d82a09106eee127137abp+010Q,
    -0x1.783e2dbcc6977df76a79228c5d81a1751b4ea5b7p+005Q, +0x1.f72cea158e5dd45084c572be3e3cffb93ea5e102p+011Q,
    -0x1.8e09bfeed5eb38a7c9894e07aae3aaa48b771c4bp+005Q, +0x1.6ac261cb6c39147351d2bfa15dc595f779c490c0p+013Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3018[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.85c03c617ff9aec95adca982d65a26ef71e9481cp+004Q,
    +0x1.1c86bae117eb03e4679bc7040cdf20a7fd909662p+012Q,
    +0x1.636ee8aafb1c2bc7b36cbe20c3b42b581f9a0de5p+020Q,
    -0x1.39b1267d44c198322fa9a88b7256d5291afb8eddp+005Q, +0x1.7fbd84c99343292bc2e79cd9abaaa22d513ac591p+008Q,
    -0x1.3d0819b788514ee314d8446c4602c9fc4d2f131ap+005Q, +0x1.c9b2a1aca72fa99eb8cd7895fc22b570558f1779p+008Q,
    -0x1.435c68d07a660c4d69b1531268da12480ed8be22p+005Q, +0x1.340f3ff099e5270df184c16f6792e719cc4449f4p+009Q,
    -0x1.4ed2ced7e10fc7aa0a23c6a953b254a6fbabecc6p+005Q, +0x1.fdc5684a69cbf76bc5efe699d9087f9195d7e4c1p+009Q,
    -0x1.5581ebd635fa10a1ead91c501d80abdc796a1b9ap+005Q, +0x1.bcd872f938e7e77f100259c6e8ab262e71ecc103p+010Q,
    -0x1.6f1ec1cd5c566d95342096304a4aefd24384b6d9p+005Q, +0x1.c3dc7d3b6f93bdc01c17642a6136b27623b2335ep+011Q,
    -0x1.a195b97a60143d19a458adbaed03bfb0bb9965d7p+005Q, +0x1.5a1ebdf2898294d5919ab49eda3f88d58e72ba58p+013Q,
    +0x1.27e1958bb08165d91e5d2550a4c80e9f1dd9820ep+009Q,
    +0x1.755d34de14c0f21025703653967e82d27b6f46ebp+017Q,
    -0x1.3977479356b93eb792ac1ace75fce43b8dbdd24bp+005Q, +0x1.7ec967ca7c329a4b527222c5234e9f68f170e60dp+008Q,
    -0x1.3c32a8ae53847c19aa55f430bf1f4577f5aad53bp+005Q, +0x1.c65c6ad45745f7fd0f1566f156224d3a6a8e297ap+008Q,
    -0x1.41701a76b298450054a538354d0dd0f2df43f19bp+005Q, +0x1.2feea1ae91152b87998d715bf0d299de10e5930dp+009Q,
    -0x1.4b999dbe8b6cc913ac57c6fff450d44d08a680c4p+005Q, +0x1.e7a52f867c54be96a0d9f4405581ca6fd1d4a36cp+009Q,
    -0x1.4f6634f4cd17686a5b7a1bbeefb04f92dc7693f0p+005Q, +0x1.9cec1b253f5718d5dfe01e298bf68edc9ed0655ep+010Q,
    -0x1.4f9170b394047434c0c2284224849736e6ec5a8cp+005Q, +0x1.a06bf7f2cb64e5ce0804c769d3cf2be3af9fe6d9p+014Q,
    -0x1.5c80509c7633cdc785df6bc6ee2ffa3c3515fa91p+005Q, +0x1.82cd0329a7b939d8ec8f97a9ee8b1f8917f3cb4ap+011Q,
    -0x1.6bda5f5b72478d96acbe5f4989e0ca475e9ecc53p+005Q, +0x1.cad5c7322174c79355cdb6e174332e4a158b9586p+012Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3019[] = {
    +0x1.88c8ea9931cf5471c76c65ffada0adebdd68eb43p-005Q,
    +0x1.ac75377ec70e34836498a11abc13d9c62a6a2e55p+004Q,
    +0x1.f08875f57fd09c3aec553d3f89038467b97f048dp+012Q,
    -0x1.39819f7f5b419164ef45f8df9376f42ecc9790efp+005Q, +0x1.7e840a4d95480e677dcf31a64a495563e2923bd1p+008Q,
    -0x1.3c2c5bdde00125844bc12a199c76ae729366192bp+005Q, +0x1.c39f6644d800b9023461ea4bd61d187ee08023cdp+008Q,
    -0x1.3d0749d03e4ce7253d1c415ccc6f18d6d2f113e0p+005Q, +0x1.f500034256250232ad2cb658dc0a7f1518e1792fp+009Q,
    -0x1.3f16ea0f03f12314a79b332a3f3cdec51335a622p+005Q, +0x1.47b6c27d4f38ebdcc8a24e559218840b198ce5b4p+010Q,
    -0x1.40eab35fe29caa6fbec054775ca691d76bbc83b3p+005Q, +0x1.2c7ce4d65e07f31736ee8662c9a16723c6fbead1p+009Q,
    -0x1.4a5dc046e1fe0e0e3e0f5c81b2d8df079242b156p+005Q, +0x1.cbdc813c0e070126d67620232eea98e8f6bd895ap+014Q,
    -0x1.6129d4459ccbeb96da504c89e279747af0e77018p+005Q, +0x1.3df69312c7b56ebf32dec5dca618a2f47d2ecc4cp+011Q,
    -0x1.885004b54a4f3ba288de7862019652ab62c1861ep+005Q, +0x1.8a3b3cb14aae3ceeea46c6d9251357efbe722a68p+012Q,
    +0x1.1debb815d518b72fdff38abb07f8fd5c429fdbd6p+009Q,
    +0x1.b4416ac122357ca2b1947e4e8f39850ed9145936p+016Q,
    +0x1.68468b2eac258c44ede751f3f44af5c125cc9a47p+025Q,
    -0x1.38f1a2423649453266d13ae4c0f6432e44f1184dp+005Q, +0x1.3cb6911d2032a38efded4576f28a2eba988b88ffp+010Q,
    -0x1.394ea5bd0cc576c8736c5592ff87c2ef629911f1p+005Q, +0x1.7d9ac4fe1ecd3c6e6bf2cccda9d855df97b09deap+008Q,
    -0x1.3b7019fd5b1cda654b6d6f3c5be767664c3b5341p+005Q, +0x1.c064390df4dc6301866d092284cd230de12e676dp+008Q,
    -0x1.3dff193cbddee37aad8e7ee4d00c14c484bcb7b2p+005Q, +0x1.df54e0bc54d8d5e8542458b554dbda13896f8b51p+009Q,
    -0x1.3f3319e4592f0e0884f63ad47f8b2c8f6973d15fp+005Q, +0x1.2846872bf688a6af09cea874b0b9bb8f1dd3d8dbp+009Q,
    -0x1.546b3c79f753f029b01f82e1282954c6c9a542edp+005Q, +0x1.1b6f6dfc2e5d4d05f316cbae92807985ac9798dbp+011Q,
    -0x1.61e313ff104331f87645c58779b247fb2891c5d1p+005Q, +0x1.abc2c81908efd5a30c316d85dba26761a4cd6fd8p+013Q,
    -0x1.66c3dc046ab0aa7d8a40cc73a78b02566b8252d6p+005Q, +0x1.30df4c9e3844567b5a54dbae3f2cab8d41dbedc1p+012Q,
    +0x1.14fd1bbe59be97f9d9c53d71cb385d2416103167p-005Q,
    +0x1.15e75e33cdd87c9e871a983225648c5b9f971063p+000Q
  };
  static real c3104[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.2fe28bbcaf0e040d373f56c1ab967196ba15a439p+002Q,
    -0x1.64a3d7d234a2622fda2280074084b4fa038be89ep+005Q, +0x1.812472907852153a320e7ea9db50e0ad8cf5e867p+011Q,
    +0x1.dc54b5dce69f9fd3b397560ad347f195fd5e9ffbp+006Q,
    +0x1.c93c060dab865ddeace812bde3f090a992795a6fp+013Q,
    -0x1.530895e824b0383e92ce6a6c227640ce231ac7b8p+005Q, +0x1.aafe78ff8ee6324aabc639087a49c16db10fbf34p+010Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3105[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.573057338509a38324360cac9d3f8faac538b0e6p+002Q,
    +0x1.b398c01c6453dd7f06bac031a4fffca5abec951cp+009Q,
    -0x1.6fb44eaf3c98b115980425d018e15949c34023e8p+005Q, +0x1.db80c44108b84bfdb62e4a98b6059c3394734e9fp+009Q,
    +0x1.7e842ea4a60a28de9b81e0f15e136153bdb367b9p+007Q,
    -0x1.dc83fc1c087bd18046e2d0cbeb5e5f75b4315205p+004Q, +0x1.3701b3aebfd2734dc6faaeea201d0eb0160f4cd3p+013Q,
    -0x1.5bd5a432586fa0cf25898a127a8a3b27bc555279p+005Q, +0x1.a99f39f7fc99e0b3c0bd24143c6eb38848b5d7dfp+009Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3106[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.343a1ddb3196164e93ebf10d3558fdbeb3ea8da3p+003Q,
    -0x1.5a17174919b52c2f53036792d7a7d8bed4dce0b1p+005Q, +0x1.3cfc842f37f38e56745f423622c85e4ef29c52b2p+009Q,
    -0x1.fe57db0581ede4180e41e9faa6b66e1f45fb0413p+005Q, +0x1.39a2c700a596ceec0b3e6c01fd6b2b72612443fcp+013Q,
    +0x1.90898f681382348ccdf2a09a785c278f80010ab0p+007Q,
    +0x1.713ba0a8c523cc66663a72d35c2c0d5de738f910p+015Q,
    -0x1.526c64d02c2e6fd27e170b540094f3dd1a9dadc9p+005Q, +0x1.31c341e3a05cabd610ed37c3768db0daf09b0395p+009Q,
    -0x1.95fc5ea783c89f4b1828f2117190f7075cdc0bddp+005Q, +0x1.dca5f9a3f1aacf77c13f1f6ba8d756de41924629p+011Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3107[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.34db75c70d7fb9cd75351073fe308d8ac5715924p+003Q,
    +0x1.113396ab9092f202b1e230fd58e02ffee3768682p+011Q,
    -0x1.5112142333f99e6854e5c08dcfb6ebb01ad0de9dp+005Q, +0x1.09af4ff9f9475c6155087a8e00762219d5dc68bcp+009Q,
    -0x1.c2d85bce69366a2a271042be7b5124ffe8827c19p+005Q, +0x1.19a4d4fb72de00b19c0126385c1b3a4514cf776cp+011Q,
    +0x1.2c067e06552a2713bfa3aa4d9f905435adc33995p+008Q,
    -0x1.4d085dec9f397155ec506860ad0a562ea39d9ce3p+005Q, +0x1.04c0b193792dbfec805c4c943219d0a509f4f0dcp+009Q,
    -0x1.59ca14ce848f078313200cec4c8e39039359a4d2p+005Q, +0x1.1efe402306e1f40099e72a0b249d2dacac0fc45dp+014Q,
    -0x1.8a67ecdf86678fd748f980c85c08836d8f9e2c0fp+005Q, +0x1.c8f8e834c7f33a2174f7640db46a188e9e1d2a0bp+010Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3108[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.d478072516e9ebe7e492978175942bd856e2cda2p+003Q,
    -0x1.4c683076d988413107287971f5a2bf9dc1f1fc43p+005Q, +0x1.e34eac8eb4016181305dda721ec7460bce348f2ep+008Q,
    -0x1.84f3c2f68aeb54340c72f58156ad07f386a9254bp+005Q, +0x1.45eb3db940b79b6f227e5d747c3667eb6aa83991p+010Q,
    -0x1.30454c4dc5badcc788b702aa3b3c5f6219b0065fp+006Q, +0x1.597d8f67c30ca31ae9191de095fcf03e7cfc7498p+014Q,
    +0x1.21ad0d335904ea51681d60166ae1449cc9acab58p+008Q,
    +0x1.8f0acad72928a87bc8d149b62fad12be18aaa4b9p+016Q,
    -0x1.49e3d70174c605bdfda4876443567218c45be75dp+005Q, +0x1.dd5dfb66ee518162e6ad55c19ce905a10b57b5a5p+008Q,
    -0x1.709d1d6d61bbf756a34d5c12a97096de1207e415p+005Q, +0x1.29bd323233ad489cf84769dcf97c23edccca2fc4p+010Q,
    -0x1.bf3a124cb5a5d657ceef349d30f531863278951ep+005Q, +0x1.9236a88ea8bf46d70ca8d2120a154718f2dca893p+012Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3109[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.acc4e11cf0054b4957837549312b84cb87aea2e6p+003Q,
    +0x1.d283734db9bc34be94fdfc08c5c00a22cc02e87dp+011Q,
    -0x1.49acf45570daf5c4f805694a4f17e6b7b5acd632p+005Q, +0x1.c955653f75e8cf105011552f42030cdc6e81a6b8p+008Q,
    -0x1.6a9af7306be69720e44281d029bfde8268988502p+005Q, +0x1.e62d94429837ad5bc5c3349a91c3ca852778e17ap+009Q,
    -0x1.06397f26860e0193631f9b854bd485a5a171ae31p+006Q, +0x1.1067808246303886cc678b6807f14d32d37a730bp+012Q,
    +0x1.87c2cf121710b63787b2dfe386700bdafa583793p+008Q,
    -0x1.47ed174d1cc7eefa2323763f0aaedd85a12cfec5p+005Q, +0x1.c5062c47fcdbb878115a6512f17fea0e3beec792p+008Q,
    -0x1.60a5bdf01946c369b89825c24b59e81b24f3515ep+005Q, +0x1.ccbe4d3992e24844d34224789181df5687bd5835p+009Q,
    -0x1.a8adf9550c1970be27cd3ba5ee95128469933182p+005Q, +0x1.8d9e8fc6eeeb93f3eedff70bbca514755bb973b3p+011Q,
    -0x1.ba1f970ed0ae8e3395286f1c05fe1a4e00732789p+005Q, +0x1.b89e71f8275d77df45d457997555dbb1d3905c72p+014Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3110[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.2d45d3376496d993a1f0ccebb02ea1c7f26fd30fp+004Q,
    -0x1.47a9ba7de29d776747fd6b9b0968b00fb2825366p+005Q, +0x1.b8153209eb906bf98a3715dd84e9bf0bfcd3cb05p+008Q,
    -0x1.5ba8ee8b84161e57c2a13b80946b6873bcdabe54p+005Q, +0x1.8b85048c91b6d9e24494deb01bfb34bf7dbcb022p+009Q,
    -0x1.aa6904b0b1c718e0fd256161bda0b1a592b23487p+005Q, +0x1.1bdbc8156a8d1d7eee1ff41ccf89ec4728db3d48p+011Q,
    -0x1.24a3709d3df4df4f6ebc9bc740f899bad301f83dp+006Q, +0x1.238268c158e784a7ebf5b9e92f20960091789f94p+015Q,
    +0x1.82039ea89ca57d48bd2e4e3712b1c2ac236d1261p+008Q,
    +0x1.3f29d1b1cbcabea406eb8559ed609ddcfe7a0cafp+017Q,
    -0x1.4668aadcccd742ad39627ac286be3b3065826493p+005Q, +0x1.b4a997affdb5b72534b26758d792d1d62985e36cp+008Q,
    -0x1.56129ca323cb52ef66ca092d64ed2e7b7f1a62c3p+005Q, +0x1.7e04bd45a8fdae828d80cf7b7f2cad75b0abd28bp+009Q,
    -0x1.86f9c16f03e3e02ea47338337acdeeec43624e99p+005Q, +0x1.eaf95fba0c9a0fbc8d4a48606cbf9425588e93b5p+010Q,
    -0x1.d522ef131a9416d998b462c1eb17f188ed67f501p+005Q, +0x1.24ce25d550ae543e71f64406c54fc9bce0bd8f74p+013Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3111[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.0d8b78d0026001d6a9bed018b019bb380bf8149bp+004Q,
    +0x1.5b22429b1ccffd44257f6db1229e842beb57b51dp+012Q,
    -0x1.464b6d53d52759971c0316fb2766e0128f38a9d9p+005Q, +0x1.ac16a665ba664e78668add2730e4c49059ba7635p+008Q,
    -0x1.542c8d56ff857b79c5324e3aa03d37bcba0a99d9p+005Q, +0x1.562e9b42196c0fe00c7f7534652f2abf69f51131p+009Q,
    -0x1.85fc74ff435222ffc1bafea6d0ab0401a21186c8p+005Q, +0x1.8deab67ce7705ed0c6cfe570e207737be0502ecdp+010Q,
    -0x1.289fe1fc1a23279abdc56caa3b53af51b6591272p+006Q, +0x1.d5a7f54006245c809c4074bd40de98b417973e22p+012Q,
    +0x1.dd1e5a1c1795e67cc9fd1f8aab3c1d7635ea20cbp+008Q,
    -0x1.455c2b4276ca7b7a275785b0750b71e8e904516cp+005Q, +0x1.a948332533a6b776a24aebef713b70d29101144ap+008Q,
    -0x1.506f8b237d4c97f17d463a0794d61178c17c4321p+005Q, +0x1.4e2340edcb3f97360195368b7c27a89a5eac7136p+009Q,
    -0x1.7402118b4b8456e310263de6e38dda14b90241d1p+005Q, +0x1.6b732923b0c53b8504f339d88026a973fa63c77ap+010Q,
    -0x1.be8843fb0a3d8a33faef83df1b976dca826b39a3p+005Q, +0x1.319228eb09360aa4e961715d93089857b8e85d5bp+012Q,
    -0x1.10c7b9fd9437f837b4eaa8191aa83f5262288b5dp+006Q, +0x1.3f2a20630de6058bfd2cc80e0c33b3cfc7893108p+015Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3112[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.5e7b573024b3c56e3cfca7b668007806c16ed0f6p+004Q,
    -0x1.45547bd356abe3edb99275a634dd6f13b3ed0c88p+005Q, +0x1.a270676563f6bf6dac7316d59b0692d0bebd39e5p+008Q,
    -0x1.500a34130830cad08546899a5f66df8dba3de8afp+005Q, +0x1.326f144a12e239cd45584a7548a5d7ce22ae3e10p+009Q,
    -0x1.70c409c3d00fb18608ce7b8adc2e371d6f13012cp+005Q, +0x1.361316871543f6820167c00ba69b5cce7d23599ap+010Q,
    -0x1.cd0f607055d1fe42c5f09fe2629d9947a24eb1a4p+005Q, +0x1.c96a3acf1938c139248bc593aebf1c6858ae58bdp+011Q,
    -0x1.d480d799a57ad98f9d03b55c69029197f15d56f5p+005Q, +0x1.9c12d4f56ef1f4c799716c5b8fefe7621d54227cp+015Q,
    +0x1.df0ded19686bde588037d246edf5e0703b8c51dbp+008Q,
    +0x1.a3d02e2e8bdc70fabd96417cae92a7c5a9f27d23p+017Q,
    -0x1.449fada835807e4ce1f6d50354551edd4bd29ae5p+005Q, +0x1.a02b79b6b954ba750a0f1ee3f54c85d8d9485a9ap+008Q,
    -0x1.4d49d9bdb88871c37501b538c7daa970f3339ac8p+005Q, +0x1.2d3c2ac5221e595da55fd73e2ff2eee78028d0a2p+009Q,
    -0x1.66b72f91d06bf834a811d869494e3c76f439c10cp+005Q, +0x1.2325edf5bd7eb391734a65a9f9217fe1c3f5f2c9p+010Q,
    -0x1.99470152444fe294e16c1e00b0105732b961f932p+005Q, +0x1.75d2b0b2fefe13a0455e4f5cd91a9b52c9603a5ap+011Q,
    -0x1.e393c4dcd55cca5f525876e7d2c112771fcac37ap+005Q, +0x1.8f361d90af95b8bc5e356671729fa7597c2db48cp+013Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3113[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.4200e6aba33ad10ba3ed385849667d9853187bcep+004Q,
    +0x1.c64b9b19d5b04fcfb6114ae7b9f2f6ad9bd304d3p+012Q,
    -0x1.44bd185a940948b831a95a6da75db561d1c0781dp+005Q, +0x1.9bd6ea609596c6374b9b573b271b30eded5609b9p+008Q,
    -0x1.4daa1160b396db4c87680e8cab6fef5850dc9bdfp+005Q, +0x1.1d9e36cd1ebb7a5126d9b854584312b25efdcdb6p+009Q,
    -0x1.63c359fc0f5e6ef81e7a2dc4c593f31151583d39p+005Q, +0x1.07f47f7d1f35ad372feb989931d75a2753a52123p+010Q,
    -0x1.9a274808ce28674d2263e9e016b5bae842a0a74dp+005Q, +0x1.396cbd2fc32df2c745a838fc709435c4ed0ce592p+011Q,
    -0x1.3701b424139d316278b999419056625efee2b457p+006Q, +0x1.868c01f76d1cb7bc285cc505a37358b8ff5b0a37p+013Q,
    +0x1.0ef11fcb8d52aa0f4272110abebdbe40852ec616p+009Q,
    -0x1.442c4f945b7b4fe6ae31b8938beb5ddd843c4190p+005Q, +0x1.99f273bed4dacd02ed14900bea47a64b7c918322p+008Q,
    -0x1.4b7496ac0e13cd65083c1844c897ed32bd027c89p+005Q, +0x1.19af3a8706e54de3e152c69069acb45ffc29fbb1p+009Q,
    -0x1.5d6e49b7a4afbd2f0fc789ccceee4bd29423e04fp+005Q, +0x1.f6f45a7784bf432b9fb0406ed823036197cc5febp+009Q,
    -0x1.80144d042141f45d8f1b7bab2bed877f6efa31b3p+005Q, +0x1.12b7338bc314cfbbed89bcac93d925d8fa390593p+011Q,
    -0x1.c107d07c0c207a5889414915531ef8eec955ba85p+005Q, +0x1.b73882a6a7c38eafa07e43d97e90a685195fabdfp+012Q,
    -0x1.19031eda7f0d8747af3340c5c067445ffeb13eeap+006Q, +0x1.c49bdd16f3794f5f0dbdaa17c224a4102de74a0fp+015Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3114[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.6b93f22e3ffd7b2df2d23cdce2c32827a6885aeap+004Q,
    -0x1.02d63c0a02370c23427d118c9db47a9284ebb387p+005Q, +0x1.e9b92975e346d33944f4a16704210464fefecebbp+015Q,
    -0x1.443f48d4426f13e7b9ca4e0e591408094ecc0405p+005Q, +0x1.96e140129049f9dd2c0b30246eeb07c34534672bp+008Q,
    -0x1.4b739ae035160b8be1c833dd47e0e32fbbd3398ap+005Q, +0x1.0f1d2b3a2b40240212ba6a08a6c1216b64a74d80p+009Q,
    -0x1.58864aaa1d00d2453906dd18672b6df2fd9a162cp+005Q, +0x1.ccf2e97b8e70adfd01c908e5f6fdb5007bfb61a2p+009Q,
    -0x1.7aa5fab2d9dc7066b3a3d7a0b4172b92b7a34cacp+005Q, +0x1.cfa0556715b5d7f2d46365a17d48522bb5589722p+010Q,
    -0x1.dbe78e0cc51a76a7abe20d709a86a6e668c9c78cp+005Q, +0x1.5abe15c12b63e675f80f4d52d3f69a7061caf53dp+012Q,
    +0x1.0eac2b212d72ca881d6558fe0fad33ec12405d64p+009Q,
    +0x1.bbff4c0a35c8b358635814410e51796de1cb20bep+017Q,
    -0x1.43c957caea1ceb386a9e7c9005c4c517b12ef7bbp+005Q, +0x1.953e66113f499268ebe2ddbf6092ca87cc8e17d1p+008Q,
    -0x1.49aa084d9f40c762d8087dfb03e434c2071d97cfp+005Q, +0x1.0bd42d43b63682431ddfa9e6f01920b479f29f3ep+009Q,
    -0x1.54a19a3168837bf691f775bc2b2a781dc39186d6p+005Q, +0x1.bc41e224ca57d384207c7bd194a092d64f19d570p+009Q,
    -0x1.6c8a248e820ee90ebb03eaff48a9330ee5616716p+005Q, +0x1.a78ab16ed290faa6975c732c640acb8baf1ee8fcp+010Q,
    -0x1.9bd7ced893892f4b397aca1ed5becff5d2cf478fp+005Q, +0x1.098ed251c76d2b1d24a2c599204439295767ffcep+012Q,
    -0x1.d7d8900b774f1c0f6b673cdfb9b006675eab1024p+005Q, +0x1.05bc1af3c5e44611b8c4b396ea8f4059c7c92e66p+014Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3115[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.73520a376c61032e5873f05b97be364f75332eb8p+004Q,
    +0x1.128ea6433892572aa4671f65e9e8756c5b208771p+013Q,
    -0x1.43cae54e50de1a6644ffcbe2f23b28c4a2e63104p+005Q, +0x1.930dba734c4ff55f026554deb970364a5073d03ap+008Q,
    -0x1.493e5a45f4c24b7a0aece55f84394d799d272d2ep+005Q, +0x1.040e07a287e7ac74682c703c6fc5db56fdaf2865p+009Q,
    -0x1.504bcc5eba0459cb97e6b66ac61e1ac6ca9effb9p+005Q, +0x1.9521a53d8cb93a21d80dbab25998799af2a8746bp+009Q,
    -0x1.6b95c99ceb2297cc96886dd15509f565b16717f6p+005Q, +0x1.6ef4baff054f68a20dac3fb0b8a7231949c8930ep+010Q,
    -0x1.a790bde9048f3139a6f558a62ad42e12e388481ep+005Q, +0x1.be17e1d801c2209a0e3a7f3f087d76bc88a599c0p+011Q,
    -0x1.30386aeef7f64cfdb316b11436f92207a1bd11bbp+006Q, +0x1.227f52083b4d22f08d58737975d294a92e4ab295p+014Q,
    +0x1.26dbcc17e835b8e4e567d52f1635878c4ab97927p+009Q,
    -0x1.436a75f2dbbe84923ce2eb7948c26210bbeadf4fp+005Q, +0x1.919688b81b7408da538d7eab76cd9a19631df870p+008Q,
    -0x1.47d11e5b62d0cc804e7e2c98949cde670cb66291p+005Q, +0x1.01280bebfbcd16896b7abc170a4ab1ad00d93424p+009Q,
    -0x1.4db6a1a86315e0f33700f6f3cc9bff661665e907p+005Q, +0x1.8ac4a3f21728910dc9443abb232b3d620bf9de7cp+009Q,
    -0x1.6263538b329e24774fd05edc99afc8d40851d90fp+005Q, +0x1.57406b46abf67c6c3dc53cf05dc89959a1dc7933p+010Q,
    -0x1.864b4875b9e20a90da19fcbb782f42f415894c7ap+005Q, +0x1.78005083c7bd8d95dbc2a917632db82d1259f691p+011Q,
    -0x1.babb37934aa4b20e6c6039ccdedeef8341a3fa31p+005Q, +0x1.20f6f40e630d6fccf0a438fcf7825fb271c55686p+013Q,
    -0x1.ed37d576bf58c85ea828a9c62274611a71bf9022p+005Q, +0x1.2e2aa8e41a6efcdb7fbfc2a3e69713ef895d402cp+016Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3116[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.85e8d8250300177a02cae92c7e3bb0e89db52b28p+004Q,
    -0x1.febecff487563e0300ae095a89aab3461388d094p+003Q, +0x1.24ccfa60bd0ebedace2a2ceaa3c637b273e11c18p+016Q,
    -0x1.436b20f1cc37e560c3cd33845bd853dfb3d44d06p+005Q, +0x1.8f33f15d4f4efd8daf4f371a62a049aa12ad2587p+008Q,
    -0x1.478e9507d9ab27ab8ec9e62d2e1267f6e7989358p+005Q, +0x1.f1845c19d38323927e5658b3cbd33e0624a32a15p+008Q,
    -0x1.4dccc30096b0de0225d7d1909257ce0d06d02a71p+005Q, +0x1.64967f4956e64dbf908afdeb2c5d1af25000b5f1p+009Q,
    -0x1.659bc669f83006df3661870415889f8d993b8be5p+005Q, +0x1.3367f72142bb353ac5788d54b9e72fdd9f40bfdcp+010Q,
    -0x1.8cd60162507151557ffebe5bd5303dfc0b251a5dp+005Q, +0x1.449343655aef372167f40ad82eb08263de836838p+011Q,
    -0x1.f3fa6c927059735e48d3966c3a35a94552bb04f7p+005Q, +0x1.edd56cce36c582896c876c6e4d9e3c694ae7e33ep+012Q,
    +0x1.2f841a8c76f54578844e89cbac9ef31861716563p+009Q,
    +0x1.f819d8a76fdc985b38b290da7395df88b69e6336p+017Q,
    -0x1.431dd13e21b8ae9ef15d0a8baa5399a18e2d0de7p+005Q, +0x1.8def85b0f65e4e38aff3484e343a7f18deafabdbp+008Q,
    -0x1.467350a4eb29a19981de78dd4dbef6d63b6ffd29p+005Q, +0x1.ecc51588c56451fd49206f0974868524f2c3ccb9p+008Q,
    -0x1.4b96dcdbcc4677d318d454f86965f16ae6b5b2a9p+005Q, +0x1.5e700dc1ca7f8745e422445c2b06150fab859d3fp+009Q,
    -0x1.5f0780bc077d395decad52e6fe34439fb5728a18p+005Q, +0x1.23b4cec30eced8aa7c948f03e0526976f3ce5387p+010Q,
    -0x1.798087bfea19aaae0fb4ae8c48697e0079e72f62p+005Q, +0x1.206a18b8fb12ecd4bf40e93873d5df754b417a9ep+011Q,
    -0x1.a572e027c232202b2146e59eff6bb657bd42155dp+005Q, +0x1.65860dd8697181f9b9e10cb75ba080c1ed5b7195p+012Q,
    -0x1.e5f2c6bcf7758e45db73ad86856448dfcf13d68fp+005Q, +0x1.4e03f632826558109d485aaf65615cff0efb352dp+014Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3117[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.a815f91f6cdd93c9ff48b6d1f95054bdde61532cp+004Q,
    +0x1.392fce7919e6636490cd86d5cdeb277ff1bdfc26p+013Q,
    -0x1.434057449b38515f83c0744401cab856152da1c0p+005Q, +0x1.8c03af739f715b29ac40ccfe6a769a9917b88ee8p+008Q,
    -0x1.4708294cb355c5bec2ac51399f2ae8668ffc1384p+005Q, +0x1.e028e1f0a436201905d8f5a75a72f3c27b946f8ep+008Q,
    -0x1.4e098380621ca7481a22087279f5dca57debeb6bp+005Q, +0x1.4a090a5d7237c8d140af1b504ae88d891d7de8dbp+009Q,
    -0x1.60c11508193e9bfa55c8378763aeb972899bef19p+005Q, +0x1.14a88d28b5bc4ade480265de58670e306e10946ep+010Q,
    -0x1.7910568a52612b90564c1b541dc418cc9ef87502p+005Q, +0x1.08d0da8a74ed6c07c79179b65bff82cafd7756a6p+011Q,
    -0x1.b170861a10431844d606483887e01b10b64fa567p+005Q, +0x1.40aac7cb6bbea0c6783a89fe218b25c2095150e3p+012Q,
    -0x1.0d5cb5b1fef7790a7f3bae0877ed4a5a2a5489eep+006Q, +0x1.9eb5010b4420b0ac4ea914bb8f62f7b3e64bedf9p+014Q,
    +0x1.36269f100e10796acad4fba32eb652e22712e848p+009Q,
    -0x1.21af6230dd0d0a1730de9a6ff557ef668d1b51c7p+005Q, +0x1.82ce077e757630febf4c56ef7ad46ba17c7a7f86p+016Q,
    -0x1.42ff4a57a39d9e72988b14807f94cb0dca07ab13p+005Q, +0x1.8af293c667215d5e57ade420a83b669e9dde3110p+008Q,
    -0x1.4619af2c8914218e30a78ce93f08a15f9f92696ep+005Q, +0x1.dc603ef525c9226538237637ede7595ddc911f51p+008Q,
    -0x1.4bf6c7c442b87594774be3f8f69f0a94b8bd17e5p+005Q, +0x1.456e98543dd9020075d13e8d0ee97a6ec4f7573bp+009Q,
    -0x1.5be7bc8906de9862fbe9872f83fed052cdda81fdp+005Q, +0x1.08727603cc2e279bbdd294129235fcdacbb81787p+010Q,
    -0x1.6d1ae71a908b274803e8adc436996f0116314c2dp+005Q, +0x1.e3496c4a6f63564c5fcc8e624d26911e692a39abp+010Q,
    -0x1.8a2dbd1aa822195fb6e0c7d524b4890a9d4270b6p+005Q, +0x1.031ff53f6779055a46549c029ed6ee0b9fb2a4d0p+012Q,
    -0x1.ac524519422e82516c2ffc0b5595796e4cd399b7p+005Q, +0x1.78ed97ed7781401fc62870aa98f174bae4026758p+013Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3118[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.8b9248a9dc9ce33a7c351bf599586df358db231ep+004Q,
    +0x1.1ace1745bf8ab2b2d7cacf3f0e3dbf5c4e033e4bp+012Q,
    +0x1.a6c1da076b312546072b8e5e1a5b8575552376f3p+020Q,
    -0x1.4325294d59a003da078ca9e6dd1d1d0838deb2d2p+005Q, +0x1.8a043c33c926f988430d745c0ba5b5973185b9d8p+008Q,
    -0x1.46a6ddacd401dfc4244e6aafe2ec267ce2a42afap+005Q, +0x1.d609aa857d0fd8c0b349af4192de8e1e23d8eb07p+008Q,
    -0x1.4d4de54b0ac4ded1c570bfaffc4d3fb9ad7b1f7ep+005Q, +0x1.3c51bc9476285904fa25c6f480aedfca35e3b411p+009Q,
    -0x1.59baec84129505719cd6780c915fbba839d24a4ap+005Q, +0x1.0486d9f8381046facd2d55c1318acbe8ea0cafa1p+010Q,
    -0x1.633dc57e956635ad8c18409f8f525ae5e20cf93cp+005Q, +0x1.c678abb61af333d63850bf6e24959c7d803b7d95p+010Q,
    -0x1.821ac61675f71d89f0141c62ca9369a324b1f1e6p+005Q, +0x1.cf4a7687a3e1b1baabd548422326dbbb8048f2c8p+011Q,
    -0x1.c7fe68543874fd62b14e7e219e70a12aa3943467p+005Q, +0x1.6371716b194a824a8d1d495d4b43cfdbb7a646f5p+013Q,
    +0x1.38fecd9875089f1fb7dbe292715ac1e71545fc82p+009Q,
    +0x1.b90afc303dd32d7a4b34a2f2a0124cc5cf4bffa3p+017Q,
    -0x1.42eb8851adeee5d030d6ea6864a996d73d1a9174p+005Q, +0x1.8911d4b2f282ed973e577fc2e41c4c484c6945f3p+008Q,
    -0x1.45d297e53f5469b7e0d62f879473eee4cc334733p+005Q, +0x1.d2ba1224160a4e56741ad9f974b0ad90cf34ef96p+008Q,
    -0x1.4b658a1478588134974c9dedfd21fe166211da54p+005Q, +0x1.383a73a965c23f896a72de0905c9b1a80a07b8cap+009Q,
    -0x1.566deaad94e5e085bf27d6b9cf91088c4b92829dp+005Q, +0x1.f3685ec63ef3e008835c1ddb00798963595eae2ap+009Q,
    -0x1.5c97dfe65a5600b996960239b02e7e060c13874dp+005Q, +0x1.a6d54c6066283ebc0d7398d65d35ce2a2dee9b3cp+010Q,
    -0x1.6db2d0173fdd1930dd453942863e93ed0b71fc37p+005Q, +0x1.8e63887ac414cdc459a97e74cef3f58c0c1371f7p+011Q,
    -0x1.85d343052e9ddb4bebaf0c3e75c635a10b102c25p+005Q, +0x1.dbb73bd1f817ac8463b2f4621eb4c3d476d2f582p+012Q,
    -0x1.8b2640b8aa7ac94ef026046eaeea1e51229a88e0p+005Q, +0x1.b27f5d51320b20106c4132262a4d79c81ddb5d10p+014Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3119[] = {
    +0x1.7dcc82d2fa939f7d6e31c342012004e8e1543040p-005Q,
    +0x1.b758990ce06dca17067e080521a8d2c627c15847p+004Q,
    +0x1.1a1b899779b500c36bb69491c6795ecad2131898p+013Q,
    -0x1.42f6182f6688ad83b4877e0d8984bdffc72297eep+005Q, +0x1.88b602f8dd3f9fb7cdb2e49615d2ee34917b31ecp+008Q,
    -0x1.45ce82652c2a4f9b335c8c6b31bc9501401cf37ep+005Q, +0x1.cf87d6a8b2b126fa3cb08b29bae5964d4eadb887p+008Q,
    -0x1.49bbbca9853ed88253d804cdf2af52dba8a3c233p+005Q, +0x1.fa4ff2e93fd7d5d62cffc1c65a42e3dea59a0a04p+009Q,
    -0x1.4ae94f799b9d2f414807bd94fb83f70cc823d0f9p+005Q, +0x1.340681429d51dcb28a585f3452d3864ee9b969e4p+009Q,
    -0x1.4c2b8a37627f468d1f5dcc3fbb288d8c9cbb3e1fp+005Q, +0x1.5ad2a6c9af71935825d32b79453de5c3e3f3ed01p+010Q,
    -0x1.6f425e7d6e1903c55d04c5b94e47cf493ba64dfep+005Q, +0x1.49fe4b1d2c109d82d2548cefcda9f9a7eed50b25p+011Q,
    -0x1.85f5be4f4bc1da95a7cffe8ca0a54472382eb276p+005Q, +0x1.eb141acaea21341493458757987059940cb8d55cp+014Q,
    -0x1.9e63c062f2f54ef39e9c43620f92e89e69858aa5p+005Q, +0x1.9793e23fe059918906e26bfab68d4d96ba2105c9p+012Q,
    +0x1.294da86bb30d89493220818f45b254df688400c1p+009Q,
    +0x1.b0e31defcd679fd2adc5810cd0cc22639be51efap+016Q,
    +0x1.ba80b00229a109faea14edfbe639cbe8be30fc8bp+025Q,
    -0x1.42c351528c541732e956afca13cbd2eebcb42fd7p+005Q, +0x1.87cf9dc7e914ce6531eb73708d3db7e7d0f6f1d2p+008Q,
    -0x1.4513567dadaaf3299ab54135e40ce1218283dc52p+005Q, +0x1.cc594294be21dc170f485bb164622c09cfc60a64p+008Q,
    -0x1.46a238505103bfa00700dfd3774c4715255ad852p+005Q, +0x1.4e1ee8f720ba6d6039b9190e7f3bf65be0db743dp+010Q,
    -0x1.49361f823b1db0f941343aa200f4b96b6aae73ebp+005Q, +0x1.2fe6f7b42ad0761f35f3039740a509a0e68e5b2fp+009Q,
    -0x1.49cabf584ab1052be0a909dfce642bfd4b9cde77p+005Q, +0x1.e5ef0ceeda6c2594adc11c3a633ccaf124a25dbap+009Q,
    -0x1.61d4f381c7f0427a4a83d375360df623c2671fe2p+005Q, +0x1.272d764d60bd537bd43e102ba9c7c882c0ee5c32p+011Q,
    -0x1.790e26632101b84ebd2d5793294bd6e122f994b0p+005Q, +0x1.3d24b1b4dc1b43676cc131ce5de8a35dafdcf63cp+012Q,
    -0x1.802574e9fafd13ec18937f232f3756f1d81b6d26p+005Q, +0x1.bfc1212adba4aa349b315bbc008aa857bf9787c9p+013Q,
    +0x1.0c28b08df8e4171de518a9a193b930fcf80d5b3fp-005Q,
    +0x1.1571dfe421e567da7a1398353d144ea1e8ade86fp+000Q
  };
  static real c3204[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.33a26ba36075106045f983dd686a32f7173fd1b4p+002Q,
    -0x1.7669b7e84c3790d676460295a1a82e0e4eace187p+005Q, +0x1.950b9f8660e37416a90f7454e245f4306cac7e0ap+011Q,
    +0x1.eb344633a3a91ade71c42040ea3001fddc165165p+006Q,
    +0x1.eeabc3d1a5ff71c6af844e1abf7cdc3a09a7441ep+013Q,
    -0x1.60ab6a52640221f4869b61bbc6fa552ffab1db44p+005Q, +0x1.be965a6ee678c88956069d28378760ac24d75f48p+010Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3205[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.5892dc7614b5ee6d49ebb7bdc1b4aa556631d772p+002Q,
    +0x1.cd29768a2be1c0ea3282f39e7839e6f3708d9be0p+009Q,
    -0x1.7c0903c2526d93f900cd784b3b3b9ce413fcae16p+005Q, +0x1.e7736a8f71693442b71603c5fead042d9364670ap+009Q,
    +0x1.8f73e601e7929e05157bbf9c5afbb0fdaf1d0c9ap+007Q,
    -0x1.ff090833b55bd9b2f0639f95c753986249c569f4p+004Q, +0x1.4c09db58a505d47a0027316323f9e4f8f2527edap+013Q,
    -0x1.678e081d1ae25248bf9c094f13b41896ec1462c9p+005Q, +0x1.b6a04487c738adf7b9023c6112f73881cc933bbdp+009Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3206[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.3a9054bbdeb28da375b26f6b25e1a5aa7a9e3b30p+003Q,
    -0x1.64b429d3728da02fdeb51cf42504de3671f046d3p+005Q, +0x1.451dc18fdb5ecc27b4f6de8197d0e96e907ee395p+009Q,
    -0x1.12ca7b75c95aace7e50bf2f3f55211f9130b870ap+006Q, +0x1.49fea210801fdd242a8f0bfb9098d0a9ef99eac2p+013Q,
    +0x1.9c07716acdd2dc88028a14c8741e924231cfe805p+007Q,
    +0x1.9680e0374ca8a4619964d8f90f7ac9fc4c2378aep+015Q,
    -0x1.5cf39e27e0adc98fb928fd169e952e7b9e90fec2p+005Q, +0x1.3a3b30d82993acbc18d8932522b52f3427ecfa59p+009Q,
    -0x1.a9445381105ec4b0c852f98f08e313fb54028da1p+005Q, +0x1.f12448ee6fdaf479a14b9353e7ee2331305b6788p+011Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3207[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.36dea57751c71e2dc33abcb8381c18c7e0fb5643p+003Q,
    +0x1.243804d32e32842066fad0bfad95d1a11e6f0544p+011Q,
    -0x1.5b225a1ea5f76c4f31153a42764e9b53b012a8b5p+005Q, +0x1.10996948e9ab92aef951ed3756f319beda71107cp+009Q,
    -0x1.d41213145987d099ce47bc84e9bb0e7115437195p+005Q, +0x1.1deb7f72256b305fa2c75d1861f511093b5b10c3p+011Q,
    +0x1.3b3840088b27f36500f16a7de4fa4abff4ecb6b1p+008Q,
    -0x1.571446dfd838c2c4d7fbdd0c69299f475b69ccb3p+005Q, +0x1.0bcc928f93f537133e326f5889c991ae2a3a2d8cp+009Q,
    -0x1.79a005b9935262e3eb6048a20df7d50751cd25aap+005Q, +0x1.3121bd7694c53d874a151d1d36621ec5480b71afp+014Q,
    -0x1.99704e998fd32b7d25320d323c58aaf463038171p+005Q, +0x1.d6284b12566dc21ddbc849d33d0b04ffe60dbcc5p+010Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3208[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.e3818dd85dbf45b2f0968c9e9552969f9f6c6f22p+003Q,
    -0x1.5637d182424553cea075e7b626eabe684dd6b065p+005Q, +0x1.efddee5733c83971e9a6cf166fa2570369f5ed4bp+008Q,
    -0x1.91e83890aa6bea34ffd532d1a7433488c42e0e1cp+005Q, +0x1.4cd0ec88bb8522bc370ade0a8faa20f493febee9p+010Q,
    -0x1.52960e37f704ab0e92d390564d9ad41cc29a09f6p+006Q, +0x1.6f3bee0ba018d1e7912ed9b576f6da6d2243e957p+014Q,
    +0x1.2a406d29824a6c83b2e969633d6e7303e75f5f41p+008Q,
    +0x1.c26e3f2020a7f3bb141e819b2086f9182dadda1bp+016Q,
    -0x1.53b35aabf646f75abd6f4539e4b780083e662ca0p+005Q, +0x1.ea1067f01122d1a9abe3fe09cbdcd998d1912444p+008Q,
    -0x1.7d24f0536072190bfdb85321c87d5853b2e13d91p+005Q, +0x1.319c682f8b574258c6edc7a980ea5c2b5792b9b8p+010Q,
    -0x1.d78f8a30aa62aff2bbfb738a2aec4ff38d63c488p+005Q, +0x1.a29e494edf1f797cf78fde94feecb3c3ca42a42cp+012Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3209[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.afe33b3b8f770d8f740bf8554dfeac91cdc9645cp+003Q,
    +0x1.f770bd53c9fbe5ff17f0caa7eba54d837f767e7ap+011Q,
    -0x1.535ed0ecc606534f592151b7d2b0992cc35ffe22p+005Q, +0x1.d535fc728248430cbcc2c23c846b6446a47342e9p+008Q,
    -0x1.763fb6e673083260c73847d9b5634f7ca6fcabc6p+005Q, +0x1.f1f05429643c15a9f464f40179a1ba6bfe2e2fc8p+009Q,
    -0x1.124843fd66ba586f43b794561fbca51ef8446fabp+006Q, +0x1.12b0c7ac2e09a4eb5e12b7354326fd00dd251eccp+012Q,
    +0x1.9ddc0233ca36eb63fffa1877f25aedd63c62be1dp+008Q,
    -0x1.519f6ed63140d3e2d08c0ba869d50e343b84c2cbp+005Q, +0x1.d0fdf55ca8ac22b683d36352c43199b431ed1f6fp+008Q,
    -0x1.6c1f3c530e8641cee00091ed86c3d4236f8668ecp+005Q, +0x1.d919a16d5cf75c8bede45c208c73d6633ff16ebdp+009Q,
    -0x1.bb46932a45a69aa248c3a3d130a180c544140d73p+005Q, +0x1.99805890f0015294cbdafd797e607ecc6c135a15p+011Q,
    -0x1.ed03ab76912ac01d3615c471cd5d4499ef4bf833p+005Q, +0x1.d1e93d52d269f293c3f521835b6c08a93edb6c4ap+014Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3210[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.3a0d83db62f31146b8befe3ff6389b4415510542p+004Q,
    -0x1.5147912ffb3a2625355900d70d6faa4acc233ab0p+005Q, +0x1.c37d97d6b1d29de6608091a1d92d1d134d511b64p+008Q,
    -0x1.66853c75790beb055e69e9c486e414614d2364bap+005Q, +0x1.95b5e74585174fcb2d200a079a7658e22eca97c2p+009Q,
    -0x1.b9fe2f1f282213b595dd8d26e2cd8c44187fa731p+005Q, +0x1.2128a99fa2e4ca0abfd7fc82046c7b83cb2fdcdfp+011Q,
    -0x1.50acc75f940553e630a801125a49ba12a81052c9p+006Q, +0x1.3af179de39571e94abaea5657135e83f624a04b0p+015Q,
    +0x1.904b38ffa457cde91c693d36e9bc47ee3487dc2ap+008Q,
    +0x1.6fcc36c6337952a77285d36e0f09235ba642714fp+017Q,
    -0x1.5007182ee62761c0c278413d47e439be03d6c464p+005Q, +0x1.c0226403a722c3f88cffcf1037c6bd0a64a0e14dp+008Q,
    -0x1.60dd8f767218ff7c6c9e0c02b23332d0ba3355d7p+005Q, +0x1.886751a2187148dff23bc4145442bfec583a423dp+009Q,
    -0x1.95834f923286d3dc41aad6a58d93d2a2dca34160p+005Q, +0x1.f82e87680b652f196311579f269ec5dfa1066411p+010Q,
    -0x1.f15a65c4b2f67cc6d8089522f8505d68ac2d3c68p+005Q, +0x1.302523e2b36cdd09f7834cd7423238204d43c651p+013Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3211[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.0f4631179c6649e06f26fbc5e6a5cd352377b8f8p+004Q,
    +0x1.798aef0c124a69d3d3fbc863835505953a303ecfp+012Q,
    -0x1.4fde3fb538e4ac6fd84a93229bb37b18e624e1d9p+005Q, +0x1.b7417a158f73504849bfee74e9cb497fc100a6dap+008Q,
    -0x1.5e9ed412f91e127b6aadea7509d6e3444ffbcef0p+005Q, +0x1.5f7c7c095f1104e6eacdd58264a50799705467acp+009Q,
    -0x1.9352384de6d6f889b2869505c8dd4d894289e160p+005Q, +0x1.973d5ed9f28ecfa569c4688be0100ff4c50a338bp+010Q,
    -0x1.394e449ec10e6782aa7673799662df7f4d4081dbp+006Q, +0x1.d7fd8af684d0a93e21eabe612c3d6ac0d7335cbdp+012Q,
    +0x1.fa7eec6d981a622dce2998e2b02184007d7fbe0cp+008Q,
    -0x1.4eef03275cbf4ad0b0ecb365c15835c43e669d73p+005Q, +0x1.b47e1242ab0916c29ff9db749936cd3fb727bf30p+008Q,
    -0x1.5ad9596917165d8645d3e6efacf08d1211aa5db2p+005Q, +0x1.57814b4098a9e56424ef8f61654c06d51de12025p+009Q,
    -0x1.80e57b0b955bd867338a048168f84420ea15e2c6p+005Q, +0x1.7589dbe7fd7e3e84d85e669134ada71f9e0d4d5ep+010Q,
    -0x1.d479088bdf3e77e69e9f6b650e67be112cb86ed1p+005Q, +0x1.3b6e8d8a68eff833510e0798ed54b42aa78d94f2p+012Q,
    -0x1.37498c860dda3d8d88d3ea0aa4555a58c115b769p+006Q, +0x1.4fa08b7526c694e5c91ead526e66a85d2422d82ep+015Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3212[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.6f35d3bc618c9f2630600687dacb055137cfb9bep+004Q,
    -0x1.4edb5de3aecf23714618caf3113051da13a991cbp+005Q, +0x1.ad5b9edf1f19bd8b8f32c174f45d1a284aa40962p+008Q,
    -0x1.5a251d8896898a3d5c4b64b0a3797f843fe91c25p+005Q, +0x1.3ab12145251cd73d42370a7efd802453b07b638ep+009Q,
    -0x1.7cb15835a0a7b141bdd358d1c8c57134ca3bc4dbp+005Q, +0x1.3d84409955b7f8403649dae1cd97d7a699a20985p+010Q,
    -0x1.dfa6c5116878b21de7bcd04bd4526b77b3de6ce0p+005Q, +0x1.d0644e004f03d6a0be172d89b002180348d8ddd2p+011Q,
    -0x1.18765ab291f84a9dc3f91ac61fa87e04c2f57f78p+006Q, +0x1.c21d288d65d4229271a43c62eac0339c351c44c1p+015Q,
    +0x1.f428ee490b1d5a04329124c400b59c650aca90bap+008Q,
    +0x1.e804be0b81a4ca17943603a774aff3ed5c387d38p+017Q,
    -0x1.4e26baf477c6d51a4261ca516ef15de269bb0a67p+005Q, +0x1.ab1dc7daeca0058631d91e4d6593e15a7c90111ep+008Q,
    -0x1.5763731065efda53f0d1eac6f824d5269d8bc159p+005Q, +0x1.3588918fc21c46940a510c65563f11dffc85e50dp+009Q,
    -0x1.7277732e86eecd65b0c30eb93a21963d8aa23d00p+005Q, +0x1.2ae7430fdf538e943320b593b9c85c0503aec826p+010Q,
    -0x1.a9dc4d01ff017483511acdd900a6f08067e06a0bp+005Q, +0x1.7fa910f924207cf0e01047bada690ff82e0ffb2dp+011Q,
    -0x1.01aff1f44039661301ff8f3ff911ae90f92caec1p+006Q, +0x1.9d2231291c8d90610ffee8a1f64ed938a3de0d59p+013Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3213[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.445b5a1073d1ce77462c966bac09730d946fc7d0p+004Q,
    +0x1.f61a07daedc0beb5261c7f28a3f622ef1cd6107fp+012Q,
    -0x1.4e3d0488d340cb8d7ddaf32b2d3e322991cd00f0p+005Q, +0x1.a699591c2cd7bef7768488e28ff55820d4c13521p+008Q,
    -0x1.579cee12fae11b2dde65374a0d454341639fc2bfp+005Q, +0x1.254629ef00aaa584c064d11238f7459e2749a47cp+009Q,
    -0x1.6f2edc1c5e7bc20373344b247ef8d98d72ff84edp+005Q, +0x1.0e92f8f776571a4ef1e31041edce13d1b636c52fp+010Q,
    -0x1.a9decc05f1c5ea74a400d54539a4d9a0de9ddca0p+005Q, +0x1.4045c2235f81130af9c5550f7d6fd00b08354597p+011Q,
    -0x1.4ed8d09cc2369e1cd9c802e2c32181f87fb97aa9p+006Q, +0x1.8a61d26d810412d488f2623f8ad833cab42de0cbp+013Q,
    +0x1.225649501f26e7315c3d4aedd4c61b9fbf96c266p+009Q,
    -0x1.4dac645946c96bd29c0042ca578523689e04ad72p+005Q, +0x1.a4b9beb6f3ddf619c83f6360a227703888ea1c36p+008Q,
    -0x1.5567cadfa66f2a269a8d5f423eb3a9c4f606be37p+005Q, +0x1.21602ff65247b1419891e454f6d124d835c028fep+009Q,
    -0x1.68b8650bbb77d33cb693aa35e739c1db9e4b7a19p+005Q, +0x1.023d390dee83032ec9494b97e29265c9e19f8629p+010Q,
    -0x1.8ec5280ad7676631f75cf9289e07d67524b02b37p+005Q, +0x1.1a590e723db47f66388e9e215beef5d1a2b08609p+011Q,
    -0x1.da8014a2c3f6be07fd1f4823fc798b959d404ca8p+005Q, +0x1.c6ac07c424ff8ea331c13f91a4e3c3a124ddf219p+012Q,
    -0x1.526ccfd7cf7ea37892dbfee27bf92c1655d36b85p+006Q, +0x1.deb3af8dc20d2f7ca0ff861d7f9d6cac0006e304p+015Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3214[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.7d967f4bc9488f1b16ed2ba6e47b6e1c944abb3cp+004Q,
    -0x1.4dba087c605361a487b6952f5ab4398261f1017bp+005Q, +0x1.a1746dfde4310db1db76dd0f40d668ef899652cap+008Q,
    -0x1.554db80557c4bee4eb1d4f93e0bd44909ebe49bcp+005Q, +0x1.16308d7b02709a9992c501dda3b95c869369c22bp+009Q,
    -0x1.575fa644f5a06b33386f09eebb416328e7842789p+005Q, +0x1.0d9c88befe197d6c4631d0f2d244fdcf362a4b62p+016Q,
    -0x1.639393479338d2d115481ea5ae59620d58115430p+005Q, +0x1.d88eb7550f4f928eafecbd206cf067fad801098dp+009Q,
    -0x1.8848a5670b59b3d8ae0baaa90fa431262d8923bap+005Q, +0x1.dad2cff4552c6f965f1dd1999ad58dbc3bf8a89ap+010Q,
    -0x1.f2e317028db5e57f9c68afd12c3405d06dd2ea19p+005Q, +0x1.60063f54a798713fb20fd2abbb4b12d421e38a93p+012Q,
    +0x1.1bb63927cd1f6de1a6b5951e2943291440f1dd68p+009Q,
    +0x1.0253ffb6647290e5a8f154f7b84ec70d504fd5dbp+018Q,
    -0x1.4d44674cecc8ef60aee650062c24e18568bb12e8p+005Q, +0x1.9fd65468d859caacfaab63b3266636515db8e28ep+008Q,
    -0x1.53855d0a3bea84e2014e6dc65192018dbf4ef3e7p+005Q, +0x1.12f29ead012bfad583bb95e9fb77446aefd60149p+009Q,
    -0x1.5f9664b4f1393cd55b01fdcff9c5883d9fa0fd6ap+005Q, +0x1.c7ffc1bdf10718c3d57b2ae8ab263073a427f4dap+009Q,
    -0x1.79bbcd97e03eb4fc2dfebdadf43e06b4175bdd37p+005Q, +0x1.b340c39941d64a1e66cf0234f7dedfce86cdb8f1p+010Q,
    -0x1.aef6a1dca7fc37ac8c61a3643ed83234415e991dp+005Q, +0x1.1117fb691ee18230311514f804ebfb9a48e99596p+012Q,
    -0x1.fcd381ba9c61b0b771aff64096cc5785740b5827p+005Q, +0x1.0e61129efee02067aae9b77a657e7be8dced1e15p+014Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3215[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.773201f39597c8c5e237eb31fa2390d9e22e5119p+004Q,
    +0x1.33948574376ced3d58ebaffe81410e3a59cab40ap+013Q,
    -0x1.4d43c68493f2eba4c378a1cb9065d2ce58888e69p+005Q, +0x1.9d8bf38480e150072f63ac3fce2d714980789b9ap+008Q,
    -0x1.5310af1a1dd250e4bdc4f0ec08b767bd7affb271p+005Q, +0x1.0aea14e547b14b190f9ee507a9f05215c584c166p+009Q,
    -0x1.5b1913073c7f9d5115f6ec16e0d987d036df4c8fp+005Q, +0x1.a0b9d9076fa0d8eaae278154ee6ea49c1235d73ap+009Q,
    -0x1.77f392bf47ba720ab1e5f8e3ce3c435f13c66b8bp+005Q, +0x1.796f8e59eb86ba5e55906607998e2cdfb267b908p+010Q,
    -0x1.b94136d1d14b9ac342d3f47eb5c08069b51560b0p+005Q, +0x1.c8e89738d66db6998a0c8b8fbdb819bad3b18136p+011Q,
    -0x1.4dd42d1d61f813b5308a0de80d1de25e652d6cc4p+006Q, +0x1.29d390d675c4221cf7d1003d7bf395a266c2b1eap+014Q,
    +0x1.3e686fa4b8b455f5e65072ce11b4fbc6ebe76993p+009Q,
    -0x1.4ce35be91ed597492f8e57f68482368e3853f7bep+005Q, +0x1.9c18e2b333515d3f010d9c3f4cb01038e2e171c7p+008Q,
    -0x1.51a300052a5ba966ffbe88d71dc4b34622c67e4fp+005Q, +0x1.080dd1acd5510a6b3e3a0e2aff30bd1eecdbbf83p+009Q,
    -0x1.58725fa7dc18bc1c94cb4bd7bc1d18bd3feab388p+005Q, +0x1.96449ec5dd5c587634a65e912bd7bd5d2b36e94ap+009Q,
    -0x1.6e85b8ece881a772a2bad5adc384b5f46db13758p+005Q, +0x1.61cd1b7661da6202defae40a10e742df7caff64ep+010Q,
    -0x1.9647f17683bafa378f82c1491e0d4b259e9c1563p+005Q, +0x1.83a4e4588bba47e6a0e5ab0c4aff2ece3fbd5a26p+011Q,
    -0x1.d613382d832f5dbaff5a4eabe2c671ab6b28f5c6p+005Q, +0x1.2c2054f3499798e7dfa9307f1a15feec7f0fffb3p+013Q,
    -0x1.3e00dec4776df9dcc9229dbb47ebe69b30b33721p+006Q, +0x1.450cb4168cf3398707de6287aa98ca0674944bdap+016Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3216[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.98095feb6af1a994b416596d9e4945a711d252dbp+004Q,
    -0x1.a0984a6cbd8cf75bde4ae6d76fd8f358d3f1fd6bp+004Q, +0x1.41d72c580b7c5bb6ee8dcd069ffbe16b97cd2abap+016Q,
    -0x1.4ce08f5960b672f193b07019de2cea891fde5a33p+005Q, +0x1.99a2efd81b932efca78aef977de7b44411708cccp+008Q,
    -0x1.514c21675c8a82cb4af1290ed3cc7b154ec81f69p+005Q, +0x1.fef2ffe9d8eb4564386211c648cd12ccf810e721p+008Q,
    -0x1.580dabd27720226a8f8e80957bacc554278653a5p+005Q, +0x1.6f30dca8d09ccb96d1eec13c23eace4ff28855c4p+009Q,
    -0x1.70faffe619d17c4d793b8c73fceb608bcd29557dp+005Q, +0x1.3bb94dc144dba48dacd4f57ab7674a903485b39ap+010Q,
    -0x1.9b786d1202138d83b73f10ca73d57361a4a4b759p+005Q, +0x1.4c2506f280aa819ddc52ec94b62734f07ffa9735p+011Q,
    -0x1.075aaa608746939369bf29edcdfcc19c6781f14dp+006Q, +0x1.f4bee6913c7f9906b20fa955acff1fdadb1f67c4p+012Q,
    +0x1.3de386fdf0d72ea2beddb01ec7df5a025a2cacacp+009Q,
    +0x1.23484f93170d09c8ba10261b49d79b22d0528838p+018Q,
    -0x1.4c9317978a62459cc6b4ec24c7f4db08cd204333p+005Q, +0x1.9860fc8c29fecb1d5833c00fcbc4eaead5582990p+008Q,
    -0x1.502fc2577f313f71e97b4f3a40e166112ac41b44p+005Q, +0x1.fa3b514f6da3fe65f58fda26abd196c96d195259p+008Q,
    -0x1.55d5981a73cdcfb01d5a93560f267584d99e2ef5p+005Q, +0x1.68f75e75323d390d70ba44e7fd781a8af2659f06p+009Q,
    -0x1.6a4bc2e061ce51e68b3edaa06d015eb69e1b54afp+005Q, +0x1.2c1e3f5a9e6762d84a99bbed6fbc63d1694f1e5dp+010Q,
    -0x1.876f4487179ce5b7860d4f14c2ac663eba87f9ccp+005Q, +0x1.2872588b283efb30b607c0e74e967eee4302fb91p+011Q,
    -0x1.ba4f3b2d4877b57e96431abed1684548eaedafd0p+005Q, +0x1.6fd6322aa348ef1a93469a3e26c6000facac405fp+012Q,
    -0x1.07afe7bf88cb10c728dbcf4ceae3d0d8bf1bd5a1p+006Q, +0x1.578592e6e377102c7bde899b1d3b75e45186f86bp+014Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3217[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.af686d4aafb9b0f801102284609084dface1839dp+004Q,
    +0x1.658ba1a4ea47503bca8cca7d8981e92180675ff5p+013Q,
    -0x1.4cb0a642cd347dff4499962e467ee4772532cddfp+005Q, +0x1.96610a5adada92f4122b2985c79cf41e0938dd7ap+008Q,
    -0x1.50a9d8f2330f81cfd1371b5141a5cd86602f1804p+005Q, +0x1.ed1f5c8f1678252c661f7b0e3a00d83965e0e684p+008Q,
    -0x1.580128284988ccbd6504ef0e617cfe440317f1d8p+005Q, +0x1.535394150a572cae6cdc11fae99cee86e5898f79p+009Q,
    -0x1.6bbbaf52051e97e1b309cf7eb1c841a61a36987ep+005Q, +0x1.1ba4de0d5df4cdd113a68b1c86d496bcb71ee6a1p+010Q,
    -0x1.8694a8a66cced9f4f5278bfc3ad548356fa0f93ep+005Q, +0x1.0f0337a13e38e558d58ca93e8ca3074f9ceb815dp+011Q,
    -0x1.c61a35ed9e7065857beb4bf72b3fa6158560c684p+005Q, +0x1.4756df62669446c2192d9e8b26144533895b5d97p+012Q,
    -0x1.30de9ac20f1cbdf02d5b8656d52803a263a99fc7p+006Q, +0x1.afdd988e683f54110cc2c641f8988f236f3a4ef4p+014Q,
    +0x1.528a1a73ef3aafcea2b920d673adb7629de280dbp+009Q,
    -0x1.4c6f9d324ff3d901cceafac7ff65074d76f300e4p+005Q, +0x1.9550d4a66471ed775380e76e84d091addf9602f1p+008Q,
    -0x1.4fbb93dd0577698753705427b1cda7cc7d38aecep+005Q, +0x1.e95875edaab56d1a328938905f2aef518b2344dbp+008Q,
    -0x1.55f0e12a247d0f0e931a95025a1a81c642ed1713p+005Q, +0x1.4eb69111e572e49970154c9c0956e954c402041bp+009Q,
    -0x1.66cff8b5501332830a82bf6973d6d0631bb1b206p+005Q, +0x1.0f8a5b3b92ff90942846ec15744c3e057d083b8fp+010Q,
    -0x1.7a2842f2c3a2f60a8b388bca4a5bc121aaef9bcdp+005Q, +0x1.f01fc042d4af75c3284c6493df1228ed4224911fp+010Q,
    -0x1.9c0fa1232d1bafd38f8c25954fdd1012b4d4017dp+005Q, +0x1.0a8a50b67d8229cf3f2b3ba1c35a0adcc09ee789p+012Q,
    -0x1.c6493e33fc2a0da593ee2089a3089bd0fc5b0eb1p+005Q, +0x1.ab16f38d17403e9adbe7510d3763365eca43e4a9p+016Q,
    -0x1.cabf9800ab31c8c9ef051a154cccd09fe5dd3378p+005Q, +0x1.86ed12d098907e03d80f1be8cb1731949768f214p+013Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3218[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.91203b56e492c9df0e1c8fe97f7b2a9800cc226fp+004Q,
    +0x1.13de16e2b93765b14f4012bfc3e321f995ee5d8cp+012Q,
    +0x1.f34864657404cbe5f7156f8c826af0096127224fp+020Q,
    -0x1.4c934481df39d82e9fccf597ea1cd727e614cc85p+005Q, +0x1.94442b490954789312eae82375ddcc9fb459ac66p+008Q,
    -0x1.503fb6acc80239dcfcc121bae20a1c7b29091ef3p+005Q, +0x1.e25caf0b2a0112068d82bc0f3589a0b2d15bae22p+008Q,
    -0x1.573964e0cafbdd6c07f899c3673bdb09c79d2ca7p+005Q, +0x1.449689efa5353c935fdb4bfcc11b96ea9088d481p+009Q,
    -0x1.649adc5989b35611dbaca4e72e6e37266e6db02ap+005Q, +0x1.0a39edd3546cce8c68c34ec56b2c89bc3f3fee41p+010Q,
    -0x1.70c1ede332c11069a73eb62f290001213a76296bp+005Q, +0x1.d032099b4ae65b50dda81e345d67672c8dc827a1p+010Q,
    -0x1.94ad0072a6d91d0533ff5288106d658e225628cfp+005Q, +0x1.da2346d49418b6deabdfd3c9230d67fdac836244p+011Q,
    -0x1.edb655eb3a6911975f341a2f86d2bd39de885533p+005Q, +0x1.6b1138bb111ede64d300eeab6cc7f6f73bbe180fp+013Q,
    +0x1.4a25d679f56cfc9844531a1d1fd2fecbf11a345bp+009Q,
    +0x1.033e85b2e874f5bbb4d6457c5b0d7b895844e700p+018Q,
    -0x1.4c59dd6efeddef12dff4a8273690e0055cba3156p+005Q, +0x1.93535b1e65dafe995dd0d886c818af7048d6bd47p+008Q,
    -0x1.4f6c84f7318b63d06628f475b66c9d2406da507ep+005Q, +0x1.df1338ee2151d6e0d39ffe30deaf15244cc435ffp+008Q,
    -0x1.5554a95bcb72c580d888c3caa3d4da820d7c2eb4p+005Q, +0x1.4087c3c607486710de9445dfe751c2ca7c5fc993p+009Q,
    -0x1.613ae9ae4ec668c222fa958a1273d373eacf5877p+005Q, +0x1.ff3c7ff1f9396635401f3a727f18d9309fd0600bp+009Q,
    -0x1.69a283cd01eb6f350799844ad085dc41ba405be5p+005Q, +0x1.b0d8d2b3f9595a4990191b24a3888d1ab71736f1p+010Q,
    -0x1.7e9e4d8e52bfa908eabe2939692c436a258826f9p+005Q, +0x1.99a8c8352dcca8957f4c9aa6dc2253493f6502bfp+011Q,
    -0x1.9f9d0b8f82c3e00e97ed3399b191f81387f2c648p+005Q, +0x1.ebbc8a953293187f4d39e6e9cdbc1309fd911b50p+012Q,
    -0x1.c619755895346f20d7c3fa235d6c2dd11a4fb67bp+005Q, +0x1.c1f2224f0c9fc541462306cc67ba0b88ab9227c9p+014Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3219[] = {
    +0x1.736b2f47baf7ee43fdd95d4d38c37c86fd85fa98p-005Q,
    +0x1.c2420c6d2c479b0c6d7ab4f42b63cf4270cb9286p+004Q,
    +0x1.416afeee96b67e354f045408277152820b6a9e38p+013Q,
    -0x1.4c646a2d034ae691ad5887d8ec012e6652159601p+005Q, +0x1.92e18ad952e3afe8940ee8b0b81962187346e203p+008Q,
    -0x1.4f6988427b9eca3b501bf381ad84911f84062a07p+005Q, +0x1.db6e7be8284ac62472d26c68225d2eeeae42e743p+008Q,
    -0x1.54df20a6ccc6b318cf1f887e8918ff67c1ea8120p+005Q, +0x1.3b9a3de8446561495f5d73cb858801d6b5666702p+009Q,
    -0x1.55d648fac01e3e88b8d0f678dac8304305d44c50p+005Q, +0x1.00c0f493e7e5ca02857341b08d2dcd023582a210p+010Q,
    -0x1.598139db809813d1fa302a4ac8cacf08b86bbe6cp+005Q, +0x1.6b86067eb73352d2c582481cfedfdb5eb7ff65b8p+010Q,
    -0x1.7da1684752e969f95a6aa76611c8165be72bc004p+005Q, +0x1.55bd5027cb998fc9cf8d50258371e53cc51f3c6cp+011Q,
    -0x1.b4c5167f45436dc2a29f409c21e110141bfbb811p+005Q, +0x1.a44432e3df623e07020ec3379f615d04823b785cp+012Q,
    -0x1.c64d3d827027ce6e531da35cdf8733e9f9eed225p+005Q, +0x1.04fffc7cf34dfef403631e423f4a892bb5ca9ccap+015Q,
    +0x1.3a86051a3f0c8bf4b68ce3287f83c1ae8e8cc540p+009Q,
    -0x1.7aabb6a96ed262840cc2b537df7c8dcc5acbd513p+002Q, +0x1.ba906f1b74b5614e2de3697765b44b3d49271375p+016Q,
    -0x1.4c31d5a4832119ef725ceb82945930bf1ab8ac29p+005Q, +0x1.91fdc3bca9489bec94b1533b61ef7f9fd2736218p+008Q,
    -0x1.4eaf628c12886a7c42c46faa4b4fa01f8fef1cd1p+005Q, +0x1.d84b4d35577d171c302689d538b5c4e4e4104bfdp+008Q,
    -0x1.532fcccbacaa8e2b5825fc4c8719703459da481fp+005Q, +0x1.378f15c01a3bf6200a676d523f40e25f16aba277p+009Q,
    -0x1.5432e5eafde4cf3213f11e42a917e9dbc125007dp+005Q, +0x1.5d76945e119eb4a463fde99e1ce59a59fa7a76c4p+010Q,
    -0x1.5553fc52761c98f01502f588bc4f5ea0ba20566cp+005Q, +0x1.ee08c1bd9ccfe4fa0663bd01099e23546651890bp+009Q,
    -0x1.6f8b61cd6867836f7701c02328bf188431c96fd0p+005Q, +0x1.32b5112f841989eeb8434bbc6cd9800472955140p+011Q,
    -0x1.8badd58f30c9b9a431bd5ecbe7cf5aa544bfef84p+005Q, +0x1.49288d49daf710e9bd3607730c040066e3c8864ap+012Q,
    -0x1.9f29fb00a2bb871ea7117058f7be143b41bc21f3p+005Q, +0x1.d365a062a237d9b240ecc0b0fef940c09fb43320p+013Q,
    +0x1.03de7b3934f0b3c67200f95fcf9c6022ada4b124p-005Q,
    +0x1.1501da897e71be7b263f6ee8ef39795cc6d4f458p+000Q
  };
  static real c3304[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.375ba7b95ec7e4941ad4bfabc76df7a0c845ca6cp+002Q,
    -0x1.8886fadd0a6a259b75151dde04f71f69a733d9a6p+005Q, +0x1.a926b6c105ec9f218ae5c9e98106366ca77970c7p+011Q,
    +0x1.fa154b561695ee3588ba5ce273268a6b45d2983dp+006Q,
    +0x1.0b0c235ecb2321e61656537439eaa011f4ea50b8p+014Q,
    -0x1.6e6b96b2bb6f804cb5c764ac51b00f675a65f70ap+005Q, +0x1.d25959a5e4efd1552d0dc3fb14a7d85549880219p+010Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3305[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.59f5ac6c5b8f14e2cd5b7189e5614315b8885fb8p+002Q,
    +0x1.e791cc03a9ab6f6704276738bc33d031ae6026f6p+009Q,
    -0x1.8855ed303f63ef3de396af82402e2f8adb25d7b6p+005Q, +0x1.f31611ce029de2d7515d83ebbbc148aefa290000p+009Q,
    +0x1.a0aa56e0018bf2f5d9fee888414ae8c7cd5c317ap+007Q,
    -0x1.1135b9ae256bd1fed254767a04a3ed952a7bcae3p+005Q, +0x1.61c7a1708bee32b289e4dd987761fd3b5af5fc9fp+013Q,
    -0x1.7345b2d3635388cf037762163e402491f4254eb7p+005Q, +0x1.c3762ae027d89bacde7f2cb414873daeb87dd496p+009Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3306[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.40ed64ecafdac323049522487f9e25dff87fc8aap+003Q,
    -0x1.6f49dfeedd1285684b37cd70d008d3e77108addcp+005Q, +0x1.4d280f81c1568381339be8c94473ae1cf0d17b9ep+009Q,
    -0x1.2739e8013cd10d39af898e977d58c66be544a7a8p+006Q, +0x1.5a0a8fccdb37c58e7920036829bfa1f8e2ce7dc5p+013Q,
    +0x1.a75200c1dc8d9f0ff70c7a12d7500b009145714dp+007Q,
    +0x1.be9fb6292ed99eecde4652efe6adee9e50dc4c25p+015Q,
    -0x1.67753c11cba33d0951a78e86697518049cc216cap+005Q, +0x1.429f473c835df98729225ca409c0d5bd22f21f2ap+009Q,
    -0x1.bcc472cbaf3931aae408eba4e056d6e43416ee4fp+005Q, +0x1.02ca20c33b02979fdd91c6a5a7af3a1a0caa3592p+012Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3307[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.38dbfbbfdcfd4a3ac2da259ec384a09d90f3f3d2p+003Q,
    +0x1.3802fba3829cc03c50ac9358a532fd2481351e3cp+011Q,
    -0x1.652c2cd30e413ec65a817bad77a5c3329d1f4b19p+005Q, +0x1.177879f8115df4f721e59d8223df50a449d85e20p+009Q,
    -0x1.e5268d4ea08452df61107b9159fda33151fda23ep+005Q, +0x1.21c93fe7b21da4885c70731a2ccf4b0bca424013p+011Q,
    +0x1.4ab9cd39a2aa6e53d3ccbabe15bccc7ea56f0ec9p+008Q,
    -0x1.611a3c679380b6a91551a60e64c386e7238a0603p+005Q, +0x1.12cdc7573b3244378b7fe06389b463cae83f5d30p+009Q,
    -0x1.9a5737155c8f64ba64b12481d533399faa9abc24p+005Q, +0x1.4396bd4aa4e669eb1042f65ff6d911150c74c468p+014Q,
    -0x1.a879809736973e4b27cc72a4f1592ae8a49ed42bp+005Q, +0x1.e2fc27eb21be97156a9b4f8b2ecbe0b6db15b730p+010Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3308[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.f2f6b03b35b429fa3655b86c8f118b0d9411337cp+003Q,
    -0x1.6001246e69f450166a5ea52eba054a5b07c12bf1p+005Q, +0x1.fc5ed8763cb7d1f0bd1ada64b9b4109410a9ff90p+008Q,
    -0x1.9ec940e1c7f7c5637d43bb539a15041f4885cc0ap+005Q, +0x1.5385413f04cd9a8ff6a397873b31ef73c7b8baa1p+010Q,
    -0x1.77602dbe1ddf15c308a930ff25bb9ca8cf74fbffp+006Q, +0x1.8477c88eb92910112bcd8bdffeb4069757b60e2fp+014Q,
    +0x1.328537576fc678539d94098925c7fcfd9ffa1cf1p+008Q,
    +0x1.fbc9ac0e5dbdf18e6e659799fc7899f82ab63ccdp+016Q,
    -0x1.5d7cbc405dd2508fbd9b6b17964dd356a3e71bdbp+005Q, +0x1.f6b4334f3546a5811bea4b1bfcc417ee561c836ap+008Q,
    -0x1.89a2d3942429df942e8e5860b448376405ecd066p+005Q, +0x1.395535219f9c928f32554acb1a7b366fa6742cbep+010Q,
    -0x1.f029dd16b2f7a41089728d28d0041420f5c580a1p+005Q, +0x1.b2d1ccf34aa7f8203b406ef8192d1380ed29a88cp+012Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3309[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.b2e10f6a2ab975b28b7be546326e7e7eabb101c2p+003Q,
    +0x1.0f0350b92cca65ae58ab158c9bcd2e1202be05f4p+012Q,
    -0x1.5d0a8f2c96c61e60f548418aac198b5b420e4b6bp+005Q, +0x1.e10ba92d3f5e087d1b4e9084d67e701cd7d331f3p+008Q,
    -0x1.81d84115db157e873fd2dab753d59ebca92200acp+005Q, +0x1.fd856c62cb7d637aaa814cbc93b208cfcd765815p+009Q,
    -0x1.1e2b897fbf27df514e6c041c7484cb5bf7056454p+006Q, +0x1.1447cd54ecf6f3cfec9961894cd2200326f2e792p+012Q,
    +0x1.b471c1fef0f85ffb64f4567c86e0f3b52ed05990p+008Q,
    -0x1.5b4bbb06e1f6d906cb16397998e8ff8a2b5917a8p+005Q, +0x1.dcea6439142581f0458b20596ceeea2699e92afdp+008Q,
    -0x1.778fea12ab3fff76cdf510959aa4c824452d4819p+005Q, +0x1.e54dd26053d2006c942f02ea634d4d845b07e566p+009Q,
    -0x1.cdeb3acef828495d799662fb9d4e2b649fdfa5fep+005Q, +0x1.a4f7ad3df8f8636833c0b5e69f017be363f8763ap+011Q,
    -0x1.10af7268b2528a9d0ce38fe275271988f4e36970p+006Q, +0x1.eaccf50e19377663403f4fba954f11f5f16a1a8ep+014Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3310[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.4785af9397f2b1b3a3965d5ee90e363a5a00e167p+004Q,
    -0x1.5adf248d649b3de791aeac318c66f1e6d33a4463p+005Q, +0x1.cedbb3b3ab75c5162018b0a56d3ff76d612b1154p+008Q,
    -0x1.71571aa3dee79ddfce75f879fa3c6b12d2c3c3a1p+005Q, +0x1.9fca61e0c31960733cc69f1a2a4bece8f6e6ff96p+009Q,
    -0x1.c96e7d2b278fb621794dbf3a0384b9027f007448p+005Q, +0x1.26313d832da41f805467b826f7dde1d54b2ba612p+011Q,
    -0x1.80f1359b1173b0c32816ec3f78421e1d17ed81afp+006Q, +0x1.52c02e78b2cab1b18cbdf8481e10de1872438424p+015Q,
    +0x1.9e760a951bedd3aa2a5e64e9436699537f614433p+008Q,
    +0x1.a7e69876b72167f8567b0d7efcdb577863e001e3p+017Q,
    -0x1.599f5547baba41232d70ca6ca39acdb6a676b84ap+005Q, +0x1.cb9074940e9fa9c97c4f255d67eb1d35824f7f32p+008Q,
    -0x1.6b9f9990a1cf66f5ba1d6d376a2f5545cf0a899dp+005Q, +0x1.92aff2f33a37234b49adf16db91dbb2ac03e4cf2p+009Q,
    -0x1.a3ffd5f736c6736d00e031eb1373801545b1f3ebp+005Q, +0x1.028302097d59bb86c4b20ce095c3adf562a03cc4p+011Q,
    -0x1.06e495221332503091d13d629348cffb4d5f48ccp+006Q, +0x1.3b3d9309a09ced1f61d144e3b75ed00c10a6fcb2p+013Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3311[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.10d546330579966acd016cbc4645392330735b61p+004Q,
    +0x1.9980967e19efe2319e9f56b4abc21184834d2e4ap+012Q,
    -0x1.596b12b5dbe8175873ab67a64050dd09e4f58098p+005Q, +0x1.c2630700e7dbd18c895ce6249956ecfe07b19442p+008Q,
    -0x1.690a61f436ee81c83b3dfd6d58ac5895ab0e6008p+005Q, +0x1.68b9d2fe0b125fdfdbebf99573963469a98fe565p+009Q,
    -0x1.a09a0cae6f9a2a8b628ebe93b02a04e665fae388p+005Q, +0x1.a05984db9c65ce50cca7453dd586c12fdda03460p+010Q,
    -0x1.49c2e59661d44e1b9d50daa0525479af5894b7afp+006Q, +0x1.d86fec73460071a507abe6100ed60054653daa81p+012Q,
    +0x1.0c4d3b0a39e95ae3c1a84d0d413d6b37c0f3a7fdp+009Q,
    -0x1.587becbb280d76dd48b11574f56fd4b1a36cb7d5p+005Q, +0x1.bfaa6dd73ed51fb0e3f01f1763f8a99b518b67d9p+008Q,
    -0x1.653cec10128d962c0750fa9ce1732d9fba0f9813p+005Q, +0x1.60d02f9140e0a009f0ebbadaeb416e7100f6cc05p+009Q,
    -0x1.8dc2465f2b1db7276275f78c9a3faabe4a0cd1d0p+005Q, +0x1.7f77e371f3c7a3b96e6ca7600ac548064b34fa40p+010Q,
    -0x1.ea9378606f4f2f3b500092602f87dbff27cf8571p+005Q, +0x1.44fc2d1a109cc768d7987f582c26f5cd4adee612p+012Q,
    -0x1.5f2c4ce63912769ff44187e29dfdb87198b84c91p+006Q, +0x1.5ee34cfce734f5442feb818fd90e5af595bd9b3dp+015Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3312[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.80f98a72388b503cce47115f0a0ff8e86da62affp+004Q,
    -0x1.585c49f1bd7ea1f0f450365ec4c655ab58cb68f4p+005Q, +0x1.b83d487eed1ab671b5010a29a425cbd69f007d25p+008Q,
    -0x1.64397264b409b0ceec385b45f6261cfb11d3cffcp+005Q, +0x1.42e69a517b9b66ca50d97f0e1b2aaa372ce95a45p+009Q,
    -0x1.888fb7fa1288dcf473afa300b18f749e3d4cb96bp+005Q, +0x1.44d82a570c11d8abc270728cbbb8bb929a629359p+010Q,
    -0x1.f1f8bd1d64f68c3a8e8bd9077fdfe4bbbf0b1a2ep+005Q, +0x1.d6d0c485324ddb8a14d59ef594a707143f5ee757p+011Q,
    -0x1.4b488d139e385cd43133cb7d12334f338396fbf2p+006Q, +0x1.e9da9c891e14db91d62e67260426a9ebd3a7a2f6p+015Q,
    +0x1.04dbac48c3c4c19b4c36c7c7edd84010146b7b8ap+009Q,
    +0x1.1bc35c91c00759f3d6fb19e50cc47eebc752a08ap+018Q,
    -0x1.57a7e0abb5d9e225db69b7017063af29959735a8p+005Q, +0x1.b6066d3f8b3e3382319d519635fcc3a75f10e79ep+008Q,
    -0x1.6176a891b2d520f691539fc079d8fec8d8f67600p+005Q, +0x1.3dc8cd9d28f0235a7f1758bb5628edc14066fb1bp+009Q,
    -0x1.7e2ccdfdeb664310a768f1f49b510e6815729476p+005Q, +0x1.328e8ffc1df84b90cb629ea05f74c87412d81c2dp+010Q,
    -0x1.ba5de0a67ff3f4570e672040cfde5798b4d52409p+005Q, +0x1.8927477eb3bbca0158900dd62c51fb95c8b373f1p+011Q,
    -0x1.1192e9e4535a9a3b3f421b29b093850798a5485ep+006Q, +0x1.aa9414413bd0a4e3579b35547370fa8d7a534f68p+013Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3313[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.463feb63fb4c2bf7faafe2faa349b4b9fd96738ap+004Q,
    +0x1.14a31c1cbbf21ddf7127f82619237d1c10a1a453p+013Q,
    -0x1.57b739e6d29763853d31bbf9261354ecc6cc2145p+005Q, +0x1.b15429347b6deaa13d8834575f19b58dc8d454dap+008Q,
    -0x1.618a032ce644b4475324715fb82345edb677aaafp+005Q, +0x1.2ce92b296dac21871acc86936d5ef39a1127433cp+009Q,
    -0x1.7a8fcb49ee776b639dda3f60e3d807ddbf9f22d7p+005Q, +0x1.1525fd90a6925551908b8431322ccd01225eaf34p+010Q,
    -0x1.b97df9fbbb7ab6c7b844e7f2b0bd9a81ac4ff108p+005Q, +0x1.46e83adb397a18ae7f8dcf11751435449e34d28cp+011Q,
    -0x1.66a56823f52a765d3a3a1e3971033e63167f82b4p+006Q, +0x1.8bd1976ef7dd1266188c42f2b07daca87e57838ep+013Q,
    +0x1.366c598acfa4d2a0253b10bd7b7534a08b58e5dfp+009Q,
    -0x1.5726c5189dc022dda763e09fdf48a8cbd8dede9ap+005Q, +0x1.af794b3da558c04d2be3f12efdeb35b130170d86p+008Q,
    -0x1.5f55315043098b9cc3eef8040a66316c335d3e4bp+005Q, +0x1.290c01d9da26ccd52beabae672af57be60a6f8efp+009Q,
    -0x1.73fa0a0c5c8bbe5752f9825fcf312febb73d24a7p+005Q, +0x1.08f5ef5e3c626b5e530cd08399929464acdd3db2p+010Q,
    -0x1.9d6cded34e1bb446ab7336ed5509877961b08345p+005Q, +0x1.21d8c85c5dc21e01755a7e11e2d12f3e1aec2637p+011Q,
    -0x1.f4397f3c551f9b909996e8daf869ea480d6dfc09p+005Q, +0x1.d5cac93bfe400d1cd7fb160bd9c9f45dfdcebd64p+012Q,
    -0x1.8f5ef82ef4e413993d86b8bb659a6cbd14ab893ap+006Q, +0x1.f59aa7685dcd31bc3f6e69d47236872be258fe0bp+015Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3314[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.907dd8a35817f2c5258d5f2825a18968f3893d7bp+004Q,
    -0x1.572ee3696290ea0454adc42d14fb15afce072c78p+005Q, +0x1.abffa53c0f2f7bc893e8c6d178094b76fa353ea9p+008Q,
    -0x1.5f20ce0fd4f4f6a4398da49e7fae1f21549b6aaep+005Q, +0x1.1d3da76f7caa73efcfcbc979396f03dac6134438p+009Q,
    -0x1.6e9197d100750139fce4d6f3c2a6007b0ef2db91p+005Q, +0x1.e40d3b8910e99d3c5ff56d4bd720088a968462ecp+009Q,
    -0x1.95cef0383c6de2ad11989ab417832e8799160e7fp+005Q, +0x1.e5b0d774c86a9501c6c311f6f967995398db242fp+010Q,
    -0x1.b3e4a11410a641b8444d83549bb02d6e959a4c54p+005Q, +0x1.27abb68bcbb835d58088d13c7c9d464809610f31p+016Q,
    -0x1.04b52ee6295a6483e8054a2488c4aed176020dafp+006Q, +0x1.649f1d25296c701d029e4f79a2dca4a2c94afc2cp+012Q,
    +0x1.290eea61f13817ea288c8c89a5258c6eb675f043p+009Q,
    +0x1.2c529f5b71851029af29a542718d9c0df80ab73ep+018Q,
    -0x1.56b996bed2de819272e48d5df172ddadb2f41edcp+005Q, +0x1.aa661df484170ad3d000ead4c8e07dac5b22f3d2p+008Q,
    -0x1.5d59b895671ce52f52d1e405fd83085ed90a5a27p+005Q, +0x1.1a0a561f03484e50f1053631d8d366a6753aaa6ep+009Q,
    -0x1.6a7e4212f3b66ba114013d654df6f67a7394299ep+005Q, +0x1.d3a310055a3d959ccd212c6fa303072f7610f582p+009Q,
    -0x1.86da822f127dc238c24cae44ca5f2722a17f25e8p+005Q, +0x1.beb3ed0a6809906cdc680d7397981a86c17b69d6p+010Q,
    -0x1.c1fd0867b06e59945d9685bc3dfbd5ab583a12e5p+005Q, +0x1.184869eb529b669bd7473308c79071df56da8206p+012Q,
    -0x1.10b6be2a45f2cbaf29ceb9a301017016b52e7adcp+006Q, +0x1.167f2b85a9be639ecee0663783a8eab89ac10d91p+014Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3315[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.7a5bc61142a56184ddd9f577d3bfebe98344950bp+004Q,
    +0x1.581bd38192aa7d68b38dccd96f66a18a6675ea49p+013Q,
    -0x1.56b6bb86c5a0364320acf1d0a23e6b176f261642p+005Q, +0x1.a802ab1b28b2397a83c93368b0d097ba895709c3p+008Q,
    -0x1.5cdbaecd35185ce5580c2c83e7f8414e7669550cp+005Q, +0x1.11c09d1895c7d3ed96b37a0aa4f3a0b3623d7c5fp+009Q,
    -0x1.65dc3b21b94e9baaef4e43f7a0d870bd744bb919p+005Q, +0x1.ac30d34318b51b6d6e71a68cea47b0161ed08dc5p+009Q,
    -0x1.844c5a15c0c9d626a53907f269facc3d766b1ac4p+005Q, +0x1.83c479e02a057087a9543b1a538157c32ea67ae0p+010Q,
    -0x1.cae5ae7f1c3e3d8af150c74e13d4f6f490b734c7p+005Q, +0x1.d35293b04552abfd2cc8b44b055eaa9215fba588p+011Q,
    -0x1.6c3896707da12ac9d22fe0e71f61e6ebf40d1b95p+006Q, +0x1.2f45e050b64f80c0200b979497e663214cd991d9p+014Q,
    +0x1.575b32c1f860fa5563a74d27ddd28c8d97ff3814p+009Q,
    -0x1.56565db35fcf592c42e34fcb7b5c97a1e3f90529p+005Q, +0x1.a6938aa24c16e75a6781b04b3ef5e65f8d88a698p+008Q,
    -0x1.5b6db9f87eb1fd53a028e14e7b2383bee6086951p+005Q, +0x1.0eeda6196b32c3da885991d8363e70d01bcb9c7bp+009Q,
    -0x1.6324cad4769e1c117437db52498c99c455d32bb5p+005Q, +0x1.a1a864e140f982d1cad29a3c945fdae55b2542a4p+009Q,
    -0x1.7aa53deb662d2d9723db3d18ee5cb64d4b615100p+005Q, +0x1.6c3b01b8113fc450a7d8a4c60a35e8d296f2ac92p+010Q,
    -0x1.a64a309ff160676c4a376047a7eafb1f63eda174p+005Q, +0x1.8f13d8bd43e2c73a63f5afe723720445f361742fp+011Q,
    -0x1.f1cc9bf0edb251641e511296de8b06c3f890637cp+005Q, +0x1.3728214b46037c51d84421d4bb3e8cf3a96533e6p+013Q,
    -0x1.8d0103a5cfb5c102ed0ba268c962bd5ba9f2d638p+006Q, +0x1.5a1b46d4a4a764c99b87a856719b26bf7ff2c7abp+016Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3316[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.aadc33208df936aaa4767473a1e775a29e36aebbp+004Q,
    -0x1.27da47ee6aebca86e870735faf6ee7e6e7a060e2p+005Q, +0x1.60490ec3ea855f1c0ba5ddb9ab42bd4032be9dfap+016Q,
    -0x1.56502867723f38d5332101be82abfd13fff7fc4ap+005Q, +0x1.a408db2ce358848f1bf0e4c0458651d00f7b6f10p+008Q,
    -0x1.5b0365fc147aeeac6034d7299a014089d64559fep+005Q, +0x1.0626b86712a92eb0db5d43c2903d767fd5cce7d1p+009Q,
    -0x1.624c90a4b5d468cc6e9b46aefde5b64f97eb9865p+005Q, +0x1.79b4152e26338912e7daaa66119d093779c2ca92p+009Q,
    -0x1.7c558b8ec2764b924e926b1247c0411fba8b9002p+005Q, +0x1.43f5b7e922c8aeba8a080f341df293fe6097f22fp+010Q,
    -0x1.aa061b8d3072df0a7d7e1a734e883ab1e8298220p+005Q, +0x1.537d40a42cfea40558061dc27fc231d3558c6ebfp+011Q,
    -0x1.14742d203e9c29038f19912281a876f2c55418bep+006Q, +0x1.fa7eaa75b62cbf724d32af62d7e640e888fbd593p+012Q,
    +0x1.4c8aaa9d55f80ccdf4c1b3a818403cf515e01d4ap+009Q,
    +0x1.500bd517fe3528f20e3191a998f130cb8017624ep+018Q,
    -0x1.560295b376d47a3349f980c5d189e57cdd06d713p+005Q, +0x1.a2c968001723a04034217d1d798660dcc2815e45p+008Q,
    -0x1.59e62272098dc1201a8c955659e7797ab455eb55p+005Q, +0x1.03cf026c0db19100b83cfb37abd4f0dd842e8ecap+009Q,
    -0x1.6011f8b7e77b1c7b30721fb0be91a29a6cc699a4p+005Q, +0x1.7369600ac275f09efc5347b81e0e375145dd2037p+009Q,
    -0x1.758d0344540cf4f46e4b28d27924a83544af0ffdp+005Q, +0x1.347556aac3080f8f8ccbf474bae95420761b5856p+010Q,
    -0x1.955629ec4f33fd9f20d61a6118ed7d619b5618dep+005Q, +0x1.30513390f060e79cd3a2b1b86802b853c40fce34p+011Q,
    -0x1.cf2561f3dce2b3bc4ea2a3f173ce14619340c9abp+005Q, +0x1.79ae40bb20539ee2a19236fad78af9d3ecca6c28p+012Q,
    -0x1.1c0bf78e32a25deb084c3b83d34790d818bb179ep+006Q, +0x1.602a771f21ad45251b0bef9a68c963b786b45c43p+014Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3317[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.b5e1946b82d5648b8d7d17c67a89e17fa3a3ed9ap+004Q,
    +0x1.98525f34f3ed95e8a25f1169aa92bf4edcef104cp+013Q,
    -0x1.561b74c60cdb4393f24a4382b8520a94d19d51eap+005Q, +0x1.a0b6fd7b636bbbf9b9dd53186a9d55b8fa755828p+008Q,
    -0x1.5a46b77129b7e161b265e98c27621e1d86b4fa14p+005Q, +0x1.fa0e0a76fe8e79ceaa04683bf63765b8bae411efp+008Q,
    -0x1.61f5ac61e72b10d44ff569fc7d06c3148da7d135p+005Q, +0x1.5c9edb24aeed5c1a699ccbaa70fe86ff8b702109p+009Q,
    -0x1.76b0206e3fb8c1f67a408d82edb8aea7fc4d76a3p+005Q, +0x1.22a0affda99c73ef132829c3a7aaeb9d6a1932d6p+010Q,
    -0x1.9407676af0e3953da1d09c317a698f684151bd30p+005Q, +0x1.152a3a9b0037cfa65bdcdbc6fe6daea8e7b59128p+011Q,
    -0x1.da939d24061113071c58b6b8eeb131dad0d969e7p+005Q, +0x1.4dbc1444489016306114d57f473fe3e5cba703eap+012Q,
    -0x1.55f10d12abc49727a31e203f90cfd2e593d18ea1p+006Q, +0x1.bedac22b7999d106592ac6ccc7d4ea7521ddd64bp+014Q,
    +0x1.714c86796f2844affde3689557f2b609280814ffp+009Q,
    -0x1.55da6f9faa6aaeb0181c12f0ad0a012e5f78d25ep+005Q, +0x1.9fa7b71cbb6b0a3c51f611ca2499ff2c58e39486p+008Q,
    -0x1.59589bf5519765f84885a57cd0c7cd704ace421ap+005Q, +0x1.f6491369297da89a6a322231934d56bf81c9321dp+008Q,
    -0x1.5fe78d0951b5ae2ada15e57ef7f2e5359c404765p+005Q, +0x1.57fef69ced39f97ecb88a5b39b12f1abb4421bb6p+009Q,
    -0x1.71b2e6d32ec425672560ceb17602149bf6038102p+005Q, +0x1.16a0e053a194e3405218a96abad7cc7c3f75376bp+010Q,
    -0x1.872b18bf55754fd4a4969a76ffd1efd8a8a66444p+005Q, +0x1.fce566bf736e5371a7b14435e05c591da8fe5928p+010Q,
    -0x1.ade56e145bc6b8f85aa80f5d78518d1be7bc069cp+005Q, +0x1.11d60e71e28f9e8998556c283aa417d7bc4c7a81p+012Q,
    -0x1.e9585b50dc21c67f505b492dd842a3d520f7bcbdp+005Q, +0x1.94c74eae174f7280e4481675433e42d283742eb9p+013Q,
    -0x1.41a752a94b79126771432d36a7c99c6c57e87515p+006Q, +0x1.d314ad44d7b50f1bd967d612a2551a5646db8b6dp+016Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3318[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.967f3c6f500c8572e9135d1ac071a3818e5a8b13p+004Q,
    +0x1.072ef0e79e9acfb201f7691ef254ecd036ff70f3p+012Q,
    +0x1.24e7d244b0cd582040eedda01086e507c1809823p+021Q,
    -0x1.55fbbf0fd87fe3b575a05a352fbeaff288305a97p+005Q, +0x1.9e7d7e5d1b8b5e4b77e2a613e9b0eda931518fd7p+008Q,
    -0x1.59d2ea8440e2237891bb9e05a7783964e27a6b79p+005Q, +0x1.eeab2e49442fe781bcbea50369d9d3094575e8e9p+008Q,
    -0x1.611f261d0fd361b418785f25b5e8279e86b70d0bp+005Q, +0x1.4cdca1a2ad74e58e3d05b379378cc7eb234f2b6fp+009Q,
    -0x1.6f71e94ff5c307eb68c9e2a1f45f0a7f4703a5bbp+005Q, +0x1.0ff851586e9386f786ed7f0de065fcd20e5909b0p+010Q,
    -0x1.7e15ec522c74d6d82cb2a16777e7508ca18b47e2p+005Q, +0x1.d9f3e48b9112ca463e50d135e89aacdf4b7512e2p+010Q,
    -0x1.a6e2bb559f3d1e9890e9e5f827ff3bdb8e43fbf3p+005Q, +0x1.e47124a9f437ad80558c759450b605ff1c9f2ac0p+011Q,
    -0x1.094d10a0fd510cfe66596ec11937f0dc38041e82p+006Q, +0x1.7112b246f4a83f944bf6b2d556cf065a5cb8333cp+013Q,
    +0x1.5b5556121057f8bc135474507d6b828db7f8231ap+009Q,
    +0x1.2f65ab80515faf4adf9f84a1851afd688fe18d81p+018Q,
    -0x1.55c28ea6e9bdf540fa45154a0091e1b9763633c7p+005Q, +0x1.9d8e2ca60a0f45d892cb58a37322591841c220c6p+008Q,
    -0x1.5900b98b66305f50f4008b00e05e4b26a369a312p+005Q, +0x1.eb67737c0cce118a8745a6374263a37f12342819p+008Q,
    -0x1.5f3dc32e146c002703740827986ef8f17b41971bp+005Q, +0x1.48d5a6250c2979053a711d517b6200039f1421e9p+009Q,
    -0x1.6c001839c50b53bbceeb74a736f9c63a03d6d3b3p+005Q, +0x1.058e5f42a4df69e754716a36902ceb49049a3122p+010Q,
    -0x1.768a9ab7c99a97e05dbc352c5166f898e50f39d3p+005Q, +0x1.bae7b9151c5fc761c306a065b536796c1c6b681cp+010Q,
    -0x1.8f4de4e119fa74af22c276fccd13d8c3e0977e72p+005Q, +0x1.a49d8c8f0f553eaedd292c0651517ef144b8a1b5p+011Q,
    -0x1.b93b73da07b622aeb4606481bbd839d810a8fa24p+005Q, +0x1.fae53258652bbc9233be70a66900a4e2cec7e67dp+012Q,
    -0x1.ffe4b313c964f16e2d5ce3aed9b2bd0c04301c69p+005Q, +0x1.ced4ae71c0f534ac9075a43a3525e44a4e47d234p+014Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3319[] = {
    +0x1.69985a6393eda605c6c41a42c8f22f8afb13faa5p-005Q,
    +0x1.cd12fd743680aa9ccebdec2305855539d4a6be12p+004Q,
    +0x1.6f394610c84bcc6c32479b36b39088f540e9b2d2p+013Q,
    -0x1.55cce5742433d0ff28e7ccd346fbd0e8e64ec6d2p+005Q, +0x1.9d06d5f5b7df0c58fbca1ac9e639cbbcd827c7ebp+008Q,
    -0x1.58fddbc6f2752f5b0f80f5100df013bf57d12e36p+005Q, +0x1.e752cad011bfa27231a1a8f9062404b1bc639732p+008Q,
    -0x1.5ecc9def329d502772c0e6e4b4f264aba49e6993p+005Q, +0x1.4335c1544c9daca9520ba26673a01cbc57578a5bp+009Q,
    -0x1.619433d54ef7791b4c1908e26917363f8340f6acp+005Q, +0x1.04e55cac56a78252b19f48fd4c73ede8043375a7p+010Q,
    -0x1.66d6c590a418e000670209b70e7dfe3791021e18p+005Q, +0x1.7a85518e628c164c53ee934e5cadd61e19a55d2bp+010Q,
    -0x1.8c336415cfb56bbda15e448a1849f97cbbd95fd3p+005Q, +0x1.6121e8a9747b8b9915a8606091ee7c291a3cf04ep+011Q,
    -0x1.cb59a6a307339cccad6da3ba7ab3de9837acf89ep+005Q, +0x1.b0422f51dd3be0177c2835125bc3ac0b4bb0f22cp+012Q,
    -0x1.05b4fb771570c078356cf4d0471f95b82c90cc2dp+006Q, +0x1.14178e52b5da237711572ba3e844d8c94190d262p+015Q,
    +0x1.575193eca26aa25b8fd05b6b6e5dfe43d10419cep+009Q,
    -0x1.795a9b4e3077bb6c06ca0904f38859d94548c9f2p+004Q, +0x1.f0c2c7af56161fae7f5f6a299d7ac70b937ceb3cp+016Q,
    -0x1.559a8290baac7320cbc87a4c1c0b4421b6c3c8a0p+005Q, +0x1.9c25741c716ed1f719481177a6f0532f83d05fa3p+008Q,
    -0x1.5844aed2c2727a1b3181e59ee42095a6e662fb15p+005Q, +0x1.e439fb638b92ef2791e597a7edee5201ec235a3ep+008Q,
    -0x1.5d20baecd669483c95bbdfffb6179774d60a9ae4p+005Q, +0x1.3f3ce62c0de77fc9ffbfbfb5866284951c526023p+009Q,
    -0x1.60ab51e5892590c70c3d9f21d864e40a258e73e3p+005Q, +0x1.f6ffda08488e8d6eb980a579ca08cdd6b7316486p+009Q,
    -0x1.61945638638eb7a9a3db78352587fa4b4021ce55p+005Q, +0x1.6b5fcc7f170f9ef01d135df49d03389c4c1e4810p+010Q,
    -0x1.7d79ec980a42014a8c0eef8ab091ccf981d26fc8p+005Q, +0x1.3df3e14005093bb660a2d4f3d1f52f4f19ff50a9p+011Q,
    -0x1.9e90634b49ba998eaa21374372ebaef1d4ae6ba9p+005Q, +0x1.54e02680461b41a13f5a0cacbf19a747f5e6fc25p+012Q,
    -0x1.bece3f92ee0f74c9ef1aacf460fa9d9a35c12330p+005Q, +0x1.e6a52321a45579633df625d984c825f96310db18p+013Q,
    +0x1.f824833dd722dfa05c49ca581d83e0bb68559ec2p-006Q,
    +0x1.1496ea7d66ec5a06080727454939d4c07b4bfc4dp+000Q
  };
  static real c3404[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.3b0e8343b7f89d50d15fda2bffa42ca3ccf3a8fap+002Q,
    -0x1.9afb6b005948caa2ddf42c161776ce69bbd722a1p+005Q, +0x1.bd6ccffe8248c04b6fd8d86745690d69d4354f3fp+011Q,
    +0x1.047b8dfceba637921c4e86fe11e682acfcb0685dp+007Q,
    +0x1.1fc7d8016511a883b9203350ee4ec804f48f4fe5p+014Q,
    -0x1.7c4884876ceb2e06ac1deab8124a7521f33f31a0p+005Q, +0x1.e64334b8bcee4f6f4c48828597bef6d017f4d1f1p+010Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3405[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.5b58f99f9c963cb8adaf66356b3097d93cb89dcap+002Q,
    +0x1.0169c655c6c0e7fb78be3edafb178a13093cfa3bp+010Q,
    -0x1.949aa0a14b8d5b30eac1733086dce7495eaaa5eep+005Q, +0x1.fe697334075793507a1f28d53996e6444391e36dp+009Q,
    +0x1.b226cd059e4169d7ac4ea44b5105575243786a2fp+007Q,
    -0x1.2353b831fc52b89ba03ea5bea7476a1d0e018715p+005Q, +0x1.783a60732b5c1792d65dc7f31095bb983f48440cp+013Q,
    -0x1.7efc41a1e7f927fa942bfcba6f5ee7564077db51p+005Q, +0x1.d01fb6e891feb351da9124c3fbb567d1c79af6b9p+009Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3406[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.4751e33111ff51223997ce05eb7cd61767c3aaa2p+003Q,
    -0x1.79d85c2fb20dc28f3df81f6ffdb595ff496215e3p+005Q, +0x1.551be8e2815e1b6f7d89ce011a9458bcd42eb116p+009Q,
    -0x1.3c7f739dab3da797e90d075d8d0db149229e8df9p+006Q, +0x1.69a46342fe339c2e509756554664c12b8a50412ep+013Q,
    +0x1.b264d91cad5fb3abf1c07b5e1dfdb0d1e2f708cdp+007Q,
    +0x1.e9c35abc7988dfd445502be120c831d2b72d5aa4p+015Q,
    -0x1.71f14b49f106c095860d827c98059ef943ef0337p+005Q, +0x1.4aefabeb6ba30e882eff743225f983594693c56ep+009Q,
    -0x1.d07b4c89388359bead16068f4b70749f18e36d14p+005Q, +0x1.0cf720b4a9715ea09b345112395e2941580a5796p+012Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3407[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.3ad45c9744b3b60af7dfe3e837a5976230941d2cp+003Q,
    +0x1.4c955867cc9954b50a30f2c00349d1651c4527c2p+011Q,
    -0x1.6f2fc39fa5f905f116a0ed3f1afd4b0234920a5dp+005Q, +0x1.1e4cc6e1d425e6017706d14910e7a98694e61f0fp+009Q,
    -0x1.f61427bf4f91529dd0592751246833ce0f3d4abfp+005Q, +0x1.2542938f1aa2cd7ec7e8bb9c3b96fee4a586a434p+011Q,
    +0x1.5a897e5227282a6e7bc94db67f431eb51001508bp+008Q,
    -0x1.6b1a6d6a9d8a8d8cdb7bea7fb0617598c47ca1fap+005Q, +0x1.19c485875e720c57c62e2998515acbb40ed2ae1fp+009Q,
    -0x1.b782490e9849fce679dabd4b7f576c8734d2fb3ap+005Q, +0x1.ef725c04eeb7b332c4163ef9cfe53ff6be543b73p+010Q,
    -0x1.bbe733b07053ff20930364b61f21ff1f240b82ccp+005Q, +0x1.5655a3a2f8a678dfee7c67736823e3cb31cf68bbp+014Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3408[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.01706ca8dd41a69e30fcf8a403ca2942513f2e7ap+004Q,
    -0x1.69c4684c78ce4bdb196b6199bfe813337a2d4f3bp+005Q, +0x1.0468ea86783015a4efbe5dc5b2db58e83990c86ep+009Q,
    -0x1.ab9726bfb3b8297633e86cedbc3db4d824c12c14p+005Q, +0x1.5a0a411a166f4657b1926a4c58561fdcb1534cb6p+010Q,
    -0x1.9ed3bbbe9b6754e2132df7c630f0848738405018p+006Q, +0x1.98d2ea537adf511784559ca868538006d3a7087ap+014Q,
    +0x1.3a6f690c72e7cfe8a6e475f2b1e51b183ebcef6fp+008Q,
    +0x1.1deb42e14b9ce5bc3f0926b3d86ae79f3e3f3432p+017Q,
    -0x1.67403728aacd8d9a08660c1f8a8d3a59195f81f3p+005Q, +0x1.01a4e2d0390df52edee64e46dd07daa5fd8c362cp+009Q,
    -0x1.96169b50dc3af941856687812c748afec8883284p+005Q, +0x1.40e80fe3b42cd4ffba6f750b3c7fe40bb9f11a2cp+010Q,
    -0x1.04832535e8c59d902b7add65b4e8010d71193c04p+006Q, +0x1.c2ca966d7423ed94e3cd88f29128d861d3e4eeb6p+012Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3409[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.b5c170864d3496b37efe2aeefd1b8872c32854fcp+003Q,
    +0x1.231fc397522ccc643cc83b76941535c138e6cd1cp+012Q,
    -0x1.66b0740acf755c71b661e1f88a7dd6d98e0bc30ep+005Q, +0x1.ecd6c9e321ec8b8237359a2c85ab302e6cde4e83p+008Q,
    -0x1.8d64f78f777cce97f49572f4d6f58706e0654cedp+005Q, +0x1.047737277148402c80986163b718b208d48a7589p+010Q,
    -0x1.29dfc035bae1bc1faaefc5de40a3971fd5dfd253p+006Q, +0x1.153790ce7f78e936df9a8e51d6e991deee646ae4p+012Q,
    +0x1.cb7dc401e7f068b0aba46a16283c68e4281c623ep+008Q,
    -0x1.64f23e954e3057a42d9783c0f46a7c8504f6c1bdp+005Q, +0x1.e8cbdd9839e159a14787b85534ddab6a76239d7ep+008Q,
    -0x1.82f7f3362a7f26274c155c3dea732f46b3bb28d3p+005Q, +0x1.f15ba852b69ac6de672ba4610e180b2f9c4de3efp+009Q,
    -0x1.e099b6f19d4e46085b804a7891e02157d8b1e9adp+005Q, +0x1.b000db97f7774c7a0563914da52cd7bec2f9b2edp+011Q,
    -0x1.2b88c6b951f537e7f8060541236acc76622d3c3fp+006Q, +0x1.0195cae89fce8274db71e795ecfbdcff6631a50ap+015Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3410[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.55c5d808aff105b60f44747c0abfa54ea279f2f3p+004Q,
    -0x1.6470bab5b8907f344c0597183e662700025f9d9bp+005Q, +0x1.da2fe7c573e8b0056c41285fb10b00f3e6ad80d6p+008Q,
    -0x1.7c1ecf64993a26e97f5a90da40ed48dec34594ddp+005Q, +0x1.a9c39389561569e4233ddfbcd2c6858fdab970c5p+009Q,
    -0x1.d8b9cb4389dab43eca11cc446df0a9ed270fe770p+005Q, +0x1.2af97f58d6fd14a235a1ecc7e85bd933642cf9b5p+011Q,
    -0x1.b5edcbe1b32e404a067056718f5a7c73c80cd5c2p+006Q, +0x1.6aa15d3ba6f1de1a254c0ba5576d36869566f48ep+015Q,
    +0x1.ac79af5cf6f30f68edad960e7ba4df9c662a3357p+008Q,
    +0x1.e8d5cce399dc4d4a7c144428fecaa76dbe0c85ccp+017Q,
    -0x1.6331a5dfe1d83829d50b8039f1eea781382a3d60p+005Q, +0x1.d6f4313263705780897427311649565804a98c60p+008Q,
    -0x1.7658e8a2b39b4bac2d8d08c8d64d723a0939da98p+005Q, +0x1.9cdf660cf957556546b0795d3e332eacd61bfb49p+009Q,
    -0x1.b26e51cad951e586fc4305f237c07d81665f69aep+005Q, +0x1.08c0836259ac89251b9fddea50984f1fad9e9015p+011Q,
    -0x1.1534b56f4411682bc128f3d7e50d1a6f87ac7e8bp+006Q, +0x1.461463dad96acf6723570d64fc851a9a6023b051p+013Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3411[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.123bdc95d277c62b57ed7e3b643d5dc4b1337127p+004Q,
    +0x1.baf806719dbbe59cc959344b76f7c26ae7c48403p+012Q,
    -0x1.62f22d22bac91b8467da5a341138428a20b78b94p+005Q, +0x1.cd7bbd599da31df3559b54628a4d34009c0e32c1p+008Q,
    -0x1.736f6aa8c9dc439eac64d2da3ef5a60dc1f1e1f9p+005Q, +0x1.71e74a37a4aa430ff2fdd2bfb42e45f4bbe778a4p+009Q,
    -0x1.add421ef7b8f93c7d78ddf30d183a691f3dc0929p+005Q, +0x1.a940ee0b41a542aede278d73532d5ce32d3ec19cp+010Q,
    -0x1.59f1ba2e3d101ca58e890b3a37bee07c9dfd2418p+006Q, +0x1.d7180e6f465ca28eef159cd4adb0bb9041e9968cp+012Q,
    +0x1.1bb0d08534935743ed67d8d4c04620c5d76506dep+009Q,
    -0x1.62032c59fa2d59a08dd403c57a2220a8ee63cd30p+005Q, +0x1.cacdb7e4708dc7c4c23858fb836792e7b4fb4b28p+008Q,
    -0x1.6f9a6fe9a97c58e957346bd9b0834a4b014ff8a9p+005Q, +0x1.6a107653acb3778c2b67eab60d82d4588dea2e88p+009Q,
    -0x1.9a984c3d721313119eabf4317f51aaf1bf2cd4a3p+005Q, +0x1.893dbd57c2b27eb1729202f145dac1894cdf55f7p+010Q,
    -0x1.006ada8f8346a45cdb53778f2042508744a83e56p+006Q, +0x1.4e36a52b0b7bad05ce61e1c026a3eba28bc3c7e5p+012Q,
    -0x1.8846e6b2c2c3103e5f5895ae51bbbd11b35b8772p+006Q, +0x1.6cc0860915976cfcac78dba1c4a2f065be5e6a0ap+015Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3412[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.93eda9984b64ea1502cf83d6b349f8cf46857df6p+004Q,
    -0x1.61d77f46d43012388e2b68f106286bcbad8559e1p+005Q, +0x1.c315c14422aae4e30051a400c463081f24b45522p+008Q,
    -0x1.6e474bfbc5040272a0194a24a944740417557a4fp+005Q, +0x1.4b0fabbc63e8f0ab28d618230e2e2e6348718acdp+009Q,
    -0x1.945f3c8e7e412cb5d27ffb29ed627a03f8fb18e9p+005Q, +0x1.4c0fa6369cbede61a81fc2d1e06ba1246e18d9aap+010Q,
    -0x1.02024e5ece7ab54cb779f302dbe33b9942ed6ba6p+006Q, +0x1.dcbaeb009311c25415c99149e8d142065da12c7ep+011Q,
    -0x1.833b921c47822ea447c6cc5e0c657d0ed695b489p+006Q, +0x1.098fd6567a0994ac1d3068bfef9c767644f15aedp+016Q,
    +0x1.0fe54a581ec8bcc439ddfe11d2e60b54a6986025p+009Q,
    +0x1.4a49469f47d323febd1e842f970799292ae08ac4p+018Q,
    -0x1.61235ccd1af93e20189052cea975247da0f663ecp+005Q, +0x1.c0e5c59af000358ae49497a4c75d3c4d54f1d871p+008Q,
    -0x1.6b8393ae505b7eb6bcaecbd23ccce27962f2dac1p+005Q, +0x1.45fd0098ab6f7d9d1c09bcdb54dc92eed3e69c40p+009Q,
    -0x1.89d71bc3655d553cd88af4cedb5cdd345417ff1fp+005Q, +0x1.3a1c23a8d8b3b6f63e2bd356fd11a582c90b7a1cp+010Q,
    -0x1.cac97037fe26528e3ff758220b79c606a52ab307p+005Q, +0x1.924e3b84f04da6ce876e4f652eaecc1b566662ffp+011Q,
    -0x1.216e0baa23111a1b3df718ffa6ed9c07bd521e8cp+006Q, +0x1.b78dfa9692ea7077786c804e1953061d45e5b2d2p+013Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3413[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.47b199ac8995cbc93b31947d8bca1f27415dffbep+004Q,
    +0x1.2fe6416b6820a4ebdc19868580677b2f36ebbba3p+013Q,
    -0x1.612bfb42d2c32540145bac870243f4e60b5c5f16p+005Q, +0x1.bc07b49e75cfea7e49a6191f2af24bc0344e0ec7p+008Q,
    -0x1.6b71938a272feb9841f8702a732c7c7f2bffca01p+005Q, +0x1.348770439b7f4a63ce2a83999e2436b54a90529ap+009Q,
    -0x1.85e6d1aacfaf691d082a6c9d04b5ede44632f2eep+005Q, +0x1.1bae0b600e3d04b9c40aa57167802ef9c348d324p+010Q,
    -0x1.c906382d4a20e15ee7c7fec105b600b93eb0c28dp+005Q, +0x1.4d56d58e1d9eb8ebcf167bca2caccd96fee2510bp+011Q,
    -0x1.7e4a314fa4256e66f4176100d73ba6e0ebcca86dp+006Q, +0x1.8add0f278aa4ab2e7835e769f71337fefb56b3b7p+013Q,
    +0x1.4b271ba985e25042d4ec96b4f372d399083609c8p+009Q,
    -0x1.609bb41af9afe87f069be2ee94734b061f2797d8p+005Q, +0x1.ba317507c934276cce0d6f49ee10adef5d76b43fp+008Q,
    -0x1.693d0cd9a855f11d8656e5180bc480785ea71a62p+005Q, +0x1.30b2eb1c3aec11c35dbe78ef24b63516ed68f960p+009Q,
    -0x1.7f33ae989489ff33698af113cc7f40ec90c4961cp+005Q, +0x1.0fa4b14c73c36b4c7f6a180ac5d769fcaf967708p+010Q,
    -0x1.ac0bf1bdbcac6c3a6bc2b99ee430b6984397f670p+005Q, +0x1.2937396da097972fc36a2f1335bcb744973f7409p+011Q,
    -0x1.071b091ba50319fa046ae14013379696de7d1132p+006Q, +0x1.e4925a07b680bfed67b71343cdce1cf3e6b8bb8ap+012Q,
    -0x1.cf9c9f9a9d28f5a595aac0c1533cc17296fe40fap+006Q, +0x1.044460ae55061dd82beed2e15f7b3b8e4a1f5059p+016Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3414[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.a462ee9fa130fafaa3a994d1aa142021095a4ce1p+004Q,
    -0x1.609e1c779cd1b91fada0a553244b95f764841762p+005Q, +0x1.b68325160e88c13a0603c543950ddb0cc3f5c0f8p+008Q,
    -0x1.68ed255f87cceb790e2294d5d98b2041eac58b17p+005Q, +0x1.24446c248eb90f551e288375eb6c10f591392115p+009Q,
    -0x1.798114ee623e9e5194d673f9b0d21f099d8e9f28p+005Q, +0x1.ef6f3b67b46cbecf3c946f75b02dd1277bb802acp+009Q,
    -0x1.a338da3bbe5986749a7436167b303d648bda10adp+005Q, +0x1.f03eae1b76630cab95db9ded61139577ed71fbe0p+010Q,
    -0x1.0c76a7dee9ee3ba9a5d56150af0d973f5701eeabp+006Q, +0x1.42fff933cac47d4fc48a38ca9501d8fb17bc9a41p+016Q,
    -0x1.0fbbc5648efee1b8e80a585c5e3519a1cba392b8p+006Q, +0x1.689921c4d16a600e2071928638c686f9b3802174p+012Q,
    +0x1.36c131aab2cbc87691d61b3b91845831404346cbp+009Q,
    +0x1.5cee4b31f16c0620aeafdc68591a52d64ab87654p+018Q,
    -0x1.602928a58b67cf297065302b2ef97ce5eca6a602p+005Q, +0x1.b4ee0655f14ea4d2ed05914a5ff174eb9b296703p+008Q,
    -0x1.672762a05a7c668feb2273070a728809519386c4p+005Q, +0x1.211b530093a6aa13be5598f7232048dc4393809ap+009Q,
    -0x1.7559bad565589a8b0cf99e602f603ec569fab0d2p+005Q, +0x1.df2c29ff8fe754b1281d5442228d4872e4c2db58p+009Q,
    -0x1.93e5f41b4005da2fa17b9dd0dd690dfebae262ecp+005Q, +0x1.c9e5ed0c722db5a8f756fff857a542b0c2b7d958p+010Q,
    -0x1.d4e5716fd5e810782c86295bf5c5af9f46bcff74p+005Q, +0x1.1f20aa2ac0b524d6054ed4629e410cf641e69deap+012Q,
    -0x1.22c7cd99b974105db5be74d8b68a1ddc9053fa40p+006Q, +0x1.1e1f09a799e96b59ae97538f374aad68a9de6c53p+014Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3415[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.7cbddbf1b0aec90e8795df4e972490624343fbb5p+004Q,
    +0x1.80689765e51c6db6b0bdc962544e77ab54d234d9p+013Q,
    -0x1.60240eab845d362c1d49d196bf0cdec46cd0db09p+005Q, +0x1.b27249d61565ebb68c560828fca1322fbdb78d0ap+008Q,
    -0x1.669fcbb39c3b5adc602d29989a4eb11731df7512p+005Q, +0x1.18922573979bd6de7c03c0374b9ff1abb3c255b4p+009Q,
    -0x1.7095a7736a8f3b8e6b48f79013c938dfd92844d6p+005Q, +0x1.b78a655040cc38b4593c0a86da433121ad32bc1cp+009Q,
    -0x1.909f8555807b9e2de88a0ea32d80fdd4555fe4f1p+005Q, +0x1.8df5c99a473f0879bbb312a92d787af78a104a56p+010Q,
    -0x1.dc7d63292fa09656e102e888097ee6bcf7fed94bp+005Q, +0x1.dd5ad0811ce8f0a7423e214e72145601488b48efp+011Q,
    -0x1.8b45f51a6709195e0369f605f60dd10916e95033p+006Q, +0x1.32a76fc6feec4ce0e4ff7dba73da1a82ba55b368p+014Q,
    +0x1.71b76ea3d1735f17ca412bcef22fc5521fd137bcp+009Q,
    -0x1.5fc3c409e44ecd8eb101787b724279cdba349f84p+005Q, +0x1.b106ec75f6f54fdba440e3a1bd86ca5098d968bcp+008Q,
    -0x1.6531b5816329d7b8fdc8d439ca1d65872a48cd8bp+005Q, +0x1.15c814f9db20d8584235655f4d9f1781ea19a5d8p+009Q,
    -0x1.6dce43768ab2ccd1c427d28792b40cac319c366fp+005Q, +0x1.acf31a41cb78a9407ebb62ea5ac7fba0f259b922p+009Q,
    -0x1.86c137908bfe2e2e5463946545e4331e2a3af214p+005Q, +0x1.768bd5cf612d38b26a9d06086361cb63bbe314a0p+010Q,
    -0x1.b650c9b2b3382ae181d5ae826223e7e8eacc9023p+005Q, +0x1.9a4e921504d3627934e76bb8f4ba0126984e61d4p+011Q,
    -0x1.06f414de42c5b2e27214a46e17810eb7925f8f04p+006Q, +0x1.420fdfde41ff1aade6b43469b5cda8633abb4bf4p+013Q,
    -0x1.e3e588dc25add6579429ca1fee6404aee35b745bp+006Q, +0x1.6c541bb3fc121c237d4952ff0c3e33c10c297789p+016Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3416[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.be68a7c7ef20613c5e140123feda566546faca09p+004Q,
    -0x1.5fba2b135006882efbdc2f5130c457a623a3ce3ep+005Q, +0x1.ae662164285e66cc7b90c4ffda1d0efeff97f57ap+008Q,
    -0x1.64b47f01f6a755f242c0a0308e157a8ed83859a0p+005Q, +0x1.0cca57a624316f75efc8a80e56e2f2e6faad960ap+009Q,
    -0x1.6c88acd2b6dca7084c02507a44119bb227e26a58p+005Q, +0x1.841f3fe1bf860d4ab2324b457fd1a92cc9aaa0a9p+009Q,
    -0x1.8682f3ecd48fa4b61455f64d629620ebd1bada5bp+005Q, +0x1.801080236c6cbf0c61bcec88c9b09ac4bf7bff61p+016Q,
    -0x1.87aab1a0b56bcc38683cf5f57d4f385eefc89a05p+005Q, +0x1.4c1bd6aecd29fff178e90425fb9b4b81dd3a213ap+010Q,
    -0x1.b87d252601e821273c18e42ac0e160dc562922e2p+005Q, +0x1.5a9bbb5dbcc3c4b106202de1fd7be8dbeab5c432p+011Q,
    -0x1.21420314a6db6b4a510c06de5d06b6c51e25d43ap+006Q, +0x1.ff2b6a9daed017eaeae832fd6a41e2d9f0b0f78fp+012Q,
    +0x1.5b7f4b42741920753c8e903b537b93dc7ba6e584p+009Q,
    +0x1.831233d61ae289a66c01bee40516861b5ec7f31ep+018Q,
    -0x1.5f6c893d376029bd9675ecb85998b73ab8f97f87p+005Q, +0x1.ad2931a88a10496ccc3c44da83bdce824c3f1ab2p+008Q,
    -0x1.639689cad2d06d99a07bfc849fec5c416a31d3eap+005Q, +0x1.0a7705341e0a924d3fc34d449d3df05d9d140440p+009Q,
    -0x1.6a4b53861b1f1a76170e4060fa75d9e203290b29p+005Q, +0x1.7dc53a0dcd235c62f2edb4e061ed3dc76ea03719p+009Q,
    -0x1.80ca8a53f78f349c21a6168385fd40c72a0e7730p+005Q, +0x1.3cb89d5da80531f1d55363c41ac067d02871e51cp+010Q,
    -0x1.a3334e8b5beb01888aa4b974bd2d5074c98271c1p+005Q, +0x1.3804fe3f9f8f5a3b90c251917c913f6e7dba0f91p+011Q,
    -0x1.e3ec2c4c4e8e1fd237503ef45283c3b4295926e9p+005Q, +0x1.830944d7288dd78da34af60e75311cfbf1da9230p+012Q,
    -0x1.2ff8f5f30fe955a7ae492f047e3be64cd911f978p+006Q, +0x1.680396132fd16669095ac0fd4a73eef0789b2184p+014Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3417[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.bb57f03b5eb42ce6e4987efc24e3da601c6f4f41p+004Q,
    +0x1.d29f69b4c7683917ae609052fae3c1302194e889p+013Q,
    -0x1.5f80fe72fe603861726c43fdb3f84cf76a43ab0ap+005Q, +0x1.ab05d7a5b40374f3250c6ca9d87bd5f0e8f7efd6p+008Q,
    -0x1.63dee754cc86f36f579a7433162c07c333551b1fp+005Q, +0x1.037a8225ec98786702eaaaa667f947348cd4b51bp+009Q,
    -0x1.6be7254f1b28f158ca62fd02765206c84876fb3cp+005Q, +0x1.65ea723a18347038259eb9dc5a477e54315a6c0ap+009Q,
    -0x1.819ea8b5081915b2dc46463e85647905d0e28613p+005Q, +0x1.299bd6714491f2f391dcf751bdbd6114f8ec2599p+010Q,
    -0x1.a169ea816d4906ba6faae0d412d29d674c1ad407p+005Q, +0x1.1b461ea61b97c46807d21d63cd4f3a47e1d7614ap+011Q,
    -0x1.eee0d4ccb4c3be46bd3017fd374d949bdc0d935ep+005Q, +0x1.53df44c6556c32b738d244eddd13c5ddb0082412p+012Q,
    -0x1.7c93a043465c695f9334ab91faebde8abf16be53p+006Q, +0x1.cb48da517e3539eaa1cda59c027a1cfd0ad875ffp+014Q,
    +0x1.92a9db6930118e5972d9fe8f42f919918ff84448p+009Q,
    -0x1.5f3ffd9b734a910d1fbe827a0602a6d41832631ap+005Q, +0x1.a9f7883ceda605e62ab4cdb32f6022cd4b82cd19p+008Q,
    -0x1.62f0eca2457e4754f5bf4b571157c210af664f93p+005Q, +0x1.0199169ac6ad9ec8cd4c2441d30a674a8c219b9bp+009Q,
    -0x1.69dae6a86bdead730fc741a7c7f3e6f41c03abe4p+005Q, +0x1.61476960c4a7f448e0e8860f78e3d5fac4f59e44p+009Q,
    -0x1.7c90b6b28dca40d83681aa3b7d0b494821552816p+005Q, +0x1.1db5f528182735bb9d06654422b9d36f661aabd8p+010Q,
    -0x1.94240df9b64d0f12a3046448ee2b3458e5f265dap+005Q, +0x1.04cd30aa64aa823bcdc424fb0421aab07b6f38efp+011Q,
    -0x1.bfb0aa515d69b30616ed65860a77d1d11e64d0a7p+005Q, +0x1.190430ffb55f5ca1bc1314caa56d230d23e8f6a5p+012Q,
    -0x1.0411dd6e6ee51b6e1dc9e8594db1c912c2882648p+006Q, +0x1.a283f1da539610fdb583b671b062f1242d14e0dbp+013Q,
    -0x1.adf6ad978f509b4e9c3dd822224dba5fa86ec548p+006Q, +0x1.f9437ad2560e1524e22217af8b1b6a634b5fb4aap+016Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3418[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.ab318544f58d2e25a9fcdaa5b4448ce45ba3746dp+004Q,
    -0x1.66ea683460b4754b769d87d2aacf6fa8d696e981p+003Q, +0x1.98e533352dfe2ec4a2753f3e61380d463b012f5cp+016Q,
    -0x1.5f5eda6b0fc134ccdd11932e223e46696b5c275cp+005Q, +0x1.a8b05f51ec1538dde7e04e935341c4c9140826c9p+008Q,
    -0x1.6360b98bd7fd91ac06f3d24f342d8242fe45ccebp+005Q, +0x1.faf4b2e55633e10ab56197ab26c32228010d8f5bp+008Q,
    -0x1.6aff661b07b8c4438c61d71b04e382980ead4845p+005Q, +0x1.55230ed9c5cb152e5611490f92a93e5f354ae73dp+009Q,
    -0x1.7a3fbd8cc832e9029a4ee8e882af98a44365a3afp+005Q, +0x1.15bee16ecc8ff4203eadd1dcbba0fade83e0f812p+010Q,
    -0x1.8b3fa8c2c4e00bf8378f26a180a32a115955ff43p+005Q, +0x1.e3b28ef76582c22124aa7634723ef259581d0474p+010Q,
    -0x1.b8c57397e73f64d8d2cf14af00de8e2290f8e4a5p+005Q, +0x1.ee3bc357e6971f6a3fa716b9d24656a73db1316ap+011Q,
    -0x1.1b43ef69bd2d2c726f6a637de37766ddfeed2611p+006Q, +0x1.758f0c9d6f17737d16382ac13f07ed499e90ede9p+013Q,
    +0x1.6c8d2f863e8ed9ae41255c14fd7c2d966ec28ce4p+009Q,
    +0x1.618ebed597845f7a6a024cf410a25f9a77ac3e6bp+018Q,
    -0x1.5f25de1287890baed47a552101ccc8477f094310p+005Q, +0x1.a7c2779d9fec48e345ece4b0ffc43bba7f064c40p+008Q,
    -0x1.628f7931ff94b086c3d7a5d3fc2583134115a901p+005Q, +0x1.f7b65ec206c10eb863f615fef60c4e65c38fa7b0p+008Q,
    -0x1.69211ec3b5a7a08042620499d4eed19dbdcb0ef7p+005Q, +0x1.51233e780801f0dbd8aa7886e77da305e9fc6dc5p+009Q,
    -0x1.76bd3698bbc5ab9905012bec84375aa971b503afp+005Q, +0x1.0b8264f8bb971b31e7ee82a0d41a86cfc40f24d5p+010Q,
    -0x1.8353d47271dc4897dc890f1b209f85cd40a47368p+005Q, +0x1.c4f72e4671385bc7cc5126763b86dc7714eeef0cp+010Q,
    -0x1.9fc954eda72c903791b1fa459629d7548de1b5c9p+005Q, +0x1.af4202d82bd38b61f5213155461cdffce3bcf6b9p+011Q,
    -0x1.d2aedabdfa4dac4bcbde6fbeb64a49cbd6372461p+005Q, +0x1.0496d5ae439c0b19dfc7fde19ccedc9c1b2d37bep+013Q,
    -0x1.1c07a11420cf27327e340d2fe7160a1b430b572fp+006Q, +0x1.d94b5f8d18ba297137b679c7db0dc3a8104ec50cp+014Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3419[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.d7aa732ebc3b974456dfbcb3bb1d9fe8dd30d5b0p+004Q,
    +0x1.a4d464f81fbf79289216b59498ce6ceac194e524p+013Q,
    -0x1.5f2fd2e8f122c40c01673e7ed5484b212541a8dep+005Q, +0x1.a726194103f6af2eb8e61627102003e7eb79ac35p+008Q,
    -0x1.628bdeec327dd9b2a156597f7f264d643fa8b8dep+005Q, +0x1.f33464e1686bd855f4c1e0180f79241e95aa7199p+008Q,
    -0x1.68b23d6f6af60a53b39747a3bdd0f610f7bc3727p+005Q, +0x1.4ad7494b31c98754c5ba22b29d07f440920c7c9ep+009Q,
    -0x1.6d122e26e5612a78d41239d7b604d41a83f7e7e3p+005Q, +0x1.09621e7ad014391585e07d6c95d51998e17ba682p+010Q,
    -0x1.7412c1d5d070b21df1d67c9034265728d0cb1fadp+005Q, +0x1.88447fc6c1a499a18dccac9424bff7f8a761c3d2p+010Q,
    -0x1.9ae6b91e3a6db1932630698e892a4e401c6569e1p+005Q, +0x1.6c2411f14298c47d5e03553fa80110bb65fa736dp+011Q,
    -0x1.e20a8ae674c71e51feba13f237aa1751dc6ee8d5p+005Q, +0x1.bb8b716b968e734e54966e10876f00d4f8269807p+012Q,
    -0x1.2aaa38fa11aeab6d89846cb14ef8bfc2e3c05841p+006Q, +0x1.229554e876e5d4e52136f2ebf4433a721533c18ap+015Q,
    +0x1.771e54a4d3e9e373fbf09cfc8585990aeadfc727p+009Q,
    -0x1.5efda0e574f0e698048c9af8ebef5392d9bf1cc9p+005Q, +0x1.a646eb50f06805bcc1c94984a7dc02eb4c7a6fd4p+008Q,
    -0x1.61d39f067e3e4b47996a39aaf21425ccb14c4b9dp+005Q, +0x1.f02513296ac8d8788bcfbe74b12c89823c9ec89ep+008Q,
    -0x1.645e88b66a2643899c66fe9ebb8070656d5210fcp+005Q, +0x1.15510ed78ee6538c7c5bdebc13ade0296cf83a27p+017Q,
    -0x1.6709779c8bee20697e559c4f384a136ad8150fe3p+005Q, +0x1.46eef43ee2c296433ab93b1a1ea3d5951f4e188fp+009Q,
    -0x1.6bdb9164e0f07a1e243bc337f4709d5a7f86325bp+005Q, +0x1.0041cb394cd65c246691df51ad2cf0dd9bf544dep+010Q,
    -0x1.6ec2da78bf84fd959495ea2b568290f81781cd21p+005Q, +0x1.7841340fe505be180ba2fcaf172c44acd1133956p+010Q,
    -0x1.8b8e592620aa883f7e15c1facf21f7533d5d3fa4p+005Q, +0x1.48e1bc584612a767ad775312f76b3de0dedb21b8p+011Q,
    -0x1.b1a545b3329f07b0545eb744e2c82899f364cfaap+005Q, +0x1.604590cd90c559dbd78ccd235090582093a31221p+012Q,
    -0x1.def4f4798369fb4b9642440f3141b38d2f68dd3bp+005Q, +0x1.f97c6c51c1c98f2d48272836dd93a35a38546478p+013Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3420[] = {
    +0x1.6048c3e8d4bd17b3015b074821d363c228b03da8p-005Q,
    +0x1.ca1ceaf1009886d108110ad8147e4906f6a9a10ep+004Q,
    -0x1.c70db2c0e0c1b407eb459fa1e3d51212847a4f95p+001Q, +0x1.db602d50d3e7d33bee29dbd109145457fcc8e2c3p+016Q,
    -0x1.5ee96e8822e4ce3256f032bc6682b7d28760f695p+005Q, +0x1.a573f739f78a88b913dd3951ed3f0feaf95037c5p+008Q,
    -0x1.60cfcaf2e3ab7e24c78539860fab62e03431437fp+005Q, +0x1.ad0563b208cd2662137e2a4d37db97e36283d0f4p+009Q,
    -0x1.61308f2c8cf3a6ffe7a25aa8a65ca9109c20da54p+005Q, +0x1.ea5853af95d97b7d65d78a52487cee98ff2a6daep+008Q,
    -0x1.64288246526c427f8565e1eae8ab0cd6bb2aafe3p+005Q, +0x1.3d5f08487e86f83b11636d70220d17a12ceeb793p+009Q,
    -0x1.7cfdc5bd370dd41a9c214e0e4260173899761bafp+005Q, +0x1.3f7d9262b3db43d6a6cba7b923afabb67b04f309p+010Q,
    -0x1.992aec4d55304c406720830a338b86b3ba386b69p+005Q, +0x1.240744fec5480cc1662bda7b593960c7e0d1e700p+011Q,
    -0x1.cbcd1d697f9d81901ae3cf4715c35ab091499979p+005Q, +0x1.35416b210f2ad1a3e5f065b6cbb1c79b661042ebp+012Q,
    -0x1.29598cf1a9693661ef1c884aa53e386885c1a2d9p+006Q, +0x1.df7952f87ebd583a5b5c7b7f6d410c3c96db280ap+013Q,
    +0x1.8c980d60e77140f493eabf33e07c912ce0b95175p+009Q,
    +0x1.93af2d6296f49f5308d9e49318ff335aef1d654dp+018Q,
    -0x1.5ebfd1d9cc75a30d3b070d80c7f91e81140f6c85p+005Q, +0x1.a4a0b86f1d7017aad2320c14559a1f2ba1cf5119p+008Q,
    -0x1.5fc4900aec50e2976b5f1019ad41ac023de78909p+005Q, +0x1.a85d1e73be634187cac57bb5ac5493571d3d04bcp+009Q,
    -0x1.609b294caf13897d27551fbb3441217acefe05cap+005Q, +0x1.e767cf737ecdb02650cd2d120840939934e934ecp+008Q,
    -0x1.62f2885b9369bc890881af7cfb86b2c706b61636p+005Q, +0x1.396f6deb302c993217bdc7bac0d66d7285f9ceadp+009Q,
    -0x1.77a3df2c065fbb71e15af7cc5ee9b4bf426ff967p+005Q, +0x1.329528c591a27232a56448c174629b42cb29ccbcp+010Q,
    -0x1.8e0f8ccbd5579e1a43c513ba8157eedcc8264702p+005Q, +0x1.0da9c8daff4d06441a53999568c9d2f24a419495p+011Q,
    -0x1.acd6ad4824dba3e82cdf43df662ec60fd7c63b2cp+005Q, +0x1.07feb571678932ac8996fd25e8d1ba4718032465p+012Q,
    -0x1.de322a4b978f6ae541a846648b3bfd113feac38ep+005Q, +0x1.3eb8fd8be656ceb285b5e422d22a88d92a872cfbp+013Q,
    -0x1.318e9eb0307c7fbc0d249ea479e0291c37754599p+006Q, +0x1.1e2462c7840406cbbf056c2d7eff201b5c659923p+015Q,
    +0x1.e9725db64402b7e1306323b7e377e9d3adbedb82p-006Q,
    +0x1.1430b57b21979bd2694778d5b9d8aae411a8359bp+000Q
  };
  static real c3504[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.3ebb3e46d9a900bd599a74ddfc4bc04de9b2fc86p+002Q,
    -0x1.adc6da5c592242fb44a428283b5ebc9eaef4e7edp+005Q, +0x1.d1d4b3057b92a1191af50d653cb26f55ba24992bp+011Q,
    +0x1.0bec890a92e9983c00e98c9f52286c2ba97c8c1fp+007Q,
    +0x1.3590219b54bec706f1e415387062b805ac62eaaap+014Q,
    -0x1.8a41a4a853b110df1d08cdb2a634b69ab1341396p+005Q, +0x1.fa4fb3af8d3f71c9e37139f59bc9a0c705f0ee0bp+010Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3505[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.5cbcf4588156c471080cc9f31cc21323e87f5f2bp+002Q,
    +0x1.0f78387fa2b35eafd004fcd9c7bf3ec01eeda8a7p+010Q,
    -0x1.a0d6c082e1b22b01d494e2c3dcc62c034ae041cdp+005Q, +0x1.04b73a2cbaeea2162cf32c49adc7eb0e309db87bp+010Q,
    +0x1.c3e896e61343b823fb498b4628860b2250ef41d8p+007Q,
    -0x1.35dca3b818a6938ec2d7ab8a8dd7150104d1d4c3p+005Q, +0x1.8f615fcd8922ac34d245b9e512866b25ed3dfe45p+013Q,
    -0x1.8ab1580ff9c3cf5545081cffd80e61a20a783367p+005Q, +0x1.dc9bd87f1147794e629c6fd5535fbcebdac88da8p+009Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3506[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.4dbe666c46b42abe95bc695b7f6a420b5b51985ep+003Q,
    -0x1.845fc0e9b1781c82f420a79359ec5d084e80a219p+005Q, +0x1.5cf9c8c06272e4575c86179cde068c67b79561e6p+009Q,
    -0x1.52a0ac329f2bb7f70f7087848a31e9983efff25fp+006Q, +0x1.78a6af93e99b81615d6cc38f1b1fa39c5ee5d914p+013Q,
    +0x1.bd3b6c08314cab543009995cc529490f0bc92a04p+007Q,
    +0x1.0c0cb65c67a932c2a4051ece214d1b773143e985p+016Q,
    -0x1.7c67d929e3c434fa8322793f39342cad412f6453p+005Q, +0x1.532c8b698767d2b9df6df15e4148ee8e5774c88ep+009Q,
    -0x1.e46785344b9fb29057e2b005183e684e363fbfd4p+005Q, +0x1.171562bdec5dcd939ec8d0407c15dafc9005b4abp+012Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3507[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.3cc89660ef9315f4b6a50c050f614e0d13f38292p+003Q,
    +0x1.61efa1dafb71aed5d76efa5f520be37d63fa340dp+011Q,
    -0x1.792d52c651ff7c0880c641f08bae9c2ac120c824p+005Q, +0x1.251692d36c1b9707312b583433aebb7c076dd12cp+009Q,
    -0x1.036cc706489385a0d8549d6cd7a655b58cec3f9cp+006Q, +0x1.285c286ecea39d61c4c0db47fa680f216d1adb25p+011Q,
    +0x1.6aa59ffffca80a27037ca8ccea67ae7c1779c46fp+008Q,
    -0x1.7515064d00fa52bdc8f9153e22a36aee44a03bcap+005Q, +0x1.20b101fc43d20f666f14fd520681930485302e3fp+009Q,
    -0x1.c6897e2d90a7845d76dcd27844f2f2f65010d353p+005Q, +0x1.fb89188fecac5e806b7555e0289b8868f3a4721fp+010Q,
    -0x1.de4793c9586ab2b11f68d36d52a37fcb2fa23074p+005Q, +0x1.6956f172f9b6cb50c35b843ea644c09e6f21da51p+014Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3508[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.09a546c7510651060041a5549b51d70fb1091c9bp+004Q,
    -0x1.7381d7e705825addc73cc8ded9eec00ca7388c43p+005Q, +0x1.0a9ba4cbe4d59c3f16d19847a59793cea14b8048p+009Q,
    -0x1.b8523a03522bb1b382f7aab311d7cc2693f3006cp+005Q, +0x1.6061e3c84ddcdc19e2d0df55c84faff977974f24p+010Q,
    -0x1.c927334299327b9208fcefeb1389b069660665edp+006Q, +0x1.abdac08e0909b3cc2e7678a97cf42f7b6d730491p+014Q,
    +0x1.41f15c7da0833c69004647dcb11dbd4a33f6c6a5p+008Q,
    +0x1.41b51670f0a4941d78ff053aecd260415e5cc584p+017Q,
    -0x1.70fe02dd2d9597d8f61f582c9205e9fa4d88d0b6p+005Q, +0x1.07e8c140b9e48e501b46960d58868add76f708c2p+009Q,
    -0x1.a2802339d71749a0448129014997bd445c168b69p+005Q, +0x1.48557eafe65f0cc1e744c7af0ac4a220ab53bbeep+010Q,
    -0x1.111121ee69177292636941aebd53fb3c78a1fa4dp+006Q, +0x1.d2824c248b341aa6fa8034739f1b611eb091adfdp+012Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3509[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.b8873f5647b7b9b1c703bdfa07be2ad91dcf5965p+003Q,
    +0x1.3809f51439c8a7ccbd45ebfeab75c2075805576fp+012Q,
    -0x1.7050bf8202b448a38443f506930674b1f5ef3fb0p+005Q, +0x1.f897b7ac07cfd9a037cd8ea222b057315c150df6p+008Q,
    -0x1.98e6385d5da407c0e7508cee6983ffa30b39cd12p+005Q, +0x1.0a166c28b048ddceb50e5a007a1fec65ffd53982p+010Q,
    -0x1.3561fbbf4034cb0ee0fe7cdc360d72cf7ef7b87ap+006Q, +0x1.158bc33f6cd72e3d7ff87b7dae9ea9f5f9de29abp+012Q,
    +0x1.e2f98195baefaa8cb666221650766a4345378cd6p+008Q,
    -0x1.6e93378142b9a03c732113ab8262ba873f82f245p+005Q, +0x1.f4a2c035a711c13b3b1b80d46267ff2637bfd825p+008Q,
    -0x1.8e57837171f0ca684d4b8ad62168d132bce4669cp+005Q, +0x1.fd43ead2ff207d9ebb817a60a863a6d50519c19dp+009Q,
    -0x1.f34fe32f1d28cb6a7dc0ad0380a845615dd62c02p+005Q, +0x1.ba988bba9db561fb2ebd6cafedc63d8fd95d4563p+011Q,
    -0x1.46fdec782911b818b320d31b4a1c605dd56a18bep+006Q, +0x1.0d74b32c348269698e01e84b5d839b0eb3df118ap+015Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3510[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.64ea55da2bc047facf89a4d48758d9f30c440137p+004Q,
    -0x1.6dfc94744deae4c257173a6e5f876b8735a11c9ap+005Q, +0x1.e57a8fbfe8e781a10748c6eccb9e0e4def6f386cp+008Q,
    -0x1.86dc9e791082d9332db3b1dfeb557d5b6840a869p+005Q, +0x1.b3a28cbdedb4ab7c1743ca22f64a5b3c9c0d0f66p+009Q,
    -0x1.e7e024f30a4484a9b7b0b25487028d6abfda0db5p+005Q, +0x1.2f8554f6a48ebf716da3bb6b4101b66290eb4711p+011Q,
    -0x1.f0393f3fd06e5a13f1c74cb85d86afefa7e5ee6fp+006Q, +0x1.822c1ff0c2298028b0912b215ce2233bc33ca22bp+015Q,
    +0x1.ba49c80d46baced15a041fc63024d8fa720c02a0p+008Q,
    +0x1.1a25c33f535d8cec383e7c34556477b552481124p+018Q,
    -0x1.6cbe48b07d2cd1b5e60b021e48a3dc373856fa23p+005Q, +0x1.e24dfab51568b70642b7652e6a3fc3e13af36200p+008Q,
    -0x1.8109a94b32ce0349d974ff672b8d1dfe858f6454p+005Q, +0x1.a6f669df7f25886160c09eba09afac43ad822140p+009Q,
    -0x1.c0cdde1f4c08dedd0d776fd850688b070bc43830p+005Q, +0x1.0ed08304b53a72a25a8eeec6b24e7568267dc41bp+011Q,
    -0x1.239af3ce9ca928b57dc7eb6db7fce378475c9fdep+006Q, +0x1.50a6fb082af79f04b426fe2b0161928f62077aa8p+013Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3511[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.137d4785c2807232872df108b2e150f9b3b1ae5bp+004Q,
    +0x1.dde2694af548a2918cb10a21a3f8b25efa055bd6p+012Q,
    -0x1.6c73d0c038e67d419ab0cf3daaa18376d9c14422p+005Q, +0x1.d88c0562cf2cdac5091d493c77d7d8fe5e803426p+008Q,
    -0x1.7dce2256ae51dc5493964e47e474c52a2801bf44p+005Q, +0x1.7b0584ec553bc38e15496989bc8578e47aa16862p+009Q,
    -0x1.bb00b49cad9d128cd986ee7ac9985a839af18495p+005Q, +0x1.b1f55841b90474c1e57ee857e8230ffe2b591304p+010Q,
    -0x1.69d01e3fa6af2944bfd9395f7ea5668f977a8882p+006Q, +0x1.d413f1abb613b3747d6082cdeba30c3f6fce593ap+012Q,
    +0x1.2b620d9fe7b761646ac4e5c51e30fb5d6c1057ecp+009Q,
    -0x1.6b8501aa1b168a4181449b7394a2547bcb59177bp+005Q, +0x1.d5e85a9a8191d416452e7e2a6be99951999d163fp+008Q,
    -0x1.79f2124b647f2eb08dba3a9881b14f3d807e4cc3p+005Q, +0x1.7342a447adbf37c77fd951bb60492291069cd18bp+009Q,
    -0x1.a767736a2be7347fa404fb14c58ab108ed95e658p+005Q, +0x1.92dbf740ced503afab097321f7f7f2c4ee9ce9a9p+010Q,
    -0x1.0b9f09cd4b603e5f6fe595c638bf1b931eb5ef68p+006Q, +0x1.5719bb6256d63c110f7a34cfcc5585df61081632p+012Q,
    -0x1.b26e1d309416c505484fac15fdf7d280f7e0acf3p+006Q, +0x1.790ba31e050d288dd123cd6ed6b8a5de8af56bbbp+015Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3512[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.a8427b31e474cb9be65b6a75be7aa54da17ad9cdp+004Q,
    -0x1.6b4d389ebb1c1fadc47637588d2996a27a545fd6p+005Q, +0x1.cde56001388f19e887a5bb0db061c4c97facef3ep+008Q,
    -0x1.784ec2ad4711bafeb941830129659cdbad43e195p+005Q, +0x1.532c858ce7a1e9f442ab3ffe9f995e8f5a6c83e5p+009Q,
    -0x1.a01ffa2f8349e6d2373d349a6995b40ebc5b9d08p+005Q, +0x1.532b910fbb162225a2159548f3387cf3fd63a0d8p+010Q,
    -0x1.0ae5184874b64e1e3991718975c247cde7a04405p+006Q, +0x1.e22decaf3e7639a41f697ba8974ad473d513b107p+011Q,
    -0x1.c0f046268889963d8aafe6ba4b80d61189448c11p+006Q, +0x1.1ed5c063cdf2b6a8e8fa7d3d2d9e404adda55c64p+016Q,
    +0x1.1b3ccaf455ff991e1a644f96cffa623f31011cc0p+009Q,
    +0x1.80fdc76b6ba0e34271370c52595869e80c811b6cp+018Q,
    -0x1.6a9968ec656cbe6dcab9e108fb543b2108e9b077p+005Q, +0x1.cbbc26b2d9060add85408a34b34878b661b03346p+008Q,
    -0x1.758a4c8de94c13a2f6231617105d1919cfb87fe8p+005Q, +0x1.4e254fef742ec821f839b66683f99e7891049755p+009Q,
    -0x1.95763b9db2562c2406a561280336f05ea376ba72p+005Q, +0x1.41905e698a60048359a41cc63faf96d4ac1007d4p+010Q,
    -0x1.db1cdd30063c00e86af46ed9e2d6c64823e8e132p+005Q, +0x1.9b1f54e5d6160ce7a78a7d956dc603959562caf7p+011Q,
    -0x1.313d4c7e06a31cc1e999c2baab8b52544c6d5484p+006Q, +0x1.c4132004c8d9bde8faa9202f1277f556fd8bdb91p+013Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3513[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.48b4fd3fe0bbfac0c017e687e1d3efe61056a52ap+004Q,
    +0x1.4cce4edcaa1f9da57f09c288a0ec712df56483e9p+013Q,
    -0x1.6a9b86bcfd5b1be3a094f9df20b66614ea82b602p+005Q, +0x1.c6b45180b5da79e14ad112c66a3593320f3a1dc5p+008Q,
    -0x1.7553de2df906927cd2f4d98d0110916f44b7cebdp+005Q, +0x1.3c2133d078f2b76f509f2d70471dbea90642180dp+009Q,
    -0x1.91348e352d1aa761a9f7a5497c83e148040929cfp+005Q, +0x1.222ba76064a78ca7eb476fc02e8688fdb0e93540p+010Q,
    -0x1.d878ed15772d6471b2aa061511ed94c2f9ac2521p+005Q, +0x1.53942695f679e5a8422de7861fafad2e4b3959f2p+011Q,
    -0x1.95aa5f59014f2f3d7e9fcb01b15b8bc0ea42e2f0p+006Q, +0x1.87914684653b23bade4d9facfd63a820e2e8ca47p+013Q,
    +0x1.6077ffd1f5e5308042a80a21534450bbd4eb70a9p+009Q,
    -0x1.6a0b6f02688ed23425729a98aa4ba30e41b444e1p+005Q, +0x1.c4e293b9202dd10395869f4bc36a5105b5161a21p+008Q,
    -0x1.731f9c58586cd782558d46e83784ba2128665237p+005Q, +0x1.38552a6809b2624e1bd43115312b4a9515031fc1p+009Q,
    -0x1.8a65c2943b038a4e73fe78fad49c389c05d1505ep+005Q, +0x1.1649e8f7eee3f3f9eb0836fa2070ddb4ccd3ecf2p+010Q,
    -0x1.baa2e70ba48b4467d428d297398836022aa34177p+005Q, +0x1.30754bc17eec5b8add519ad9ea87680f8b445c08p+011Q,
    -0x1.143c2eaef4024a7c3767c65d2ad1df51584b6c24p+006Q, +0x1.f300ab2d4534a4db6e66a7d3353adf5ce7551119p+012Q,
    -0x1.096cf15b9a8af493fe75ed32a2065c719b300fbdp+007Q, +0x1.0b5d780cfdbb709cecd6ec68d34db6a8680f4e02p+016Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3514[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.b963dc158057e1e6f526ca28caf25564fd7f13b7p+004Q,
    -0x1.6a07f10c94b9b7505ce01926de3c882844a08483p+005Q, +0x1.c0ff28751082e79f2bcadca040ce013f3a20cbc1p+008Q,
    -0x1.72b2fdf6179a309f79b489937745e981788112b4p+005Q, +0x1.2b44d04894bcb3515f2225ef9003e4b1359f2e29p+009Q,
    -0x1.8462a7f5f4ee21791b857053c6030243022497ebp+005Q, +0x1.fab5694a39e3492ebfbd073d820538e81b262a03p+009Q,
    -0x1.b08660a03b06d5b701083fa2f02faa415b07b720p+005Q, +0x1.fa806363138d8f1024f1d634eedfb70174cacde3p+010Q,
    -0x1.1a8343a98bd8b26ad658eec2a6d29f9ca62edc7ep+006Q, +0x1.6c050be9d10a6b4f4936cc3b6f66de266bafa44dp+012Q,
    -0x1.438cf5be96afe0d2481508b44cac2e607a910199p+006Q, +0x1.5f8af9bbbb8c7d652763893f66f2628419f9da06p+016Q,
    +0x1.44db1d8bf9b5f2c5318a32d4c1733546f246b99ep+009Q,
    +0x1.954c07d8c3d31248186a91414d3e55c9407e195dp+018Q,
    -0x1.69935a20824cf08298a8e7c32a48ee54dd5daed5p+005Q, +0x1.bf6e4c1d227b787bf58a8ea815967182bda421fap+008Q,
    -0x1.70ee9ab4354b2dcebb1b2b15f6721f4b00f24267p+005Q, +0x1.2825943dd959e007468059e7fbc7c8c8c50e3996p+009Q,
    -0x1.80293f95e34adfd9764e10fefa204fb688d63098p+005Q, +0x1.ea9b662e5c5c9ed24fc5798fb1653b89b30a90ccp+009Q,
    -0x1.a0ddce3fa9324ab53772f3d13383edb3b45d1143p+005Q, +0x1.d4d8797c61c72ec3bb29e62a7558763d66655f83p+010Q,
    -0x1.e7aa8f965263ccf8b061e3d9f8170179ecbc3870p+005Q, +0x1.25a1f814be344b9a66354c9f7589a82d644f4ca7p+012Q,
    -0x1.3493e1cd06327be2ea7e814cb3d686b737d01dcap+006Q, +0x1.254aefa255d6f6da8e3daed9fcdfe93a4fa52d87p+014Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3515[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.7e47df611bc8203be4242b6ee9dde59e35e4b717p+004Q,
    +0x1.acbbaded71672febc7fa0f5fdaa9cd435344cbf7p+013Q,
    -0x1.698c047737be5465cf247ae07dd24ac22bdd1777p+005Q, +0x1.bcdb316f314d41430d9474ecdf316a1464059dfdp+008Q,
    -0x1.705d6d7f229af10399c0892f8b7f06955a103988p+005Q, +0x1.1f5f289bc7d64f16b16ed777992d7e49e12a924fp+009Q,
    -0x1.7b45c7e0b45fe08967f07e45a0028b4ed5528224p+005Q, +0x1.c2c9f8bce756bf984082bd1cafba5405623f5b24p+009Q,
    -0x1.9cecb931880c7788cb1b03ee302040c78b7c0eb6p+005Q, +0x1.9805ef64fa721a55942c652db17e92fc11b410a6p+010Q,
    -0x1.ee0828703c646f6ae7c770dd0d06b0242c8f9e44p+005Q, +0x1.e706966f370c1d6f724fa42c6e85c6f99671c3f8p+011Q,
    -0x1.aad8f19c99788bcfafe189a77dde2d32a0545435p+006Q, +0x1.33cfce7807f38e7e0b0feff4a286977b13c7fdc0p+014Q,
    +0x1.8d7c82223a53b18051d3c8565d6a424c22a3c259p+009Q,
    -0x1.692bd2167d7d288976d942ffbf9a0fe443131aadp+005Q, +0x1.bb736cdf02755b484d65dc9a76c2be6b8cfcbfa8p+008Q,
    -0x1.6eef52e2a47cfc6500cf4315ce1d4d32471907e9p+005Q, +0x1.1c9d9f13bb48992ea364bc590b5f7a77403a96fbp+009Q,
    -0x1.786f326522c88f810d13a6645606ee131ced0974p+005Q, +0x1.b82790a916c7d1334c65ac36f6497b52f5ca67ffp+009Q,
    -0x1.92d93405a9b8ac52ddc34a9c6b54e369f5ffc727p+005Q, +0x1.80c177beb7cf75a3a9da4224f73cc54743add47ep+010Q,
    -0x1.c65ae613f109328aa14d66980e5ce3c1dfde7081p+005Q, +0x1.a556ea559e800626201815a73588cd92562fe43fp+011Q,
    -0x1.1534071c19051b08d49e9887c5aa7796864d47b0p+006Q, +0x1.4cda28d5bf02163e154bf45fce0de99b8e7e66efp+013Q,
    -0x1.2172b4f486c6d1a63859ff83d8341ca50f3642ebp+007Q, +0x1.7a8a35ac702783c41880cd8e9f7e716779b63823p+016Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3516[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.d2b79d0ec0cfdfda8c2e33b74605107055c81fe5p+004Q,
    -0x1.691ed235ea4258738a2d0d197bc20275330568e7p+005Q, +0x1.b8bb24f4590de3e3c81760a4512a52f418c1071bp+008Q,
    -0x1.6e5f8c3983a7cf1ccc548c4866180af0a5dd097ep+005Q, +0x1.1364cebd84004094a6add3167666c35682adb3a1p+009Q,
    -0x1.76c152feb28c721270aa205f9af6019efbc94c96p+005Q, +0x1.8e71ba18dae5df8b3053f2cda5271c6dc02f13e7p+009Q,
    -0x1.92f9b99f9409b278729766d6ee13c80927a4ad07p+005Q, +0x1.542a75f9e79d1dc430225dd3777aeb75f47c107bp+010Q,
    -0x1.c6dba482331d4aa2ef6e42211ca9bf45f068083dp+005Q, +0x1.61809c031ae8267da4a1afcd0e4390ec3dec1676p+011Q,
    -0x1.ec71ecd2b58e0676e846b582e321dbc599aa6d88p+005Q, +0x1.a1189b975b21bbc212709991db37dd05dcda7c56p+016Q,
    -0x1.2dbdbbb261c2197319b396af49e2417cd5174c7ap+006Q, +0x1.016f7911631995f49d46c8d4be612bbe4c6d6733p+013Q,
    +0x1.6ac9255e5883feb3f4f97f0e83f618c8a3b0ae86p+009Q,
    +0x1.bd2f34623679fc03950f20f718acb178c2d3f3c1p+018Q,
    -0x1.68d12be96286ec2811aac1117f51e329353f36cfp+005Q, +0x1.b780b89d056afebd8b393f94b464e4ee73bc1016p+008Q,
    -0x1.6d4114aebf8912024480a2aad3f17a1c674f93fdp+005Q, +0x1.1116125156a409c34d8632fddb47734bd72b2e3cp+009Q,
    -0x1.748111cb77193c7c1c9e609439c936fd9fc766d6p+005Q, +0x1.880a5059eeb1b43405dbe2f4c7280fb606863cf4p+009Q,
    -0x1.8c039ffed1860f16e5b33cd9f577dfffb1bf46b6p+005Q, +0x1.44e6c21e442924d1e6b45dde4287e88f4916009fp+010Q,
    -0x1.b104c37841c8509ce39d38a7dc3611c85e020e64p+005Q, +0x1.3f8c51343c5ab75ab7bf97e05214e1cedd0d0837p+011Q,
    -0x1.f89a2ae88f48d36b2bc985e3e1ea2fb7b8780d2ep+005Q, +0x1.8be3b898497992c02af4bcec7129bb1e28a1cda3p+012Q,
    -0x1.43664b3f77a1a43ac7b58848e3b953eab4cb8469p+006Q, +0x1.6f26199a37efea7cc6f5d371b1fdb2ced170498bp+014Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3517[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.bf97c385a2f6023c292d64335466be7bf7409b64p+004Q,
    +0x1.0ae4c01f2e29f5305fed9c81142b00abd51e5e44p+014Q,
    -0x1.68e17b1cb01ed2fef15491a41d1729b935ff5205p+005Q, +0x1.b54de77b21cec52d2e86dcdbab31b01e27eaf646p+008Q,
    -0x1.6d728a29daf409ef447dcbb04c9eab5b537f9d6cp+005Q, +0x1.09ea3fb005b2b203c251518df077f7aa35825319p+009Q,
    -0x1.75d5a4dc7fdc3d3932ad9a6a4b6f80f4c85cf054p+005Q, +0x1.6f361471c83b84f87c974b705bdc1fa011f968a8p+009Q,
    -0x1.8c878c49ef2259596433d352e7375d57b68f99d8p+005Q, +0x1.30965031572ea2a3de523dd4cb63c8f983c9bcfcp+010Q,
    -0x1.aebd7f04284fb57d6f03f097bdacbcd13309def7p+005Q, +0x1.21576dfb60ca3ac5fe322c153d14773e69631620p+011Q,
    -0x1.018304af27d627dc223ebf1f95e954016df72f9ep+006Q, +0x1.59c5730d99e38b745ebf0c602c7787971b6afd42p+012Q,
    -0x1.a4c3fa7aedd4971173f84833e9cb772a82307a0fp+006Q, +0x1.d4be14865d5d16f57cb3aede90a37dbb4f5ded33p+014Q,
    +0x1.b6e4faa2685cc2396dfdf2a6733797669ee544efp+009Q,
    -0x1.68a07f2a1baead9730bd3d9d8162db913cc54c01p+005Q, +0x1.b44094dc300f043b9131716a7d311a4ce536731ap+008Q,
    -0x1.6c84a9700307606f65c7e03074342e72175b7e04p+005Q, +0x1.0809fa2ce4b9a347ae71410bbe08bd13bbb0abf3p+009Q,
    -0x1.73cb056a13265578f36e06af84d603914ad6b9f0p+005Q, +0x1.6a8faf6d663e843f333f2304967fe799a5992cb9p+009Q,
    -0x1.87699b25d7fb7ba9038d6dca5ef0b0f1e6d74342p+005Q, +0x1.24c9ad17d67100332373de5e071fa217d8808f5ap+010Q,
    -0x1.a113cbb7b10c7a993a61501471585a91796d12b8p+005Q, +0x1.0b1f9fbfdfb49ddf4ca849fe23b40e73f22cb9e8p+011Q,
    -0x1.d172e369fa14199bced00292da75a417fb0f4c48p+005Q, +0x1.201629bc474a35326ef1c90d6837ab7a4910736bp+012Q,
    -0x1.1394c2c9928539da6f936b18fa31269912af1844p+006Q, +0x1.b02bfa57173182403697f20c84ab602bf98cb38ap+013Q,
    -0x1.14f6ef41c2724ec6c4e4be3d6d3093ffd270f0b3p+007Q, +0x1.0dc294bab992d1d36ae8749e5933559276da00b3p+017Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3518[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.c12edffbdc978c4509f943fc246932ea90df5265p+004Q,
    -0x1.8015dbed366e722d8c9edf2c6596cc6490722b60p+004Q, +0x1.c133a3ec705ca174dace6b5fc2b7eec9c7e892f0p+016Q,
    -0x1.68bcd2fc29bd0b1ef33d8be6afa2e04198c533e7p+005Q, +0x1.b2dcf56d16ee1c652762ef5055b8244b60022592p+008Q,
    -0x1.6ce95e98130e9e6e0f2acc1d6a07c9f040c88abbp+005Q, +0x1.039c67f45b4abede315b84fd16855c81faf33f7bp+009Q,
    -0x1.74da5e38a23b691322fe003af721594041cdcb43p+005Q, +0x1.5d68e9f2bb7ce7074adabf790245448346bfb17dp+009Q,
    -0x1.85043b919f8c87e30f91fbccaa66cf2d6c391fa4p+005Q, +0x1.1b8ae9a64326b39cdc20aeb41831321ca7f89e25p+010Q,
    -0x1.9843c215257e21c3cd33db460198b60d2bcdfcf0p+005Q, +0x1.ed658b809a9076750763ae5081a1afceb70787bdp+010Q,
    -0x1.ca5beb1688415b0257266ebc96caf04092a24c36p+005Q, +0x1.f7891d14dd8925ab77fe4888355f08e1c7048cb9p+011Q,
    -0x1.2cb0066073d834c1eb018fde58fb32fcfbe6064cp+006Q, +0x1.78a4205a3676ceddd2dcfb10738ee400c93faca7p+013Q,
    +0x1.7dcec82e24e3b24a97f6fd53971f6c43058972ffp+009Q,
    +0x1.9a547a7430a95908957bb470bc976570f7f4cb4dp+018Q,
    -0x1.688408a72fd4a1dd37c01adbac5ae34b39b8276ep+005Q, +0x1.b1f0670aaed4cae78228f6a97f4d563e132b7ba4p+008Q,
    -0x1.6c19017d9770b0bdbd97b50c396a12eb5cdb4aabp+005Q, +0x1.01ffcec4963c3c07a0ca451ee040621e66f668eep+009Q,
    -0x1.72fefdeb506ec8f27b798e98d11799420bce1fd7p+005Q, +0x1.596fbb8e99bcd26b47b4b78985a3cbd90f17d488p+009Q,
    -0x1.81722d4a832e49cf7c28cb8a24824c0fb4622a81p+005Q, +0x1.11786718b5a6c9a1bb9f8af52dea4bc4755428acp+010Q,
    -0x1.90012a499fa6214497ed8fccf50c79e725dacd6fp+005Q, +0x1.ceff1a75cc1945ec0fa373e2815401cae3139270p+010Q,
    -0x1.b015fb8b73e65f144330c4e576df6a0bedac821ep+005Q, +0x1.b995da9fa9b7b2cf36bb83666ebfbe521b57a003p+011Q,
    -0x1.ebf4a54578aca638ffe6e65a36cea4edf186d0c4p+005Q, +0x1.0b484fa7ab762503d64351cf6d31886d87ab8f9bp+013Q,
    -0x1.3718a19b72405bd269d14cce2a551a91f53aed0ap+006Q, +0x1.e18c4de034a28bc42c0795b6a6b93e34c4918d9fp+014Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3519[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.e1e2d072f576478a2067b958bbb2969a533cf112p+004Q,
    +0x1.e3eca59f12f54743d2915c219d6cf095c8255475p+013Q,
    -0x1.688d75596331a8a01b7beb83f85bbc938f7ada71p+005Q, +0x1.b13f89bb0da733e5f06483f91cacaeed596f5594p+008Q,
    -0x1.6c13e99df9ca3cb73dcfb7aad240d7df141bf7f7p+005Q, +0x1.ff130d11b2c3d1c4fe3fb5459dda2fb8923af7e7p+008Q,
    -0x1.72907063d2bb309f512b850f8a4e9bc954f66f7fp+005Q, +0x1.527d83995e8d1ed8434d5ec9ca4e4ae623cd6984p+009Q,
    -0x1.78606ed50842ce5618f14eb805d7bc03b5cfb29dp+005Q, +0x1.0e1a892c8ddae07f9eff2e4475d8a27b8e4f9ecep+010Q,
    -0x1.812b939347570cd720db1ad250e2066e026a5d9fp+005Q, +0x1.95130a9ee96083a0fbebc995a49b6e1d239013f8p+010Q,
    -0x1.a9ace99293dc44e5d16b811d2d6f05f43863452ap+005Q, +0x1.76c2dab4e589b6d11148ef851663239ed7997581p+011Q,
    -0x1.f8c4f6f2d139d360e2e5fe583f9b643b1af42889p+005Q, +0x1.c62384869ec188a138ea536cd8229e695651bdbfp+012Q,
    -0x1.520ddc4712f9064b6f8714f9b88f6fceadb93c42p+006Q, +0x1.303a94f2d75ce213f5f599c5b30c66c592d0f920p+015Q,
    +0x1.9a541f8ce45c0ab8e42c4e01ddf43a0f8dd93a84p+009Q,
    -0x1.685b735f9bd2a96e83ecf56c07a63acd0c277c92p+005Q, +0x1.b0626476d4431da4263bc3324d73f4b39a2a724ap+008Q,
    -0x1.6b5c8c5e2710c305ce0bad9a7f9cf8bfde9e581ap+005Q, +0x1.fc0c751cad6ec6305e3a4202c5fcfb28c3c4225dp+008Q,
    -0x1.70ea84bf9de9c66c1a81e7ab23428ed4a10a2de6p+005Q, +0x1.4ea42d522555ed5558fc5b37b5c6c80c7bc0a477p+009Q,
    -0x1.76ec2946e3f105d358acf8058eb5edf4bae5d3abp+005Q, +0x1.05333297716445570b9bc1123f335e83ac9bf24cp+010Q,
    -0x1.7bc02f7cf868a830f3d6da9281f692bdc67e059bp+005Q, +0x1.845fb3b32376fc6d52b3a5f5473cd5a63719e540p+010Q,
    -0x1.99b9fac6746d32734a9653fccc36ce9bf963dd36p+005Q, +0x1.537d77f701e748b8f7fa4f0ecc1d54654a44c36ep+011Q,
    -0x1.c4de779f85fd8cb8a93932159e2f53f0d49b1dbcp+005Q, +0x1.6b56bc45cf95bae5c052efc3104c645ef7a6d0a7p+012Q,
    -0x1.ff86a09b776bfe5605c33085aef014f8bd4e3447p+005Q, +0x1.05f77ecd5df6a3b3374fbc909e6e4c13ad11a24ep+014Q,
    -0x1.1560bc0d10cdd1057ae0107ce09ab2eb3a04f20ep+006Q, +0x1.33b2c367b2b518ba6c38893364dc75af9cc5bd60p+017Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3520[] = {
    +0x1.577254b3be1ebe16ccb2ffcb7a209a478c65ae4fp-005Q,
    +0x1.ddc3def5768695e013099b8176fac5713211f8d7p+004Q,
    -0x1.ef5b8a8079fddd16a31382872655f63a28ae58a5p+003Q, +0x1.02dab51dacb81f1e588549f256d6bc117f6545aep+017Q,
    -0x1.6848e604cef3c2ee9a28ff5de3c8f235aa231f31p+005Q, +0x1.af8af76494b98a0bdcfbaca3258cd65e0683d77dp+008Q,
    -0x1.6ac433454ea1e9b2f4e3b6e5f5c65771a6ffe5b5p+005Q, +0x1.f633521ca0fdb472d3f3f621e2ace78726ffa07dp+008Q,
    -0x1.6b4cd18a5a2f30c2e896a777480df23197ea2952p+005Q, +0x1.bdb9bc36f06ef38d59dbc2cde8d0eae2a036fac7p+009Q,
    -0x1.6e458c956a7838d9b2dce3169adc1f84d39be6ecp+005Q, +0x1.4537df19351273a0775d1f9a2339e05e07fd4ff2p+009Q,
    -0x1.875ced84df0f7b0c7f2ec6ae3b6ebfd4fb5a76fep+005Q, +0x1.48d0213ab8a50d5aff32c689484a8df7a1e110c6p+010Q,
    -0x1.a5b01145d1e4ea9e892cc7822fb55e87a525c253p+005Q, +0x1.2b87fa9b3a5bf2aacd4c9a1103bb958e99922b67p+011Q,
    -0x1.dd1b3686e356b8a15bc90dc94036e5137279b7ffp+005Q, +0x1.3c2278497948531081daacb4a10b9b8c51d6e8a2p+012Q,
    -0x1.3ba7494df261ae1f69dcd5792827ade5d6a7b911p+006Q, +0x1.e56d12769e129cb8e72ebfa0bdef6d7b14d35008p+013Q,
    +0x1.9d8602c0a89089ce98c5256ca5140cac6ab0dce1p+009Q,
    +0x1.ccff4352e8fdc76e7e9881d5adc75a68dbac0f99p+018Q,
    -0x1.681f1f4e94aeec0affccc6ddd04ff515c4b9f37ep+005Q, +0x1.aeb9d1b30ff367cb6b2125f86d3dedd4a43f7332p+008Q,
    -0x1.6a2deeb12dc850094db99ea678842ba441d14567p+005Q, +0x1.f34cb4a2b39f55687b81792d6d090a48c80e101dp+008Q,
    -0x1.6a4e362c1387a34721f0b5da9879c5dd2b669894p+005Q, +0x1.b88a8fc557172093758fbd88bba84c6b3e3d7499p+009Q,
    -0x1.6d0801919b423fe1ba569b6f82199ada9ffbfb86p+005Q, +0x1.415b1b4ed2e062001194b2de2cbdb5440244aab8p+009Q,
    -0x1.81f45b08a365722a1c3dcad0c676ecb27881747dp+005Q, +0x1.3bf3515a2a5be279ddc6dfe58d045fa208638324p+010Q,
    -0x1.9a45b0942dfa976e290b12fce2d3bafa1b968576p+005Q, +0x1.15352c08cbcb5eb0df4f03dd647c31ff0057d51dp+011Q,
    -0x1.bca98fe20b5c499913baeff10c3660296f2f2f98p+005Q, +0x1.0f40758b4ef32127635a907e0b11d2df01b8206dp+012Q,
    -0x1.f707ca94a243546a1308d53f4f042d7e449c8fb4p+005Q, +0x1.47fd475f1848ea6fde37627360a005baa8d7654dp+013Q,
    -0x1.4db221df2f72a9c6a10c602217c83d2a75756f4fp+006Q, +0x1.22d630c12553798863b1d1b64b21e21096dcea44p+015Q,
    +0x1.db9343bb78ba2c3bb54756e94b9bfbd90b070a6ep-006Q,
    +0x1.13cee98a498cb8c4b7ca973ae49322957af03de9p+000Q
  };
  static real c3605[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.5e21ca5fc579ebf880597162bc73f31d5265e820p+002Q,
    +0x1.1df50ec912fae51b98ecc9da8de93530925afe91p+010Q,
    -0x1.ad09fb02b5dcf79828e90428008d2482e20c33d6p+005Q, +0x1.0a1310a93da522bbd1a8d1e46943857bb75a451fp+010Q,
    +0x1.d5ef0565ec381195722a96eac593bfd4592501d8p+007Q,
    -0x1.48ceaa679713b0ba1350c52a630b3dee71709bfdp+005Q, +0x1.a73bd53b8edb9873ab4b30d77e605bc2e58a0c78p+013Q,
    -0x1.96649f79d5f2dbfa1120dee6ec4c056425110106p+005Q, +0x1.e8e9a2fc68932ea09ce295490b0d22112e77e7a1p+009Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3606[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.5433880221a1883cd84ead37240078fdc3499c98p+003Q,
    -0x1.8ee0301d42090ee5c377c3fdc65ed7a96fcb8dacp+005Q, +0x1.64c229d1b394db145c6cab76fb48dc0e0c17a807p+009Q,
    -0x1.69a371add34bdfc51bab44808bbc28e5d22454edp+006Q, +0x1.86e882e48cb0fab7dcb468136aa2f85eb25e8cd0p+013Q,
    +0x1.c7d0fca9008468c54d58c22835f5395b39b4753dp+007Q,
    +0x1.24e90e34cda330d77c33aef71bf7048f69a14e8cp+016Q,
    -0x1.86d8f393e080c98f6983b61452c29e3a4c9e4165p+005Q, +0x1.5b561716e49a0e98f6dff8ea5599417f955ada01p+009Q,
    -0x1.f887d453057ceb02feaa46b7b267c1d13c3558a0p+005Q, +0x1.21213418421bc72b5028922d4fb781b7c5d91e12p+012Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3607[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.3eb962a1cd1610b5586762b5e202cd6325af65d0p+003Q,
    +0x1.78120823105c563d460be20d0a1adcc5a550a12dp+011Q,
    -0x1.83250baecaea59becfa88fd74df5c2d3a909f313p+005Q, +0x1.2bd61e90d90636983bd7a1b1990d4343f8f34f5dp+009Q,
    -0x1.0bbada03abf1922eb0139bb4e9a5e61df8cedc80p+006Q, +0x1.2b1acc364eb8a343b527ee15173990c6e79fa6dap+011Q,
    +0x1.7b0c741ad9aeceb32872b56a415bcc1556273a7ap+008Q,
    -0x1.7f0a3126c64553b069e521880ab222d2269dca14p+005Q, +0x1.279370bb87563f8f543411e52ba93e78fa5a7953p+009Q,
    -0x1.d58e053a0772131553fc990f94cf0330bc9a1b7dp+005Q, +0x1.039f6f359c69c4396842a8b8f5585d354d5c2bc7p+011Q,
    -0x1.00b80117a5fd2aacbc30da7d84070b99dc6ade3ep+006Q, +0x1.7c934de989bc431945bc2e2055bc9d3321e38bb9p+014Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3608[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.121fcca90a7de6a3ef4149dd4a73154c5836ba32p+004Q,
    -0x1.7d39aa2c3c0cc212ddc1bd10cf42d4f4feeb6a93p+005Q, +0x1.10c7cb9a3d32fabb899ecb489d002e6086df92c7p+009Q,
    -0x1.c4face7f94c56fe50e9b2b71123807d50eb9049dp+005Q, +0x1.668e1246eeae021dd58db53c39fcd07383780603p+010Q,
    -0x1.f6989d78ca2474f92bbf7125e18611f6661eba02p+006Q, +0x1.bd03a4a1cc1051d98203b6ee8ada560af8898cdfp+014Q,
    +0x1.48fb73abdad71d14ca5aa38afb701e4017a2d77ap+008Q,
    +0x1.69bdb2adfa414599657c3e5bbda41ce9afe50460p+017Q,
    -0x1.7ab653456b6ec5ae00600ae83e36b32a2b46b6b1p+005Q, +0x1.0e25e4ad91b4aee559d25043f026bf50da37cb4ep+009Q,
    -0x1.aedf4de960e808f031f78e174e1e5f1d796ea9c6p+005Q, +0x1.4f9e14e204f380a566f05b7fe7d6c5afec3ad727p+010Q,
    -0x1.1dbdb4f36dd8ee45bc421474d80024c994f9d2acp+006Q, +0x1.e1f2d39e07479fee8f02cb6de06b68dfc284bc42p+012Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3609[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.bb35270bba278d94b6dc0d0b0544a380fe4ffb1ep+003Q,
    +0x1.4dbd355ea4c422066c0dd34756b92bc77141cf5bp+012Q,
    -0x1.79ebad138a5fe9a1126c8100f6df93d02979c9b6p+005Q, +0x1.022763586222ba4d68b6880b247403b48ed5e672p+009Q,
    -0x1.a45c5df1ca6bdd2e2a63684f62135ae9d8647e9dp+005Q, +0x1.0fa10b63d4fa2de81bee3a0e315d9ebf0c4a4ee9p+010Q,
    -0x1.40afea970d56907d4d36990ade1857002cf141c1p+006Q, +0x1.1550833d7ba1b169ab93f1d76fec2bd785f8badfp+012Q,
    +0x1.fade4522126ed23eb77c41ea44d7371b882e4424p+008Q,
    -0x1.782edf8c87020f955e385e82e037cfa03db80bc1p+005Q, +0x1.0037b2a93a79dc9299482e14acc0406f91b1f801p+009Q,
    -0x1.99aec619f7901f8a7112ec761b3d7e903fe4a509p+005Q, +0x1.0483b007ef8c274a78c122e2fddbd1924dbbfa6bp+010Q,
    -0x1.0305d6fb699570a274b9eb897ebf6d6fb2266442p+006Q, +0x1.c4bbbdb3671a7a8122401bbdbde20b8fab47e674p+011Q,
    -0x1.62ff144146d0e6db18621fb57c14c3b464a95084p+006Q, +0x1.18f69d679cb05e9686ad7b5db37584f21529e662p+015Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3610[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.7515af298bd20e851ce22a4a1a8395c3f86927b9p+004Q,
    -0x1.7782edce510b1a92654291f058ad298b89d3360ep+005Q, +0x1.f0bc01916518d906d12a07a01e19816b26fcdfa1p+008Q,
    -0x1.9190c912969f4bcdcca854aea9f0cd713ed57c22p+005Q, +0x1.bd6850aaed44b0a2e00fcb35bc27b8236d7425fbp+009Q,
    -0x1.f6e1bd8f11d4c6d6a692833240848129c772a3d8p+005Q, +0x1.33d888996b2a3e9f8a841afb02b0e754764b9fe8p+011Q,
    -0x1.1845959d56d8be0c887e37de3b708210f93005c1p+007Q, +0x1.98d13bb8478222405d6440951bac22dce771fa12p+015Q,
    +0x1.c7d7496295bc7243e371f6865335c8776b2db4dep+008Q,
    +0x1.4634e4cec3238344f22ce832a1c15d27322627e5p+018Q,
    -0x1.764577f3a566dd42840ff74c6ff600d6b604ae1fp+005Q, +0x1.ed9e2bb2c9d6c8094332deb2635b4c36f9bddfb6p+008Q,
    -0x1.8bb2070267bf1d0b3a59da7c80c0e0ce94c6e6b3p+005Q, +0x1.b0f5b7e4cdbf6a53e9646b3987acdc8b3da20346p+009Q,
    -0x1.cf1db1796c91ee3deb1bfaafa8dd598275bf91a1p+005Q, +0x1.14b3daab3986d23bba9ce7c9e5e133e3504499a0p+011Q,
    -0x1.3214f36a3a2172895dbe8afd70fa28691e7dff2dp+006Q, +0x1.5af3251df22d3b3b485379ee2013f8eff1fbece8p+013Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3611[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.149cf61c25f430c20adf6d1eeb8cb02deaabff17p+004Q,
    +0x1.0116b3dd3f41cd5cc855fe490848bfcd879588d0p+013Q,
    -0x1.75f03ac73935f8802e0db58b7e8f33be4ebe4328p+005Q, +0x1.e394405389b53cd1729dcc39ead26ed93b4badeep+008Q,
    -0x1.8826bd266fa7821cc8600424c9fd5edf8b220364p+005Q, +0x1.84151fa8f468adfd0e30db590099ceb882c9e5e3p+009Q,
    -0x1.c8200bbafe7d6b707f0a7ecdd85db998244bbd38p+005Q, +0x1.ba787755c81216cf9d05762da90ebb3627790d63p+010Q,
    -0x1.7954e73118babf95340940ede35c7ce09850463ep+006Q, +0x1.cf8585983b4c387e584ced903b38b297ce72b021p+012Q,
    +0x1.3b5867ec3ea635b36ce049b4d54ce86ca9485504p+009Q,
    -0x1.7501a80c9ddecf7113d7a22f6d0f34e5c324b423p+005Q, +0x1.e0fab92cb43d4bd09ef9d2eafd093f795ada5bcbp+008Q,
    -0x1.844400adb64d912587c904a43ed55d80ec5ca679p+005Q, +0x1.7c673a69d406eb89e002f10f62dee8492ad335f2p+009Q,
    -0x1.b42faef072f312630dd579ca6f967d87da50d5b4p+005Q, +0x1.9c532bca34540fa9f0d9f6d0c67b053a28fd9039p+010Q,
    -0x1.16e58bb5b9d512a4388d033177e40b3983ecf3d5p+006Q, +0x1.5fa158237db4eb70bcd2400fa86805231290e02bp+012Q,
    -0x1.dd753b9a95f690642c2d36f5b1ad75d9e0114938p+006Q, +0x1.839e5f4376c836809151a8df739bcaef593cd187p+015Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3612[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.be343eed020c3ae3494dc0c4ed96263854688babp+004Q,
    -0x1.74bdac9096f26dee8c2fa746af7943759d29db31p+005Q, +0x1.d8ac75f87f27dbb413c87b97885beb02327c8c87p+008Q,
    -0x1.824fedd461e62d907e46647f7af7518b8e6c0aa4p+005Q, +0x1.5b3d5af49f66296347dd0852487fd5679634d719p+009Q,
    -0x1.abd205d92d3400c5a2ab86a2562218b3362d3983p+005Q, +0x1.5a2cd0c2143db651ec5df60b9c7b6711359a3b54p+010Q,
    -0x1.13a4d7ae21bd6658fbcf751ecfec41b3883bdd3dp+006Q, +0x1.e734b66fa61f22f17fe6a3cdacf95d89b6b12021p+011Q,
    -0x1.02961c703b420d7869b080a1f54a34cd67f23cfdp+007Q, +0x1.348f6cb8a03d4dce25923f9e6bf9263a5f3438dep+016Q,
    +0x1.26f158fb9fe1ee397e1ed910b4abe9aaac66001bp+009Q,
    +0x1.c1b08e1b745f262f7bf1578ed2916ba88fabfcedp+018Q,
    -0x1.740a3a975acc71c2adbf486e6379bf9be835efbcp+005Q, +0x1.d689e0ec12a47f1a520886f29fec4f0f4876df76p+008Q,
    -0x1.7f8aea14103e37328761cd58dcaea38fcbb9bdc6p+005Q, +0x1.5641e453fcceb18d9e9e3159c18b6f17a26c7822p+009Q,
    -0x1.a10a0fd005862e816d691813c42f2ef6cba6b74dp+005Q, +0x1.48ebb086ca8800179a182cea2cc0efdbefe5d35bp+010Q,
    -0x1.eb563768dc2bbfa922b1b2cbd946453e37ab56b1p+005Q, +0x1.a39c71c93368f884f40434812e781b1e59cc5f26p+011Q,
    -0x1.40fd4937e2f2b5e567fe1ed2f5070af30611d00dp+006Q, +0x1.d027955bfcc00b39ddd90a9f44eb7381c48586dep+013Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3613[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.49504af94d3375bf8392369d537f822b4aaf584ap+004Q,
    +0x1.6b4c471d93e4790a85c84fdb48597e33a1fdbdfdp+013Q,
    -0x1.7406163e7567a69c06435d1543d4f5c60cb57df2p+005Q, +0x1.d15a52889165cbe5a59802875ff4d0124b22128ep+008Q,
    -0x1.7f311eaf686188688b076b6989b5a66f4eb074bfp+005Q, +0x1.43b6b4b057e2fee27fba7f7309c5e2348dfd51aep+009Q,
    -0x1.9c79965e6639c1967987f829d5da9e185bdd716bp+005Q, +0x1.289f5c8ac154e915825e30be0f8c14501ac7ab71p+010Q,
    -0x1.e7d78023f55f22cfcbae85db2637fcfa13dea374p+005Q, +0x1.59a2aa46b4c2403651c78640dcf7cdae654ad451p+011Q,
    -0x1.acaa327850f7ba4d47d8e6726656243ac8eff03cp+006Q, +0x1.820627fdc8fbc44e2132626dc0fb1297b8a4e1b3p+013Q,
    +0x1.764e41645b4a5195e60eb563f2b8ba8da2c31e88p+009Q,
    -0x1.73762f4167ef7b526dd3eec800a789e722647149p+005Q, +0x1.cf8cfb4522b02b0023c4778a1e0dadb117b4f04cp+008Q,
    -0x1.7cfd1b1d6459ac219c81e4abcf0dc752542d1dd4p+005Q, +0x1.3ff301d7a3a4d21893b127a6ec12bc18b27d8532p+009Q,
    -0x1.9590b0d4b9c4dacf90c781a47660bf2e0e6a3cafp+005Q, +0x1.1ce60888c18a02f25415a3d9bba95771dcadb646p+010Q,
    -0x1.c9324be0158d10ff3b8854467180cd377c79cf7dp+005Q, +0x1.3793fa6609cd4b675d73534aa6f02d517a4a0e87p+011Q,
    -0x1.2181c33259c43d2e337ed87862831280eda21df8p+006Q, +0x1.008a0b206a78b98007e7a6cc833b55e978f0d32cp+013Q,
    -0x1.2c5e3b45e1fd678c843bb78fefd1ace0362366abp+007Q, +0x1.0fbd5b77d7eab84ed09ee482eceaaa6354c38eccp+016Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3614[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.cfa529077b45e856776bafd1cca70b11ee33641bp+004Q,
    -0x1.736c99a5ebf84b00e71dd5e69b018aaad779cd19p+005Q, +0x1.cb73e64eb6da9a0edb18c3482d9e763cd8ec44e0p+008Q,
    -0x1.7c729064ad0f68c36a3970582cd7b57aa3f66f95p+005Q, +0x1.323eca0b26709bbabbe7c8c0c9a550d44127ffddp+009Q,
    -0x1.8f36d3ed93f5bd46c0d8306eebfa581e6d940db2p+005Q, +0x1.02f035b5ce3535b6453238b5765a55e67528bba3p+010Q,
    -0x1.bdb77dbc2af7b9443e1d14c4c0741f802fe02530p+005Q, +0x1.023cf28fc8b7140ce1eda260db89a1e37207df4ap+011Q,
    -0x1.250a69aadbcd9e4513983101c16dd908f9ae0739p+006Q, +0x1.6ef3954346875b857948f98554fe2e9d37ee492ep+012Q,
    -0x1.7f944223fdf5e0938a7a7c067351a752e688f704p+006Q, +0x1.7d38e81f94fbdd7316ecd7a0bdc4e3f34cf460e3p+016Q,
    +0x1.536e8ecdf4e9793b2dcde13773829a4ff8b819afp+009Q,
    +0x1.d6d0bab0941a4ef41d325d43d9c2672287e1eadep+018Q,
    -0x1.72f8637572f833b9df6bbca15834948b93fe853fp+005Q, +0x1.c9e7294f158ea962a8bb9f9a7688049b730c44bep+008Q,
    -0x1.7aaf9914a38ed473ff580f49f2dcdbbb530d0d5fp+005Q, +0x1.2f29187bbb5f01a7c760b789a43c1580c72a4ac1p+009Q,
    -0x1.8aed2caa479cd0a36e52247d24d5f227d399faeap+005Q, +0x1.f5f1187fc797de98ad7249c384f9feacef647bebp+009Q,
    -0x1.adc1b5101dc7e1243a13256322886faadf2b225ep+005Q, +0x1.df8d4b87712171a616aa269b9bbb028ee7d18518p+010Q,
    -0x1.fa475f7140c02df39971c3ffb4ead63b37ae22abp+005Q, +0x1.2bce41d28c3b80912f1dc47755d1224134287588p+012Q,
    -0x1.46142e1c6a30ff3e459f5f81c64e7e6cb889e57ep+006Q, +0x1.2c0e40a1a5c08e95635bde6aab32597901bec685p+014Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3615[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.7eeb441361af3d4501fa8e0282a14503539d4d81p+004Q,
    +0x1.dd4fa0a94e84b11c83939d23c97843cd1ea1b5b6p+013Q,
    -0x1.72eedc45d95f9ff94e4425b9e2a6ef7325a46acdp+005Q, +0x1.c73dbde26636040c868346ff0abf32b28d62404cp+008Q,
    -0x1.7a14f2cc378bb77982f22fec70a6968897ba2587p+005Q, +0x1.262819ab9b301380d433a70e4b7b3f71c95e7004p+009Q,
    -0x1.85ed138039c9945ca94e290877ee374cb58db70ep+005Q, +0x1.cdf2a1dd7f835b1eb9bb26566c776264f129a2c9p+009Q,
    -0x1.a933ce4d8cfdb60108f3e2c83b99c0fe1078dcb8p+005Q, +0x1.a1f77750190ea7059c268b13726b917256b2938fp+010Q,
    -0x1.ff8655179debc803336645b977483148a7abda5cp+005Q, +0x1.f05b68160440f09ad1ff3326e18346267e64f86ap+011Q,
    -0x1.caca97b004c587fda6a0f2fd0597072195863c52p+006Q, +0x1.329ea47373d39ae0a8f41dc6ea841a2398fb3951p+014Q,
    +0x1.aaa4fd8fd6bbc0c43b4c9f982bd175e7d187e880p+009Q,
    -0x1.728ec6106a1ebf33e48728bd339ebea3a51b4b63p+005Q, +0x1.c5d96a7b1bd6abaea1184adb7fdfc08714ba581dp+008Q,
    -0x1.78a6ea89b71e43d83860236ad2f5be5ebcb51b24p+005Q, +0x1.236ebd1b75862f087fb9e3daa3c16c898a48e6b4p+009Q,
    -0x1.830804b5c73fefd2c7177dd877ecef337da1e664p+005Q, +0x1.c34857a5a064ca6b2f3d24ec6d7eba102f0441f5p+009Q,
    -0x1.9eecf0843d812ada8af9e64c6a140fc68353a38bp+005Q, +0x1.8adde647b42f554f0b9abf4cb0f37aaa079f58a8p+010Q,
    -0x1.d6680a1bb1c162686b7345fa13e10b2a6fd88178p+005Q, +0x1.b02f2553b8dcf52467d8ee4175d8ef2fe312546fp+011Q,
    -0x1.23a7e5a3fc10f7cbfb3b4a7fc7419b8dbdda41d0p+006Q, +0x1.578ac287b9602a76f1153fff712c6c742c37f344p+013Q,
    -0x1.550fb89b80f598af1435bad480b30d45f3bd22dcp+007Q, +0x1.83673e4d25502c74bd9e7fb8f69e6857310d7abfp+016Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3616[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.e7d3d242867c3b4eec9496cc0e9eab82a9d173bbp+004Q,
    -0x1.727e54b45fa646d64dbf0680e165775f136ec3c6p+005Q, +0x1.c3083e0c2eb7c7cb8db5f68dd479aefe1282eb44p+008Q,
    -0x1.7804aed6fa49f87f7b7611e2ab31b1701584f883p+005Q, +0x1.19f6800ad74e4bb8c2aef3a0b1ec95ab6ecb24ddp+009Q,
    -0x1.80f5ea0f66c4e4ea51361c6e6c3c0ccc32b5bdf5p+005Q, +0x1.98ab169499fd8bedc822fb9fa4ddf1e55aaa9b80p+009Q,
    -0x1.9e41ea04edbbe4ffb8de7f48ca7fbd2d4df449a8p+005Q, +0x1.5c208a6f59077a3709e42462646ad250c07e71bcp+010Q,
    -0x1.d51fb5dc6bbcf07388ff643404893635406bb51bp+005Q, +0x1.682c62dd4f9aee7eec64ab9f56b48a1831a27fe7p+011Q,
    -0x1.2cebe2e846d5057d988d241d1da756d8c692675cp+006Q, +0x1.c349b2b26361bd3738f693bbf68239c877814ddbp+016Q,
    -0x1.39e23b111a14daf02d3b709c98766e5c13ba36f8p+006Q, +0x1.02daaa6076c424311b52b01f38ffd115f9063adap+013Q,
    +0x1.7a721e9b1508d33c3388eb01aa8d96ad9d36dc56p+009Q,
    +0x1.ff53d230bbc6aafed832e41b715336ad2c43e070p+018Q,
    -0x1.7230b39eb07ae862e3cf40b10f09886a3b0e50a2p+005Q, +0x1.c1d0527a6d46f1dffdbc3565c86136f6e713ff4fp+008Q,
    -0x1.76e5e0fe5d79c2f387e62ec8eced7752a7e47d46p+005Q, +0x1.17ac7f35a279767e19552df760eee982ffbd998ep+009Q,
    -0x1.7eb2ae6bf90c8901fa3f4029f36bc4fee8878a63p+005Q, +0x1.92383436e047574b3de508cab399b7435f285886p+009Q,
    -0x1.97378b71a2a8b6de306ddf9d3bc1f76aa11b94ccp+005Q, +0x1.4cfe978904a2ee38304ae60398f32e846f114fb6p+010Q,
    -0x1.bec892934200d16a68e552a61329217fd7482fe0p+005Q, +0x1.46e60c5515b54c82eee8eb26e1f2488baf097874p+011Q,
    -0x1.0692de8536e19edaf092636bc1d441a491870085p+006Q, +0x1.943bb1cc4ed61bab39ac23bee5e714a018b58a18p+012Q,
    -0x1.564784099f3a0d2ca1b1ac0c12704bb24f7432abp+006Q, +0x1.75aa3a337bf8825c4c095abaa55f8a941e4a75d5p+014Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3617[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.c260aea849264fc4422c4f92aa08f983e35d15a2p+004Q,
    +0x1.31b8c2dbf6e14e8fcb4c7777f1055e6c9930868bp+014Q,
    -0x1.723d1f2d5525bf7931d3324e235aaeeaebcac8d7p+005Q, +0x1.bf8f7b1a291be377123b474c15a418bb04a86222p+008Q,
    -0x1.7701c0fd098c0a0c7bf0dac515b4f105f8f3e6fcp+005Q, +0x1.10566509ad82b91372c5afbd27c1ef653d35a302p+009Q,
    -0x1.7fc13b43cb2add3125af55a39e0bb4ee3af076fcp+005Q, +0x1.7881a483b58e395618721a8b05e1f0976555ce07p+009Q,
    -0x1.976b12d204b1539ec0b6db2b72b7dca540b60d66p+005Q, +0x1.379044f5eb0852f865230bdff8330a0a1ae15984p+010Q,
    -0x1.bc036bd1d5408ac7ae958d91934d0696b6506c6ep+005Q, +0x1.275ef6c329d55021a7b11aab871170b80096c0afp+011Q,
    -0x1.0b83c52a5edc2aa60fc12d0c4f904766f508e0e9p+006Q, +0x1.5f73bb8dc95eb03bc5a3483e45b54b15ae17345dp+012Q,
    -0x1.ce7d60f9f51b92f2034c2267e5dfe777878801abp+006Q, +0x1.dacaee294c75332161f766f1a183d9b72601d056p+014Q,
    +0x1.de4891121e83df2479cf1dbc60c16e8e016da75dp+009Q,
    -0x1.71fc28c994227ff696a17ba3eda72ab3a0661961p+005Q, +0x1.be83294f0c680460c52707f3aadb18e9d734cf66p+008Q,
    -0x1.7613f4e0429482a1d9057badbbc91968a400c540p+005Q, +0x1.0e7758f3758cf7e1a72f6dc93eb879a105ad3663p+009Q,
    -0x1.7db7fe5a7d630551010b126fdbe7a0662716f507p+005Q, +0x1.73d7b3cbfebdc8cbd58392b04457ce1a45e18af7p+009Q,
    -0x1.923dca0bdd97f24477665dd9fb9e5ee227059092p+005Q, +0x1.2bdc3e05156176776baa234508250d26c9d5c742p+010Q,
    -0x1.adfb0035f1feb37472a94817a70f1ad89eea55ebp+005Q, +0x1.116a87e644666b4583588ac6f40699628e44f6b3p+011Q,
    -0x1.e32dbc1e5c735198d75ba5404dbc30390dcae14bp+005Q, +0x1.270dd11992522b01bf8bf454c0455fe934157cbcp+012Q,
    -0x1.233918a6a141b5f3ee3fa213e178c4769e186461p+006Q, +0x1.bdca00627846ae7f02eccb9ef5cf844fd3dc1b32p+013Q,
    -0x1.5bdd4a502ffa328add6d393e5eddadde35472966p+007Q, +0x1.1b7516e1db4f71f35540f0acc22c4252c900b412p+017Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3618[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.d7852bf5c50e025f7064765c4610ba574b9f0b7bp+004Q,
    -0x1.2d64437ba1919a29abb829776e542f0ab63b8f72p+005Q, +0x1.ea734f203650415d92890d8f9d49f1be21be0c60p+016Q,
    -0x1.7215e08ffd0868638b3102ec5ff77c670174fd14p+005Q, +0x1.bd0365358af7bfe93fafb954c3b402f3dbd3a840p+008Q,
    -0x1.766d0f1981bd76f951d6aa0ab5ab8eb63119831ap+005Q, +0x1.09bb8efe00bf51d6fa7cd1b392f26bbbbbaf455fp+009Q,
    -0x1.7eb042adcf07b16795456f3b5e591b071f6d109ap+005Q, +0x1.65ad5464ee4afd5fefb50991e261f79ad02bc38ep+009Q,
    -0x1.8fbf64fde4ef2489b14edb0a540dc9c584918c7bp+005Q, +0x1.215a12b2c6591cb3cb2f3f691cae1557e754e5b8p+010Q,
    -0x1.a525d24834fcc758dcd70ef4d0551951cd6ad7f1p+005Q, +0x1.f706747f98757ccc929cdf4044504c22ef3be31ep+010Q,
    -0x1.dbaad9dc91e9c8b5312709dce64d0996ba52560dp+005Q, +0x1.002f0042063943baa892068811516fc7ca6925fep+012Q,
    -0x1.3d8340ec05a145176dd35794fde0052bcb5ff6a9p+006Q, +0x1.7a7418b5825447c804d38543b20bc23771aaa747p+013Q,
    +0x1.8f1d2e3850c0d592b179db1914e42ec6357a62fap+009Q,
    +0x1.da578ce3f6d7bdfe19290f3a396e7b4ddcb9f94ap+018Q,
    -0x1.71dd46ac033aed6b7056d8b67ee8f8080e93f136p+005Q, +0x1.bc18229f581f98abfabe554e48de2dd7befe45ebp+008Q,
    -0x1.759d8a4150ee107c8cb41569e1e401bde3baedbcp+005Q, +0x1.08216b02c4ff37c85ceeec1b9a120a74ee1ec6d4p+009Q,
    -0x1.7cd79c0b28a39df905aa63e6cffb9efa23e5595bp+005Q, +0x1.61ba53511796ec9a323ddd3632393e41297979cdp+009Q,
    -0x1.8c1efb2b6993624fb050b9a6ac0e5d9f2dbaf598p+005Q, +0x1.176eb169809d3bff55a0608040df9c2e3fbc1844p+010Q,
    -0x1.9c94f828e57c38b857ded0ab92d1ae9571096836p+005Q, +0x1.d8f939462041a10c086c5dbef76d61b660bb8cd8p+010Q,
    -0x1.c03774cfe95abfcd7e171905d7141680b2678350p+005Q, +0x1.c39864ca1744c04ebbbdc3c596d4c70a6692f189p+011Q,
    -0x1.0283bf5badec0b980185d25f67ad65180a00ec8ep+006Q, +0x1.1183f822e8b4fe7fbfb1e422ac38cd33a6d68245p+013Q,
    -0x1.50fb379aa0888fb57f810b6c0463c2daa1ac2f86p+006Q, +0x1.e7dbf937501f1f6c6d50f041300a7e9db97dce67p+014Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3619[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.eb8e7bedf5189c1a8c3620d17a1554253ded976ap+004Q,
    +0x1.175e2d317ae753330800bdf2a1f21abc7b3f8cf3p+014Q,
    -0x1.71e60a4a1ca78705e9b32ed3876066ddfd423d99p+005Q, +0x1.bb535c02f1d7e08a55dd0e91652a63ce8f5afef0p+008Q,
    -0x1.75964b75b98877b2b267133aac52a43e60c1bf6dp+005Q, +0x1.0577504584b86850fefd8e6d2f18def00263d958p+009Q,
    -0x1.7c67a19fbef913321444d876908e6818c32e29f0p+005Q, +0x1.5a2773540398866ce5d1532fc392bacfc9a06a78p+009Q,
    -0x1.8389395d34f17a25a2b0ad85382782244df980d0p+005Q, +0x1.12fd294d0c9ce1a2d911e28f6034fcba8b6b8409p+010Q,
    -0x1.8e1eb6185240a7b9225ef956f84d1dd08c55f137p+005Q, +0x1.a1295ae7246a668d226edc3315a049a294b8c346p+010Q,
    -0x1.b87abeb73d257f131a17fa12ed5304c5ac4c01dap+005Q, +0x1.8101ece2f9222d91cfc6ce7f33d990ef61a3adb9p+011Q,
    -0x1.07bd270c7cedf0669f937dee5f6ae0497541792bp+006Q, +0x1.d0124fa49290c65c1eb7231dd8bfa5d3579039e6p+012Q,
    -0x1.7bec4bdf2745c4c7a435e89bfaade0b540834194p+006Q, +0x1.3cc4791e7decd02acd6e54fb765344bcbb10fa1dp+015Q,
    +0x1.c1751c737e19679767b4fa028054e27494223d31p+009Q,
    -0x1.71b43775416d5a0ea36d189daea31a488a411b72p+005Q, +0x1.ba78193a2fd3a87a640bc96f0c015732420aca53p+008Q,
    -0x1.74dfc76bafd3bfd8cb0535fd49e74cc774abb62dp+005Q, +0x1.03f80b56054f5db72ad009628fa3f895c6f00db4p+009Q,
    -0x1.7ac45920403729a15c7e8f598fe1e6aab639ce3ep+005Q, +0x1.565bc8adfc4bb2ab3f30e23ca0a0d1abbb99d1e6p+009Q,
    -0x1.81e2717143c303790355def8be470da09ae5a85bp+005Q, +0x1.0a4632a5a4f476173a875325b6eac6b565a48f95p+010Q,
    -0x1.88903ec243d79eafce7890b5b4a4f1dad2996f00p+005Q, +0x1.8feb0ed17b08b388d33337e29d7cea12e6bf7531p+010Q,
    -0x1.a7f1b24da27fd3adb71187ffa1622395b68eaa48p+005Q, +0x1.5dca2e86f19dc99e9b965662118407011bbc9cafp+011Q,
    -0x1.d83095043b7548de96c76b0515df3513f6e24896p+005Q, +0x1.761490f7f454f9b655b0eac2c30da730e6af5484p+012Q,
    -0x1.1038db7f275908eb49dee368d9a903314f532c41p+006Q, +0x1.0f02f8edd4275f9553c5d32925371028a27e18e3p+014Q,
    -0x1.8aa72e53dbbfbcbb300a3f7ba9219faa01a9ecf3p+006Q, +0x1.52dd851ff5d4f86bdded752448ee6a1a49c5a548p+017Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real c3620[] = {
    +0x1.4f0bf939034d308ce84145581913324dd135c1fap-005Q,
    +0x1.f1e0383564edf2a51dc5f1ba6ec2967ca9dcaf5bp+004Q,
    -0x1.c4ea285b0d47ae9eb3e4ebff48c46a9beeab82eep+004Q, +0x1.18937c2be464073de92e8cf75834530a42537bd0p+017Q,
    -0x1.71a2f8fed954cca2b32a71ece6c32548e08ef219p+005Q, +0x1.b99a9f5586baf278220cabc622570221efa6e154p+008Q,
    -0x1.74501c25f1975a9b68e9bcdc7cf91e426591eae4p+005Q, +0x1.01002f6748be08d29a4ca64f2f5dcacf49689b4bp+009Q,
    -0x1.75f38af19334b6213a14a100f65e1381d608c243p+005Q, +0x1.cdea6b41f4e35ce63721754202f40c9ac8a93badp+009Q,
    -0x1.78501391afed307f504e5ee5c1849fe0dad5298cp+005Q, +0x1.4cf4caf866e3d5e440a0fab4b5e9f6bfc57ffb35p+009Q,
    -0x1.91c9ec607c185cfc30296c79256943c41c7ee30dp+005Q, +0x1.52436b0d108d78f95fea307817a3483c06a0366cp+010Q,
    -0x1.b23cece7ba570fb0591623f254d9b80b09d6dbffp+005Q, +0x1.32fe49deb7f2ecb4d48a51644c004e639b96ba72p+011Q,
    -0x1.ee6a1c920ce3c9102955157df2c82f2bb32a8660p+005Q, +0x1.42c977e280df67a7c82c7f9d9a659f0885d93bc9p+012Q,
    -0x1.4dbebc29a6f80e297dc291d9825f329c6185ca4fp+006Q, +0x1.e9bfa7c64f0c291d6c74b48ef5e38225e3156be3p+013Q,
    +0x1.ae8c7687da6f20680bf3dd95d458cee6178f845bp+009Q,
    +0x1.069a0bdf5e9d926484191f4e9b98a1d12110b624p+019Q,
    -0x1.7179157f78bfa2fd6573dbf952d830695dcb6b26p+005Q, +0x1.b8cb78cda75ed86029e34a181bca9caa8d931697p+008Q,
    -0x1.73b93cd999e121921fa7c2052211368bf048a71fp+005Q, +0x1.ff231c9cc9589f055fdd98f78b53c200f8ae5f62p+008Q,
    -0x1.74fbb2be6403034eb1aba68f49d785b78b5485c6p+005Q, +0x1.c83202f460a855da481c2685a9bce45d104b55a1p+009Q,
    -0x1.770d0195e8464164a407a0f871d97b1f303dcd35p+005Q, +0x1.492a6fa083dc70934f8270ecec9d1ee3cc916b35p+009Q,
    -0x1.8c548eaa51f5168b5428c16dd2ba11ddaf4f9eb5p+005Q, +0x1.45754294b849e91ad41f4a0d7fad4c0d58399e65p+010Q,
    -0x1.a686014f7b1f29fb723ac2e171bd7b786dcb2a04p+005Q, +0x1.1cbbf3b2f92648bd3136e768bf6bbbdf58e5bde9p+011Q,
    -0x1.cc8c975ec42ecaaca08690221cd971d2ab15ddc4p+005Q, +0x1.1663a258d31f23a2002839634723c55bfe5430fep+012Q,
    -0x1.080f079534802eca3990d661d28edf34f13cf0bap+006Q, +0x1.50e2531da19f66543839de39677ab1cf9f21c150p+013Q,
    -0x1.69240bf312211e8d83bf0d3a4f41cdc01b95540ep+006Q, +0x1.26490dfbca8c2db18a817014b5f37ba4fcb17692p+015Q,
    +0x1.ce7607efa77bf7bfc8a371d10ca5c98e7931ba88p-006Q,
    +0x1.13713c0edee99dc642be8eb63999a2df4b3f52c2p+000Q
  };
  static real *c00[] = { c0002, c0003, c0004, c0005, c0006,  NULL, c0008, c0009, c0010,  NULL, c0012, c0013 };
  static real *c01[] = {  NULL, c0103, c0104, c0105, c0106,  NULL, c0108, c0109, c0110, c0111,  NULL, c0113, c0114 };
  static real *c02[] = {  NULL, c0203, c0204, c0205, c0206, c0207,  NULL, c0209, c0210, c0211, c0212, c0213, c0214 };
  static real *c03[] = {  NULL, c0303, c0304, c0305, c0306, c0307, c0308, c0309, c0310, c0311, c0312, c0313, c0314, c0315 };
  static real *c04[] = {  NULL, c0403, c0404, c0405, c0406, c0407, c0408, c0409, c0410, c0411,  NULL, c0413, c0414, c0415 };
  static real *c05[] = {  NULL, c0503, c0504, c0505, c0506, c0507, c0508, c0509, c0510, c0511, c0512, c0513, c0514, c0515, c0516 };
  static real *c06[] = {  NULL, c0603, c0604, c0605, c0606, c0607, c0608, c0609, c0610, c0611,  NULL, c0613, c0614, c0615, c0616 };
  static real *c07[] = {  NULL,  NULL, c0704, c0705, c0706, c0707, c0708, c0709, c0710, c0711, c0712,  NULL, c0714, c0715, c0716 };
  static real *c08[] = {  NULL,  NULL, c0804, c0805, c0806, c0807, c0808, c0809, c0810, c0811, c0812, c0813, c0814, c0815, c0816, c0817 };
  static real *c09[] = {  NULL,  NULL, c0904, c0905, c0906, c0907, c0908, c0909, c0910, c0911, c0912, c0913, c0914, c0915,  NULL, c0917 };
  static real *c10[] = {  NULL,  NULL, c1004, c1005, c1006, c1007, c1008, c1009, c1010, c1011, c1012, c1013, c1014, c1015, c1016,  NULL, c1018 };
  static real *c11[] = {  NULL,  NULL, c1104, c1105, c1106, c1107, c1108, c1109, c1110, c1111, c1112, c1113, c1114, c1115, c1116, c1117, c1118 };
  static real *c12[] = {  NULL,  NULL, c1204, c1205, c1206, c1207, c1208, c1209, c1210, c1211, c1212, c1213, c1214, c1215, c1216, c1217, c1218 };
  static real *c13[] = {  NULL,  NULL, c1304, c1305, c1306, c1307, c1308, c1309, c1310, c1311, c1312, c1313, c1314, c1315, c1316,  NULL, c1318 };
  static real *c14[] = {  NULL,  NULL, c1404, c1405, c1406, c1407, c1408, c1409, c1410, c1411, c1412, c1413, c1414, c1415, c1416, c1417, c1418 };
  static real *c15[] = {  NULL,  NULL, c1504, c1505, c1506, c1507, c1508, c1509, c1510, c1511, c1512, c1513, c1514, c1515, c1516, c1517, c1518 };
  static real *c16[] = {  NULL,  NULL, c1604, c1605, c1606, c1607, c1608, c1609, c1610, c1611, c1612, c1613, c1614, c1615, c1616, c1617, c1618 };
  static real *c17[] = {  NULL,  NULL, c1704, c1705, c1706, c1707, c1708, c1709, c1710, c1711, c1712, c1713, c1714, c1715, c1716, c1717, c1718, c1719 };
  static real *c18[] = {  NULL,  NULL, c1804, c1805, c1806, c1807, c1808, c1809, c1810, c1811, c1812, c1813, c1814, c1815, c1816, c1817, c1818, c1819 };
  static real *c19[] = {  NULL,  NULL, c1904, c1905, c1906, c1907, c1908, c1909, c1910, c1911, c1912, c1913, c1914, c1915, c1916, c1917, c1918, c1919 };
  static real *c20[] = {  NULL,  NULL, c2004, c2005, c2006, c2007, c2008, c2009, c2010, c2011, c2012, c2013, c2014, c2015, c2016, c2017, c2018, c2019 };
  static real *c21[] = {  NULL,  NULL, c2104, c2105, c2106, c2107, c2108, c2109, c2110, c2111, c2112, c2113, c2114, c2115, c2116, c2117, c2118, c2119 };
  static real *c22[] = {  NULL,  NULL, c2204, c2205, c2206, c2207, c2208, c2209, c2210, c2211, c2212, c2213, c2214, c2215, c2216, c2217, c2218, c2219 };
  static real *c23[] = {  NULL,  NULL, c2304, c2305, c2306, c2307, c2308, c2309, c2310, c2311, c2312, c2313, c2314, c2315, c2316, c2317, c2318, c2319 };
  static real *c24[] = {  NULL,  NULL, c2404, c2405, c2406, c2407, c2408, c2409, c2410, c2411, c2412, c2413, c2414, c2415, c2416, c2417, c2418, c2419 };
  static real *c25[] = {  NULL,  NULL, c2504, c2505, c2506, c2507, c2508, c2509, c2510, c2511, c2512, c2513, c2514, c2515, c2516, c2517, c2518, c2519 };
  static real *c26[] = {  NULL,  NULL, c2604, c2605, c2606, c2607, c2608, c2609, c2610, c2611, c2612, c2613, c2614, c2615, c2616, c2617, c2618, c2619 };
  static real *c27[] = {  NULL,  NULL, c2704, c2705, c2706, c2707, c2708, c2709, c2710, c2711, c2712, c2713, c2714, c2715, c2716, c2717, c2718, c2719 };
  static real *c28[] = {  NULL,  NULL, c2804, c2805, c2806, c2807, c2808, c2809, c2810, c2811, c2812, c2813, c2814, c2815, c2816, c2817, c2818, c2819 };
  static real *c29[] = {  NULL,  NULL, c2904, c2905, c2906, c2907, c2908, c2909, c2910, c2911, c2912, c2913, c2914, c2915, c2916, c2917, c2918, c2919 };
  static real *c30[] = {  NULL,  NULL, c3004, c3005, c3006, c3007, c3008, c3009, c3010, c3011, c3012, c3013, c3014, c3015, c3016, c3017, c3018, c3019 };
  static real *c31[] = {  NULL,  NULL, c3104, c3105, c3106, c3107, c3108, c3109, c3110, c3111, c3112, c3113, c3114, c3115, c3116, c3117, c3118, c3119 };
  static real *c32[] = {  NULL,  NULL, c3204, c3205, c3206, c3207, c3208, c3209, c3210, c3211, c3212, c3213, c3214, c3215, c3216, c3217, c3218, c3219 };
  static real *c33[] = {  NULL,  NULL, c3304, c3305, c3306, c3307, c3308, c3309, c3310, c3311, c3312, c3313, c3314, c3315, c3316, c3317, c3318, c3319 };
  static real *c34[] = {  NULL,  NULL, c3404, c3405, c3406, c3407, c3408, c3409, c3410, c3411, c3412, c3413, c3414, c3415, c3416, c3417, c3418, c3419, c3420 };
  static real *c35[] = {  NULL,  NULL, c3504, c3505, c3506, c3507, c3508, c3509, c3510, c3511, c3512, c3513, c3514, c3515, c3516, c3517, c3518, c3519, c3520 };
  static real *c36[] = {  NULL,  NULL,  NULL, c3605, c3606, c3607, c3608, c3609, c3610, c3611, c3612, c3613, c3614, c3615, c3616, c3617, c3618, c3619, c3620 };
  static int   o00[] = {  1, 2,  2, 3,  3, 4,  4, 5,  3, 4,  0, 0,  3, 4,  6, 7,  7, 8,  0, 0,  7, 8, 10, 9 };
  static int   o01[] = {  0, 0,  2, 3,  3, 2,  2, 3,  3, 4,  0, 0,  3, 4,  4, 5,  3, 4,  4, 5,  0, 0,  4, 5,  5, 6 };
  static int   o02[] = {  0, 0,  2, 3,  1, 2,  2, 3,  3, 4,  4, 5,  0, 0,  4, 3,  3, 4,  4, 5,  5, 6,  6, 7,  5, 4 };
  static int   o03[] = {  0, 0,  2, 1,  1, 2,  2, 3,  3, 4,  4, 3,  5, 4,  4, 3,  3, 4,  4, 5,  5, 4,  4, 5,  5, 4,  4, 5 };
  static int   o04[] = {  0, 0,  2, 1,  1, 2,  2, 3,  3, 2,  4, 3,  3, 4,  4, 3,  3, 4,  4, 5,  0, 0,  4, 5,  5, 4,  4, 5 };
  static int   o05[] = {  0, 0,  2, 1,  1, 2,  2, 3,  3, 2,  2, 3,  3, 4,  4, 3,  3, 4,  4, 5,  5, 6,  4, 5,  5, 4,  4, 5,  5, 6 };
  static int   o06[] = {  0, 0,  2, 1,  1, 2,  2, 3,  3, 2,  2, 3,  3, 4,  4, 3,  3, 4,  4, 3,  0, 0,  4, 3,  5, 4,  4, 5,  5, 4 };
  static int   o07[] = {  0, 0,  0, 0,  1, 2,  2, 3,  3, 2,  2, 3,  3, 4,  2, 3,  3, 4,  4, 3,  5, 4,  0, 0,  3, 4,  4, 5,  3, 4 };
  static int   o08[] = {  0, 0,  0, 0,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 4,  4, 3,  5, 4,  6, 5,  3, 4,  4, 5,  5, 4,  4, 5 };
  static int   o09[] = {  0, 0,  0, 0,  1, 2,  2, 3,  1, 2,  2, 3,  3, 2,  2, 3,  3, 4,  4, 3,  3, 4,  6, 5,  3, 4,  4, 5,  0, 0,  4, 3 };
  static int   o10[] = {  0, 0,  0, 0,  1, 2,  2, 3,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 4,  4, 5,  3, 4,  4, 3,  5, 4,  0, 0,  5, 4 };
  static int   o11[] = {  0, 0,  0, 0,  1, 2,  2, 3,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 4,  4, 5,  3, 4,  4, 3,  3, 4,  4, 5,  3, 4 };
  static int   o12[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 4,  4, 3,  3, 4,  4, 3,  3, 4,  4, 5,  3, 4 };
  static int   o13[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 4,  4, 3,  3, 4,  4, 3,  3, 4,  0, 0,  3, 4 };
  static int   o14[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 2,  4, 3,  3, 4,  4, 3,  3, 4,  4, 5,  3, 4 };
  static int   o15[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 4,  4, 3,  3, 4,  4, 5,  5, 6 };
  static int   o16[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 3,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 4,  2, 3,  3, 4,  4, 5,  5, 6 };
  static int   o17[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 4,  4, 5,  5, 6,  4, 3 };
  static int   o18[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 4,  4, 3,  5, 6,  4, 3 };
  static int   o19[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 2,  4, 3,  5, 6,  4, 3 };
  static int   o20[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 2,  4, 3,  3, 4,  4, 3 };
  static int   o21[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 2,  4, 3,  3, 4,  4, 3 };
  static int   o22[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  3, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 4,  2, 3 };
  static int   o23[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  3, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 4,  2, 3 };
  static int   o24[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3,  3, 4,  2, 3 };
  static int   o25[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  3, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3 };
  static int   o26[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  3, 2,  2, 3,  3, 2,  2, 3,  3, 2,  2, 3 };
  static int   o27[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  3, 2,  2, 1,  3, 2,  2, 3,  3, 2,  2, 3 };
  static int   o28[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  3, 2,  2, 3,  3, 2,  2, 3 };
  static int   o29[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  3, 2,  2, 1,  3, 2,  2, 3 };
  static int   o30[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  3, 2,  2, 3 };
  static int   o31[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  3, 2,  2, 3 };
  static int   o32[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  3, 2,  2, 1 };
  static int   o33[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  3, 2,  2, 1 };
  static int   o34[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2 };
  static int   o35[] = {  0, 0,  0, 0,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2 };
  static int   o36[] = {  0, 0,  0, 0,  0, 0,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2,  2, 1,  1, 2 };
  static int b00[] = { 14, 21, 27, 32, 39,  0, 45, 51, 58,  0, 63, 68 };
  static int b01[] = {  0, 17, 23, 29, 36,  0, 42, 47, 52, 59,  0, 62, 68 };
  static int b02[] = {  0, 15, 21, 27, 34, 37,  0, 44, 49, 53, 58, 60, 65 };
  static int b03[] = {  0, 14, 20, 25, 31, 36, 37, 42, 47, 51, 54, 58, 63, 70 };
  static int b04[] = {  0, 13, 19, 24, 29, 34, 37, 41, 46, 51,  0, 56, 61, 65 };
  static int b05[] = {  0, 13, 18, 23, 28, 32, 36, 40, 45, 50, 51, 54, 59, 63, 67 };
  static int b06[] = {  0, 12, 17, 22, 27, 31, 35, 39, 43, 51,  0, 51, 58, 62, 65 };
  static int b07[] = {  0,  0, 17, 21, 26, 31, 34, 38, 42, 48, 51,  0, 57, 61, 64 };
  static int b08[] = {  0,  0, 16, 21, 25, 30, 34, 37, 42, 47, 50, 51, 56, 61, 63, 66 };
  static int b09[] = {  0,  0, 16, 20, 25, 29, 33, 37, 41, 46, 50, 51, 55, 60,  0, 65 };
  static int b10[] = {  0,  0, 15, 20, 24, 29, 33, 36, 40, 45, 49, 51, 54, 59, 63,  0, 68 };
  static int b11[] = {  0,  0, 15, 20, 24, 28, 32, 36, 40, 44, 48, 51, 54, 59, 63, 63, 67 };
  static int b12[] = {  0,  0, 15, 19, 24, 28, 32, 36, 39, 43, 47, 50, 53, 58, 63, 63, 65 };
  static int b13[] = {  0,  0, 14, 19, 23, 27, 31, 35, 39, 43, 47, 50, 53, 57, 63,  0, 64 };
  static int b14[] = {  0,  0, 14, 19, 23, 27, 31, 35, 39, 42, 46, 49, 52, 56, 62, 63, 64 };
  static int b15[] = {  0,  0, 14, 18, 23, 27, 31, 34, 38, 42, 46, 49, 52, 56, 61, 63, 64 };
  static int b16[] = {  0,  0, 14, 18, 22, 27, 30, 34, 38, 42, 45, 49, 52, 55, 60, 63, 64 };
  static int b17[] = {  0,  0, 14, 18, 22, 26, 30, 34, 38, 41, 45, 48, 51, 55, 59, 63, 63, 68 };
  static int b18[] = {  0,  0, 13, 18, 22, 26, 30, 34, 37, 41, 45, 48, 51, 55, 59, 62, 63, 67 };
  static int b19[] = {  0,  0, 13, 18, 22, 26, 30, 33, 37, 41, 44, 48, 51, 54, 58, 62, 63, 67 };
  static int b20[] = {  0,  0, 13, 17, 22, 26, 29, 33, 37, 40, 44, 47, 51, 54, 58, 62, 63, 66 };
  static int b21[] = {  0,  0, 13, 17, 21, 25, 29, 33, 37, 40, 44, 47, 50, 54, 57, 61, 63, 66 };
  static int b22[] = {  0,  0, 13, 17, 21, 25, 29, 33, 36, 40, 43, 47, 50, 53, 57, 61, 63, 66 };
  static int b23[] = {  0,  0, 13, 17, 21, 25, 29, 33, 36, 40, 43, 47, 50, 53, 57, 60, 63, 65 };
  static int b24[] = {  0,  0, 13, 17, 21, 25, 29, 32, 36, 39, 43, 46, 50, 53, 56, 60, 63, 65 };
  static int b25[] = {  0,  0, 12, 17, 21, 25, 29, 32, 36, 39, 43, 46, 49, 53, 56, 60, 62, 65 };
  static int b26[] = {  0,  0, 12, 17, 21, 25, 28, 32, 36, 39, 43, 46, 49, 52, 56, 59, 62, 65 };
  static int b27[] = {  0,  0, 12, 17, 21, 24, 28, 32, 35, 39, 42, 46, 49, 52, 56, 59, 62, 65 };
  static int b28[] = {  0,  0, 12, 16, 20, 24, 28, 32, 35, 39, 42, 46, 49, 52, 55, 59, 62, 64 };
  static int b29[] = {  0,  0, 12, 16, 20, 24, 28, 32, 35, 38, 42, 45, 49, 52, 55, 59, 62, 64 };
  static int b30[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 42, 45, 48, 52, 55, 58, 61, 64 };
  static int b31[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 42, 45, 48, 51, 55, 58, 61, 64 };
  static int b32[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 42, 45, 48, 51, 55, 58, 61, 64 };
  static int b33[] = {  0,  0, 12, 16, 20, 24, 28, 31, 35, 38, 41, 45, 48, 51, 54, 58, 61, 64 };
  static int b34[] = {  0,  0, 12, 16, 20, 24, 27, 31, 34, 38, 41, 44, 48, 51, 54, 58, 61, 63, 66 };
  static int b35[] = {  0,  0, 12, 16, 20, 24, 27, 31, 34, 38, 41, 44, 48, 51, 54, 57, 60, 63, 66 };
  static int b36[] = {  0,  0,  0, 16, 20, 23, 27, 31, 34, 37, 41, 44, 48, 51, 54, 57, 60, 63, 66 };
  static real **cn[] = {
    c00, c01, c02, c03, c04, c05, c06, c07, c08, c09, c10, c11, c12, c13, c14, c15,
    c16, c17, c18, c19, c20, c21, c22, c23, c24, c25, c26, c27, c28, c29, c30, c31,
    c32, c33, c34, c35, c36
  };
  static int *on[] = {
    o00, o01, o02, o03, o04, o05, o06, o07, o08, o09, o10, o11, o12, o13, o14, o15,
    o16, o17, o18, o19, o20, o21, o22, o23, o24, o25, o26, o27, o28, o29, o30, o31,
    o32, o33, o34, o35, o36
  };
  static int *bn[] = {
    b00, b01, b02, b03, b04, b05, b06, b07, b08, b09, b10, b11, b12, b13, b14, b15,
    b16, b17, b18, b19, b20, b21, b22, b23, b24, b25, b26, b27, b28, b29, b30, b31,
    b32, b33, b34, b35, b36
  };
  static int nm[] = {
     13,  14,  14,  15,  15,  16,  16,  16,  17,  17,  18,  18,  18,  18,  18,  18,
     18,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,  19,
     19,  19,  20,  20,  20
  };
  if (c != NULL) {
    *c = NULL;
  }
  if ((L < 0) || (L > 36)) {
    return -2;
  }
  if (n < 2) {
    return  0;
  }
  if (n > nm[L]) {
    return -1;
  }
  if (c != NULL) {
    *c = cn[L][n - 2];
    o[0] = on[L][    2*(n - 2)];
    o[1] = on[L][1 + 2*(n - 2)];
  }
  return bn[L][n - 2];
}


